Uniformization of embedded surfaces

Let X be a closed surface of genus two embedded in the 3-sphere. Then X inherits a metric and an orientation, which give an almost complex structure, which automatically integrates to a genuine complex structure, making X a Riemann surface. It follows that X is conformally isomorphic to a branched cover of the Riemann sphere, or to the quotient of the unit disc by the action of a Fuchsian group. The theorems behind these statements are important, well-known, and a century old. Nonetheless, we believe that the literature contains no examples where a significant fraction of the structure can be made explicit. This monograph is a partially successful attempt to provide such an example, starting with a particular surface X that has interesting geometry. The required theory is surprisingly rich, and is supported by a large body of Maple code, which is used for semi-formal verification of many proofs, as well as for numerical calculation.

==> anc/doc/classes.html <==
<html>
<head>
<title>Classes</title>
<style type="text/css">
table { empty-cells:show; }

table.edged { 
 border-collapse: collapse;
}

table.edged td {
 padding: 3px 0.5em;
 margin-left: 3px;
 border: 1px solid #CCCCCC; 
 vertical-align: top;
}
</style>
<script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});
</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
<body>
<h1>Index of classes</h1>
<br/>
<table class="edged">
<tr>
<td width="200"><a href="classes/net.html">net</a></td>
<td width="600"><p>
An instance of this class represents a net which can be glued to produce a cromulent surface.  
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/triangle_quadrature_rule.html">triangle_quadrature_rule</a></td>
<td width="600"><p>
An instance of this class represents a rule for approximate integration of functions on the two-simplex.  Such a rule consists of a list of sample points and a list of weights; the approximate integral is obtained by evaluating at the sample points, multiplying by the corresponding weights, and taking the sum.  Following work of Dunavant, we consider only rules that are invariant under the evident action of the symmetric group $S_3$ on the simplex.  We choose one sample point from each $S_3$-orbit, and call these the base points for the rule.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/domain.html">domain</a></td>
<td width="600"><p>
An instance represents the fundamental domain in a cromulent surface
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/domain_point.html">domain_point</a></td>
<td width="600"><p>
This is an abstract class which serves as the parent for various subclasses representing points in various different domains.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/domain_edge.html">domain_edge</a></td>
<td width="600"><p>
An instance of this class represents an edge in a domain.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/domain_face.html">domain_face</a></td>
<td width="600"><p>
An instance represents a triangular face in a domain.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/grid.html">grid</a></td>
<td width="600"><p>
An instance of this class represents a triangulation of a domain.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_point.html">E_point</a></td>
<td width="600"><p>
An instance of this class  represents a point on the embedded surface EX(a)
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_sample_point.html">E_sample_point</a></td>
<td width="600"><p>
An instance of this class represents a point in a triangular face of a domain of type <font color="green">E</font>.  In addition to the usual data for a point in such a domain, it has some additional fields that only make sense relative to the containing face.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_edge.html">E_edge</a></td>
<td width="600"><p>

</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_face.html">E_face</a></td>
<td width="600"><p>

</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_grid.html">E_grid</a></td>
<td width="600"><p>

</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_quadrature_rule.html">E_quadrature_rule</a></td>
<td width="600"><p>
An instance of this class represents a quadrature rule for approximate integration of functions on $EX^*$.  Essentially, such a rule consists of a list of points $p_i$ in the fundamental domain $F_{16}$, together with weights $w_i\geq 0$.  The integral over $F_{16}$ of a function $f$ is approximately $\sum_i w_i f(p_i)$.  Thus, the integral over $EX^*$ is $\sum_i\sum_{g\in G}w_if(g.p_i)$.

 This class also has fields and methods designed to allow us to measure and improve the accuracy of the quadrature rule.  Specifically, suppose we have calculated the integrals of some monomials $z_1^iz_2^j$ by some other method.  We can then list these monomials in the <font color="green">test_monomials</font> field, and their integrals in the <font color="green">test_integrals</font> field.  Various methods will then try to ensure that our quadrature rule gives the correct answer on those monomials.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_chart.html">E_chart</a></td>
<td width="600"><p>
An instance of this class represents an approximate conformal map $p\colon\mathbb{R}^2\to EX^*$.  We refer to the point $p(0)$ as the centre of the chart.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_atlas.html">E_atlas</a></td>
<td width="600"><p>
An instance of this class represents an atlas of approximate conformal charts for $EX^*$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/EH_chart.html">EH_chart</a></td>
<td width="600"><p>
An instance of this class represents an approximate isometric map $p\colon\Delta\to EX^*$, together with data relating $p$ to the canonical map $q\colon\Delta\to EX^*$.  Here $\Delta$ is given the standard hyperbolic metric, and $EX^*$ is given the rescaled metric that has curvature $-1$.  We refer to the point $p(0)$ as the centre of the chart.  Note that this class extends the class E_chart, so documentation for that class should be read in conjunction with documentation for this one.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/EH_atlas_edge.html">EH_atlas_edge</a></td>
<td width="600"><p>
An instance of this class represents a pair of charts whose centres are close together.  We can triangulate $F_{16}$ using the chart centres as 0-simplices, and these pairs as 1-simplices.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/EH_atlas.html">EH_atlas</a></td>
<td width="600"><p>
An instance of this class represents an approximation to the isomorphism $HX(a)\to EX^*$, together with associated data.  
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/E_to_S_map.html">E_to_S_map</a></td>
<td width="600"><p>
An instance of this class represents a pair of approximations to the canonical conformal maps $p,q\colon EX^*\to S^2$.
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/KR_subfield.html">KR_subfield</a></td>
<td width="600"><p>
An instance of this class represents a subfield of the field $KR$ of functions on $EX^*$ generated by the functions $x_i$ and $r_i$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/PK_subfield.html">PK_subfield</a></td>
<td width="600"><p>
An instance of this class represents a subfield of the field $PK$ of functions on $PX(a)$ generated by the functions $w$ and $z$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/HP_table.html">HP_table</a></td>
<td width="600"><p>
An instance of this class encapsulates data about a family of cromulent isomorphisms $HX(a_H) \to PX(a_P)$ for various values of $a_H$ and $a_P$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/H_to_P_map.html">H_to_P_map</a></td>
<td width="600"><p>
An instance of this class encapsulates data about a cromulent isomorphism $HX(a_H) \to PX(a_P)$ for some specific numerical values of $a_H$ and $a_P$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/P_to_H_chart.html">P_to_H_chart</a></td>
<td width="600"><p>
An instance of this class represents a pair of approximate polynomial solutions (f0,f1) near z=z0 to a certain linear second order differential equation depending on a parameter <font color="green">d</font>.  If <font color="green">d</font> is chosen correctly, then f0 and f1 will be closely related to the canonical hyperbolic covering of the surface PX(a_P).
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/P_to_H_map.html">P_to_H_map</a></td>
<td width="600"><p>
An instance of this class encapsulates data about a cromulent isomorphism $PX(a_P)\to HX(a_H)$ for some specific numerical values of $a_H$ and $a_P$
</p>
</td></tr>
<tr>
<td width="200"><a href="classes/automorphy_system.html">automorphy_system</a></td>
<td width="600"><p>
An instance of this class encapsulates information about automorphic functions for $HX(a_H)$
</p>
</td></tr>
</table>
</body>
</html>


==> anc/doc/classes/EH_atlas.html <==

<html>
 <head><title>EH_atlas</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class EH_atlas</h1><br/>
Code: <a href="../maple/embedded/roothalf/EH_atlas.mpl.html#CLASS_EH_atlas">embedded/roothalf/EH_atlas.mpl</a><br/>
<p>
An instance of this class represents an approximation to the isomorphism $HX(a)\to EX^*$, together with associated data.  
</p>
<b>Extends: </b>E_atlas<br/>
<b>Constructor:</b> `new/EH_atlas`()
<p>

</p>
<b>Field: </b><font color="red">a_H</font>::RR0<br/>
<p>
This is an approximation to the number a such that $EX^*$ is isomorphic to $HX(a)$
</p>
<b>Field: </b><font color="red">log_rescale_z</font><br/>
<p>
This is an approximation to the function $f$ such that $\exp(2f)$ times the metric tensor inherited from $\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from the $z$-plane to $\mathbb{R}$.  It should be set using the <font color="green">set_rescale</font> method, or one of the <font color="green">find_rescale_*</font> methods.
</p>
<b>Field: </b><font color="red">log_rescale_x</font><br/>
<p>
This is an approximation to the function $f$ such that $\exp(2f)$ times the metric tensor inherited from $\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from $\mathbb{R}^4$ to $\mathbb{R}$.  It should be set using the <font color="green">set_rescale</font> method, or one of the <font color="green">find_rescale_*</font> methods.
</p>
<b>Field: </b><font color="red">rescale_z</font><br/>
<p>
This is the composite of $\exp$ with the map in the <font color="green">log_rescale_z</font> field.  It should be set using the <font color="green">set_rescale</font> method.
</p>
<b>Field: </b><font color="red">rescale_x</font><br/>
<p>
This is the composite of $\exp$ with the map in the <font color="green">log_rescale_x</font> field.  It should be set using the <font color="green">set_rescale</font> method, or one of the <font color="green">find_rescale_*</font> methods.
</p>
<b>Field: </b><font color="red">rescale_type</font>::string<br/>
<p>
This should be "pade" or "poly", to specify whether the <font color="green">log_rescale_z</font> function is polynomial or rational
</p>
<b>Field: </b><font color="red">rescale_degree</font>::posint<br/>
<p>
When the <font color="green">log_rescale_z</font> function is polynomial in $z_1$ and $z_2$, this field specifies the total degree.  When the <font color="green">log_rescale_z</font> function is rational in $z_1$ and $z_2$, this field specifies the total degree of the numerator and denominator.  This field should be set by the <font color="green">set_rescale_type</font> method.
</p>
<b>Field: </b><font color="red">rescale_dof</font>::posint<br/>
<p>
This field holds the number of degrees of freedom that we can vary when specifying the <font color="green">log_rescale_z</font> function.  It is calculated by the <font color="green">set_rescale_type</font> method from the <font color="green">rescale_type</font> and <font color="green">rescale_degree</font> fields.
</p>
<b>Field: </b><font color="red">curvature_z</font><br/>
<p>
This is the curvature of the rescaled metric, represented as a function from the $z$-plane to $\mathbb{R}$.  It is set by the <font color="green">set_rescale</font> method, and also by the <font color="green">find_rescale_*</font> methods.
</p>
<b>Field: </b><font color="red">quadrature_rule</font>::E_quadrature_rule<br/>
<p>
This is a quadrature rule, which we use to measure the total deviation of the rescaled curvature from the desired value of $-1$.  It is not important for the quadrature to be accurate.  This field must be set before any of the <font color="green">find_rescale_*</font> methods can be used.
</p>
<b>Field: </b><font color="red">rescaling_error</font>::numeric<br/>
<p>
This is the integral of $(K+1)^2$, where $K$ is the curvature of the rescaled metric.  It is set by the <font color="green">set_rescale</font> method, and also by the <font color="green">find_rescale_*</font> methods.
</p>
<b>Field: </b><font color="red">curve_lengths</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$, which holds the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  These lengths are set by the <font color="green">find_a_H</font> method.
</p>
<b>Field: </b><font color="red">curve_a_H_estimates</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$.  The $i$'th entry is an estimate of $a_H$ obtained from the length of edge $i$ in $F_{16}$.  These estimates are set by the <font color="green">find_a_H</font> method.
</p>
<b>Field: </b><font color="red">a_H_discrepancy</font><br/>
<p>
This is the maximum of the differences between the estimates of $a_H$ obtained from the different edges of $F_{16}$.  This is set by the <font color="green">find_a_H</font> method.
</p>
<b>Field: </b><font color="red">u_degree</font>::posint<br/>
<p>
The fields discussed below are Fourier sin series.  The <font color="green">u_degree</font> field holds the number of terms in each of these series.  This number is set by supplying it as an argument to the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">u</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$.  The $i$'th entry is an approximation to the function $u$ such that $q(c_{Hi}(t))=c_{Ei}(u(t))$.  It has the form $u(t) = t + \sum_j a_j\sin(jmt)$, where $m=4$ for $i=0$, and $m=2$ for $i\in\{1,3\}$, and $m=1$ for $i=5$.  This table is set by the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">u_inv</font>::table<br/>
<p>
This is a table, whose entries are approximately the inverses of the functions stored in the <font color="green">u</font> field.  This table is set by the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">c_E_rescaled_speed</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$.  The $i$'th entry is a Fourier approximation to the speed of $c_{Ei}(t)$ with respect to the rescaled metric.  This table is set by the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">c_E_rescaled_length</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$.  The $i$'th entry is the indefinite integral of the corresponding entry in the <font color="green">c_E_rescaled_speed</font> field; this is a constant multiple of the $i$'th entry in the <font color="green">u_inv</font> field.  This table is set by the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">c_E_average_rescaled_speed</font>::table<br/>
<p>
This is a table indexed by $\{0,1,3,5\}$.  The $i$'th entry is the time average of the corresponding entry in the <font color="green">c_E_rescaled_speed</font> field.  This table is set by the <font color="green">find_u</font> method.
</p>
<b>Field: </b><font color="red">H_samples</font>::list<br/>
<p>
A list of closely spaced points in $HF_{16}$, set by the <font color="green">make_H_samples</font> method.
</p>
<b>Field: </b><font color="red">D_samples</font>::list<br/>
<p>
A list of closely spaced points in a disc centred at the origin that contains $HF_{16}$ (but usually has radius less than 1).  This is set by the <font color="green">make_D_samples</font> method.
</p>
<b>Field: </b><font color="red">H_samples_q</font>::list<br/>
<p>
Images in $EX^*$ of the points in <font color="green">H_samples</font>.  These are set by the <font color="green">make_H_samples_q</font> method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map <font color="green">q</font>.
</p>
<b>Field: </b><font color="red">D_samples_q</font>::list<br/>
<p>
Images in $EX^*$ of the points in <font color="green">D_samples</font>.  These are set by the <font color="green">make_D_samples_q</font> method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map <font color="green">q</font>.
</p>
<b>Field: </b><font color="red">chart_dist</font>::table<br/>
<p>
Distances between H-sample points and centres of charts.  This can be set by the <font color="green">set_chart_dist</font> method after charts have been created and the <font color="green">H_samples</font> field has been set.  
</p>
<b>Field: </b><font color="red">square_q_inv</font> = NULL<br/>
<p>
A polynomial function $\mathbb{R}^2\to\mathbb{C}$ which approximates the inverse of the map $HF_{16}\xrightarrow{q}EX^*\xrightarrow{\delta}[0,1]^2$ (where $\delta$ is <font color="green">square_diffeo</font>).  This can be set by the <font color="green">set_square_q_inv</font> method.
</p>
<b>Field: </b><font color="red">num_edges</font>::integer<br/>
<p>
Some methods rely on having a triangulation of $F_{16}$ with the centres of the charts as vertices.  After adding the charts, we specify the edges of the triangulation using the <font color="green">add_edge</font> method.  The number of edges is stored in the <font color="green">num_edges</font> field.
</p>
<b>Field: </b><font color="red">edges</font>::table<br/>
<p>
This is a table indexed by natural numbers.  Each entry is an instance of the class <font color="green">EH_atlas_edge</font>, representing an edge between chart centres.
</p>
<b>Field: </b><font color="red">fourier_r_max</font>::RR0<br/>
<p>
The <font color="green">set_q_approx_fourier</font> method will look for a Fourier approximation for $q$ on a disc of this radius centred at the origin.  This radius is set by supplying it as the first argument to <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_m</font>::posint<br/>
<p>
The number of circles on which we calculate the Fourier series.  This number is set by supplying it as the second argument to <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_r</font>::list<br/>
<p>
The list of radii of the circles on which we calculate the Fourier series.  This is set by <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_k</font>::posint<br/>
<p>
The number of sample points on each circle will be $2^k$.  This number is set by supplying it as the third argument to <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_v</font>::table<br/>
<p>
A table indexed by pairs $(r,t)$, where $r$ is in <font color="green">fourier_r</font> and $t$ is an integer multiple of $2^{-k}$.  The entries are $q(r e^{2\pi i t})\in\mathbb{R}^4$.  This is set by <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_a</font>::table<br/>
<p>
A table indexed by triples $(k,j,r)$, where $1\leq klleq 4$ and $j\geq 0$ and $r$ is in <font color="green">fourier_r</font>.  The entries are Fourier coefficients for $q_k$ on the circle of radius $r$.  This is set by <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_qr</font>::table<br/>
<p>
A table indexed by pairs $(k,r)$, giving a Fourier approximation to $q_k$ on a circle of radius $r$.  This is set by <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">fourier_a_spline</font>::table<br/>
<p>
A table indexed by pairs $(k,j)$, giving a spline approximation to the Fourier coefficient $a_{k,j}(r)$.  This is set by the method <font color="green">set_fourier_a_spline</font>, which is called by <font color="green">set_q_approx_fourier</font>.
</p>
<b>Field: </b><font color="red">q_approx</font><br/>
<p>
A rational function $\mathbb{R}^2\to\mathbb{R}^4$ which approximates $q$ on a disc containing $HF_4$
</p>
<b>Field: </b><font color="red">H_to_P_map</font><br/>
<p>
An object encoding information about a cromulent isomorphism $HX(a_H)\to PX(a_P)$
</p>
<b>Field: </b><font color="red">P_to_H_map</font><br/>
<p>
An object encoding information about a cromulent isomorphism $PX(a_P)\to HX(a_H)$
</p>
<b>Field: </b><font color="red">E_to_S_map</font><br/>
<p>
An object encoding information about a conformal map $EX^*\to S^2$
</p>
<b>Method:</b> <font color="maroon">set_rescale_type</font>(<font color='olive'>t</font>::string,<font color='olive'>d</font>::posint)
<p>
This sets the type and degree of the rescaling function
</p>
<br/>
<b>Method:</b> <font color="maroon">set_rescale</font>(<font color='olive'>f0</font>)
<p>
This sets the log of rescaling function itself, together with some other fields that can be calculated from it.  The argument should be an expression in $z_1$ and $z_2$.
</p>
<br/>
<b>Method:</b> <font color="maroon">rescaled_curvature</font>(<font color='olive'>f</font>)
<p>
This calculates the curvature of $\exp(2f)$ times the metric inherited from $\mathbb{R}^4$.  It expects $f$ to be an expression in <font color="green">z[1]</font> and <font color="green">z[2]</font> (not a function).  It does not set the <font color="green">log_rescale_z</font> field, because it is intended to be used in an exploratory way when searching for a better rescaling function.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_rescaling_error</font>(<font color='olive'>f</font>)
<p>
This calculates the integral of $(K+1)^2$, where $K$ is the curvature of $\exp(2f)$ times the metric inherited from $\mathbb{R}^4$.  It expects $f$ to be an expression in <font color="green">z[1]</font> and <font color="green">z[2]</font> (not a function).  It does not set the <font color="green">rescaling_error</font> field, because it is intended to be used in an exploratory way when searching for a better rescaling function.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_rescale_poly</font>(<font color='olive'>d</font>::posint)
<p>
This method attempts to find a polynomial approximation to the function $f$ such that $\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument <font color="green">d</font> specifies the degree of polynomial (in $z_1$ and $z_2$) to use.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_rescale_poly_alt</font>(<font color='olive'>d</font>::posint)
<p>
This method attempts to find a polynomial approximation to the function $f$ such that $\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument <font color="green">d</font> specifies the degree of polynomial (in $z_1$ and $z_2$) to use.  This version is harder to understand than <font color="green">find_rescale_poly()</font>, but is much quicker.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_rescale_pade</font>(<font color='olive'>d</font>::posint)
<p>
This method attempts to find a rational approximation to the function $f$ such that $\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument <font color="green">d</font> specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).
</p>
<br/>
<b>Method:</b> <font color="maroon">find_rescale_pade_alt</font>(<font color='olive'>d</font>::posint)
<p>
This method attempts to find a rational approximation to the function $f$ such that $\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument <font color="green">d</font> specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).  This version is harder to understand than <font color="green">find_rescale_pade</font>, but is much quicker.
</p>
<br/>
<b>Method:</b> <font color="maroon">vector_to_poly</font>(<font color='olive'>v</font>::{list, Vector})
<p>
This converts a vector (or list) of coefficients to a polynomial in $z_1$ and $z_2$.
</p>
<br/>
<b>Method:</b> <font color="maroon">poly_to_vector</font>(<font color='olive'>f</font>)
<p>
This is inverse to the <font color="green">vector_to_poly</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">vector_to_pade</font>(<font color='olive'>v</font>::{list, Vector})
<p>
This converts a vector (or list) of coefficients to a rational function in $z_1$ and $z_2$.  The coefficients for the numerator are given first, followed by the coefficients for the denominator.  The constant term in the denominator is always taken to be 1, and this coefficient is omitted from the vector.
</p>
<br/>
<b>Method:</b> <font color="maroon">pade_to_vector</font>(<font color='olive'>f</font>)
<p>
This is inverse to the <font color="green">vector_to_pade</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_a_H</font>()
<p>
This method comutes the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  It then calculates estimates of $a_H$ from these lengths, and averages them.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_u</font>(<font color='olive'>d</font>)
<p>
This calculates appropriate values for the <font color="green">c_E_rescaled_length</font> field and various related fields.  These involve various Fourier sin series; the parameter <font color="green">d</font> controls the number of terms in those series.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_v_series</font>(<font color='olive'>k</font>,<font color='olive'>t0</font>,<font color='olive'>d0</font>)
<p>
Let $u$ be the function such that $q(c_{Hk}(t))=c_{Ek}(u(t))$.  This method finds an approximate power series for the function $v(z) = u(u^{-1}(t_0) + 2\arctanh(z)/s_k) - t_0$, where $s_k$ is the speed of $c_{Hk}$.  This can be calculated without knowing $u^{-1}(t_0)$, and does not rely on the Fourier series for $u$ calculated by the <font color="green">find_u</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_chart</font>()
<p>
This adds a chart object to the atlas, but the chart object contains no data at this stage.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_vertex_chart</font>(<font color='olive'>k</font>::integer,<font color='olive'>d</font>::posint)
<p>
This adds a chart centred at $v_k$, with polynomial degree $d$, and calculates the coefficients and associated data.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_curve_chart</font>(<font color='olive'>k</font>::integer,<font color='olive'>t0</font>::RR0,<font color='olive'>d</font>::posint)
<p>
This adds a chart centred at $c_k(t0)$, with polynomial degree $d$, and calculates the coefficients and associated data.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_square_chart</font>(<font color='olive'>s0</font>::RR0_2,<font color='olive'>d</font>::posint)
<p>
This adds a chart centred at $\delta^{-1}(s0)$, with polynomial degree $d$, and calculates the coefficients and associated data.  Here $\delta$ is the map <font color="green">square_diffeo</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_centre_chart</font>(<font color='olive'>x0</font>::RR0_4,<font color='olive'>d</font>::posint)
<p>
This adds a chart centred at $x0$, with polynomial degree $d$, and calculates the coefficients and associated data.
</p>
<br/>
<b>Method:</b> <font color="maroon">max_chart_error</font>()<br/>
<b>Method:</b> <font color="maroon">q_c</font>(<font color='olive'>z</font>)
<p>
This evaluates $q(z)$ using the chart whose centre is as close as possible to $z$
</p>
<br/>
<b>Method:</b> <font color="maroon">q_c_aux</font>(<font color='olive'>z</font>)<br/>
<b>Method:</b> <font color="maroon">q</font>(<font color='olive'>st</font>)
<p>
This is the same as <font color="green">q_c</font>, except that the argument is in $\mathbb{R}^2$ instead of $\mathbb{C}$
</p>
<br/>
<b>Method:</b> <font color="maroon">patching_error</font>(<font color='olive'>z0</font>,<font color='olive'>r0</font>)
<p>
This method looks for charts centred at a hyperbolic distance of at most <font color="green">r0</font> from <font color="green">z0</font>. For each such chart, it calculates an approximation to <font color="green">q(z0)</font>.  It returns a pair giving the number of different approximations, and the maximum discrepancy between them. 
</p>
<br/>
<b>Method:</b> <font color="maroon">max_patching_error</font>(<font color='olive'>r</font>)<br/>
<b>Method:</b> <font color="maroon">make_H_samples</font>(<font color='olive'>N</font>::posint)
<p>
Set the <font color="green">H_samples</font> field to be the set of points of the form $(j + kI)/N$ that lie in $HF_{16}$
</p>
<br/>
<b>Method:</b> <font color="maroon">make_D_samples</font>(<font color='olive'>N</font>::posint,<font color='olive'>r</font>::RR0)
<p>
Set the <font color="green">D_samples</font> field to be the set of points of the form $(j + kI)/N$ that lie in the first quadrant of the disc of radius $r$ centred at the origin.  Here $r$ should be big enough that the disc contains $HF_{16}$, but not much bigger than that.
</p>
<br/>
<b>Method:</b> <font color="maroon">make_H_samples_q</font>()
<p>
Calculate the images of the H-sample points under the map $q\colon\Delta\to EX^*$
</p>
<br/>
<b>Method:</b> <font color="maroon">make_D_samples_q</font>()
<p>
Calculate the images of the D-sample points under the map $q\colon\Delta\to EX^*$
</p>
<br/>
<b>Method:</b> <font color="maroon">set_chart_dist</font>()
<p>
Calculate distances between H-sample points and centres of charts
</p>
<br/>
<b>Method:</b> <font color="maroon">set_q_approx_pade</font>(<font color='olive'>dd</font>)
<p>
Find an approximation to $q(x+iy)$ by rational functions in $x$ and $y$.  The approximation will be equivariant with respect to $\langle\lambda,\nu\rangle$, and will minimize the error for points $x+iy$ in <font color="green">D_samples</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_q_approx_poly</font>(<font color='olive'>dd</font>)
<p>
Find an approximation to $q(x+iy)$ by polynomials in $x$ and $y$.  The approximation will be equivariant with respect to $\langle\lambda,\nu\rangle$, and will minimize the error for points $x+iy$ in <font color="green">D_samples</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_q_approx_fourier</font>(<font color='olive'>r_max</font>,<font color='olive'>m</font>,<font color='olive'>k</font>)
<p>
This sets the fields <font color="green">fourier_r_max</font>, <font color="green">fourier_m</font>, <font color="green">fourier_k</font>, <font color="green">fourier_r</font>, <font color="green">fourier_v</font>, <font color="green">fourier_a</font>, <font color="green">fourier_qr</font> and <font color="green">fourier_a_spline</font>.  See the documentation of those fields for more details.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_fourier_a_spline</font>()<br/>
<b>Method:</b> <font color="maroon">q_fourier</font>(<font color='olive'>s</font>::RR0_2)<br/>
<b>Method:</b> <font color="maroon">q_fourier_c</font>(<font color='olive'>z</font>::CC0)<br/>
<b>Method:</b> <font color="maroon">set_square_q_inv_a</font>(<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">square_q_inv_search</font>(<font color='olive'>s0</font>::RR0_2)<br/>
<b>Method:</b> <font color="maroon">set_square_q_inv_b</font>(<font color='olive'>n</font>::posint,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_edge</font>(<font color='olive'>i</font>,<font color='olive'>j</font>)<br/>
<b>Method:</b> <font color="maroon">set_edge_lengths</font>()
<p>
Set the <font color="green">H_length</font> field of each edge, by assuming that the charts are exactly isometric.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_beta_approx</font>()
<p>
This method sets the <font color="green">beta</font> field for each chart that is not centred on an edge of $F_{16}$.  If $q$ is the standard map $\Delta\to EX^*$, then $q(\beta)$ should be the centre of the chart.  If we have already set the <font color="green">square_q_inv</font> field (to an approximation of <font color="green">(square_diffeo_E o q)^(-1)</font>) then we use that.  Otherwise, we use <font color="green">square_diffeo_H^(-1) o square_diffeo_E</font>.  If the $\lambda$ field has already been set, then we also put $\alpha = -\beta/\lambda$.
</p>
<br/>
<b>Method:</b> <font color="maroon">optimize_lambda</font>()
<p>
This method assumes that we have a value of $\beta$ for each chart, and then chooses the best possible values of $\lambda$ consistent with the values of $\beta$.  It then sets $\alpha = -\beta/\lambda$.  It does not alter the values of $\alpha$, $\beta$ or $\lambda$ for charts centred on the edges of $F_{16}$, because in those cases we have other methods that are considered to be more reliable.
</p>
<br/>
<b>Method:</b> <font color="maroon">optimize_beta</font>()
<p>
This method adjusts the $\beta$ fields for all charts that are not centred on an edge of $F_{16}$.  It attempts to ensure that whenever any two charts are joined by an edge, the hyperbolic distance in $\Delta$ between the coresponding $\beta$ values is the same as the distance in $EX^*$ between the corresponding centres, measured using the rescaled metric.  It then calls the <font color="green">optimize_lambda</font> method to set $\lambda$ and $\alpha$.
</p>
<br/>
<b>Method:</b> <font color="maroon">curvature_error_plot</font>()
<p>
Generate a plot showing the difference between $-1$ and the curvature of the rescaled metric.
</p>
<br/>
<b>Method:</b> <font color="maroon">log_rescale_plot</font>()
<p>
Generate a plot of the <font color="green">log_rescale_z</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">beta_plot</font>()
<p>
Generate a plot showing the $\beta$ values of all the charts, and the edges between them.
</p>
<br/>
<b>Method:</b> <font color="maroon">beta_plot_tikz</font>()
<p>
Generate a plot showing the $\beta$ values of all the charts, and the edges between them.
</p>
<br/>
<b>Method:</b> <font color="maroon">H_sample_plot</font>()
<p>
Generate a plot showing the H-sample points.
</p>
<br/>
<b>Method:</b> <font color="maroon">D_sample_plot</font>()
<p>
Generate a plot showing the D-sample points.
</p>
<br/>
<b>Method:</b> <font color="maroon">H_sample_q_plot</font>()
<p>
Generate a plot showing the images in $EX^*$ of the H-sample points.
</p>
<br/>
<b>Method:</b> <font color="maroon">D_sample_q_plot</font>()
<p>
Generate a plot showing the images in $EX^*$ of the D-sample points.
</p>
<br/>
<b>Method:</b> <font color="maroon">square_q_inv_plot</font>()
<p>
This method shows a distorted grid obtained by applying the <font color="green">square_q_inv</font> map to a regular grid covering the unit square.  Thus, the distorted grid will cover the domain $HF_{16}$ in the unit disc.
</p>
<br/>
<b>Method:</b> <font color="maroon">edge_length_scatter_plot</font>()
<p>
We usually want to arrange our charts and edges so that most edges have approximately the same length.  Also, if everything was working perfectly, then the edge lengths in the <font color="green">H_length</font> and <font color="green">EH_length</font> fields would be the same. Thus, the plot generated by this method should show a cluster of points that are very close to the diagonal, and mostly close to each other.
</p>
<br/>
<b>Method:</b> <font color="maroon">edge_length_anomaly_plot</font>()
<p>
If everything was working perfectly, then the edge lengths in the <font color="green">H_length</font> and <font color="green">EH_length</font> fields would be the same.  This method generates a plot showing a normalised measure of the difference between them.
</p>
<br/>
<b>Method:</b> <font color="maroon">nearest_charts_plot</font>()
<p>
This generates a plot which helps one to understand how well the fundamental domain $HF_{16}$ is covered by the charts in this atlas.  For each point in <font color="green">H_samples</font> we find the distance to the closest chart centre, then we sort these distances in order, and the result is the red curve.  The green curve shows distances to the second closest chart centre, and so on, up to the cyan curve, which shows distances to the fifth closest chart centre.
</p>
<br/>
<b>Method:</b> <font color="maroon">fourier_v_plot</font>(<font color='olive'>m</font>)
<p>
This generates a surface plot of the <font color="green">m</font>'th component of the map $q\colon\Delta\to EX^*\subset\mathbb{R}^4$
</p>
<br/>
<b>Method:</b> <font color="maroon">fourier_ring_vals</font>(<font color='olive'>r</font>::RR0,<font color='olive'>n</font>::posint := 2)
<p>
This method generates a list of points in $EX^*\subset\mathbb{R}^4$ obtained by applying the map $q\colon\Delta\to EX^*$ to $n$ equally spaced points on the circle of radius $r$ centred at $0$.
</p>
<br/>
<b>Method:</b> <font color="maroon">fourier_curve</font>(<font color='olive'>r</font>::RR0,<font color='olive'>n</font>::posint := 2,<font color='olive'>p</font> := 2)
<p>
This generates a plot of the curve $tmapsto p(q(r,e^{it}))$, where $r$ is supplied as the first argument, and $p$ is a map from $EX^*$ to $\mathbb{R}^2$ or $\mathbb{R}^3$ which is supplied as the third argument.  The second argument is the number of sample points, which needs to be large in order to get a smooth plot. If the third argument is omitted then we use the stereographic projection map to $\mathbb{R}^3$
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/EH_atlas_edge.html <==

<html>
 <head><title>EH_atlas_edge</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class EH_atlas_edge</h1><br/>
Code: <a href="../maple/embedded/roothalf/EH_atlas.mpl.html#CLASS_EH_atlas_edge">embedded/roothalf/EH_atlas.mpl</a><br/>
<p>
An instance of this class represents a pair of charts whose centres are close together.  We can triangulate $F_{16}$ using the chart centres as 0-simplices, and these pairs as 1-simplices.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer<br/>
<p>
As part of the data of an atlas, we have a list of edges, numbered from 0 to $n-1$ say.  If this is the $i$'th edge in the list, then this <font color="green">grid_index</font> field should be set equal to $i$.
</p>
<b>Field: </b><font color="red">start_index</font>::integer<br/>
<p>
If this edge links chart number $i$ to chart number $j$ (with $i<j$) then <font color="green">start_index</font> should be $i$ and <font color="green">end_index</font> should be $j$.
</p>
<b>Field: </b><font color="red">end_index</font>::integer<br/>
<p>
If this edge links chart number $i$ to chart number $j$ (with $i<j$) then <font color="green">start_index</font> should be $i$ and <font color="green">end_index</font> should be $j$.
</p>
<b>Field: </b><font color="red">start_z</font>::CC0<br/>
<p>
Suppose that this edge links chart number $i$ to chart number $j$, and chart $j$ is given by  $p:C\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $i$, and this $z$ should be stored in the <font color="green">start_z</font> field.
</p>
<b>Field: </b><font color="red">end_z</font>::CC0<br/>
<p>
Suppose that this edge links chart number $i$ to chart number $j$, and chart $i$ is given by  $p:C\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $j$, and this $z$ should be stored in the <font color="green">end_z</font> field.
</p>
<b>Field: </b><font color="red">curve_index</font>::integer = 0<br/>
<p>
If this edge lies along one of the four curves that bound F16, then this field should be set to the index of the relevant curve (0,1,3 or 5).
</p>
<b>Field: </b><font color="red">H_length</font>::RR0<br/>
<p>
This is the hyperbolic distance between the <font color="green">beta</font> fields of the two charts.  If everything is accurate, it should be the same as the <font color="green">EH_length</font> field.
</p>
<b>Field: </b><font color="red">EH_length</font>::RR0<br/>
<p>
This is an estimate of the distance between the centres of the two charts, with respect to the rescaled metric on $EX^*$.   If everything is accurate, it should be the same as the <font color="green">H_length</font> field.
</p>
<b>Method:</b> <font color="maroon">colour</font>()
<p>
If this edge lies along one of the four curves that bound $F_{16}$, then this method will return the appropriate colour.  Edges that do not lie on a boundary curve will be coloured grey.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/EH_chart.html <==

<html>
 <head><title>EH_chart</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class EH_chart</h1><br/>
Code: <a href="../maple/embedded/roothalf/EH_atlas.mpl.html#CLASS_EH_chart">embedded/roothalf/EH_atlas.mpl</a><br/>
<p>
An instance of this class represents an approximate isometric map $p\colon\Delta\to EX^*$, together with data relating $p$ to the canonical map $q\colon\Delta\to EX^*$.  Here $\Delta$ is given the standard hyperbolic metric, and $EX^*$ is given the rescaled metric that has curvature $-1$.  We refer to the point $p(0)$ as the centre of the chart.  Note that this class extends the class E_chart, so documentation for that class should be read in conjunction with documentation for this one.
</p>
<b>Extends: </b>E_chart<br/>
<b>Field: </b><font color="red">curve_H_parameter</font>::RR0<br/>
<p>
If the centre is $q(c_{Hk}(t))$, then this field should be set to $t$.
</p>
<b>Field: </b><font color="red">alpha</font>::CC0<br/>
<p>
This should be set so that $p(z)=q(\lambda(z-\alpha)/(1-\overline{\alpha}z)$
</p>
<b>Field: </b><font color="red">lambda</font>::CC0<br/>
<p>
This should be set so that $p(z)=q(\lambda(z-\alpha)/(1-\overline{\alpha}z)$
</p>
<b>Field: </b><font color="red">beta</font>::CC0<br/>
<p>
This should be set so that $\beta = -\lambda\alpha$, so $p(0)=q(\beta)$.  However, in some cases we will work out $\beta$ first, and only set $\alpha$ and $\lambda$ later.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer<br/>
<b>Method:</b> <font color="maroon">m_c</font>()
<p>
The map $z\mapsto\lambda(z-\alpha)/(1-\overline{\alpha}z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">m_inv_c</font>()
<p>
The inverse of the map $z\mapsto\lambda(z-\alpha)/(1-\overline{\alpha}z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">m</font>()
<p>
The map $z\mapsto\lambda(z-\alpha)/(1-\overline{\alpha}z)$, composed with the standard isomorphism $\mathbb{R}^2\to\mathbb{C}$
</p>
<br/>
<b>Method:</b> <font color="maroon">m_inv</font>()
<p>
The inverse map $z\mapsto\lambda(z-\alpha)/(1-\overline{\alpha}z)$, composed with the standard isomorphism $\mathbb{C}\to\mathbb{R}^2$
</p>
<br/>
<b>Method:</b> <font color="maroon">q</font>()<br/>
<b>Method:</b> <font color="maroon">q_c</font>()<br/>
<b>Method:</b> <font color="maroon">q_inv</font>(<font color='olive'>x0</font>)<br/>
<b>Method:</b> <font color="maroon">q_inv_c</font>(<font color='olive'>x0</font>)<br/>
<b>Method:</b> <font color="maroon">vertex_set</font>(<font color='olive'>k</font>::integer,<font color='olive'>d</font>::posint,<font color='olive'>A</font>::EH_atlas)<br/>
<b>Method:</b> <font color="maroon">curve_set</font>(<font color='olive'>k</font>::integer,<font color='olive'>t0</font>::RR0,<font color='olive'>d</font>::posint,<font color='olive'>A</font>::EH_atlas)<br/>
<b>Method:</b> <font color="maroon">centre_set</font>(<font color='olive'>x0</font>::RR0_4,<font color='olive'>d</font>::posint,<font color='olive'>A</font>::EH_atlas)<br/>
<b>Method:</b> <font color="maroon">square_set</font>(<font color='olive'>s0</font>::RR0_2,<font color='olive'>d</font>::posint,<font color='olive'>A</font>::EH_atlas)<br/>

 </body>
</html>



==> anc/doc/classes/E_atlas.html <==

<html>
 <head><title>E_atlas</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_atlas</h1><br/>
Code: <a href="../maple/embedded/roothalf/E_atlas.mpl.html#CLASS_E_atlas">embedded/roothalf/E_atlas.mpl</a><br/>
<p>
An instance of this class represents an atlas of approximate conformal charts for $EX^*$
</p>
<b>Constructor:</b> `new/E_atlas`()
<p>

</p>
<b>Field: </b><font color="red">num_charts</font>::integer<br/>
<b>Field: </b><font color="red">charts</font>::table<br/>
<b>Method:</b> <font color="maroon">add_chart</font>()<br/>
<b>Method:</b> <font color="maroon">add_vertex_chart_exact</font>(<font color='olive'>k</font>::integer,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_vertex_chart_numeric</font>(<font color='olive'>k</font>::integer,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_curve_chart_exact</font>(<font color='olive'>k</font>::integer,<font color='olive'>t0</font>::RR0,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_curve_chart_numeric</font>(<font color='olive'>k</font>::integer,<font color='olive'>t0</font>::RR0,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_square_chart_numeric</font>(<font color='olive'>s0</font>::RR0_2,<font color='olive'>d</font>::posint)<br/>
<b>Method:</b> <font color="maroon">add_centre_chart_numeric</font>(<font color='olive'>x0</font>::RR0_4,<font color='olive'>d</font>::posint)<br/>

 </body>
</html>



==> anc/doc/classes/E_chart.html <==

<html>
 <head><title>E_chart</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_chart</h1><br/>
Code: <a href="../maple/embedded/roothalf/E_atlas.mpl.html#CLASS_E_chart">embedded/roothalf/E_atlas.mpl</a><br/>
<p>
An instance of this class represents an approximate conformal map $p\colon\mathbb{R}^2\to EX^*$.  We refer to the point $p(0)$ as the centre of the chart.
</p>
<b>Field: </b><font color="red">centre</font>::RR0_4<br/>
<p>
A point in $EX^*$ which is the centre of the chart
</p>
<b>Field: </b><font color="red">square_centre</font>::RR0_2<br/>
<p>
The image under <font color="green">square_diffeo_E0()</font> of the centre.  This is stored separately to allow for the case where we take square_centre to be an exact rational point, and then compute centre numerically from <font color="green">square_centre</font>
</p>
<b>Field: </b><font color="red">n</font>::RR0_4<br/>
<p>
The unit normal vector to $EX^*$ in $S^3$ at the centre
</p>
<b>Field: </b><font color="red">u</font>::RR0_4<br/>
<p>
A unit tangent vector to $EX^*$ at the centre
</p>
<b>Field: </b><font color="red">v</font>::RR0_4<br/>
<p>
Another unit tangent vector to $EX^*$ at the centre
</p>
<b>Field: </b><font color="red">p</font><br/>
<p>
This is a polynomial function $\mathbb{R}^2\to\mathbb{R}^4$ which sends $0$ to the centre point, and is approximately a conformal map to $EX^*$.
</p>
<b>Field: </b><font color="red">p0</font><br/>
<p>
The same as $p$, but with coefficients evaluated numerically.
</p>
<b>Field: </b><font color="red">p_inv_approx</font><br/>
<p>
A linear map $\mathbb{R}^4\to\mathbb{R}^2$ which is approximately inverse to $p$ near the centre
</p>
<b>Field: </b><font color="red">degree</font>::posint<br/>
<p>
The degree of the polynomials in $p$.
</p>
<b>Field: </b><font color="red">coeffs_exact</font>::boolean = false<br/>
<p>
true if the polynomial coefficients in $p$ are exact.
</p>
<b>Field: </b><font color="red">vertex_index</font>::integer = 0<br/>
<p>
If the centre lies at $v_k$, this field should be set to $k$.
</p>
<b>Field: </b><font color="red">curve_index</font>::integer = 0<br/>
<p>
If the centre lies on the curve $C_k$, this field should be set to $k$.
</p>
<b>Field: </b><font color="red">curve_parameter</font>::RR0 = NULL<br/>
<p>
If the centre is $c_{Ek}(t)$, then this field should be set to $t$.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer = 0<br/>
<b>Method:</b> <font color="maroon">vertex_set_exact</font>(<font color='olive'>k</font>)
<p>
Set <font color="green">vertex_index</font> to <font color="green">k</font>, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.
</p>
<br/>
<b>Method:</b> <font color="maroon">vertex_set_numeric</font>(<font color='olive'>k</font>)
<p>
Set <font color="green">vertex_index</font> to <font color="green">k</font>, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_set_exact</font>(<font color='olive'>k0</font>::integer,<font color='olive'>t0</font>::RR0)
<p>
Set <font color="green">curve_index</font> to <font color="green">k0</font> and <font color="green">curve_parameter</font> to <font color="green">t0</font>, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_improve_exact</font>()
<p>
Increase the polynomial degree of this chart by one.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_set_degree_exact</font>(<font color='olive'>d</font>,<font color='olive'>force_</font>)
<p>
Set the degree of this chart to <font color="green">d</font>, and calculate the appropriate coefficients.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_set_numeric</font>(<font color='olive'>k0</font>,<font color='olive'>t0</font>)
<p>
Set <font color="green">curve_index</font> to <font color="green">k0</font> and <font color="green">curve_parameter</font> to <font color="green">t0</font>, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_improve_numeric</font>()
<p>
Increase the polynomial degree of this chart by one.
</p>
<br/>
<b>Method:</b> <font color="maroon">curve_set_degree_numeric</font>(<font color='olive'>d</font>,<font color='olive'>force_</font>)
<p>
Set the degree of this chart to <font color="green">d</font>, and calculate the appropriate coefficients.
</p>
<br/>
<b>Method:</b> <font color="maroon">centre_set_numeric</font>(<font color='olive'>x0</font>)
<p>
Set the centre and calculate coefficients, giving a chart of polynomial degree one.
</p>
<br/>
<b>Method:</b> <font color="maroon">centre_improve_numeric</font>()
<p>
Increase the polynomial degree of this chart by one.
</p>
<br/>
<b>Method:</b> <font color="maroon">centre_set_degree_numeric</font>(<font color='olive'>d</font>,<font color='olive'>force_</font>)
<p>
Set the degree of this chart to <font color="green">d</font>, and calculate the appropriate coefficients.
</p>
<br/>
<b>Method:</b> <font color="maroon">improve_numeric</font>()
<p>
Increase the polynomial degree by one, using the <font color="green">curve_improve_numeric</font> method if applicable, otherwise the <font color="green">centre_improve_numeric</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_degree_numeric</font>(<font color='olive'>d</font>)
<p>
Set the polynomial degree, using the <font color="green">curve_set_degree_numeric</font> method if applicable, otherwise the <font color="green">centre_set_degree_numeric</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">square_set_numeric</font>(<font color='olive'>s0</font>)<br/>
<b>Method:</b> <font color="maroon">isometrize</font>(<font color='olive'>log_rescale_z</font>)
<p>
This method assumes that <font color="green">log_rescale_z</font> defines a function $f$ on $EX^*$, and adjusts the chart to make it approximately isometric as a map from (the unit disk with the hyperbolic metric) to ($EX^*$ with $\exp(2f)$ times the standard metric).
</p>
<br/>
<b>Method:</b> <font color="maroon">isometry_error</font>(<font color='olive'>log_rescale_z</font>,<font color='olive'>s1</font>::RR0_2)
<p>
This returns a measure of the failure of $p$ to be isometric, in the context described above.
</p>
<br/>
<b>Method:</b> <font color="maroon">p_c</font>()
<p>
This is the composite of $p\colon\mathbb{R}^2\to EX^*$ with the standard isomorphism $\mathbb{C}\to\mathbb{R}^2$.
</p>
<br/>
<b>Method:</b> <font color="maroon">p_inv</font>(<font color='olive'>x0</font>)
<p>
Inverse to the map $p\colon\mathbb{R}^2\to EX^*$
</p>
<br/>
<b>Method:</b> <font color="maroon">p_inv_c</font>(<font color='olive'>x0</font>)
<p>
Inverse to the map $p_c\colon\mathbb{C}\to EX^*$
</p>
<br/>
<b>Method:</b> <font color="maroon">disc_plot</font>(<font color='olive'>r</font>)
<p>
Generate a plot showing the image under $p$ of a disc of radius $r$ centred at the origin in $\mathbb{R}^2$
</p>
<br/>
<b>Method:</b> <font color="maroon">circle_plot</font>(<font color='olive'>r</font>)
<p>
Generate a plot showing the image under $p$ of a circle of radius $r$ centred at the origin in $\mathbb{R}^2$
</p>
<br/>
<b>Method:</b> <font color="maroon">err_plot</font>(<font color='olive'>r</font>)
<p>
Generate a plot measuring the failure of $p$ to be a conformal map landing in $EX^*$.  This uses the values of $p$ and its derivatives on a circle of radius $r$ centred at the origin in $\mathbb{R}^2$
</p>
<br/>
<b>Method:</b> <font color="maroon">check</font>()
<p>
This returns a table <font color="green">T</font> whose entries are nonnegative real numbers.  If the chart has all the properties that it is supposed to have, then the entries in <font color="green">T</font> will all be zero.  The entry <font color="green">T[&quot;max&quot;]</font> is the maximum of all the other entries.  In practice we find that when working to 100 digit precision, we end up with <font color="green">T[&quot;max&quot;] &lt; 10^(-89)</font>.  Note that we only test whether we have the correct Taylor coefficients for $p$, we do not test anything about how well the series is converging.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/E_edge.html <==

<html>
 <head><title>E_edge</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_edge</h1><br/>
Code: <a href="../maple/embedded/E_domain.mpl.html#CLASS_E_edge">embedded/E_domain.mpl</a><br/>
<p>

</p>
<b>Extends: </b>domain_edge<br/>
<b>Field: </b><font color="red">hyperbolic_length</font>::scalar<br/>
<b>Constructor:</b> `new/E_edge`(<font color='olive'>P0</font>::E_point,<font color='olive'>P1</font>::E_point,)
<p>

</p>

 </body>
</html>



==> anc/doc/classes/E_face.html <==

<html>
 <head><title>E_face</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_face</h1><br/>
Code: <a href="../maple/embedded/E_domain.mpl.html#CLASS_E_face">embedded/E_domain.mpl</a><br/>
<p>

</p>
<b>Extends: </b>domain_face<br/>
<b>Field: </b><font color="red">samples</font>::table<br/>
<p>
This is a table indexed by some points in the 2-simplex $\Delta_2$.  The entries are instances of the class <font color="green">E_sample_point</font>.  Typically we will fix a triangle quadrature rule <font color="green">Q</font>, with points $t_i$ say.  The <font color="green">samples</font> table will have indices $t_i$, and the corresponding entry will represent a point $u_i\in EX^*$ with barycentric coordinates $t_i$ with respect to this face.  This is set up by the <font color="green">create_samples</font> method.
</p>
<b>Field: </b><font color="red">sample_list</font>::list<br/>
<p>
This contains the same <font color="green">E_sample_point</font> objects as the <font color="green">samples</font> table, but organised as a list.  This is set up by the <font color="green">create_samples</font> method.
</p>
<b>Field: </b><font color="red">total_area</font>::scalar = 0<br/>
<p>
The area of this face, with respect to the metric on $EX^*$ inherited from the standard metric on $S^3$.  This is calculated by the <font color="green">create_samples</font> method.
</p>
<b>Field: </b><font color="red">total_curvature</font>::scalar = 0<br/>
<p>
The integral of the Gaussian curvature function over this face.  This is calculated by the <font color="green">create_samples</font> method.
</p>
<b>Field: </b><font color="red">barycentric_table</font><br/>
<p>
obsolete
</p>
<b>Constructor:</b> `new/E_face`(<font color='olive'>S0</font>::E_edge,<font color='olive'>S1</font>::E_edge,<font color='olive'>S2</font>::E_edge,)
<p>

</p>
<b>Method:</b> <font color="maroon">create_samples</font>(<font color='olive'>Q</font>::triangle_quadrature_rule)::void
<p>
This method sets up the fields <font color="green">samples</font>, <font color="green">samples_list</font>, <font color="green">total_area</font> and <font color="green">total_curvature</font>, as described above.
</p>
<br/>
<b>Method:</b> <font color="maroon">check</font>()
<p>
This checks the correctness of the sample points.  It returns an offset error (which measures the failure of the points to lie exactly on $EX^*$) and a barycentric error (which measures the failure of the barycentric coordinates to be equal to the indices in the <font color="green">samples</font> table).
</p>
<br/>
<b>Method:</b> <font color="maroon">plot_x</font>(<font color='olive'>f</font>,<font color='olive'>vertical_range</font> := 2)<br/>
<b>Method:</b> <font color="maroon">plot_z</font>(<font color='olive'>f</font>,<font color='olive'>z_range</font> := 2)<br/>
<b>Method:</b> <font color="maroon">plot_x_ibj</font>(<font color='olive'>f</font>,<font color='olive'>vertical_range</font> := 2)<br/>
<b>Method:</b> <font color="maroon">plot_z_ibj</font>(<font color='olive'>f</font>,<font color='olive'>z_range</font> := 2)<br/>

 </body>
</html>



==> anc/doc/classes/E_grid.html <==

<html>
 <head><title>E_grid</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_grid</h1><br/>
Code: <a href="../maple/embedded/E_domain.mpl.html#CLASS_E_grid">embedded/E_domain.mpl</a><br/>
<p>

</p>
<b>Extends: </b>grid<br/>
<b>Field: </b><font color="red">triangle_quadrature_rule</font><br/>
<b>Field: </b><font color="red">int_table</font>::table<br/>
<p>
This is a table indexed by triples $(i,j,k)$; the values are the integrals over $F_{16}$ of $z_1^iz_2^j|n|^k$
</p>
<b>Constructor:</b> `new/E_grid`()
<p>

</p>
<b>Method:</b> <font color="maroon">create_samples</font>()::void
<p>
This invokes the <font color="green">create_samples</font> method for each face.
</p>
<br/>
<b>Method:</b> <font color="maroon">int_x</font>(<font color='olive'>f</font>,<font color='olive'>k_</font>)
<p>
The argument $f$ is assumed to be a polynomial in $x_1,\dotsc,x_4$.  The method returns an approximation to the integral over $EX(a)$ of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Here $n$ is the gradient of $g$.
</p>
<br/>
<b>Method:</b> <font color="maroon">int_z</font>(<font color='olive'>f</font>,<font color='olive'>k_</font>)
<p>
The argument $f$ is assumed to be an expression in $z_1$ and $z_2$.  The method returns an approximation to the integral over F16 of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Note that this is 1/16 times the integral over $EX(a)$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_int_table</font>(<font color='olive'>i</font>,<font color='olive'>j</font>,<font color='olive'>k_</font>)
<p>
This sets one value in <font color="green">int_table</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">int_z_by_table</font>(<font color='olive'>f</font>,<font color='olive'>k_</font>)
<p>
This assumes that $f$ is a polynomial in $z_1$ and $z_2$.  It calculates the integral of $f$ over $F_{16}$ by looking up the integrals of the individual monomials in <font color="green">int_table</font>.  If any of the required integrals are missing from <font color="green">int_table</font>, then they will be calculated and saved there.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_max_deg</font>(<font color='olive'>d</font>::posint)::void
<p>
Calculate and save integrals for all monomials in $z_1$ and $z_2$ of degree at most $d$
</p>
<br/>
<b>Method:</b> <font color="maroon">total_area</font>()
<p>
This returns the total area of $F_{16}$
</p>
<br/>
<b>Method:</b> <font color="maroon">total_curvature</font>()
<p>
This returns the integral of the curvature over $F_{16}$
</p>
<br/>
<b>Method:</b> <font color="maroon">curvature_error</font>()
<p>
If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.
</p>
<br/>
<b>Method:</b> <font color="maroon">stokes_error</font>(<font color='olive'>ff</font>)
<p>
Here <font color="green">ff</font> should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of the exterior derivative of $f_1\alpha_1+f_2\alpha_2$, where the forms $\alpha_i$ are defined in <font color="green">embedded/roothalf/forms.mpl</font>.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/E_point.html <==

<html>
 <head><title>E_point</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_point</h1><br/>
Code: <a href="../maple/embedded/E_domain.mpl.html#CLASS_E_point">embedded/E_domain.mpl</a><br/>
<p>
An instance of this class  represents a point on the embedded surface EX(a)
</p>
<b>Extends: </b>domain_point<br/>
<b>StaticField: </b><font color="red">tolerance</font>::float = .1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-97<br/>
<b>StaticField: </b><font color="red">max_iterations</font>::integer = 100<br/>
<b>StaticField: </b><font color="red">a</font>::scalar<br/>
<p>
This is the value of $a$, where we are considering $EX(a)$.
</p>
<b>StaticField: </b><font color="red">alpha0</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha1</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha2</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha3</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha4</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha5</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha6</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha7</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha8</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha9</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha10</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha11</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha12</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha13</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>StaticField: </b><font color="red">alpha14</font>::scalar<br/>
<p>
This is computed from a by the <font color="green">set_a()</font> method
</p>
<b>Method:</b> <font color="maroon">set_a</font>(<font color='olive'>a_</font>)::void<br/>
<b>Field: </b><font color="red">x</font>::[scalar, scalar, scalar, scalar]<br/>
<p>
Coordinates of the point
</p>
<b>Field: </b><font color="red">u</font>::[scalar, scalar, scalar, scalar]<br/>
<p>
A unit vector orthogonal to $x$, $n$ and $v$
</p>
<b>Field: </b><font color="red">v</font>::[scalar, scalar, scalar, scalar]<br/>
<p>
A unit vector orthogonal to $x$, $n$ and $u$
</p>
<b>Field: </b><font color="red">n</font>::[scalar, scalar, scalar, scalar]<br/>
<p>
Normalised gradient of $g$
</p>
<b>Field: </b><font color="red">z</font>::[scalar, scalar]<br/>
<p>
Basic G-invariant functions of $x$
</p>
<b>Field: </b><font color="red">ndg</font>::scalar<br/>
<p>
Norm of the gradient of $g$
</p>
<b>Field: </b><font color="red">sndg</font>::scalar<br/>
<p>
Square norm of the gradient of $g$
</p>
<b>Field: </b><font color="red">indg</font>::scalar<br/>
<p>
Inverse norm of the gradient of $g$
</p>
<b>Field: </b><font color="red">curvature</font>::scalar<br/>
<p>
Gaussian curvature of the surface
</p>
<b>Method:</b> <font color="maroon">fix</font>()::void<br/>
<b>Method:</b> <font color="maroon">fix_x</font>()::void
<p>
This method adjusts the coordinates of a point to ensure that it lies on the surface $EX(a)$ and in the fundamental domain.  Moreover, if the constraint field is set to a value indicating that the point should lie on one of the curves $C_0$, $C_1$, $C_3$ or $C_5$, then the coordinates are adjusted if necessary to ensure that that holds.
</p>
<br/>
<b>Method:</b> <font color="maroon">fix_n</font>()::void
<p>
This method sets <font color="green">this[&quot;n&quot;]</font> to the normalisation of the gradient of $g$ at the point <font color="green">this[&quot;x&quot;]</font>.  It uses the <font color="green">simp()</font> function, which simplifies symbolically unless we have any floating point subexpressions, in which case it evaluates numerically.
</p>
<br/>
<b>Method:</b> <font color="maroon">fix_uv</font>()::void
<p>
This method sets <font color="green">this[&quot;u&quot;]</font> and <font color="green">this[&quot;v&quot;]</font> in such a way that <font color="green">[this[&quot;x&quot;],this[&quot;n&quot;],this[&quot;u&quot;],this[&quot;v&quot;]]</font> is an oriented orthonormal basis for $\mathbb{R}^4$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C0</font>(<font color='olive'>t</font>::scalar)::void
<p>
This method sets the current point to lie on the curve $C_0$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_0$ contained in the fundamental domain $F_{16}$ starting with $v_6$ at $t=0$, and moving to $v_3$ at $t=1$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C1</font>(<font color='olive'>t</font>::scalar)::void
<p>
This method sets the current point to lie on the curve $C_1$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_1$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_6$ at $t=1$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C3</font>(<font color='olive'>t</font>::scalar)::void
<p>
This method sets the current point to lie on the curve $C_3$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_3$ contained in the fundamental domain $F_{16}$ starting with $v_{11}$ at $t=0$, and moving to $v_3$ at $t=1$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C5</font>(<font color='olive'>t</font>::scalar)::void
<p>
This method sets the current point to lie on the curve $C_5$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_5$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_{11}$ at $t=1$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_random</font>()::void
<p>
This sets the current point to a randomly generated point in $F_{16}$
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/E_quadrature_rule.html <==

<html>
 <head><title>E_quadrature_rule</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_quadrature_rule</h1><br/>
Code: <a href="../maple/embedded/E_quadrature.mpl.html#CLASS_E_quadrature_rule">embedded/E_quadrature.mpl</a><br/>
<p>
An instance of this class represents a quadrature rule for approximate integration of functions on $EX^*$.  Essentially, such a rule consists of a list of points $p_i$ in the fundamental domain $F_{16}$, together with weights $w_i\geq 0$.  The integral over $F_{16}$ of a function $f$ is approximately $\sum_i w_i f(p_i)$.  Thus, the integral over $EX^*$ is $\sum_i\sum_{g\in G}w_if(g.p_i)$.

 This class also has fields and methods designed to allow us to measure and improve the accuracy of the quadrature rule.  Specifically, suppose we have calculated the integrals of some monomials $z_1^iz_2^j$ by some other method.  We can then list these monomials in the <font color="green">test_monomials</font> field, and their integrals in the <font color="green">test_integrals</font> field.  Various methods will then try to ensure that our quadrature rule gives the correct answer on those monomials.
</p>
<b>Field: </b><font color="red">num_points</font>::integer = 0<br/>
<p>
Number of evaluation points
</p>
<b>Field: </b><font color="red">points</font>::table<br/>
<p>
The list of evaluation points.  This is represented as a table indexed by natural numbers (starting at 0), and each point is represented as an object of the class <font color="green">E_point</font> defined in the file <font color="green">E_domain.mpl</font>
</p>
<b>Field: </b><font color="red">weights</font>::table<br/>
<p>
The list of weights, represented as a table indexed by natural numbers.
</p>
<b>Field: </b><font color="red">num_test_monomials</font>::integer = 0<br/>
<b>Field: </b><font color="red">test_monomials</font>::table<br/>
<p>
The list of test monomials, represented as a table indexed by natural numbers.
</p>
<b>Field: </b><font color="red">test_integrals</font>::table<br/>
<p>
The list of integrals over $F_{16}$ of test monomials, represented as a table indexed by natural numbers.  This can be used if we have calculated the relevant integrals by some other means.  If not, this field should be null.
</p>
<b>Field: </b><font color="red">test_monomial_values</font>::table<br/>
<p>
This is a table <font color="green">T</font> such that <font color="green">T[i,j]</font> is the value of the $i$'th test monomial $m_i$ at the $j$'th evaluation point $p_j$.  It should be set using the <font color="green">set_monomial_values</font> method.
</p>
<b>Field: </b><font color="red">test_monomial_diff_values</font>::table<br/>
<p>
This is a table <font color="green">T</font> such that <font color="green">T[i,j,0]</font> and <font color="green">T[i,j,1]</font> measure the derivatives of $m_i$ at the point $p_j$.  In more detail, $p_j$ is stored as an instance of the class <font color="green">E_point</font>, so it comes packaged with two tangent vectors $u_j$ and $v_j$; the entries <font color="green">T[i,j,0]</font> and <font color="green">T[i,j,1]</font> are the derivatives in these directions.  If $p_j$ is in the interior of $F_{16}$ then $u_j$ and $v_j$ will form an oriented orthonormal frame.  If $p_j$ is on an edge of $F_{16}$ then $u_j$ will be a unit vector pointing along the edge, and $v_j$ will be zero.  If $p_j$ is at a corner then both $u_j$ and $v_j$ will be zero.
</p>
<b>Field: </b><font color="red">errors</font>::table<br/>
<b>Field: </b><font color="red">total_square_error</font> = 0<br/>
<b>Field: </b><font color="red">eval_det</font>::RR1<br/>
<p>
Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the <font color="green">set_eval_det</font> method will set the <font color="green">eval_det</font> field to be the determinant of the $n\times n$ matrix of values of the first $n$ test monomials at the evaluation points.  Some theory developed in a slightly different context suggests that it is desirable to adjust the evaluation points to make this determinant as large as possible.
</p>
<b>Field: </b><font color="red">eval_det_diff</font>::table<br/>
<p>
Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the <font color="green">set_eval_det_diff</font> method will set the <font color="green">eval_det_diff</font> field to be a table <font color="green">T</font> containing information about how <font color="green">eval_det</font> changes as the evaluation points are moved.  In more detail, <font color="green">T[j,0]</font> is the derivative of <font color="green">eval_det</font> if $p_j$ is moved in the direction $u_j$, and <font color="green">T[j,1]</font> is the derivative of <font color="green">eval_det</font> if $p_j$ is moved in the direction $v_j$.
</p>
<b>Constructor:</b> `new/E_quadrature_rule`()
<p>

</p>
<b>Method:</b> <font color="maroon">clone</font>()::E_quadrature_rule
<p>
Returns a cloned copy of this quadrature rule
</p>
<br/>
<b>Method:</b> <font color="maroon">degrees_of_freedom</font>()::integer
<p>
Some of the evaluation points lie in the interior of $F_{16}$ and so have two degrees of freedom to move.  Some points may lie on an  edge or at a corner, so that they have one or zero degrees of freedom.  This methd returns the total number of degrees of freedom for all evaluation points.
</p>
<br/>
<b>Method:</b> <font color="maroon">choose_random_points</font>(<font color='olive'>n</font>)::void
<p>
This method randomly chooses $n$ evaluation points in the interior of $F_{16}$, and gives them all the same weight.
</p>
<br/>
<b>Method:</b> <font color="maroon">adjust</font>(<font color='olive'>t</font>,<font color='olive'>offset_</font>)::void<br/>
<b>Method:</b> <font color="maroon">adjust_randomly</font>(<font color='olive'>scale_</font>)::void<br/>
<b>Method:</b> <font color="maroon">add_new_point</font>(<font color='olive'>x0</font>::[scalar, scalar, scalar, scalar])
<p>
Add a new evaluation point with the specified coordinates
</p>
<br/>
<b>Method:</b> <font color="maroon">set_max_deg</font>(<font color='olive'>max_deg</font>,<font color='olive'>grid</font>::E_grid)::void
<p>
Set the list of test monomials to be the list of all monomials of total degree less than or equal to the argument <font color="green">max_deg</font>.  Also, calculate the corresponding test integrals using the <font color="green">E_grid</font> object supplied as the <font color="green">grid</font> argument.  (This may be slow.)
</p>
<br/>
<b>Method:</b> <font color="maroon">int_z</font>(<font color='olive'>f</font>)::scalar
<p>
Integrate <font color="green">f</font>, which should be an expression involving $z_1$ and $z_2$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_monomial_values</font>()::void
<p>
Calculate the values and derivatives of all the test monomials at the evaluation points.
</p>
<br/>
<b>Method:</b> <font color="maroon">solve_weights</font>()::void
<p>
Set the <font color="green">weights</font> field to minimize the mean square integration error for all the test monomials, subject to the constraint that all weights should be nonnegative.
</p>
<br/>
<b>Method:</b> <font color="maroon">weight_list</font>()
<p>
Convert the <font color="green">weights</font> table to a list.
</p>
<br/>
<b>Method:</b> <font color="maroon">sorted_weight_list</font>()
<p>
Convert the <font color="green">weights</font> table to a list, and sort it.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_eval_det</font>()::scalar
<p>
Set the <font color="green">eval_det</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_eval_det_diff</font>()
<p>
Set the <font color="green">eval_det_diff</font> field.  This method is quite slow.
</p>
<br/>
<b>Method:</b> <font color="maroon">increase_eval_det_once</font>(<font color='olive'>step</font>)
<p>
Adjust the evaluation points to increase <font color="green">eval_det</font>.  This assumes that <font color="green">eval_det</font> has already been calculated, but not <font color="green">eval_det_diff</font>.  It calculates <font color="green">eval_det_diff</font> for the unadjusted points, but does not recalculate it after performing the adjustment.
</p>
<br/>
<b>Method:</b> <font color="maroon">increase_eval_det</font>(<font color='olive'>step_</font>,<font color='olive'>num_steps_</font>)<br/>
<b>Method:</b> <font color="maroon">set_errors</font>()
<p>
Calculate all the errors obtained when integrating all the test monomials using this quadrature rule.  This assumes that correct values for all the integrals have already been stored in the <font color="green">test_integrals</font> field. 
</p>
<br/>
<b>Method:</b> <font color="maroon">reduce_errors_once</font>(<font color='olive'>max_step_</font>)
<p>
This adjusts the evaluation points and weights to attempt to reduce the integration errors.  We have not made much use of this; instead, we have used <font color="green">increase_eval_det</font> repeatedly, followed by <font color="green">solve_weights</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">reduce_errors</font>(<font color='olive'>max_step_</font>,<font color='olive'>num_steps_</font>)<br/>
<b>Method:</b> <font color="maroon">curvature_error</font>()
<p>
If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.
</p>
<br/>
<b>Method:</b> <font color="maroon">log_curvature_error</font>()<br/>
<b>Method:</b> <font color="maroon">stokes_error</font>(<font color='olive'>ff</font>)
<p>
Here <font color="green">ff</font> should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of $d(f_1\alpha_1+f_2\alpha_2)$, where the forms $\alpha_i$ are defined in <font color="green">embedded/roothalf/forms.mpl</font>.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.  The formulae used are only valid when $a=1/\sqrt{2}$, so the method gives an error in other cases.
</p>
<br/>
<b>Method:</b> <font color="maroon">max_stokes_error</font>()<br/>
<b>Method:</b> <font color="maroon">log_max_stokes_error</font>()<br/>
<b>Method:</b> <font color="maroon">plot_z</font>()
<p>
This generates a plot showing the location of the evaluation points in the $z$-plane.
</p>
<br/>
<b>Method:</b> <font color="maroon">error_plot</font>()
<p>
Generate a plot showing $\log_{10}$ of the relative errors $|Q(m)-\int m|/\|m\|_2$, as $m$ runs through the test monomials.
</p>
<br/>
<b>Method:</b> <font color="maroon">describe</font>()<br/>

 </body>
</html>



==> anc/doc/classes/E_sample_point.html <==

<html>
 <head><title>E_sample_point</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_sample_point</h1><br/>
Code: <a href="../maple/embedded/E_domain.mpl.html#CLASS_E_sample_point">embedded/E_domain.mpl</a><br/>
<p>
An instance of this class represents a point in a triangular face of a domain of type <font color="green">E</font>.  In addition to the usual data for a point in such a domain, it has some additional fields that only make sense relative to the containing face.
</p>
<b>Extends: </b>E_point<br/>
<b>Field: </b><font color="red">barycentric_coords</font>::list(scalar)<br/>
<p>
The (generalised) barycentric coordinates of the point, relative to the containing face.  This is a list of three nonnegative scalars, whose sum is one.
</p>
<b>Field: </b><font color="red">ibj</font>::scalar = 0<br/>
<p>
This field is the Jacobian of the inverse of the barycentric coordinate map.  (TODO: clarify the normalisation conditions.)
</p>
<b>Field: </b><font color="red">quadrature_weight</font>::scalar<br/>
<p>
This will be set in such a way that the integral (with respect to metric area) of a function on the face can be approximated by the sum of the values at the sample points multiplied by the corresponding quadrature weights
</p>

 </body>
</html>



==> anc/doc/classes/E_to_S_map.html <==

<html>
 <head><title>E_to_S_map</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class E_to_S_map</h1><br/>
Code: <a href="../maple/embedded/roothalf/E_to_S.mpl.html#CLASS_E_to_S_map">embedded/roothalf/E_to_S.mpl</a><br/>
<p>
An instance of this class represents a pair of approximations to the canonical conformal maps $p,q\colon EX^*\to S^2$.
</p>
<b>Field: </b><font color="red">u</font>::table<br/>
<p>
This is a table indexed by $\{1,2,3\}$.  Each entry is a rational function from the $z$-plane to $\mathbb{R}$, which gives an invariant real valued function on $EX^*$.  The $k$'th component of our map $p\colon EX^*\to S^2$ will be the product of $u_k$ with a standard function, recorded in the global variable <font color="green">s2p_core[k]</font>.
</p>
<b>Field: </b><font color="red">samples_z_u</font>::table<br/>
<p>
This is a table indexed by $\{1,2,3\}$.  The $k$'th entry is a list of pairs $(a,b)$, where we have learned by some other means that $u_k(a)$ should be equal to $b$.  We will try to adjust the coefficients of $u_k$ to make this true.
</p>
<b>Field: </b><font color="red">p</font><br/>
<p>
Our approximation to $p$ will be stored in this field.
</p>
<b>Constructor:</b> `new/E_to_S_map`()
<p>

</p>
<b>Method:</b> <font color="maroon">find_p</font>(<font color='olive'>EH_atlas</font>,<font color='olive'>d1</font>::posint := 2)
<p>
This sets the fields <font color="green">u</font>, <font color="green">samples_z_u</font> and <font color="green">p</font> based on information stored in the atlas object which is suppied as a parameter to the method.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p</font>()<br/>
<b>Method:</b> <font color="maroon">radius_error</font>()
<p>
This returns $\|p(x)|^2-1$ a function of $z$
</p>
<br/>
<b>Method:</b> <font color="maroon">conformal_error</font>(<font color='olive'>x0</font>::RR0_4)
<p>
Given a point $x0\in EX^*$, this measures the failure of $p$ near $x0$ to be conformal.
</p>
<br/>
<b>Method:</b> <font color="maroon">p_vertex_check</font>()
<p>
Check that $p$ has the right behaviour on $v_0$, $v_3$ and $v_6$.  The return value is a list of nine scalars which should all be zero.
</p>
<br/>
<b>Method:</b> <font color="maroon">p_chart_check</font>(<font color='olive'>A</font>,<font color='olive'>d_</font>::integer)
<p>
Check that $p$ gives a conformal map to $S^2$.  The argument <font color="green">A</font> can either be an instance of the class <font color="green">E_chart</font>, or a point in $EX^*$.  In the latter case, we generate a new chart at the specified point, using the second argument <font color="green">d_</font> to specify the degree.  The return value is a list of three polynomials in $t_1$ and $t_2$, which will be zero if $p$ is exactly conformal. 
</p>
<br/>
<b>Method:</b> <font color="maroon">u_plot</font>(<font color='olive'>k</font>::integer)
<p>
Generates a plot of the function $u_k$
</p>
<br/>
<b>Method:</b> <font color="maroon">u_plots</font>()
<p>
Generates plots of the functions $u_1$, $u_2$ and $u_3$.
</p>
<br/>
<b>Method:</b> <font color="maroon">p_plot</font>()
<p>
Generates a plot showing the image in $S^2$ of a grid in $F_{16}\subset EX^*$.
</p>
<br/>
<b>Method:</b> <font color="maroon">radius_error_plot</font>()<br/>
<b>Method:</b> <font color="maroon">conformal_error_plot</font>()<br/>

 </body>
</html>



==> anc/doc/classes/HP_table.html <==

<html>
 <head><title>HP_table</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class HP_table</h1><br/>
Code: <a href="../maple/hyperbolic/HP_table.mpl.html#CLASS_HP_table">hyperbolic/HP_table.mpl</a><br/>
<p>
An instance of this class encapsulates data about a family of cromulent isomorphisms $HX(a_H) \to PX(a_P)$ for various values of $a_H$ and $a_P$
</p>
<b>Field: </b><font color="red">H_to_P_maps</font>::table<br/>
<p>
A table of objects of class <font color="green">H_to_P_map</font>, indexed by values of <font color="green">a_H</font>
</p>
<b>Field: </b><font color="red">P_to_H_maps</font>::table<br/>
<p>
A table of objects of class <font color="green">P_to_H_map</font>, indexed by values of <font color="green">a_P</font>
</p>
<b>Field: </b><font color="red">H_to_P_num_samples</font>::posint = 200<br/>
<b>Field: </b><font color="red">H_to_P_poly_deg</font>::posint = 20<br/>
<b>Field: </b><font color="red">H_to_P_num_steps</font>::posint = 20<br/>
<b>Field: </b><font color="red">P_to_H_poly_deg</font>::posint = 20<br/>
<b>Field: </b><font color="red">P_to_H_num_charts</font>::posint = 10<br/>
<b>Field: </b><font color="red">P_to_H_tolerance</font>::RR1 = .1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-19<br/>
<b>Field: </b><font color="red">P_to_H_gap</font>::RR1 = .2e-1<br/>
<b>Field: </b><font color="red">a_H_to_a_P_spline</font> = NULL<br/>
<b>Constructor:</b> `new/HP_table`()
<p>

</p>
<b>Method:</b> <font color="maroon">a_H_indices</font>()<br/>
<b>Method:</b> <font color="maroon">a_P_indices</font>()<br/>
<b>Method:</b> <font color="maroon">a_H_a_P_pairs</font>()<br/>
<b>Method:</b> <font color="maroon">a_P_a_H_pairs</font>()<br/>
<b>Method:</b> <font color="maroon">set_spline</font>()<br/>
<b>Method:</b> <font color="maroon">a_H_to_a_P</font>(<font color='olive'>a</font>)<br/>
<b>Method:</b> <font color="maroon">a_P_to_a_H</font>(<font color='olive'>a</font>)<br/>
<b>Method:</b> <font color="maroon">add_a_H</font>(<font color='olive'>a0</font>)<br/>
<b>Method:</b> <font color="maroon">remove_a_H</font>(<font color='olive'>a0</font>)<br/>
<b>Method:</b> <font color="maroon">add_a_P</font>(<font color='olive'>a0</font>)<br/>
<b>Method:</b> <font color="maroon">remove_a_P</font>(<font color='olive'>a0</font>)<br/>
<b>Method:</b> <font color="maroon">a_H_a_P_plot</font>()<br/>
<b>Method:</b> <font color="maroon">a_P_a_H_plot</font>()<br/>
<b>Method:</b> <font color="maroon">spline_plot</font>()<br/>
<b>Method:</b> <font color="maroon">full_plot</font>()<br/>
<b>Method:</b> <font color="maroon">spline_plot_tikz</font>()<br/>

 </body>
</html>



==> anc/doc/classes/H_to_P_map.html <==

<html>
 <head><title>H_to_P_map</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class H_to_P_map</h1><br/>
Code: <a href="../maple/hyperbolic/H_to_P.mpl.html#CLASS_H_to_P_map">hyperbolic/H_to_P.mpl</a><br/>
<p>
An instance of this class encapsulates data about a cromulent isomorphism $HX(a_H) \to PX(a_P)$ for some specific numerical values of $a_H$ and $a_P$
</p>
<b>Field: </b><font color="red">a_H</font>::numeric<br/>
<p>
This should be set by the <font color="green">set_a_H</font> method.
</p>
<b>Field: </b><font color="red">a_P</font>::numeric<br/>
<p>
This will be calculated by the <font color="green">find_p1</font> method, and should not be set directly.
</p>
<b>Field: </b><font color="red">v_HS</font>::table<br/>
<p>
As in Definition defn-schwarz-phi
</p>
<b>Field: </b><font color="red">v_PS</font>::table<br/>
<p>
As in Definition defn-schwarz-phi
</p>
<b>Field: </b><font color="red">c_HS</font>::table<br/>
<p>
As in Definition defn-schwarz-phi
</p>
<b>Field: </b><font color="red">c_PS</font>::table<br/>
<p>
As in Definition defn-schwarz-phi
</p>
<b>Field: </b><font color="red">psi</font><br/>
<p>
As in Definition defn-schwarz-phi.  This is set up so that if <font color="green">X</font> is an instance of the present class, the required syntax is <font color="green">X[&quot;psi&quot;](z)</font>.
</p>
<b>Field: </b><font color="red">psi_inv</font><br/>
<p>
As in Definition defn-schwarz-phi, with the same kind of syntax as for <font color="green">psi</font>
</p>
<b>Field: </b><font color="red">phi</font><br/>
<p>
As in Definition defn-schwarz-phi, with the same kind of syntax as for <font color="green">psi</font>
</p>
<b>Field: </b><font color="red">phi_inv</font><br/>
<p>
As in Definition defn-schwarz-phi, with the same kind of syntax as for <font color="green">psi</font>
</p>
<b>Field: </b><font color="red">samples</font>::list(CC0)<br/>
<p>
This is a list of points lying in $\psi^{-1}((C_3\cup C_5)\cap F_{16})$.  These should be sent by $p_1$ to the unit circle, and the <font color="green">find_p1</font> method will try to choose the coefficients of $p_1$ to make this true.  This should be set by the <font color="green">make_samples</font> method.
</p>
<b>Field: </b><font color="red">num_samples</font>::posint = 200<br/>
<p>
Number of sample points.  This should be significantly larger than the <font color="green">poly_deg</font> field.  It should be set by the <font color="green">make_samples</font> method.
</p>
<b>Field: </b><font color="red">errs</font>::list<br/>
<p>
The list of differences $|p_1(z)|^2-1$, as $z$ runs through the sample points. 
</p>
<b>Field: </b><font color="red">err</font>::RR0<br/>
<p>
The maximum absolute value of the above errors.
</p>
<b>Field: </b><font color="red">poly_deg</font>::posint = 20<br/>
<p>
Number of degrees of freedom when choosing $p_1$.  It should be set by the <font color="green">set_poly_deg</font> method.
</p>
<b>Field: </b><font color="red">a</font>::list(RR0)<br/>
<p>
This is a list of coefficients (of length equal to <font color="green">poly_deg</font>) which determines the approximating function $p_1$.  In more detail, we have $p_1=p_{10}+a_1p_{11}(z)+a_2p_{12}(z)+a_3p_{13}(z)+(sum_{i>3}a_iz^{2*i-8})p_{14}(z)$ for certain fixed functions $p_{1k}(z)$.
</p>
<b>Field: </b><font color="red">p1</font><br/>
<p>
A rational function of $z$ which approximates the map $p_1\:\Delta\to\C$.
</p>
<b>Field: </b><font color="red">p1_series</font><br/>
<p>
A Taylor series for $p_1$.
</p>
<b>Field: </b><font color="red">p10</font><br/>
<p>
An auxiliary polynomial.
</p>
<b>Field: </b><font color="red">p11</font><br/>
<p>
An auxiliary polynomial.
</p>
<b>Field: </b><font color="red">p12</font><br/>
<p>
An auxiliary polynomial.
</p>
<b>Field: </b><font color="red">p13</font><br/>
<p>
An auxiliary rational function.
</p>
<b>Field: </b><font color="red">p14</font><br/>
<p>
An auxiliary polynomial.
</p>
<b>Field: </b><font color="red">p1_inv</font><br/>
<p>
A polynomial approximation to the compositional inverse of $p_1$.
</p>
<b>Field: </b><font color="red">S_p1_inv</font><br/>
<p>
A polynomial approximation to the schwarzian derivative of $p_1^{-1}$.
</p>
<b>Field: </b><font color="red">d</font><br/>
<p>
A constant such that the schwarzian derivative of $p_1^{-1}$ is <font color="green">S0_p1_inv + d * S1_p1_inv</font>
</p>
<b>Field: </b><font color="red">schwarzian_errs</font>::list<br/>
<p>
A list of differences between the coefficients of $S(p_1^{-1})$ and <font color="green">S0_p1_inv + d * S1_p1_inv</font>
</p>
<b>Field: </b><font color="red">m_series</font><br/>
<p>
A Taylor series for the function $m(z)$ such that $\omega_0=m(z) dz$.
</p>
<b>Field: </b><font color="red">p_series</font><br/>
<p>
A Taylor series for $p(z)$.
</p>
<b>Field: </b><font color="red">mp_series</font><br/>
<p>
A Taylor series for $m(z)p(z)$.
</p>
<b>Method:</b> <font color="maroon">set_a_H</font>(<font color='olive'>a</font>::RR1)::RR1
<p>
Set the <font color="green">a_H</font> field and perform associated bookkeeping.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_a_P</font>(<font color='olive'>a</font>::RR1)::RR1
<p>
Set the <font color="green">a_P</font> field and perform associated bookkeeping.  Normally one should only use the <font color="green">set_a_H</font> method directly; then other code will calculate an appropriate value for <font color="green">a_P</font> and call the <font color="green">set_a_P</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_poly_deg</font>(<font color='olive'>d</font>::posint)::void
<p>
Set the <font color="green">poly_deg</font> field and perform associated bookkeeping.
</p>
<br/>
<b>Method:</b> <font color="maroon">fix_a</font>()::void
<p>
Truncate or extend the <font color="green">a</font> field to ensure that it has the right length.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p_aux</font>()::void
<p>
Set the auxiliary functions <font color="green">p11</font> to <font color="green">p15</font>.  These are all odd polynomials with real coefficients and vanishing derivatives at $\psi^{-1}(v_0)$ and $\psi^{-1}(v_{11})$.  The polynomials <font color="green">p11</font> and <font color="green">p12</font> vanish at $\psi^{-1}(v_0)$ and $\psi^{-1}(v_3)$, and take the values $1$ and $i$ respectively at $\psi^{-1}(v_{11})$.  The polynomial <font color="green">p13</font> sends $\psi^{-1}(v_i)$ to $\phi(v_i)$ for $i\in\{0,3,6,11\}$, whereas <font color="green">p14</font> sends all these points to zero.  The polynomials <font color="green">p11</font>, <font color="green">p12</font> and <font color="green">p13</font> have degree $13$, whereas <font color="green">p14</font> has degree $15$, with linear term $z$.  These properties charecterise the polynomials uniquely.
</p>
<br/>
<b>Method:</b> <font color="maroon">p</font>(<font color='olive'>z</font>::CC0)::CC0
<p>
This calculates the function $p=\phi^{-1}\circ p_1\circ\psi$
</p>
<br/>
<b>Method:</b> <font color="maroon">p_piecewise</font>(<font color='olive'>z</font>::CC0)::CC0
<p>
This also calculates $p(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small
</p>
<br/>
<b>Method:</b> <font color="maroon">m</font>(<font color='olive'>z0</font>::CC0)::CC0
<p>
This calculates the function $m(z)$ such that $p^*(\omega_0)=m(z) dz$
</p>
<br/>
<b>Method:</b> <font color="maroon">m_piecewise</font>(<font color='olive'>z0</font>::CC0)::CC0
<p>
This also calculates $m(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small
</p>
<br/>
<b>Method:</b> <font color="maroon">find_m_series</font>(<font color='olive'>radius</font>::RR0,<font color='olive'>num_samples</font>::posint,<font color='olive'>poly_deg</font>::posint)
<p>
This finds a power series approximation to $m(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">find_mp_series</font>(<font color='olive'>radius</font>::RR0,<font color='olive'>num_samples</font>::posint,<font color='olive'>poly_deg</font>::posint)
<p>
This finds a power series approximation to $m(z)p(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">find_p_series</font>(<font color='olive'>radius</font>::RR0,<font color='olive'>num_samples</font>::posint,<font color='olive'>poly_deg</font>::posint)
<p>
This finds a power series approximation to $p(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">make_samples</font>(<font color='olive'>num_samples_</font>)::void
<p>
Calculate a list of sample points.  We have used equally spaced points, but Chebyshev spacing might be better.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_p1</font>(<font color='olive'>num_steps</font>::posint := 2)::void
<p>
This method searches for a polynomial <font color="green">p1</font> of the required form, which sends the sample points as close as possible to the unit circle.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p1_inv</font>()::void
<p>
This sets the fields <font color="green">p1_inv</font>, <font color="green">S_p1_inv</font> and <font color="green">d</font> based on the <font color="green">p1</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">p1_plot</font>()::plot
<p>
Generates a plot of p1(F16), which should just be the first quadrant of the unit disc
</p>
<br/>
<b>Method:</b> <font color="maroon">v11_plot</font>(<font color='olive'>eps</font> := 2)::plot
<p>
Generates a plot of the behaviour of $p_1$ near $v_{11}$
</p>
<br/>
<b>Method:</b> <font color="maroon">err_plot</font>()::plot
<p>
This generates a plot showing the errors stored in the <font color="green">errs</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">a_plot</font>()::plot
<p>
This generates a plot showing the logs of the absolute values of the coefficients in the <font color="green">a</font> field, which determine the approximating function $p_1$
</p>
<br/>
<b>Method:</b> <font color="maroon">p1_coeff_plot</font>()::plot
<p>
This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">p1_inv_coeff_plot</font>()
<p>
This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1^{-1}(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">schwarzian_err_plot</font>()
<p>
This generates a plot showing the logs of the absolute values of the errors stored in the <font color="green">schwarzian_errs</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">m_plot</font>(<font color='olive'>radius</font>,<font color='olive'>num_points</font>)
<p>
This generates a plot showing the curve $m(r e^{it})$, where $r$ is the <font color="green">radius</font> argument.
</p>
<br/>
<b>Method:</b> <font color="maroon">m_plot_tikz</font>(<font color='olive'>radius</font>,<font color='olive'>num_points</font>,<font color='olive'>scale</font>)
<p>
This generates a tikzpicture environment showing the curve $m(r e^{it})$, where $r$ is the <font color="green">radius</font> argument.
</p>
<br/>
<b>Method:</b> <font color="maroon">check</font>()<br/>

 </body>
</html>



==> anc/doc/classes/KR_subfield.html <==

<html>
 <head><title>KR_subfield</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class KR_subfield</h1><br/>
Code: <a href="../maple/embedded/roothalf/KR_subfields.mpl.html#CLASS_KR_subfield">embedded/roothalf/KR_subfields.mpl</a><br/>
<p>
An instance of this class represents a subfield of the field $KR$ of functions on $EX^*$ generated by the functions $x_i$ and $r_i$
</p>
<b>Field: </b><font color="red">stabiliser</font>::list<br/>
<p>
The list of elements of the group $G_{64}$ that act as the identity on this subfield
</p>
<b>Field: </b><font color="red">generating_sets</font>::list<br/>
<p>
A list of generating sets for the subfield
</p>
<b>Field: </b><font color="red">conversion_rules</font>::table<br/>
<p>
In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset.
</p>
<b>Method:</b> <font color="maroon">check_stabiliser</font>()<br/>
<b>Method:</b> <font color="maroon">check_conversion</font>()<br/>
<b>Method:</b> <font color="maroon">check</font>()<br/>

 </body>
</html>



==> anc/doc/classes/PK_subfield.html <==

<html>
 <head><title>PK_subfield</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class PK_subfield</h1><br/>
Code: <a href="../maple/projective/PK_subfields.mpl.html#CLASS_PK_subfield">projective/PK_subfields.mpl</a><br/>
<p>
An instance of this class represents a subfield of the field $PK$ of functions on $PX(a)$ generated by the functions $w$ and $z$
</p>
<b>Field: </b><font color="red">stabiliser</font>::list<br/>
<p>
The list of elements of the group $G_{16}$ that act as the identity on this subfield
</p>
<b>Field: </b><font color="red">generating_sets</font>::list<br/>
<p>
A list of generating sets for the subfield
</p>
<b>Field: </b><font color="red">conversion_rules</font>::table<br/>
<p>
In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset.
</p>
<b>Method:</b> <font color="maroon">check_stabiliser</font>()<br/>
<b>Method:</b> <font color="maroon">check_conversion</font>()<br/>
<b>Method:</b> <font color="maroon">check</font>()<br/>

 </body>
</html>



==> anc/doc/classes/P_to_H_chart.html <==

<html>
 <head><title>P_to_H_chart</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class P_to_H_chart</h1><br/>
Code: <a href="../maple/hyperbolic/P_to_H.mpl.html#CLASS_P_to_H_chart">hyperbolic/P_to_H.mpl</a><br/>
<p>
An instance of this class represents a pair of approximate polynomial solutions (f0,f1) near z=z0 to a certain linear second order differential equation depending on a parameter <font color="green">d</font>.  If <font color="green">d</font> is chosen correctly, then f0 and f1 will be closely related to the canonical hyperbolic covering of the surface PX(a_P).
</p>
<b>Field: </b><font color="red">a_P</font>::RR1<br/>
<p>

</p>
<b>Field: </b><font color="red">degree</font>::posint = 100<br/>
<p>
The degree of polynomials used for approximate power series.
</p>
<b>Field: </b><font color="red">d</font>::RR1<br/>
<p>

</p>
<b>Field: </b><font color="red">z0</font>::CC1<br/>
<p>
The centre around which we expand various power series.
</p>
<b>Field: </b><font color="red">ss0</font>::procedure<br/>
<p>
The series <font color="green">ff0</font> and <font color="green">ff1</font> satisfy $f''+s f/2=0$, where $s$ is <font color="green">ss0 + d * ss1</font>.  Note that we are primarily interested in the function <font color="green">s0(z)=ss0(z-z0)</font> rather than <font color="green">ss0</font> itself.
</p>
<b>Field: </b><font color="red">ss1</font>::procedure<br/>
<p>
The series <font color="green">ff0</font> and <font color="green">ff1</font> satisfy $f''+s f/2=0$, where $s$ is <font color="green">ss0 + d * ss1</font>.  Note that we are primarily interested in the function <font color="green">s1(z)=ss1(z-z0)</font> rather than <font color="green">ss1</font> itself.
</p>
<b>Field: </b><font color="red">ff0</font>::procedure<br/>
<p>
The series <font color="green">ff0</font> satisfies $f''+s f/2=0$ with $f(z)=1+O(z^2)$.  Note that we are primarily interested in the function <font color="green">f0(z)=ff0(z-z0)</font> rather than <font color="green">ff0</font> itself.
</p>
<b>Field: </b><font color="red">ff1</font>::procedure<br/>
<p>
The series <font color="green">ff1</font> satisfies $f''+s f/2=0$ with $f(z)=z+O(z^2)$.  Note that we are primarily interested in the function <font color="green">f1(z)=ff1(z-z0)</font> rather than <font color="green">ff1</font> itself.
</p>
<b>Field: </b><font color="red">M</font>::Matrix<br/>
<p>
This should be a $2\times 2$ invertible complex matrix, to be interpreted as follows.  We have solutions $f_0$ and $f_1$ satisfying $f_i=(z-z_0)^i+O((z-z_0)^2)$, and there are also solutions $f_{00}$ and $f_{01}$ satisfying $f_{0i}=z^i+O(z^2)$.  The <font color="green">M</font> field should be set so that $(f_0,f_1)=M.(f_{00},f_{01})$.
</p>
<b>Field: </b><font color="red">index</font>::integer<br/>
<p>
Objects of the class <font color="green">P_to_H_map</font> will maintain a table of charts, identified by an integer index, which is stored in this field.
</p>
<b>Field: </b><font color="red">parent_index</font>::integer<br/>
<p>
This is the index of another chart, whose centre is closer to the origin.  We will set the <font color="green">M</font> field of this chart by comparing it with the parent chart, whose <font color="green">M</font> field will have been calculated already.  (The induction starts with the chart of index zero, which is centred at the origin and has <font color="green">M</font> equal to the identity matrix.)
</p>
<b>Method:</b> <font color="maroon">ss</font>()::procedure<br/>
<b>Method:</b> <font color="maroon">s0</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">s1</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">s</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">f0</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">f1</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">df0</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">df1</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">f00</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">f01</font>(<font color='olive'>z</font>::CC)::CC<br/>
<b>Method:</b> <font color="maroon">g</font>(<font color='olive'>z</font>::CC)::CC
<p>
This is a function of the form $z+O(z^3)$, whose schwarzian derivative is $s$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_a_P</font>(<font color='olive'>a</font>,<font color='olive'>d_</font>)::void
<p>
This sets the <font color="green">a_P</font> field, and also sets the <font color="green">d</font> field to a value that is approximately correct.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_s</font>()::void
<p>
This method sets the fields <font color="green">ss0</font> and <font color="green">ss1</font>.  Note that these are independent of <font color="green">d</font>, so we do not need to use this method again if we choose a new value of <font color="green">d</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_f</font>()::void
<p>
This sets the fields <font color="green">ff0</font> and <font color="green">ff1</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">propagate_M</font>(<font color='olive'>C</font>::P_to_H_chart)::void
<p>
This method sets the <font color="green">M</font> field of this chart based on the <font color="green">M</font> field for another chart <font color="green">C</font> (whose centre should be close to the centre of this chart)
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/P_to_H_map.html <==

<html>
 <head><title>P_to_H_map</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class P_to_H_map</h1><br/>
Code: <a href="../maple/hyperbolic/P_to_H.mpl.html#CLASS_P_to_H_map">hyperbolic/P_to_H.mpl</a><br/>
<p>
An instance of this class encapsulates data about a cromulent isomorphism $PX(a_P)\to HX(a_H)$ for some specific numerical values of $a_H$ and $a_P$
</p>
<b>Field: </b><font color="red">a_H</font>::RR1<br/>
<p>

</p>
<b>Field: </b><font color="red">a_P</font>::RR1<br/>
<p>

</p>
<b>Field: </b><font color="red">degree</font>::posint = 20<br/>
<p>
The degree of polynomials used for approximate power series.
</p>
<b>Field: </b><font color="red">d</font>::RR1<br/>
<p>
This is the number $d$ that enters into the formula for the schwarzian derivative of $p^{-1}$
</p>
<b>Field: </b><font color="red">test_point</font>::CC<br/>
<b>Field: </b><font color="red">ap_H</font>::RR1<br/>
<b>Field: </b><font color="red">am_H</font>::RR1<br/>
<b>Field: </b><font color="red">v_HS</font>::table<br/>
<p>
Table containing the points $\psi^{-1}(v_{Hi})$
</p>
<b>Field: </b><font color="red">v_PS</font>::table<br/>
<p>
Table containing the points $\phi(v_{Pi})$
</p>
<b>Field: </b><font color="red">c_HS</font>::table<br/>
<p>
Table containing the curves $\psi^{-1}(c_{Hi}(t))$
</p>
<b>Field: </b><font color="red">c_PS</font>::table<br/>
<p>
Table containing the curves $\phi(c_{Pi}(t))$
</p>
<b>Field: </b><font color="red">psi</font>::procedure<br/>
<b>Field: </b><font color="red">psi_inv</font>::procedure<br/>
<b>Field: </b><font color="red">phi</font>::procedure<br/>
<b>Field: </b><font color="red">phi_inv</font>::procedure<br/>
<b>Field: </b><font color="red">c</font>::RR1<br/>
<p>
The coefficient of $z$ in $p_1^{-1}(z)$
</p>
<b>Field: </b><font color="red">num_charts</font>::integer = 0<br/>
<b>Field: </b><font color="red">charts</font>::table<br/>
<b>Field: </b><font color="red">zero_chart</font>::P_to_H_chart<br/>
<b>Field: </b><font color="red">unit_chart</font>::P_to_H_chart<br/>
<b>Field: </b><font color="red">test_chart</font>::P_to_H_chart<br/>
<b>Field: </b><font color="red">err</font>::RR1<br/>
<b>Field: </b><font color="red">errs</font>::table<br/>
<b>Field: </b><font color="red">p1_inv</font>::procedure<br/>
<b>Field: </b><font color="red">p1</font>::procedure<br/>
<b>Method:</b> <font color="maroon">set_a_H</font>(<font color='olive'>a</font>::RR0)::RR1
<p>
Set the <font color="green">a_H</font> field and perform associated bookkeeping.  Normally one should only use the <font color="green">set_a_P</font> method directly; then other code will calculate an appropriate value for <font color="green">a_H</font> and call the <font color="green">set_a_H</font> method.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_a_P</font>(<font color='olive'>a</font>::RR0,<font color='olive'>d_</font>)::void
<p>
Set the <font color="green">a_H</font> field and perform associated bookkeeping.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_chart</font>(<font color='olive'>z0</font>::CC)::P_to_H_chart
<p>
Create and add a new chart centred at <font color="green">z0</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">add_charts</font>(<font color='olive'>n</font>::posint := 2)::void
<p>
Create and add $2n+1$ new charts.  Of these, one is centred at the origin, $n$ are centred at equally spaced points between $0$ and $i$, and $n$ are centred at equally spaed points between $0$ and <font color="green">test_point</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_d</font>(<font color='olive'>d</font>::RR1)::RR1
<p>
This sets the <font color="green">d</font> field, then sets the <font color="green">M</font> fields of all charts based on that, then calculates <font color="green">c</font> and <font color="green">a_H</font> and <font color="green">p1_inv</font> as described in the text.  It returns an error term, which should be zero if we have the correct value of <font color="green">d</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">find_p1_inv</font>(<font color='olive'>tol</font> := 2,<font color='olive'>gap</font> := 2)::void
<p>
This calls the <font color="green">set_d</font> method repeatedly with different values of <font color="green">d</font>, searching for the value that makes the <font color="green">set_d</font> error term equal to zero.  It also sets the fields <font color="green">c</font>, <font color="green">a_H</font> and <font color="green">p1_inv</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p1</font>()::void
<p>
This sets the <font color="green">p1</font> field based on the <font color="green">p1_inv</font> field.
</p>
<br/>
<b>Method:</b> <font color="maroon">p1_coeff_plot</font>()::plot
<p>
This generates a plot of the logs of the absolute values of the coefficients of the power series for $p_1(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">p1_inv_coeff_plot</font>()
<p>
This generates a plot of the logs of the absolute values of the coefficients of the power series for $p^{-1}_1(z)$
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/automorphy_system.html <==

<html>
 <head><title>automorphy_system</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class automorphy_system</h1><br/>
Code: <a href="../maple/hyperbolic/automorphic.mpl.html#CLASS_automorphy_system">hyperbolic/automorphic.mpl</a><br/>
<p>
An instance of this class encapsulates information about automorphic functions for $HX(a_H)$
</p>
<b>Field: </b><font color="red">a_H</font>::RR1<br/>
<p>
This is the relevant value of a_H.  WARNING: various things will work incorrectly if this field is different from the global variable a_H0.  This is poor design, but significant effort would be required to fix it.
</p>
<b>Field: </b><font color="red">poly_deg</font>::posint = 100<br/>
<p>
degree of approximating polynomials
</p>
<b>Field: </b><font color="red">band_number</font>::posint = 3<br/>
<p>
controls the number of group elements to sum over
</p>
<b>Field: </b><font color="red">p_series</font>::table<br/>
<p>
A power series approximation to the function $p_{jk}(z)=\sum_{\gamma}\gamma(z)^j\gamma'(z)^k$.
</p>
<b>Field: </b><font color="red">a_star</font><br/>
<p>
This is the constant $a^*$, as defined in Section sec-hol-forms
</p>
<b>Field: </b><font color="red">m_series</font><br/>
<p>
This is the function $m(z)$, as defined in Section sec-hol-forms
</p>
<b>Method:</b> <font color="maroon">num_group_elements</font>()
<p>
This returns the number of group elements that we sum over.  It increases rapidly with the band number.
</p>
<br/>
<b>Method:</b> <font color="maroon">p</font>(<font color='olive'>j</font>,<font color='olive'>k</font>,<font color='olive'>z</font>::CC1)
<p>
This calculates individual values of the function $p_{jk}(z)$.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p_series</font>(<font color='olive'>j</font>,<font color='olive'>k</font>)
<p>
This calculates a power series approximation to $p_{jk}(z)$
</p>
<br/>
<b>Method:</b> <font color="maroon">set_p0_series</font>(<font color='olive'>k</font>)
<p>
This calculates a power series approximation to $p_{0k}(z)$, with some optimizations for this particular case
</p>
<br/>
<b>Method:</b> <font color="maroon">set_m_series</font>()
<p>
This calculates $a^*$ and $m(z)$
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/domain.html <==

<html>
 <head><title>domain</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class domain</h1><br/>
Code: <a href="../maple/domain/domain.mpl.html#CLASS_domain">domain/domain.mpl</a><br/>
<p>
An instance represents the fundamental domain in a cromulent surface
</p>
<b>Field: </b><font color="red">type</font>::string = "abstract"<br/>
<p>
A string describing the type of domain (e.g. <font color="green">E</font> for a member of the embedded family)
</p>
<b>Field: </b><font color="red">dim</font>::posint<br/>
<p>
All domains are expected to be subsets of $\mathbb{R}^d$ for some integer $d$, stored in this field.
</p>
<b>Field: </b><font color="red">point_class_name</font><br/>
<p>
Points in the domain will be represented by instances of a subclass of the abstract class <font color="green">domain_point</font>.  The name of the relevant subclass is stored in this field, and the table representing the subclass is stored in the <font color="green">point_class</font> field.  Both fields should be set using the <font color="green">set_point_class</font> method.  Analogous comments apply to the fields <font color="green">edge_class_name</font>, <font color="green">edge_class</font>, <font color="green">face_class_name</font>, <font color="green">face_class</font>, <font color="green">grid_class_name</font> and <font color="green">grid_class</font>.
</p>
<b>Field: </b><font color="red">point_class</font><br/>
<p>

</p>
<b>Field: </b><font color="red">edge_class_name</font><br/>
<b>Field: </b><font color="red">edge_class</font><br/>
<b>Field: </b><font color="red">face_class_name</font><br/>
<b>Field: </b><font color="red">face_class</font><br/>
<b>Field: </b><font color="red">grid_class_name</font><br/>
<b>Field: </b><font color="red">grid_class</font><br/>
<b>Constructor:</b> `new/domain`()
<p>

</p>
<b>Method:</b> <font color="maroon">set_point_class</font>(<font color='olive'>classname</font>::string)::void<br/>
<b>Method:</b> <font color="maroon">set_edge_class</font>(<font color='olive'>classname</font>::string)::void<br/>
<b>Method:</b> <font color="maroon">set_face_class</font>(<font color='olive'>classname</font>::string)::void<br/>
<b>Method:</b> <font color="maroon">set_grid_class</font>(<font color='olive'>classname</font>::string)::void<br/>
<b>Method:</b> <font color="maroon">new_point</font>()::void
<p>
This method returns a new instance of the relevant point class.
</p>
<br/>
<b>Method:</b> <font color="maroon">new_edge</font>(<font color='olive'>P0</font>,<font color='olive'>P1</font>)::void
<p>
This method returns a new instance of the relevant edge class.
</p>
<br/>
<b>Method:</b> <font color="maroon">new_face</font>(<font color='olive'>S0</font>,<font color='olive'>S1</font>,<font color='olive'>S2</font>,<font color='olive'>s_</font>)::void
<p>
This method returns a new instance of the relevant face class.
</p>
<br/>
<b>Method:</b> <font color="maroon">new_grid</font>()::void
<p>
This method returns a new instance of the relevant grid class.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/domain_edge.html <==

<html>
 <head><title>domain_edge</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class domain_edge</h1><br/>
Code: <a href="../maple/domain/domain_edge.mpl.html#CLASS_domain_edge">domain/domain_edge.mpl</a><br/>
<p>
An instance of this class represents an edge in a domain.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer = 0<br/>
<p>
In many cases edges will form part of a grid, and all the edges in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field.
</p>
<b>Field: </b><font color="red">constraint</font>::integer = 0<br/>
<p>
The <font color="green">constraint</font> field contains an integer encoding information about whether this edge (ignoring endpoints) is in the interior of the domain, or whether it lies along one of the sides.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE or CONSTRAINT_C3 rather than bare integers.  For more details of the encoding, see the file domain.mpl.  Grids should be set up so that no edge has endpoints on two different sides of the domain.
</p>
<b>Field: </b><font color="red">curve_index</font> = NULL<br/>
<p>
This field contains the same information as the <font color="green">constraint</font> field, but encoded differently.  It takes the value 0, 1, 3 or 5 if the edge lies along C[0], C[1], C[3] or C[5], and it is NULL if the edge does not lie along any of these boundary curves.
</p>
<b>Field: </b><font color="red">end</font>::table<br/>
<p>
This is a table with indices 0 and 1; the entries are instances of an appropriate subclass of <font color="green">domain_point</font>, representing the two endpoints of the edge.  We do not store any information about the precise path taken between the endpoints.  The domain may have methods that encode a canonical choice of path.
</p>
<b>Field: </b><font color="red">vector</font>::list(scalar)<br/>
<p>
This is the vector from end[0] to end[1]
</p>
<b>Field: </b><font color="red">straight_length</font>::scalar<br/>
<p>
This is the straight line distance from end[0] to end[1]
</p>
<b>Field: </b><font color="red">weighting</font>::scalar = 0<br/>
<p>
This field is used when calculating the Dirichlet energy of a map between two domains.  Details will be explained elsewhere.
</p>
<b>Constructor:</b> `new/domain_edge`(<font color='olive'>P0</font>::domain_point,<font color='olive'>P1</font>::domain_point,)
<p>
Construct a new edge with endpoints <font color="green">P0</font> and <font color="green">P1</font>.
</p>
<b>Method:</b> <font color="maroon">set</font>(<font color='olive'>P0</font>::domain_point,<font color='olive'>P1</font>::domain_point)::void
<p>
Set the endpoints to <font color="green">P0</font> and <font color="green">P1</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">calculate</font>()::void
<p>
Calculate various auxiliary quantities such as the <font color="green">vector</font> and <font color="green">straight_length</font> fields.  Subclasses may override this method to perform more interesting work.
</p>
<br/>
<b>Method:</b> <font color="maroon">end_indices</font>()::list(integer)
<p>
For an edge in a grid, return the indices of the two endpoints.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/domain_face.html <==

<html>
 <head><title>domain_face</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class domain_face</h1><br/>
Code: <a href="../maple/domain/domain_face.mpl.html#CLASS_domain_face">domain/domain_face.mpl</a><br/>
<p>
An instance represents a triangular face in a domain.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer = 0<br/>
<p>
In many cases faces will form part of a grid, and all the faces in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field.
</p>
<b>Field: </b><font color="red">corner</font>::table<br/>
<p>
This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of <font color="green">domain_point</font>, representing the three corners of the face.
</p>
<b>Field: </b><font color="red">side</font>::table<br/>
<p>
This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of <font color="green">domain_edge</font>, representing the three sides of the face.  side[0] should join corner[0] to corner[1], and side[1] should join corner[0] to corner[2], and side[2] should join corner[1] to corner[2].  In more detail, end[0] of side[0] should be the same Maple object as corner[0], so that changing the fields of end[0] of side[0] automatically changes the fields of corner[0], and similarly in the other cases; it is not enough for end[0] of side[0] to be a different object with the same coordinates.
</p>
<b>Field: </b><font color="red">orientation</font>::integer = 1<br/>
<p>
This should be +1 if circuit corner[0] -> corner[1] -> corner[2] -> corner[0] runs anticlockwise (with respect to the given orientation of the domain), and -1 otherwise.
</p>
<b>Field: </b><font color="red">flat_area</font>::scalar = 0<br/>
<p>
This is the area of the affine triangle with the same vertices as this face.
</p>
<b>Constructor:</b> `new/domain_face`(<font color='olive'>S0</font>::domain_edge,<font color='olive'>S1</font>::domain_edge,<font color='olive'>S2</font>::domain_edge,)
<p>
Construct a new face with sides <font color="green">S0</font>, <font color="green">S1</font> and <font color="green">S2</font>.  It is assumed that the endpoints of these sides match up correctly.
</p>
<b>Method:</b> <font color="maroon">set</font>(<font color='olive'>S0</font>::domain_edge,<font color='olive'>S1</font>::domain_edge,<font color='olive'>S2</font>::domain_edge,<font color='olive'>s_</font>)::void
<p>
Set the sides of this face to be <font color="green">S0</font>, <font color="green">S1</font> and <font color="green">S2</font>, and set the corners and other auxiliary quantities accordingly.  If the argument <font color="green">s_</font> is supplied, then it will be used as the orientation; otherwise the orientation will be calculated by a method that is valid provided that the face is not too strongly curved.  It is assumed that the endpoints of <font color="green">S0</font>, <font color="green">S1</font> and <font color="green">S2</font> match up correctly; this can be checked by the <font color="green">check_matching</font> method if necessary.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_orientation</font>()::void
<p>
Set the orientation,  by a method that is valid provided that the face is not too strongly curved.
</p>
<br/>
<b>Method:</b> <font color="maroon">calculate</font>()::void
<p>
Calculate various auxiliary quantities such as the <font color="green">flat_area</font> field.  Subclasses may override this method to perform more interesting work.
</p>
<br/>
<b>Method:</b> <font color="maroon">corner_indices</font>()::list(integer)
<p>
For an face in a grid, return the indices of the three corners.
</p>
<br/>
<b>Method:</b> <font color="maroon">side_indices</font>()::list(integer)
<p>
For an face in a grid, return the indices of the three sidess.
</p>
<br/>
<b>Method:</b> <font color="maroon">check_matching</font>(<font color='olive'>eq_</font>)::boolean
<p>
Check whether the endpoints of the sides are the same as the corresponding corners.  They should be the same Maple objects, which can be tested by the built in equality operator.  However, one can also pass an equality checking procedure as a second argument to this method.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/domain_point.html <==

<html>
 <head><title>domain_point</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class domain_point</h1><br/>
Code: <a href="../maple/domain/domain_point.mpl.html#CLASS_domain_point">domain/domain_point.mpl</a><br/>
<p>
This is an abstract class which serves as the parent for various subclasses representing points in various different domains.
</p>
<b>Field: </b><font color="red">grid_index</font>::integer = 0<br/>
<p>
In many cases points will form part of a grid, and all the points in the grid will be numbered from $0$ to $n-1$ for some $n$.  The index number will be stored in this field.
</p>
<b>Field: </b><font color="red">var_index</font>::integer = 0<br/>
<p>
In various situations we will want to adjust slightly the position of points in a grid.  Points in the interior of the domain have two degrees of freedom to move, but points on an edge have only one degree of freedom, and the corners have no freedom.  The adjustment will be governed by variables <font color="green">t[0],..,t[m-1]</font> say.  If this point is in the interior, then the first order adjustment will be <font color="green">t[j] * u + t[j+1] * v</font>, where <font color="green">u</font> and <font color="green">v</font> are the vectors described below, and <font color="green">j</font> is the value of <font color="green">var_index</font>.  If this point is on an edge, then the first order adjustment will be <font color="green">t[j] * u</font>, where again <font color="green">j</font> is the value of <font color="green">var_index</font>.  The <font color="green">var_index</font> field is not used for corner points.
</p>
<b>Field: </b><font color="red">constraint</font>::integer = 0<br/>
<p>
The <font color="green">constraint</font> field contains an integer encoding information about whether this point is in the interior of the domain, or on an edge, or at a corner.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE, CONSTRAINT_C3 or CONSTRAINT_V6 rather than bare integers.  For more details of the encoding, see the file domain.mpl.
</p>
<b>Field: </b><font color="red">x</font>::list<br/>
<p>
Coordinates of the point
</p>
<b>Field: </b><font color="red">u</font>::list<br/>
<p>
A unit vector tangent to the surface at the point.  If the point is constrained to lie on an edge, then <font color="green">u</font> should point along that edge.
</p>
<b>Field: </b><font color="red">v</font>::list<br/>
<p>
The vector obtained by rotating <font color="green">u</font> anticlockwise by a quarter turn.
</p>
<b>Method:</b> <font color="maroon">set</font>(<font color='olive'>c</font>::integer,<font color='olive'>x</font>::list(scalar))::void
<p>
Set the constraint and coordinates, then calculate all other fields.  The calculation procedure may change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied.
</p>
<br/>
<b>Method:</b> <font color="maroon">fix</font>()::void
<p>
This is an abstract method, which should be overridden by subclasses.  The overriding method should change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied, then it should calculate <font color="green">u</font> and <font color="green">v</font> and possibly other information specific to the relevant domain.
</p>
<br/>
<b>Method:</b> <font color="maroon">adjust</font>(<font color='olive'>s</font>::scalar,<font color='olive'>t</font>::scalar)::void
<p>
For a point in the interior, this method adds $su + tv$ to $x$ and then calls the <font color="green">fix</font> method.  Here $s$ and $t$ are parameters for this method, and $u$ and $v$ are the unit vectors stored in the <font color="green">u</font> and <font color="green">v</font> fields.  For an edge point we add $su$ instead of $su + tv$; for a corner point we do nothing.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C0</font>(<font color='olive'>t</font>::scalar)::void
<p>
This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the left edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_3$ at the top left.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C1</font>(<font color='olive'>t</font>::scalar)::void
<p>
This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the bottom edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_0$ at the bottom right.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C3</font>(<font color='olive'>t</font>::scalar)::void
<p>
This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the top edge of the domain, with $t=0$ corresponding to the point $v_3$ at the top left, and $t=1$ corresponding to the point $v_{11}$ at the top right.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C5</font>(<font color='olive'>t</font>::scalar)::void
<p>
This is an abstract method, which should be overridden by subclasses.  The parameter t should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the right edge of the domain, with $t=0$ corresponding to the point $v_0$ at the bottom right, and $t=1$ corresponding to the point $v_{11}$ at the top right.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_C</font>(<font color='olive'>k</font>::integer,<font color='olive'>t</font>::scalar)::void
<p>
This invokes one of the methods <font color="green">set_C0</font>, <font color="green">set_C1</font>, <font color="green">set_C3</font> or <font color="green">set_C5</font>, as specified by the parameter <font color="green">k</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_v0</font>(<font color='olive'>float_</font>::boolean)::void
<p>
Set this point to be $v_0$, at the bottom right corner of the domain
</p>
<br/>
<b>Method:</b> <font color="maroon">set_v3</font>(<font color='olive'>float_</font>::boolean)::void
<p>
Set this point to be $v_3$, at the top left corner of the domain
</p>
<br/>
<b>Method:</b> <font color="maroon">set_v6</font>(<font color='olive'>float_</font>::boolean)::void
<p>
Set this point to be $v_6$, at the bottom left corner of the domain
</p>
<br/>
<b>Method:</b> <font color="maroon">set_v11</font>(<font color='olive'>float_</font>::boolean)::void
<p>
Set this point to be $v_{11}$, at the top right corner of the domain
</p>
<br/>
<b>Method:</b> <font color="maroon">set_v</font>(<font color='olive'>k</font>::integer)::void
<p>
Set this point to be $v_k$
</p>
<br/>
<b>Method:</b> <font color="maroon">float</font>()::void
<p>
Convert the coordinates etc (which might be exact rational or algebraic numbers) to floating point.
</p>
<br/>
<b>Method:</b> <font color="maroon">clone</font>()::domain_point
<p>
Return an independent copy of this point, which can be changed without affecting the original.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/grid.html <==

<html>
 <head><title>grid</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class grid</h1><br/>
Code: <a href="../maple/domain/grid.mpl.html#CLASS_grid">domain/grid.mpl</a><br/>
<p>
An instance of this class represents a triangulation of a domain.
</p>
<b>Field: </b><font color="red">description</font>::string = ""<br/>
<b>Field: </b><font color="red">domain</font>::domain<br/>
<p>
This field should contain an instance of the <font color="green">domain</font> class (or a subclass), which specifies the domain on which this grid is based.
</p>
<b>Field: </b><font color="red">num_points</font>::integer = 0<br/>
<p>
Number of points in the grid
</p>
<b>Field: </b><font color="red">num_edges</font>::integer = 0<br/>
<p>
Nmber of edges in the grid
</p>
<b>Field: </b><font color="red">num_faces</font>::integer = 0<br/>
<p>
Number of triangular faces in the grid
</p>
<b>Field: </b><font color="red">num_vars</font>::integer = 0<br/>
<p>
Number of degrees of freedom to move the points while respecting the fact that some points are constrained to lie on a side of the domain or at a corner.
</p>
<b>Field: </b><font color="red">points</font>::table<br/>
<p>
A table of points (represented by instances of the class domain_point), indexed by natural numbers starting with 0.  If <font color="green">P=this[&quot;points&quot;][i]</font>, then <font color="green">P[&quot;grid_index&quot;]</font> should be set to <font color="green">i</font>.
</p>
<b>Field: </b><font color="red">edges</font>::table<br/>
<p>
A table of edges (represented by instances of the class domain_edge), indexed by natural numbers starting with 0.  If <font color="green">E=this[&quot;edges&quot;][i]</font>, then <font color="green">E[&quot;grid_index&quot;]</font> should be set to <font color="green">i</font>.
</p>
<b>Field: </b><font color="red">faces</font>::table<br/>
<p>
A table of faces (represented by instances of the class domain_face), indexed by natural numbers starting with 0.  If <font color="green">F=this[&quot;faces&quot;][i]</font>, then <font color="green">F[&quot;grid_index&quot;]</font> should be set to <font color="green">i</font>.
</p>
<b>Field: </b><font color="red">edges_by_ends</font>::table<br/>
<p>
This is a table containing the same objects as the <font color="green">edges</font> table, but indexed differently: if there is an edge <font color="green">E</font> from <font color="green">this[&quot;points&quot;][i]</font> to <font color="green">this[&quot;points&quot;][j]</font>, then <font color="green">this[&quot;edges_by_ends&quot;][i,j]</font> will be equal to <font color="green">E</font>.  This is set up automatically by the <font color="green">add_edge</font> method.  Note that edges are directed: we are assuming here that <font color="green">E[&quot;end&quot;][0]=this[&quot;points&quot;][i]</font> and <font color="green">E[&quot;end&quot;][1]=this[&quot;points&quot;][j]</font>, and <font color="green">this[&quot;edges_by_ends&quot;][j,i]</font> (with <font color="green">i</font> and <font color="green">j</font> the wrong way around) will not be set.
</p>
<b>Field: </b><font color="red">faces_by_corners</font>::table<br/>
<p>
This is a table containing the same objects as the <font color="green">faces</font> table, but indexed differently: if there is a face <font color="green">F</font> with corners <font color="green">this[&quot;points&quot;][i]</font>, <font color="green">this[&quot;points&quot;][j]</font> and <font color="green">this[&quot;points&quot;][k]</font>, then <font color="green">this[&quot;faces_by_corners&quot;][i,j,k]</font> will be equal to <font color="green">F</font>.  This is set up automatically by the <font color="green">add_face</font> method.
</p>
<b>Constructor:</b> `new/grid`(<font color='olive'>X_</font>,)
<p>
Construct a new grid with no points
</p>
<b>Field: </b><font color="red">total_flat_area</font>::scalar = 0<br/>
<p>
Total area of the simplicial complex whose 2-simplices are affine triangles with the same corners as the grid faces.  If the faces are small then this will be a reasonable approximation to the true area of the domain (but convergence is slow).
</p>
<b>Field: </b><font color="red">tension</font>::scalar = 0<br/>
<p>
This is a quantity depending on the edge lengths.  The idea is that minimising the tension should give a grid that is quite evenly spaced.  We have tried various different versions at different times.
</p>
<b>Method:</b> <font color="maroon">has_edge</font>(<font color='olive'>i</font>,<font color='olive'>j</font>)::boolean
<p>
Returns true if there is an edge whose endpoints have indices <font color="green">i</font> and <font color="green">j</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">has_face</font>(<font color='olive'>i</font>,<font color='olive'>j</font>,<font color='olive'>k</font>)::boolean
<p>
Returns true if there is an face whose endpoints have indices <font color="green">i</font>, <font color="green">j</font> and <font color="green">k</font>.
</p>
<br/>
<b>Method:</b> <font color="maroon">edge_indices</font>()::list(list(integer))
<p>
Returns the list of pairs <font color="green">[i,j]</font> such that there is an edge from point <font color="green">i</font> to point <font color="green">j</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">face_indices</font>()::list(list(integer))
<p>
Returns the list of triples <font color="green">[i,j,k]</font> such that there is a face with corners point <font color="green">i</font>, point <font color="green">j</font> and point <font color="green">k</font> (in order)
</p>
<br/>
<b>Method:</b> <font color="maroon">add_point</font>(<font color='olive'>P</font>::domain_point)::integer
<p>
Add a point (represented by an instance of domain_point) to the grid; return the index of the added point.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_new_point</font>(<font color='olive'>c</font>::integer,<font color='olive'>x</font>::list(scalar))::integer
<p>
Create a new point with constraint <font color="green">c</font> and coordinates <font color="green">x</font>, add it to the grid, and return the index.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_new_C_point</font>(<font color='olive'>k</font>::integer,<font color='olive'>t</font>)::integer
<p>
Create a new point at $c_k(t)$, add it to the grid, and return the index.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_new_v_point</font>(<font color='olive'>k</font>::integer)::integer
<p>
Create a new point at $v_k$, add it to the grid, and return the index.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_edge</font>(<font color='olive'>E</font>::domain_edge)
<p>
Add an edge (represented by an instance of domain_edge) to the grid.  It is assumed that the endpoints of the edge have already been added.  Return the index of the added edge.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_new_edge</font>(<font color='olive'>i</font>,<font color='olive'>j</font>)
<p>
Create a new edge from point <font color="green">i</font> to point <font color="green">j</font>, add it to the grid, and return the index.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_face</font>(<font color='olive'>F</font>::domain_face)
<p>
Add a face (represented by an instance of domain_face) to the grid.  It is assumed that the corners and sides of the face have already been added.  Return the index of the added face.
</p>
<br/>
<b>Method:</b> <font color="maroon">add_new_face</font>(<font color='olive'>i</font>,<font color='olive'>j</font>,<font color='olive'>k</font>,<font color='olive'>s_</font>)
<p>
Create a new face with corners at point <font color="green">i</font>, point <font color="green">j</font> and point <font color="green">k</font>.  Add the edges to the grid if this has not already been done, then add the face, and return the index of the new face.
</p>
<br/>
<b>Method:</b> <font color="maroon">clone</font>()::domain_grid
<p>
Return an independent copy of this grid, which can be changed without affecting the original.  The points, edges and faces of the new grid are also independent of the points, edges and faces of the old grid
</p>
<br/>
<b>Method:</b> <font color="maroon">calculate</font>()
<p>
Calculate various auxiliary quantities such as the <font color="green">total_flat_area</font> field.  Subclasses may override this method to perform more interesting work.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_var_indices</font>()
<p>
Set the <font color="green">var_index</font> fields of all the points in the grid.
</p>
<br/>
<b>Method:</b> <font color="maroon">raw_adjust</font>()
<p>
This method sets the coordinates of all points in the grid to symbolic values involving variables <font color="green">t[j]</font>.  The idea is that we can then solve for the values of these variables that minimise some objective function, and then move the grid points accordingly.  Note that in order to isolate the variables <font color="green">t[j]</font> from any existing meaning of the symbol <font color="green">t</font>, we have declared <font color="green">t</font> to be a local variable in this procedure.  This creates a potentially confusing situation, because this local variable will exist outside the procedure and will be visually indistinguishable from the global symbol <font color="green">t</font>.  In order to refer to the correct variables when solving, we need to use the <font color="green">indets()</font> function.
</p>
<br/>
<b>Method:</b> <font color="maroon">subdivide</font>()::void
<p>
This method subdivides the grid by adding new points at the midpoints of all the original edges, and reconnecting everything in an obvious way.  The old information is destroyed by default, so one should use the <font color="green">clone</font> method first if one wants to retain it.
</p>
<br/>
<b>Method:</b> <font color="maroon">setup</font>(<font color='olive'>coords</font>::list(list(list(numeric))))
<p>
This method takes an argument <font color="green">coords</font> which should be a list of lists, all of the same length, giving a rectangular array.  Both dimensions of this array should be even.  Each element of the inner lists should itself be a list, giving coordinates of a point in the domain for this grid.  The <font color="green">setup</font> method creates a point for each entry in the array.  Points in the first row are constrained to lie on $C_1$, those in the last row are constrained to lie in $C_3$, those in the first column are constrained to lie on $C_0$, and those in the last column are constrained to lie on $C_5$.  The corners are constrained in the obvious way compatible with this.  Edges and faces are added in a slightly non-obvious pattern to ensure that no edge crosses a corner to join points on different sides of the domain. 
</p>
<br/>
<b>Method:</b> <font color="maroon">edge_plot</font>(<font color='olive'>proj_</font>,<font color='olive'>opts__</font>)
<p>
This method returns a plot structure displaying the edges of the grid.  By default, it just uses the raw coordinates of the grid points (which will cause an error if the dimension is larger than three).  However, one can supply a map <font color="green">proj_</font> as an argument, and that map will then be applied to the coordinates before plotting.  Additional options for the <font color="green">display()</font> command can also be given as a second argument to the method.
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/net.html <==

<html>
 <head><title>net</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class net</h1><br/>
Code: <a href="../maple/nets.mpl.html#CLASS_net">nets.mpl</a><br/>
<p>
An instance of this class represents a net which can be glued to produce a cromulent surface.  
</p>
<b>Constructor:</b> `new/net`()
<p>

</p>
<b>Field: </b><font color="red">name</font>::string<br/>
<p>
A name for the net
</p>
<b>Field: </b><font color="red">v</font>::table<br/>
<p>
This is a table of points in $\mathbb{R}^2$.  The indices are integers in $\{0,1,\dotsc,13\}$, or integers in that range plus a multiple of $0.1$.  The idea is that vertices indexed 10, 10.1, 10.2 and so on will all be identified together and will become the vertex $v_{10}$ in the glued surface
</p>
<b>Field: </b><font color="red">edges</font>::list([numeric, numeric])<br/>
<p>
This is a list of pairs.  A pair <font color="green">[i,j]</font> appears in the list if <font color="green">i</font> and <font color="green">j</font> are indices in the <font color="green">v</font> table, and there is an edge from vertex <font color="green">i</font> to vertex <font color="green">j</font> in the net.
</p>
<b>Field: </b><font color="red">outer_edges</font>::list([numeric, numeric])<br/>
<p>
This is a list containing some of the entries in the <font color="green">edges</font> list, namely those that lie on the boundary of the net.  It can be set by the <font color="green">set_outer_edges</font> method.
</p>
<b>Field: </b><font color="red">squares</font>::table<br/>
<p>
This is a table indexed by the 16 elements of the group $G$.  Each entry is a list of four indices from the <font color="green">v</font> table.  If $g\in G$ and $F$ is the fundamental domain, then the net will have a quadrilateral region corresponding to $g.F$, and the corners of that region are indexed by the elements of the $g$'th element in the <font color="green">squares</font> table.  These indices should be listed so that they correspond to $g.v_6$, $g.v_0$, $g.v_{11}$ and $g.v_3$ in that order.
</p>
<b>Field: </b><font color="red">square_centres</font>::table<br/>
<p>
This is a table indexed by the 16 elements of the group $G$, withentries in $\mathbb{R}^2$.  The $g$'th entry is the barycentre of the quadrilateral region in the net corresponding to $g.F$.
</p>
<b>Field: </b><font color="red">tikz_scale</font>::numeric = 1<br/>
<p>
This is the scale parameter that should be used when generating a tikzpicture environment illustrating this net.
</p>
<b>Field: </b><font color="red">v_anchor</font>::table<br/>
<p>
This is a table with the same indices as the <font color="green">v</font> table.  The entries are strings like "north", "south east" and so on.  These entries indicate where the relevant vertex labels should be placed relative to the vertices themselves.
</p>
<b>Method:</b> <font color="maroon">set_edges_from_squares</font>()
<p>
If the <font color="green">squares</font> table has been filled, then this method can be used to fill the <font color="green">edges</font> list.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_square_centres</font>()
<p>
This fills the <font color="green">square_centres</font> table using information from the <font color="green">v</font> and <font color="green">squares</font> tables.
</p>
<br/>
<b>Method:</b> <font color="maroon">set_outer_edges</font>()
<p>
This works out which edges lie on the boundary of the net.
</p>
<br/>
<b>Method:</b> <font color="maroon">plot</font>()
<p>
This generates a Maple plot illustrating the net.
</p>
<br/>
<b>Method:</b> <font color="maroon">save_plot</font>()
<p>
This calls the <font color="green">plot</font> method and saves the result, both as en entry in the global variable <font color="green">pics</font> and as a file in the <font color="green">plots</font> directory
</p>
<br/>
<b>Method:</b> <font color="maroon">outer_edge_plot</font>()
<p>
This generates a Maple plot showing the outer edges of the net.
</p>
<br/>
<b>Method:</b> <font color="maroon">tikz</font>(<font color='olive'>scale_</font>)
<p>
This generates a tikzpicture environment illustrating the net.
</p>
<br/>
<b>Method:</b> <font color="maroon">save_tikz</font>()
<p>
This calls the <font color="green">tikz</font> method and saves the result
</p>
<br/>
<b>Method:</b> <font color="maroon">check</font>()
<p>
This checks the combinatorial structure of the net.  It uses the global variable <font color="green">edges</font>, which is set in <font color="green">cromulent.mpl</font>
</p>
<br/>

 </body>
</html>



==> anc/doc/classes/triangle_quadrature_rule.html <==

<html>
 <head><title>triangle_quadrature_rule</title><script type="text/x-mathjax-config">
MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>
<script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML"></script>
</head>
 <body  style="width:700px">
  <h1>Class triangle_quadrature_rule</h1><br/>
Code: <a href="../maple/quadrature/quadrature.mpl.html#CLASS_triangle_quadrature_rule">quadrature/quadrature.mpl</a><br/>
<p>
An instance of this class represents a rule for approximate integration of functions on the two-simplex.  Such a rule consists of a list of sample points and a list of weights; the approximate integral is obtained by evaluating at the sample points, multiplying by the corresponding weights, and taking the sum.  Following work of Dunavant, we consider only rules that are invariant under the evident action of the symmetric group $S_3$ on the simplex.  We choose one sample point from each $S_3$-orbit, and call these the base points for the rule.
</p>
<b>Field: </b><font color="red">description</font>::string = ""<br/>
<b>Field: </b><font color="red">degree</font>::integer<br/>
<p>
The degree should be set to $d$ if the quadrature rule integrates all polynomials of degree at most $d$ exactly (up to the working precision).
</p>
<b>Field: </b><font color="red">num_base_points</font>::integer<br/>
<p>
The number of base points, or equivalently the number of $S_3$-orbits of sample points.
</p>
<b>Field: </b><font color="red">base_points</font>::list(RR_3)<br/>
<p>
The list of base points.  These should have the form <font color="green">[p1,p2,p3]</font> where either <font color="green">p1 &lt; p2 &lt; p3</font> or <font color="green">p1 &lt;&gt; p2 = p3</font> or <font color="green">p1 = p2 = p3</font>.
</p>
<b>Field: </b><font color="red">base_weights</font>::list(RR)<br/>
<p>
The list of weights of base points
</p>
<b>Field: </b><font color="red">base_multiplicities</font>::list(posint)<br/>
<p>
The list of multiplicities of base points; the multiplicity is the size of the $S_3$-orbit
</p>
<b>Field: </b><font color="red">base_r</font>::list(RR)<br/>
<p>
The list of $r$-values for base points.  Here the $r$-value of a point $u$ is the distance from the origin to the point <font color="green">triangle_proj(u)</font> in $\mathbb{R}^2$.
</p>
<b>Field: </b><font color="red">base_theta</font>::list(RR)<br/>
<p>
The list of $\theta$-values for base points.  Here the $\theta$-value of a point $u$ is the standard polar coordinate for the point <font color="green">triangle_proj(u)</font> in $\mathbb{R}^2$.
</p>
<b>Field: </b><font color="red">num_points</font>::integer<br/>
<p>
The number of sample points.
</p>
<b>Field: </b><font color="red">points</font>::list(RR_3)<br/>
<p>
The list of all sample points
</p>
<b>Field: </b><font color="red">weights</font>::list(RR)<br/>
<p>
The list of weights for all sample points
</p>
<b>Constructor:</b> `new/triangle_quadrature_rule`(<font color='olive'>deg</font>::integer,<font color='olive'>pts</font>::list(RR_3),<font color='olive'>wgts</font>::list(RR),)
<p>

</p>
<b>Method:</b> <font color="maroon">set</font>(<font color='olive'>deg</font>::integer,<font color='olive'>pts</font>::list([numeric, numeric, numeric]),<font color='olive'>wgts</font>::list(numeric))::void<br/>
<b>Method:</b> <font color="maroon">int</font>(<font color='olive'>u</font>)
<p>
This returns the approximate integral of <font color="green">u</font>, which is expected to be an expression in the variables <font color="green">t[1], t[2] and t[3]</font>
</p>
<br/>
<b>Method:</b> <font color="maroon">split_int</font>(<font color='olive'>u</font>,<font color='olive'>k</font>)
<p>
This returns an approximate integral of <font color="green">u</font>, obtained by dividing the triangle into $4^k$ smaller triangles, and applying the givenquadrature rule on each piece.
</p>
<br/>
<b>Method:</b> <font color="maroon">exact_int</font>(<font color='olive'>u</font>)
<p>
This calculates the integral of <font color="green">u</font> using Maple's adaptive algorithms.
</p>
<br/>
<b>Method:</b> <font color="maroon">base_plot</font>()
<p>
This generates a plot showing the base points
</p>
<br/>
<b>Method:</b> <font color="maroon">plot</font>()
<p>
This generates a plot showing all the quadrature points
</p>
<br/>
<b>Method:</b> <font color="maroon">moment_eq</font>(<font color='olive'>j</font>,<font color='olive'>k</font>)
<p>
This generates an equation depending on <font color="green">j</font> and <font color="green">k</font>, which will be satisfied if the quadrature rule is exact.
</p>
<br/>
<b>Method:</b> <font color="maroon">accuracy</font>()::numeric<br/>
<b>Method:</b> <font color="maroon">adjust</font>()<br/>
<b>Method:</b> <font color="maroon">improve</font>()<br/>

 </body>
</html>



==> anc/doc/defs.html <==
<html>
 <head>
  <style type="text/css">
table { empty-cells:show; }

table.edged { 
 border-collapse: collapse;
}

table.edged td {
 padding: 3px 0.5em;
 margin-left: 3px;
 border: 1px solid #CCCCCC; 
}

td.letter {
 text-align: center;
 background-color: #4CAF50;
}

  </style>
 </head>
 <body>
  <table class="edged">
   <tr>
    <td><a href="#letter_A">A</a></td>
        <td><a href="#letter_B">B</a></td>
        <td><a href="#letter_C">C</a></td>
        <td><a href="#letter_D">D</a></td>
        <td><a href="#letter_E">E</a></td>
        <td><a href="#letter_F">F</a></td>
        <td><a href="#letter_G">G</a></td>
        <td><a href="#letter_H">H</a></td>
        <td><a href="#letter_I">I</a></td>
        <td><a href="#letter_J">J</a></td>
        <td><a href="#letter_K">K</a></td>
        <td><a href="#letter_L">L</a></td>
        <td><a href="#letter_M">M</a></td>
        <td><a href="#letter_N">N</a></td>
        <td><a href="#letter_O">O</a></td>
        <td><a href="#letter_P">P</a></td>
        <td><a href="#letter_Q">Q</a></td>
        <td><a href="#letter_R">R</a></td>
        <td><a href="#letter_S">S</a></td>
        <td><a href="#letter_T">T</a></td>
        <td><a href="#letter_U">U</a></td>
        <td><a href="#letter_V">V</a></td>
        <td><a href="#letter_W">W</a></td>
        <td><a href="#letter_X">X</a></td>
        <td><a href="#letter_Y">Y</a></td>
        <td><a href="#letter_Z">Z</a></td>
       </tr>
  </table>
  <table class="edged">
   <tr>
    <td colspan="3" class="letter"><a name="letter__">_</a></td>
   </tr>
      <tr>
    <td width="150"><tt>_ASSERT 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_24">/util.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_A">A</a></td>
   </tr>
      <tr>
    <td width="150"><tt>a_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_20">/embedded/EX0.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>a_E1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_21">/embedded/EX0.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>a_from_t_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_30">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>a_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_24">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>a_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_25">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>a_H_regular 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_588">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 588</td>
   </tr>
   <tr>
    <td width="150"><tt>A_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_9">/projective/PX.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>A_P0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_22">/projective/PX0.mpl</a></td>
    <td width="100">line 22</td>
   </tr>
   <tr>
    <td width="150"><tt>a_P0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_20">/projective/PX0.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>a_P1 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_21">/projective/PX0.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>A_P1 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_23">/projective/PX0.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>a_star_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_15">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>ab_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_207">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 207</td>
   </tr>
   <tr>
    <td width="150"><tt>act_A
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_151">/embedded/invariants.mpl</a></td>
    <td width="100">line 151</td>
   </tr>
   <tr>
    <td width="150"><tt>act_A_rule
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_150">/embedded/invariants.mpl</a></td>
    <td width="100">line 150</td>
   </tr>
   <tr>
    <td width="150"><tt>act_AT_rule 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_28">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>act_C
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_139">/projective/PX.mpl</a></td>
    <td width="100">line 139</td>
   </tr>
   <tr>
    <td width="150"><tt>act_c_data
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_162">/cromulent.mpl</a></td>
    <td width="100">line 162</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Cayley
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/cayley_surface.mpl.html#line_20">/embedded/roothalf/cayley_surface.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>act_disc_delta
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_20">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>act_disc_pi
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_35">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>act_disc_zeta
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_58">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 58</td>
   </tr>
   <tr>
    <td width="150"><tt>act_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_73">/embedded/EX.mpl</a></td>
    <td width="100">line 73</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_221">/projective/ellquot.mpl</a></td>
    <td width="100">line 221</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_211">/projective/ellquot.mpl</a></td>
    <td width="100">line 211</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_201">/projective/ellquot.mpl</a></td>
    <td width="100">line 201</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_191">/projective/ellquot.mpl</a></td>
    <td width="100">line 191</td>
   </tr>
   <tr>
    <td width="150"><tt>act_gauss
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_280">/embedded/geometry.mpl</a></td>
    <td width="100">line 280</td>
   </tr>
   <tr>
    <td width="150"><tt>act_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_92">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 92</td>
   </tr>
   <tr>
    <td width="150"><tt>act_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_82">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 82</td>
   </tr>
   <tr>
    <td width="150"><tt>act_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_83">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 83</td>
   </tr>
   <tr>
    <td width="150"><tt>act_hex
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_206">/embedded/invariants.mpl</a></td>
    <td width="100">line 206</td>
   </tr>
   <tr>
    <td width="150"><tt>act_hopf
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_452">/Rn.mpl</a></td>
    <td width="100">line 452</td>
   </tr>
   <tr>
    <td width="150"><tt>act_on_Pi
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_424">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 424</td>
   </tr>
   <tr>
    <td width="150"><tt>act_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_117">/projective/PX.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>act_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_99">/projective/PX.mpl</a></td>
    <td width="100">line 99</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_271">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 271</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_286">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 286</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_297">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 297</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi1_map
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_310">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 310</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi1_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_373">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 373</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi_tilde
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_526">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 526</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Pi_tilde0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_536">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 536</td>
   </tr>
   <tr>
    <td width="150"><tt>act_PK
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_61">/projective/galois.mpl</a></td>
    <td width="100">line 61</td>
   </tr>
   <tr>
    <td width="150"><tt>act_PK_rule
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_44">/projective/galois.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>act_R4
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_55">/embedded/EX.mpl</a></td>
    <td width="100">line 55</td>
   </tr>
   <tr>
    <td width="150"><tt>act_S2
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_160">/projective/PX.mpl</a></td>
    <td width="100">line 160</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TCm
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_602">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 602</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TCmq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_829">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 829</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TPp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_333">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 333</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TPpa
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_494">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 494</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TT
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_154">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 154</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TTC
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_136">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 136</td>
   </tr>
   <tr>
    <td width="150"><tt>act_TTP
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_118">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 118</td>
   </tr>
   <tr>
    <td width="150"><tt>act_V
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_72">/group.mpl</a></td>
    <td width="100">line 72</td>
   </tr>
   <tr>
    <td width="150"><tt>act_Z4
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_335">/cromulent.mpl</a></td>
    <td width="100">line 335</td>
   </tr>
   <tr>
    <td width="150"><tt>add_check
</tt></td>
    <td width="250"><a href="../doc/maple/checks.mpl.html#line_47">/checks.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>alpha_beta 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_24">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>alpha_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_140">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 140</td>
   </tr>
   <tr>
    <td width="150"><tt>alpha_form
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_3">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 3</td>
   </tr>
   <tr>
    <td width="150"><tt>am_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_9">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>am_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_28">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>am_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_30">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>am_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_5">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 5</td>
   </tr>
   <tr>
    <td width="150"><tt>am_period_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_26">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>am_period_legendre
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_8">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>angle_latex
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_30">/latex.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>annular_chart
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/annular_charts.mpl.html#line_1">/embedded/annular_charts.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>annular_chart0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_366">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 366</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_8">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_27">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 27</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_29">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_4">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 4</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_period_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_25">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>ap_period_legendre
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_7">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>assert_count 
</tt></td>
    <td width="250"><a href="../doc/maple/checks.mpl.html#line_23">/checks.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>au
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_101">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 101</td>
   </tr>
   <tr>
    <td width="150"><tt>aut_V_phi
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_109">/group.mpl</a></td>
    <td width="100">line 109</td>
   </tr>
   <tr>
    <td width="150"><tt>average_AT 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_160">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 160</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_B">B</a></td>
   </tr>
      <tr>
    <td width="150"><tt>barycentric_coords 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/barycentric.mpl.html#line_14">/embedded/barycentric.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>barycentric_face_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/barycentric.mpl.html#line_68">/embedded/barycentric.mpl</a></td>
    <td width="100">line 68</td>
   </tr>
   <tr>
    <td width="150"><tt>barycentric_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/barycentric.mpl.html#line_50">/embedded/barycentric.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>beta
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_110">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 110</td>
   </tr>
   <tr>
    <td width="150"><tt>beta0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_42">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 42</td>
   </tr>
   <tr>
    <td width="150"><tt>beta0_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_47">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>beta1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_43">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>beta1_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_48">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 48</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_141">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 141</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_form
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_9">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_G_twist
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_455">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 455</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_L_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_387">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 387</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_M_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_399">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 399</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_46">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_N_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_411">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 411</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_offset_latex
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_267">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 267</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_s_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_570">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 570</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_SL2R
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_124">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 124</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_SL2R0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_44">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>beta_SL2R1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_45">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 45</td>
   </tr>
   <tr>
    <td width="150"><tt>bitwise_and 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_262">/util.mpl</a></td>
    <td width="100">line 262</td>
   </tr>
   <tr>
    <td width="150"><tt>bm_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_7">/projective/PX.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>bp_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_6">/projective/PX.mpl</a></td>
    <td width="100">line 6</td>
   </tr>
   <tr>
    <td width="150"><tt>brent_fsolve 
</tt></td>
    <td width="250"><a href="../doc/maple/brent.mpl.html#line_20">/brent.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>brioschi_formula 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_4">/embedded/curvature.mpl</a></td>
    <td width="100">line 4</td>
   </tr>
   <tr>
    <td width="150"><tt>brioschi_from_embedding 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_67">/embedded/curvature.mpl</a></td>
    <td width="100">line 67</td>
   </tr>
   <tr>
    <td width="150"><tt>bs
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_109">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 109</td>
   </tr>
   <tr>
    <td width="150"><tt>bu
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_105">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 105</td>
   </tr>
   <tr>
    <td width="150"><tt>BXYR 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_263">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 263</td>
   </tr>
   <tr>
    <td width="150"><tt>BXYR_chars 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_303">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 303</td>
   </tr>
   <tr>
    <td width="150"><tt>BXYR_orbits 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_274">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 274</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_C">C</a></td>
   </tr>
      <tr>
    <td width="150"><tt>c_action_witness_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_436">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 436</td>
   </tr>
   <tr>
    <td width="150"><tt>c_algebraic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_1">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>c_alt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_143">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 143</td>
   </tr>
   <tr>
    <td width="150"><tt>c_basepoint
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_212">/cromulent.mpl</a></td>
    <td width="100">line 212</td>
   </tr>
   <tr>
    <td width="150"><tt>c_cayley
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/cayley.mpl.html#line_110">/embedded/cayley.mpl</a></td>
    <td width="100">line 110</td>
   </tr>
   <tr>
    <td width="150"><tt>c_check_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_130">/embedded/EX.mpl</a></td>
    <td width="100">line 130</td>
   </tr>
   <tr>
    <td width="150"><tt>c_check_E0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_166">/embedded/EX0.mpl</a></td>
    <td width="100">line 166</td>
   </tr>
   <tr>
    <td width="150"><tt>c_check_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_479">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 479</td>
   </tr>
   <tr>
    <td width="150"><tt>c_check_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_122">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 122</td>
   </tr>
   <tr>
    <td width="150"><tt>c_check_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_264">/projective/PX.mpl</a></td>
    <td width="100">line 264</td>
   </tr>
   <tr>
    <td width="150"><tt>c_colour
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_229">/cromulent.mpl</a></td>
    <td width="100">line 229</td>
   </tr>
   <tr>
    <td width="150"><tt>c_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_103">/embedded/EX.mpl</a></td>
    <td width="100">line 103</td>
   </tr>
   <tr>
    <td width="150"><tt>c_E0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_81">/embedded/EX0.mpl</a></td>
    <td width="100">line 81</td>
   </tr>
   <tr>
    <td width="150"><tt>c_E1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_82">/embedded/EX0.mpl</a></td>
    <td width="100">line 82</td>
   </tr>
   <tr>
    <td width="150"><tt>c_E_p
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_99">/embedded/EX.mpl</a></td>
    <td width="100">line 99</td>
   </tr>
   <tr>
    <td width="150"><tt>c_E_tau
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_96">/embedded/EX.mpl</a></td>
    <td width="100">line 96</td>
   </tr>
   <tr>
    <td width="150"><tt>c_elliptic_a[5] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_171">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 171</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_299">/projective/ellquot.mpl</a></td>
    <td width="100">line 299</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Em0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_43">/projective/PX0.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_297">/projective/ellquot.mpl</a></td>
    <td width="100">line 297</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Em_0_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_627">/projective/ellquot.mpl</a></td>
    <td width="100">line 627</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_298">/projective/ellquot.mpl</a></td>
    <td width="100">line 298</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Ep0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_42">/projective/PX0.mpl</a></td>
    <td width="100">line 42</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_296">/projective/ellquot.mpl</a></td>
    <td width="100">line 296</td>
   </tr>
   <tr>
    <td width="150"><tt>c_Ep_0_approx[k]
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_592">/projective/ellquot.mpl</a></td>
    <td width="100">line 592</td>
   </tr>
   <tr>
    <td width="150"><tt>c_gen
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_61">/cromulent.mpl</a></td>
    <td width="100">line 61</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_375">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 375</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_52">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_53">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_cycle
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_425">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 425</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_ends
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_402">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 402</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_label
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_54">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 54</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_p
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_346">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 346</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_p0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_95">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_r
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_354">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 354</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_simple
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_393">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 393</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_speed
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_411">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 411</td>
   </tr>
   <tr>
    <td width="150"><tt>c_H_speed0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_91">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 91</td>
   </tr>
   <tr>
    <td width="150"><tt>c_homology
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_321">/cromulent.mpl</a></td>
    <td width="100">line 321</td>
   </tr>
   <tr>
    <td width="150"><tt>c_HS
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_97">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>c_involution
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_196">/cromulent.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>C_mult 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_133">/Rn.mpl</a></td>
    <td width="100">line 133</td>
   </tr>
   <tr>
    <td width="150"><tt>c_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_228">/projective/PX.mpl</a></td>
    <td width="100">line 228</td>
   </tr>
   <tr>
    <td width="150"><tt>c_P0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_39">/projective/PX0.mpl</a></td>
    <td width="100">line 39</td>
   </tr>
   <tr>
    <td width="150"><tt>c_P1
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_40">/projective/PX0.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>c_P_jj
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_203">/projective/PX.mpl</a></td>
    <td width="100">line 203</td>
   </tr>
   <tr>
    <td width="150"><tt>c_param_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_167">/embedded/EX.mpl</a></td>
    <td width="100">line 167</td>
   </tr>
   <tr>
    <td width="150"><tt>c_param_E0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_83">/embedded/EX0.mpl</a></td>
    <td width="100">line 83</td>
   </tr>
   <tr>
    <td width="150"><tt>c_param_E1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_84">/embedded/EX0.mpl</a></td>
    <td width="100">line 84</td>
   </tr>
   <tr>
    <td width="150"><tt>c_PS
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_120">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 120</td>
   </tr>
   <tr>
    <td width="150"><tt>c_quasirational
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_17">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>c_rational
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_5">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 5</td>
   </tr>
   <tr>
    <td width="150"><tt>c_S2
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_78">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TCm
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_678">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 678</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TCmq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_889">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 889</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TCmq_mob[ 0] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_915">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 915</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TCp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_376">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 376</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TCpa
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_537">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 537</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TEm_a
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_610">/projective/ellquot.mpl</a></td>
    <td width="100">line 610</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TEm_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_597">/projective/ellquot.mpl</a></td>
    <td width="100">line 597</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TEp_a
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_578">/projective/ellquot.mpl</a></td>
    <td width="100">line 578</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TEp_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_567">/projective/ellquot.mpl</a></td>
    <td width="100">line 567</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_Em0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_73">/projective/PX0.mpl</a></td>
    <td width="100">line 73</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_475">/projective/ellquot.mpl</a></td>
    <td width="100">line 475</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_Ep0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_67">/projective/PX0.mpl</a></td>
    <td width="100">line 67</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_474">/projective/ellquot.mpl</a></td>
    <td width="100">line 474</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_R2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_130">/Rn.mpl</a></td>
    <td width="100">line 130</td>
   </tr>
   <tr>
    <td width="150"><tt>C_to_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_251">/Rn.mpl</a></td>
    <td width="100">line 251</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TPm
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_650">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 650</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TPmq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_870">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 870</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TPp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_353">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 353</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TPpa
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_514">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 514</td>
   </tr>
   <tr>
    <td width="150"><tt>c_track
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_106">/cromulent.mpl</a></td>
    <td width="100">line 106</td>
   </tr>
   <tr>
    <td width="150"><tt>c_track_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_240">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 240</td>
   </tr>
   <tr>
    <td width="150"><tt>c_trig[5] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_174">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 174</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TTC
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_216">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 216</td>
   </tr>
   <tr>
    <td width="150"><tt>c_TTP
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_174">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 174</td>
   </tr>
   <tr>
    <td width="150"><tt>C_winding_number 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_544">/Rn.mpl</a></td>
    <td width="100">line 544</td>
   </tr>
   <tr>
    <td width="150"><tt>C_zone 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_533">/Rn.mpl</a></td>
    <td width="100">line 533</td>
   </tr>
   <tr>
    <td width="150"><tt>ca
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_527">/projective/ellquot.mpl</a></td>
    <td width="100">line 527</td>
   </tr>
   <tr>
    <td width="150"><tt>ca_string
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_528">/projective/ellquot.mpl</a></td>
    <td width="100">line 528</td>
   </tr>
   <tr>
    <td width="150"><tt>cap_product 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_377">/cromulent.mpl</a></td>
    <td width="100">line 377</td>
   </tr>
   <tr>
    <td width="150"><tt>cayley 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/cayley_surface.mpl.html#line_1">/embedded/roothalf/cayley_surface.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>cayley_g 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/cayley_surface.mpl.html#line_17">/embedded/roothalf/cayley_surface.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>cayley_lines
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/cayley.mpl.html#line_46">/embedded/cayley.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>CC
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_24">/Rn.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>CC0
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_25">/Rn.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>CC1
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_26">/Rn.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>ccurve 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_258">/plots.mpl</a></td>
    <td width="100">line 258</td>
   </tr>
   <tr>
    <td width="150"><tt>character
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_190">/group.mpl</a></td>
    <td width="100">line 190</td>
   </tr>
   <tr>
    <td width="150"><tt>characters
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_172">/group.mpl</a></td>
    <td width="100">line 172</td>
   </tr>
   <tr>
    <td width="150"><tt>chart
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_100">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 100</td>
   </tr>
   <tr>
    <td width="150"><tt>check_all 
</tt></td>
    <td width="250"><a href="../doc/maple/checks.mpl.html#line_37">/checks.mpl</a></td>
    <td width="100">line 37</td>
   </tr>
   <tr>
    <td width="150"><tt>check_char
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_186">/embedded/invariants.mpl</a></td>
    <td width="100">line 186</td>
   </tr>
   <tr>
    <td width="150"><tt>check_precromulent 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_411">/cromulent.mpl</a></td>
    <td width="100">line 411</td>
   </tr>
   <tr>
    <td width="150"><tt>checklist 
</tt></td>
    <td width="250"><a href="../doc/maple/checks.mpl.html#line_35">/checks.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>christoffel_formula 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_36">/embedded/curvature.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>christoffel_from_embedding 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_71">/embedded/curvature.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>christoffel_symbol 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_15">/embedded/curvature.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/Declare` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_728">/class.mpl</a></td>
    <td width="100">line 728</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/List` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1353">/class.mpl</a></td>
    <td width="100">line 1353</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/Print`::'void' 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1274">/class.mpl</a></td>
    <td width="100">line 1274</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/ShowConstructor` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1347">/class.mpl</a></td>
    <td width="100">line 1347</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/ShowInfo` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1281">/class.mpl</a></td>
    <td width="100">line 1281</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/ShowMethod` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1341">/class.mpl</a></td>
    <td width="100">line 1341</td>
   </tr>
   <tr>
    <td width="150"><tt>Class/ToString` 
</tt></td>
    <td width="250"><a href="../doc/maple/class.mpl.html#line_1176">/class.mpl</a></td>
    <td width="100">line 1176</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: automorphy_system
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/automorphic.mpl.html#line_1">/hyperbolic/automorphic.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: domain
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_82">/domain/domain.mpl</a></td>
    <td width="100">line 82</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: domain_edge
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain_edge.mpl.html#line_1">/domain/domain_edge.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: domain_face
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain_face.mpl.html#line_1">/domain/domain_face.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: domain_point
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain_point.mpl.html#line_1">/domain/domain_point.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_atlas
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_atlas.mpl.html#line_626">/embedded/roothalf/E_atlas.mpl</a></td>
    <td width="100">line 626</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_chart
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_atlas.mpl.html#line_1">/embedded/roothalf/E_atlas.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_edge
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_363">/embedded/E_domain.mpl</a></td>
    <td width="100">line 363</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_face
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_382">/embedded/E_domain.mpl</a></td>
    <td width="100">line 382</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_grid
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_530">/embedded/E_domain.mpl</a></td>
    <td width="100">line 530</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_point
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_1">/embedded/E_domain.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_quadrature_rule
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_quadrature.mpl.html#line_1">/embedded/E_quadrature.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_sample_point
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_341">/embedded/E_domain.mpl</a></td>
    <td width="100">line 341</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: E_to_S_map
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_to_S.mpl.html#line_1">/embedded/roothalf/E_to_S.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: EH_atlas
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/EH_atlas.mpl.html#line_183">/embedded/roothalf/EH_atlas.mpl</a></td>
    <td width="100">line 183</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: EH_atlas_edge
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/EH_atlas.mpl.html#line_157">/embedded/roothalf/EH_atlas.mpl</a></td>
    <td width="100">line 157</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: EH_chart
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/EH_atlas.mpl.html#line_1">/embedded/roothalf/EH_atlas.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: grid
</tt></td>
    <td width="250"><a href="../doc/maple/domain/grid.mpl.html#line_1">/domain/grid.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: H_to_P_map
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/H_to_P.mpl.html#line_1">/hyperbolic/H_to_P.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: net
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_1">/nets.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: P_to_H_chart
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/P_to_H.mpl.html#line_1">/hyperbolic/P_to_H.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: P_to_H_map
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/P_to_H.mpl.html#line_160">/hyperbolic/P_to_H.mpl</a></td>
    <td width="100">line 160</td>
   </tr>
   <tr>
    <td width="150"><tt>CLASS: triangle_quadrature_rule
</tt></td>
    <td width="250"><a href="../doc/maple/quadrature/quadrature.mpl.html#line_30">/quadrature/quadrature.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>classify_point_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_177">/embedded/EX0.mpl</a></td>
    <td width="100">line 177</td>
   </tr>
   <tr>
    <td width="150"><tt>cline
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_270">/plots.mpl</a></td>
    <td width="100">line 270</td>
   </tr>
   <tr>
    <td width="150"><tt>cohomology_vector 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/homology.mpl.html#line_31">/embedded/homology.mpl</a></td>
    <td width="100">line 31</td>
   </tr>
   <tr>
    <td width="150"><tt>conformal_twist 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_24">/embedded/geometry.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>conj 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_161">/util.mpl</a></td>
    <td width="100">line 161</td>
   </tr>
   <tr>
    <td width="150"><tt>CONSTRAINT
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_9">/domain/domain.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>constraint_colour 
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_51">/domain/domain.mpl</a></td>
    <td width="100">line 51</td>
   </tr>
   <tr>
    <td width="150"><tt>constraint_for_square 
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_71">/domain/domain.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>constraint_name 
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_24">/domain/domain.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>constraint_table 
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_64">/domain/domain.mpl</a></td>
    <td width="100">line 64</td>
   </tr>
   <tr>
    <td width="150"><tt>coord_laplacian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_78">/embedded/curvature.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>corner_shift_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_100">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 100</td>
   </tr>
   <tr>
    <td width="150"><tt>corner_unshift_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_101">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 101</td>
   </tr>
   <tr>
    <td width="150"><tt>cplot 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_288">/plots.mpl</a></td>
    <td width="100">line 288</td>
   </tr>
   <tr>
    <td width="150"><tt>cpoint 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_264">/plots.mpl</a></td>
    <td width="100">line 264</td>
   </tr>
   <tr>
    <td width="150"><tt>cpolygon 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_252">/plots.mpl</a></td>
    <td width="100">line 252</td>
   </tr>
   <tr>
    <td width="150"><tt>crease 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/crease.mpl.html#line_7">/embedded/roothalf/crease.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>crease_eq 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/crease.mpl.html#line_23">/embedded/roothalf/crease.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>crease_eq_polar 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/crease.mpl.html#line_29">/embedded/roothalf/crease.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>crease_trig 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/crease.mpl.html#line_15">/embedded/roothalf/crease.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>cross_product
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_84">/Rn.mpl</a></td>
    <td width="100">line 84</td>
   </tr>
   <tr>
    <td width="150"><tt>cross_product4
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_96">/Rn.mpl</a></td>
    <td width="100">line 96</td>
   </tr>
   <tr>
    <td width="150"><tt>ctext 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_278">/plots.mpl</a></td>
    <td width="100">line 278</td>
   </tr>
   <tr>
    <td width="150"><tt>cubic_chart0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_343">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 343</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_218">/embedded/geometry.mpl</a></td>
    <td width="100">line 218</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_28">/embedded/EX0.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_38">/embedded/EX0.mpl</a></td>
    <td width="100">line 38</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_246">/embedded/invariants.mpl</a></td>
    <td width="100">line 246</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature_z0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_30">/embedded/EX0.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>curvature_z1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_40">/embedded/EX0.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>curve_index_by_constraint 
</tt></td>
    <td width="250"><a href="../doc/maple/domain/domain.mpl.html#line_38">/domain/domain.mpl</a></td>
    <td width="100">line 38</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_D">D</a></td>
   </tr>
      <tr>
    <td width="150"><tt>d2  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_66">/Rn.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>d2f 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_67">/Rn.mpl</a></td>
    <td width="100">line 67</td>
   </tr>
   <tr>
    <td width="150"><tt>d3  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_68">/Rn.mpl</a></td>
    <td width="100">line 68</td>
   </tr>
   <tr>
    <td width="150"><tt>d3f 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_69">/Rn.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>d4  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_70">/Rn.mpl</a></td>
    <td width="100">line 70</td>
   </tr>
   <tr>
    <td width="150"><tt>d4f 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_71">/Rn.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>D_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_36">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>d_CP2
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_23">/projective/ellquot.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>d_CP2_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_27">/projective/ellquot.mpl</a></td>
    <td width="100">line 27</td>
   </tr>
   <tr>
    <td width="150"><tt>d_CP3
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_99">/projective/ellquot.mpl</a></td>
    <td width="100">line 99</td>
   </tr>
   <tr>
    <td width="150"><tt>d_CP4
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_48">/projective/PX.mpl</a></td>
    <td width="100">line 48</td>
   </tr>
   <tr>
    <td width="150"><tt>d_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_500">/projective/ellquot.mpl</a></td>
    <td width="100">line 500</td>
   </tr>
   <tr>
    <td width="150"><tt>d_hyp   
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_56">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>d_hyp_c 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_53">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>d_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_52">/projective/PX.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>de_rham_d0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_83">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 83</td>
   </tr>
   <tr>
    <td width="150"><tt>de_rham_d1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_86">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 86</td>
   </tr>
   <tr>
    <td width="150"><tt>dg 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_6">/embedded/geometry.mpl</a></td>
    <td width="100">line 6</td>
   </tr>
   <tr>
    <td width="150"><tt>dg0   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_26">/embedded/EX0.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>dg1   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_36">/embedded/EX0.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_delta_lift 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_12">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_delta_lift_aux 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_9">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_delta_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_3">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 3</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_pi_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_32">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 32</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_det 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_52">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_lift 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_59">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_lift0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_70">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 70</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_lift_alt 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_92">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 92</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/disc_proj.mpl.html#line_55">/embedded/disc_proj.mpl</a></td>
    <td width="100">line 55</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_2">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 2</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_6">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 6</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_13">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 13</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q3 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_17">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q4 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_24">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q5 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_28">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q6 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_35">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q7 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_45">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 45</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q8 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_49">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 49</td>
   </tr>
   <tr>
    <td width="150"><tt>disc_zeta_q9 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/zeta.mpl.html#line_85">/embedded/roothalf/zeta.mpl</a></td>
    <td width="100">line 85</td>
   </tr>
   <tr>
    <td width="150"><tt>dist 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_64">/Rn.mpl</a></td>
    <td width="100">line 64</td>
   </tr>
   <tr>
    <td width="150"><tt>distv 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_80">/Rn.mpl</a></td>
    <td width="100">line 80</td>
   </tr>
   <tr>
    <td width="150"><tt>div_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_490">/projective/ellquot.mpl</a></td>
    <td width="100">line 490</td>
   </tr>
   <tr>
    <td width="150"><tt>div_Emq
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_494">/projective/ellquot.mpl</a></td>
    <td width="100">line 494</td>
   </tr>
   <tr>
    <td width="150"><tt>div_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_486">/projective/ellquot.mpl</a></td>
    <td width="100">line 486</td>
   </tr>
   <tr>
    <td width="150"><tt>dp 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_75">/Rn.mpl</a></td>
    <td width="100">line 75</td>
   </tr>
   <tr>
    <td width="150"><tt>dp2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_76">/Rn.mpl</a></td>
    <td width="100">line 76</td>
   </tr>
   <tr>
    <td width="150"><tt>dp3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_77">/Rn.mpl</a></td>
    <td width="100">line 77</td>
   </tr>
   <tr>
    <td width="150"><tt>dp4 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_78">/Rn.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>dpv 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_79">/Rn.mpl</a></td>
    <td width="100">line 79</td>
   </tr>
   <tr>
    <td width="150"><tt>dunavant_jk_list
</tt></td>
    <td width="250"><a href="../doc/maple/quadrature/quadrature.mpl.html#line_14">/quadrature/quadrature.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>dunavant_m
</tt></td>
    <td width="250"><a href="../doc/maple/quadrature/quadrature.mpl.html#line_20">/quadrature/quadrature.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>dunavant_v
</tt></td>
    <td width="250"><a href="../doc/maple/quadrature/quadrature.mpl.html#line_8">/quadrature/quadrature.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>dxy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_75">/embedded/invariants.mpl</a></td>
    <td width="100">line 75</td>
   </tr>
   <tr>
    <td width="150"><tt>dxy0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_104">/embedded/EX0.mpl</a></td>
    <td width="100">line 104</td>
   </tr>
   <tr>
    <td width="150"><tt>dyx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_64">/embedded/invariants.mpl</a></td>
    <td width="100">line 64</td>
   </tr>
   <tr>
    <td width="150"><tt>dyx0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_93">/embedded/EX0.mpl</a></td>
    <td width="100">line 93</td>
   </tr>
   <tr>
    <td width="150"><tt>dyz
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_67">/embedded/invariants.mpl</a></td>
    <td width="100">line 67</td>
   </tr>
   <tr>
    <td width="150"><tt>dz_cross_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_46">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>dzx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_80">/embedded/invariants.mpl</a></td>
    <td width="100">line 80</td>
   </tr>
   <tr>
    <td width="150"><tt>dzx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_65">/embedded/invariants.mpl</a></td>
    <td width="100">line 65</td>
   </tr>
   <tr>
    <td width="150"><tt>dzy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_66">/embedded/invariants.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_E">E</a></td>
   </tr>
      <tr>
    <td width="150"><tt>E_domain
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/E_domain.mpl.html#line_677">/embedded/E_domain.mpl</a></td>
    <td width="100">line 677</td>
   </tr>
   <tr>
    <td width="150"><tt>E_hyp   
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_62">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>E_hyp_c 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_59">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_29">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_distortion 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_157">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 157</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_152">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 152</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_s_max 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_26">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_s_max_z1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_20">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 20</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_s_max_z2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_23">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_s_x 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_17">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_s_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_14">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S2_tilde 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_10">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 10</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_conformal_error 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_397">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 397</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_energy 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_279">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 279</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_energy_coeff
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_177">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 177</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_energy_coeff_string
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_178">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 178</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_energy_denom
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_176">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 176</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_373">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 373</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_jacobian_coeff
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_304">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 304</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_S_jacobian_coeff_string
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_305">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 305</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCm    
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_588">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 588</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCm_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_577">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 577</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCmq 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_738">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 738</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCmq_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_730">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 730</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_290">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 290</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCp_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_281">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 281</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCpa 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_431">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 431</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TCpa_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_422">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 422</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPm    
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_585">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 585</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPm_jacobian  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_597">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 597</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPm_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_569">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 569</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPmq   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_753">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 753</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPmq_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_756">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 756</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_289">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 289</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPp_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_292">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 292</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPp_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_278">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 278</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPpa 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_428">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 428</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPpa_jacobian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_434">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 434</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TPpa_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_419">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 419</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TT  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_54">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 54</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TT_xyr  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_44">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TTC 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_48">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 48</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TTC_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_28">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TTP 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_51">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 51</td>
   </tr>
   <tr>
    <td width="150"><tt>E_to_TTP_xyr 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_36">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>E_winding_number 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/homology.mpl.html#line_14">/embedded/homology.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>E_winding_numbers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/homology.mpl.html#line_23">/embedded/homology.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>edge_colour 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_265">/cromulent.mpl</a></td>
    <td width="100">line 265</td>
   </tr>
   <tr>
    <td width="150"><tt>edge_curve 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_247">/cromulent.mpl</a></td>
    <td width="100">line 247</td>
   </tr>
   <tr>
    <td width="150"><tt>edges
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_132">/cromulent.mpl</a></td>
    <td width="100">line 132</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_a
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_205">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 205</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_a_poly 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_168">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 168</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_b_poly 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_185">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 185</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_b_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_188">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 188</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_r
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_201">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 201</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_rel
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_210">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 210</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_t
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_195">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 195</td>
   </tr>
   <tr>
    <td width="150"><tt>elliptic_u
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_198">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 198</td>
   </tr>
   <tr>
    <td width="150"><tt>Em0_0_e[i] 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_57">/projective/PX0.mpl</a></td>
    <td width="100">line 57</td>
   </tr>
   <tr>
    <td width="150"><tt>Em0_0_trans[i] 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_60">/projective/PX0.mpl</a></td>
    <td width="100">line 60</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_0_to_C
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_517">/projective/ellquot.mpl</a></td>
    <td width="100">line 517</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_0_to_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_409">/projective/ellquot.mpl</a></td>
    <td width="100">line 409</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_0_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_360">/projective/ellquot.mpl</a></td>
    <td width="100">line 360</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_322">/projective/ellquot.mpl</a></td>
    <td width="100">line 322</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_rel
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_46">/projective/ellquot.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_rels
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_90">/projective/ellquot.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_to_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_425">/projective/ellquot.mpl</a></td>
    <td width="100">line 425</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_to_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_148">/projective/ellquot.mpl</a></td>
    <td width="100">line 148</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_375">/projective/ellquot.mpl</a></td>
    <td width="100">line 375</td>
   </tr>
   <tr>
    <td width="150"><tt>Em_vars
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_89">/projective/ellquot.mpl</a></td>
    <td width="100">line 89</td>
   </tr>
   <tr>
    <td width="150"><tt>ends_to_centre 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_331">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 331</td>
   </tr>
   <tr>
    <td width="150"><tt>ends_to_radius 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_336">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 336</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_0_e[i] 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_56">/projective/PX0.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_0_trans[i] 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_59">/projective/PX0.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_cos_equation
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_701">/projective/ellquot.mpl</a></td>
    <td width="100">line 701</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_equation
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_707">/projective/ellquot.mpl</a></td>
    <td width="100">line 707</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_a
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_651">/projective/ellquot.mpl</a></td>
    <td width="100">line 651</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_b
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_655">/projective/ellquot.mpl</a></td>
    <td width="100">line 655</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_c
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_663">/projective/ellquot.mpl</a></td>
    <td width="100">line 663</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_d
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_680">/projective/ellquot.mpl</a></td>
    <td width="100">line 680</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_685">/projective/ellquot.mpl</a></td>
    <td width="100">line 685</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep0_circle_lift_f
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_694">/projective/ellquot.mpl</a></td>
    <td width="100">line 694</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_0_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_314">/projective/ellquot.mpl</a></td>
    <td width="100">line 314</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_0_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_308">/projective/ellquot.mpl</a></td>
    <td width="100">line 308</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_0_to_C
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_511">/projective/ellquot.mpl</a></td>
    <td width="100">line 511</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_0_to_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_401">/projective/ellquot.mpl</a></td>
    <td width="100">line 401</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_0_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_327">/projective/ellquot.mpl</a></td>
    <td width="100">line 327</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_321">/projective/ellquot.mpl</a></td>
    <td width="100">line 321</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_rel
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_42">/projective/ellquot.mpl</a></td>
    <td width="100">line 42</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_rels
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_86">/projective/ellquot.mpl</a></td>
    <td width="100">line 86</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_to_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_417">/projective/ellquot.mpl</a></td>
    <td width="100">line 417</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_to_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_124">/projective/ellquot.mpl</a></td>
    <td width="100">line 124</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_342">/projective/ellquot.mpl</a></td>
    <td width="100">line 342</td>
   </tr>
   <tr>
    <td width="150"><tt>Ep_vars
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_85">/projective/ellquot.mpl</a></td>
    <td width="100">line 85</td>
   </tr>
   <tr>
    <td width="150"><tt>Epm_w
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_433">/projective/ellquot.mpl</a></td>
    <td width="100">line 433</td>
   </tr>
   <tr>
    <td width="150"><tt>euclidean_spray 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_415">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 415</td>
   </tr>
   <tr>
    <td width="150"><tt>extra_galois_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_216">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 216</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_F">F</a></td>
   </tr>
      <tr>
    <td width="150"><tt>f   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_8">/embedded/EX.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_C0_quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_376">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 376</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_C1_quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_379">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 379</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_C3_quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_382">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 382</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_C5_quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_385">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 385</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_curve_limits
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_303">/cromulent.mpl</a></td>
    <td width="100">line 303</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_stereo
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_256">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 256</td>
   </tr>
   <tr>
    <td width="150"><tt>F16_vertices 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_298">/cromulent.mpl</a></td>
    <td width="100">line 298</td>
   </tr>
   <tr>
    <td width="150"><tt>F1_arcs 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_562">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 562</td>
   </tr>
   <tr>
    <td width="150"><tt>F1_area 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_578">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 578</td>
   </tr>
   <tr>
    <td width="150"><tt>F1_edge
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_540">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 540</td>
   </tr>
   <tr>
    <td width="150"><tt>F1_H_B 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_492">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 492</td>
   </tr>
   <tr>
    <td width="150"><tt>F1_pairing
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_554">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 554</td>
   </tr>
   <tr>
    <td width="150"><tt>F4_curve_limits 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_284">/cromulent.mpl</a></td>
    <td width="100">line 284</td>
   </tr>
   <tr>
    <td width="150"><tt>F4_vertices 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_276">/cromulent.mpl</a></td>
    <td width="100">line 276</td>
   </tr>
   <tr>
    <td width="150"><tt>f_1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_6">/embedded/EX.mpl</a></td>
    <td width="100">line 6</td>
   </tr>
   <tr>
    <td width="150"><tt>f_2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_7">/embedded/EX.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>farey 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_46">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>farey_count 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_41">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td width="150"><tt>find_c_fourier 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_196">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>find_ca
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_526">/projective/ellquot.mpl</a></td>
    <td width="100">line 526</td>
   </tr>
   <tr>
    <td width="150"><tt>find_cayley_lines 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/cayley.mpl.html#line_3">/embedded/cayley.mpl</a></td>
    <td width="100">line 3</td>
   </tr>
   <tr>
    <td width="150"><tt>find_directories 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_47">/util.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>find_E_to_S_energy_coeff
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_175">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 175</td>
   </tr>
   <tr>
    <td width="150"><tt>find_E_to_S_jacobian_coeff 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_303">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 303</td>
   </tr>
   <tr>
    <td width="150"><tt>find_flip
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_248">/groupoid.mpl</a></td>
    <td width="100">line 248</td>
   </tr>
   <tr>
    <td width="150"><tt>find_flips
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_269">/groupoid.mpl</a></td>
    <td width="100">line 269</td>
   </tr>
   <tr>
    <td width="150"><tt>find_G64_subgroups 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_212">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 212</td>
   </tr>
   <tr>
    <td width="150"><tt>find_hopf_preimages 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_441">/Rn.mpl</a></td>
    <td width="100">line 441</td>
   </tr>
   <tr>
    <td width="150"><tt>find_Pi_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_586">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 586</td>
   </tr>
   <tr>
    <td width="150"><tt>find_Pi_word_points
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_606">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 606</td>
   </tr>
   <tr>
    <td width="150"><tt>find_Pi_word_points0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_626">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 626</td>
   </tr>
   <tr>
    <td width="150"><tt>find_square_diffeo_E0_inverse 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_140">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 140</td>
   </tr>
   <tr>
    <td width="150"><tt>find_v_E_cycles 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_54">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 54</td>
   </tr>
   <tr>
    <td width="150"><tt>find_v_E_index 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_29">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>find_v_E_permlist 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_43">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>find_v_on_c_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_254">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 254</td>
   </tr>
   <tr>
    <td width="150"><tt>fixed_vertices
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_98">/group.mpl</a></td>
    <td width="100">line 98</td>
   </tr>
   <tr>
    <td width="150"><tt>FNF_y0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_50">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>FNF_z0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_77">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 77</td>
   </tr>
   <tr>
    <td width="150"><tt>forms_to_y 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_64">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 64</td>
   </tr>
   <tr>
    <td width="150"><tt>fourier_series 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_286">/util.mpl</a></td>
    <td width="100">line 286</td>
   </tr>
   <tr>
    <td width="150"><tt>from_cycles 
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_63">/group.mpl</a></td>
    <td width="100">line 63</td>
   </tr>
   <tr>
    <td width="150"><tt>full_frame_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_291">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 291</td>
   </tr>
   <tr>
    <td width="150"><tt>full_frame_b 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_316">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 316</td>
   </tr>
   <tr>
    <td width="150"><tt>full_frame_u 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_138">/embedded/geometry.mpl</a></td>
    <td width="100">line 138</td>
   </tr>
   <tr>
    <td width="150"><tt>full_frame_v 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_174">/embedded/geometry.mpl</a></td>
    <td width="100">line 174</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_G">G</a></td>
   </tr>
      <tr>
    <td width="150"><tt>g   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_12">/embedded/EX.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>g0    
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_23">/embedded/EX0.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>g1    
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_33">/embedded/EX0.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>G16 
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_16">/group.mpl</a></td>
    <td width="100">line 16</td>
   </tr>
   <tr>
    <td width="150"><tt>G16_average 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_198">/embedded/invariants.mpl</a></td>
    <td width="100">line 198</td>
   </tr>
   <tr>
    <td width="150"><tt>G16_subgroup_classes
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_200">/group.mpl</a></td>
    <td width="100">line 200</td>
   </tr>
   <tr>
    <td width="150"><tt>G16_subgroups
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_199">/group.mpl</a></td>
    <td width="100">line 199</td>
   </tr>
   <tr>
    <td width="150"><tt>G16_twisted_average 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_201">/embedded/invariants.mpl</a></td>
    <td width="100">line 201</td>
   </tr>
   <tr>
    <td width="150"><tt>G4  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_9">/group.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>G64 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_4">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 4</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_chars 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_306">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 306</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_classes 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_187">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 187</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_conj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_184">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 184</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_cyclic_subgroups 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_213">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 213</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_inv  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_166">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 166</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_lookup
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_169">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 169</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_mult 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_163">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 163</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_subgroup_generated_by
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_195">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 195</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_subgroup_join;
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_215">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 215</td>
   </tr>
   <tr>
    <td width="150"><tt>G64_subgroups
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_214">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 214</td>
   </tr>
   <tr>
    <td width="150"><tt>G8  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_11">/group.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>g_0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_9">/embedded/EX.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>g_00  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_24">/embedded/EX0.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>g_01  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_34">/embedded/EX0.mpl</a></td>
    <td width="100">line 34</td>
   </tr>
   <tr>
    <td width="150"><tt>g_1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_10">/embedded/EX.mpl</a></td>
    <td width="100">line 10</td>
   </tr>
   <tr>
    <td width="150"><tt>g_10  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_25">/embedded/EX0.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>g_11  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_35">/embedded/EX0.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>G_classes
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_156">/group.mpl</a></td>
    <td width="100">line 156</td>
   </tr>
   <tr>
    <td width="150"><tt>G_inv
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_121">/group.mpl</a></td>
    <td width="100">line 121</td>
   </tr>
   <tr>
    <td width="150"><tt>G_latex
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_8">/latex.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>G_mult
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_120">/group.mpl</a></td>
    <td width="100">line 120</td>
   </tr>
   <tr>
    <td width="150"><tt>G_Pi_cocycle
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_449">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 449</td>
   </tr>
   <tr>
    <td width="150"><tt>G_s_word
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_552">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 552</td>
   </tr>
   <tr>
    <td width="150"><tt>g_stereo 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_2">/embedded/geometry.mpl</a></td>
    <td width="100">line 2</td>
   </tr>
   <tr>
    <td width="150"><tt>g_stereo0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_31">/embedded/EX0.mpl</a></td>
    <td width="100">line 31</td>
   </tr>
   <tr>
    <td width="150"><tt>g_stereo1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_41">/embedded/EX0.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_act
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_181">/groupoid.mpl</a></td>
    <td width="100">line 181</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_base
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_305">/groupoid.mpl</a></td>
    <td width="100">line 305</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_beta
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_293">/groupoid.mpl</a></td>
    <td width="100">line 293</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_flip
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_218">/groupoid.mpl</a></td>
    <td width="100">line 218</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_flip0
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_203">/groupoid.mpl</a></td>
    <td width="100">line 203</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_flip_multiple
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_236">/groupoid.mpl</a></td>
    <td width="100">line 236</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_gens
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_17">/groupoid.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_id
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_170">/groupoid.mpl</a></td>
    <td width="100">line 170</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_inv
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_153">/groupoid.mpl</a></td>
    <td width="100">line 153</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_o
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_130">/groupoid.mpl</a></td>
    <td width="100">line 130</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_reduce
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_97">/groupoid.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_src
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_94">/groupoid.mpl</a></td>
    <td width="100">line 94</td>
   </tr>
   <tr>
    <td width="150"><tt>Gamma_tgt
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_95">/groupoid.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>gauss_map 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_277">/embedded/geometry.mpl</a></td>
    <td width="100">line 277</td>
   </tr>
   <tr>
    <td width="150"><tt>gauss_map0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_472">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 472</td>
   </tr>
   <tr>
    <td width="150"><tt>gen_path
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_177">/groupoid.mpl</a></td>
    <td width="100">line 177</td>
   </tr>
   <tr>
    <td width="150"><tt>general_hyperbolic_metric 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_126">/embedded/curvature.mpl</a></td>
    <td width="100">line 126</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_crossing
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_31">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 31</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_end_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_13">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 13</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_11">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_period_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_14">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_shift_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_15">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_spray_R2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_95">/embedded/curvature.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>geodesic_start_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_12">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>grad_x
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_60">/embedded/invariants.mpl</a></td>
    <td width="100">line 60</td>
   </tr>
   <tr>
    <td width="150"><tt>grad_y
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_61">/embedded/invariants.mpl</a></td>
    <td width="100">line 61</td>
   </tr>
   <tr>
    <td width="150"><tt>grad_z
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_62">/embedded/invariants.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_H">H</a></td>
   </tr>
      <tr>
    <td width="150"><tt>H4  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_10">/group.mpl</a></td>
    <td width="100">line 10</td>
   </tr>
   <tr>
    <td width="150"><tt>H8  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_12">/group.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>h_c13_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_59">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>h_c13_b 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_62">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>H_conjugate 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_421">/Rn.mpl</a></td>
    <td width="100">line 421</td>
   </tr>
   <tr>
    <td width="150"><tt>H_mult 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_412">/Rn.mpl</a></td>
    <td width="100">line 412</td>
   </tr>
   <tr>
    <td width="150"><tt>H_quotient 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_426">/Rn.mpl</a></td>
    <td width="100">line 426</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_71">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F00
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_53">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F01
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_59">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_72">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 72</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F10
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_56">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>heun_F11
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_65">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 65</td>
   </tr>
   <tr>
    <td width="150"><tt>homology_character
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_369">/cromulent.mpl</a></td>
    <td width="100">line 369</td>
   </tr>
   <tr>
    <td width="150"><tt>homology_phi 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/homology.mpl.html#line_4">/embedded/homology.mpl</a></td>
    <td width="100">line 4</td>
   </tr>
   <tr>
    <td width="150"><tt>homology_theta_m
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_385">/cromulent.mpl</a></td>
    <td width="100">line 385</td>
   </tr>
   <tr>
    <td width="150"><tt>homology_theta_p
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_381">/cromulent.mpl</a></td>
    <td width="100">line 381</td>
   </tr>
   <tr>
    <td width="150"><tt>homology_u
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_357">/cromulent.mpl</a></td>
    <td width="100">line 357</td>
   </tr>
   <tr>
    <td width="150"><tt>hopf_map 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_435">/Rn.mpl</a></td>
    <td width="100">line 435</td>
   </tr>
   <tr>
    <td width="150"><tt>hyp_midpoint 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_78">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>hyp_sphere 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_68">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 68</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_I">I</a></td>
   </tr>
      <tr>
    <td width="150"><tt>I_to_R   
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_237">/Rn.mpl</a></td>
    <td width="100">line 237</td>
   </tr>
   <tr>
    <td width="150"><tt>I_to_S1  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_240">/Rn.mpl</a></td>
    <td width="100">line 240</td>
   </tr>
   <tr>
    <td width="150"><tt>inner_quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_372">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 372</td>
   </tr>
   <tr>
    <td width="150"><tt>inner_quasirational_points_latex 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_397">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 397</td>
   </tr>
   <tr>
    <td width="150"><tt>inner_quasirational_points_tikz 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_424">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 424</td>
   </tr>
   <tr>
    <td width="150"><tt>inner_quasirational_projections 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_237">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 237</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_CP2
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_10">/projective/ellquot.mpl</a></td>
    <td width="100">line 10</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_48">/embedded/EX.mpl</a></td>
    <td width="100">line 48</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_72">/projective/ellquot.mpl</a></td>
    <td width="100">line 72</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_Em_list
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_69">/projective/ellquot.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_56">/projective/ellquot.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_Ep_list
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_53">/projective/ellquot.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_28">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_84">/projective/PX.mpl</a></td>
    <td width="100">line 84</td>
   </tr>
   <tr>
    <td width="150"><tt>is_equal_P_list
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_81">/projective/PX.mpl</a></td>
    <td width="100">line 81</td>
   </tr>
   <tr>
    <td width="150"><tt>is_geodesic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_400">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 400</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_Em0_0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_50">/projective/PX0.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_Ep0_0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_49">/projective/PX0.mpl</a></td>
    <td width="100">line 49</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_215">/embedded/EX.mpl</a></td>
    <td width="100">line 215</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_199">/embedded/EX0.mpl</a></td>
    <td width="100">line 199</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_E0_measure
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_159">/embedded/EX0.mpl</a></td>
    <td width="100">line 159</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_E1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_220">/embedded/EX0.mpl</a></td>
    <td width="100">line 220</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_515">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 515</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_H0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_153">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 153</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F16_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_306">/projective/PX.mpl</a></td>
    <td width="100">line 306</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F1_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_495">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 495</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F1_H0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_133">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 133</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_204">/embedded/EX.mpl</a></td>
    <td width="100">line 204</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_194">/embedded/EX0.mpl</a></td>
    <td width="100">line 194</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_E0_measure 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_156">/embedded/EX0.mpl</a></td>
    <td width="100">line 156</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_E1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_215">/embedded/EX0.mpl</a></td>
    <td width="100">line 215</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_508">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 508</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_H0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_146">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 146</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_F4_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_293">/projective/PX.mpl</a></td>
    <td width="100">line 293</td>
   </tr>
   <tr>
    <td width="150"><tt>is_in_line 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/cayley.mpl.html#line_127">/embedded/cayley.mpl</a></td>
    <td width="100">line 127</td>
   </tr>
   <tr>
    <td width="150"><tt>is_inexact 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_153">/util.mpl</a></td>
    <td width="100">line 153</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_40">/embedded/EX.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_51">/projective/ellquot.mpl</a></td>
    <td width="100">line 51</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_40">/projective/ellquot.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_50">/projective/ellquot.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_39">/projective/ellquot.mpl</a></td>
    <td width="100">line 39</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_25">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_78">/projective/PX.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>is_member_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_75">/projective/PX.mpl</a></td>
    <td width="100">line 75</td>
   </tr>
   <tr>
    <td width="150"><tt>is_Pi_reduced
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_17">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>is_quasirational 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_232">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 232</td>
   </tr>
   <tr>
    <td width="150"><tt>iso_AT 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_312">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 312</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_J">J</a></td>
   </tr>
      <tr>
    <td width="150"><tt>j_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_96">/projective/ellquot.mpl</a></td>
    <td width="100">line 96</td>
   </tr>
   <tr>
    <td width="150"><tt>j_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_93">/projective/ellquot.mpl</a></td>
    <td width="100">line 93</td>
   </tr>
   <tr>
    <td width="150"><tt>j_inv_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_97">/projective/ellquot.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>j_inv_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_94">/projective/ellquot.mpl</a></td>
    <td width="100">line 94</td>
   </tr>
   <tr>
    <td width="150"><tt>j_inv_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_38">/projective/PX.mpl</a></td>
    <td width="100">line 38</td>
   </tr>
   <tr>
    <td width="150"><tt>j_P  
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_35">/projective/PX.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>jj_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_40">/projective/PX.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_K">K</a></td>
   </tr>
      <tr>
    <td width="150"><tt>K8  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_13">/group.mpl</a></td>
    <td width="100">line 13</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_L">L</a></td>
   </tr>
      <tr>
    <td width="150"><tt>L8  
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_14">/group.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>l_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_106">/projective/ellquot.mpl</a></td>
    <td width="100">line 106</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_86">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 86</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_69">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_75">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 75</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_inv_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_87">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_inv_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_70">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 70</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_inv_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_76">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 76</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_sq_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_88">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 88</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_sq_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_71">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>lambda_sq_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_77">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 77</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_231">/embedded/geometry.mpl</a></td>
    <td width="100">line 231</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian_from_embedding 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_87">/embedded/curvature.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_266">/embedded/geometry.mpl</a></td>
    <td width="100">line 266</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian_z0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_48">/embedded/EX0.mpl</a></td>
    <td width="100">line 48</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian_z_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_251">/embedded/geometry.mpl</a></td>
    <td width="100">line 251</td>
   </tr>
   <tr>
    <td width="150"><tt>laplacian_z_C0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_43">/embedded/EX0.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_a
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_477">/projective/ellquot.mpl</a></td>
    <td width="100">line 477</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_a0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_93">/projective/PX0.mpl</a></td>
    <td width="100">line 93</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_b
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_478">/projective/ellquot.mpl</a></td>
    <td width="100">line 478</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_b0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_94">/projective/PX0.mpl</a></td>
    <td width="100">line 94</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_c
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_479">/projective/ellquot.mpl</a></td>
    <td width="100">line 479</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_c0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_95">/projective/PX0.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_d
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_480">/projective/ellquot.mpl</a></td>
    <td width="100">line 480</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_d0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_96">/projective/PX0.mpl</a></td>
    <td width="100">line 96</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_e
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_481">/projective/ellquot.mpl</a></td>
    <td width="100">line 481</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_e0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_97">/projective/PX0.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_f
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_482">/projective/ellquot.mpl</a></td>
    <td width="100">line 482</td>
   </tr>
   <tr>
    <td width="150"><tt>latt_f0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_98">/projective/PX0.mpl</a></td>
    <td width="100">line 98</td>
   </tr>
   <tr>
    <td width="150"><tt>linear_projection_vector
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/plots.mpl.html#line_43">/embedded/roothalf/plots.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>list_plots
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_47">/plots.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>load_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_117">/plots.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>load_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_129">/plots.mpl</a></td>
    <td width="100">line 129</td>
   </tr>
   <tr>
    <td width="150"><tt>load_square_diffeo_E0_inverse 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_243">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 243</td>
   </tr>
   <tr>
    <td width="150"><tt>load_v_square_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_789">/embedded/plots.mpl</a></td>
    <td width="100">line 789</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_M">M</a></td>
   </tr>
      <tr>
    <td width="150"><tt>m_hyp   
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_50">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>m_hyp_c 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_47">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>make_a_H_dependence_plot_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_164">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>make_all_thumbnails
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_205">/plots.mpl</a></td>
    <td width="100">line 205</td>
   </tr>
   <tr>
    <td width="150"><tt>make_AT_rule 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_93">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 93</td>
   </tr>
   <tr>
    <td width="150"><tt>make_c_E_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_282">/embedded/plots.mpl</a></td>
    <td width="100">line 282</td>
   </tr>
   <tr>
    <td width="150"><tt>make_c_H_plots
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_321">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 321</td>
   </tr>
   <tr>
    <td width="150"><tt>make_disc_delta_plot
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_799">/embedded/plots.mpl</a></td>
    <td width="100">line 799</td>
   </tr>
   <tr>
    <td width="150"><tt>make_disc_pi_plot
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_820">/embedded/plots.mpl</a></td>
    <td width="100">line 820</td>
   </tr>
   <tr>
    <td width="150"><tt>make_disc_zeta_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_841">/embedded/plots.mpl</a></td>
    <td width="100">line 841</td>
   </tr>
   <tr>
    <td width="150"><tt>make_E_owl_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_343">/embedded/plots.mpl</a></td>
    <td width="100">line 343</td>
   </tr>
   <tr>
    <td width="150"><tt>make_E_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_317">/embedded/plots.mpl</a></td>
    <td width="100">line 317</td>
   </tr>
   <tr>
    <td width="150"><tt>make_E_sphere_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_941">/embedded/plots.mpl</a></td>
    <td width="100">line 941</td>
   </tr>
   <tr>
    <td width="150"><tt>make_E_torus_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_869">/embedded/plots.mpl</a></td>
    <td width="100">line 869</td>
   </tr>
   <tr>
    <td width="150"><tt>make_F16_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_426">/embedded/plots.mpl</a></td>
    <td width="100">line 426</td>
   </tr>
   <tr>
    <td width="150"><tt>make_F1_plot_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_207">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 207</td>
   </tr>
   <tr>
    <td width="150"><tt>make_F4_plot
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_410">/embedded/plots.mpl</a></td>
    <td width="100">line 410</td>
   </tr>
   <tr>
    <td width="150"><tt>make_H_plots
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_409">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 409</td>
   </tr>
   <tr>
    <td width="150"><tt>make_H_to_P_graph_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_504">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 504</td>
   </tr>
   <tr>
    <td width="150"><tt>make_H_to_P_poles_plot
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_596">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 596</td>
   </tr>
   <tr>
    <td width="150"><tt>make_HX_plot_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_55">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 55</td>
   </tr>
   <tr>
    <td width="150"><tt>make_hyperbolic_domains
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_363">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 363</td>
   </tr>
   <tr>
    <td width="150"><tt>make_latex_character_table
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_241">/group.mpl</a></td>
    <td width="100">line 241</td>
   </tr>
   <tr>
    <td width="150"><tt>make_linear_projection_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/plots.mpl.html#line_53">/embedded/roothalf/plots.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>make_Omega_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_369">/embedded/plots.mpl</a></td>
    <td width="100">line 369</td>
   </tr>
   <tr>
    <td width="150"><tt>make_PK_rule
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_66">/projective/galois.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>make_radius_plot_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_472">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 472</td>
   </tr>
   <tr>
    <td width="150"><tt>make_square_diffeo_E0_inverse_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_257">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 257</td>
   </tr>
   <tr>
    <td width="150"><tt>make_square_diffeo_E0_record 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_316">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 316</td>
   </tr>
   <tr>
    <td width="150"><tt>make_square_diffeo_H_plot
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_520">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 520</td>
   </tr>
   <tr>
    <td width="150"><tt>make_t_proj_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_735">/embedded/plots.mpl</a></td>
    <td width="100">line 735</td>
   </tr>
   <tr>
    <td width="150"><tt>make_tile_plot
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_564">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 564</td>
   </tr>
   <tr>
    <td width="150"><tt>make_v_square_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_763">/embedded/plots.mpl</a></td>
    <td width="100">line 763</td>
   </tr>
   <tr>
    <td width="150"><tt>make_w_proj_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_707">/embedded/plots.mpl</a></td>
    <td width="100">line 707</td>
   </tr>
   <tr>
    <td width="150"><tt>make_wireframe_plots
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_367">/plots.mpl</a></td>
    <td width="100">line 367</td>
   </tr>
   <tr>
    <td width="150"><tt>make_y_proj_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_459">/embedded/plots.mpl</a></td>
    <td width="100">line 459</td>
   </tr>
   <tr>
    <td width="150"><tt>make_z_proj_F16_tikz 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_625">/embedded/plots.mpl</a></td>
    <td width="100">line 625</td>
   </tr>
   <tr>
    <td width="150"><tt>make_z_proj_plots
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_505">/embedded/plots.mpl</a></td>
    <td width="100">line 505</td>
   </tr>
   <tr>
    <td width="150"><tt>map_to_S2_basic_test 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_15">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>marked_edges
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_133">/cromulent.mpl</a></td>
    <td width="100">line 133</td>
   </tr>
   <tr>
    <td width="150"><tt>metric_from_embedding 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/curvature.mpl.html#line_51">/embedded/curvature.mpl</a></td>
    <td width="100">line 51</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_Delta 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_325">/Rn.mpl</a></td>
    <td width="100">line 325</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_R2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_574">/Rn.mpl</a></td>
    <td width="100">line 574</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_R3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_575">/Rn.mpl</a></td>
    <td width="100">line 575</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_R4 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_576">/Rn.mpl</a></td>
    <td width="100">line 576</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_580">/Rn.mpl</a></td>
    <td width="100">line 580</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_S3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_589">/Rn.mpl</a></td>
    <td width="100">line 589</td>
   </tr>
   <tr>
    <td width="150"><tt>midpoint_X 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_85">/embedded/geometry.mpl</a></td>
    <td width="100">line 85</td>
   </tr>
   <tr>
    <td width="150"><tt>min_centre_a
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_40">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>min_centre_a0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_98">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 98</td>
   </tr>
   <tr>
    <td width="150"><tt>mm_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_2">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 2</td>
   </tr>
   <tr>
    <td width="150"><tt>mob 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_312">/Rn.mpl</a></td>
    <td width="100">line 312</td>
   </tr>
   <tr>
    <td width="150"><tt>mobius_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_334">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 334</td>
   </tr>
   <tr>
    <td width="150"><tt>move_to_X 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_55">/embedded/geometry.mpl</a></td>
    <td width="100">line 55</td>
   </tr>
   <tr>
    <td width="150"><tt>move_to_X_tolerance 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_52">/embedded/geometry.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>move_towards_X 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_36">/embedded/geometry.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>mp_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_1">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>mu_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_89">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 89</td>
   </tr>
   <tr>
    <td width="150"><tt>mu_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_72">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 72</td>
   </tr>
   <tr>
    <td width="150"><tt>mu_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_78">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>multi_series 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_179">/util.mpl</a></td>
    <td width="100">line 179</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_N">N</a></td>
   </tr>
      <tr>
    <td width="150"><tt>ndg_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_33">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>net_0 
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_177">/nets.mpl</a></td>
    <td width="100">line 177</td>
   </tr>
   <tr>
    <td width="150"><tt>net_1 
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_269">/nets.mpl</a></td>
    <td width="100">line 269</td>
   </tr>
   <tr>
    <td width="150"><tt>net_2 
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_341">/nets.mpl</a></td>
    <td width="100">line 341</td>
   </tr>
   <tr>
    <td width="150"><tt>net_3 
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_421">/nets.mpl</a></td>
    <td width="100">line 421</td>
   </tr>
   <tr>
    <td width="150"><tt>net_5 
</tt></td>
    <td width="250"><a href="../doc/maple/nets.mpl.html#line_501">/nets.mpl</a></td>
    <td width="100">line 501</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_91">/projective/ellquot.mpl</a></td>
    <td width="100">line 91</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_87">/projective/ellquot.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_32">/projective/PX.mpl</a></td>
    <td width="100">line 32</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_x
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_127">/embedded/invariants.mpl</a></td>
    <td width="100">line 127</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_x0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_154">/embedded/EX0.mpl</a></td>
    <td width="100">line 154</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_y
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_128">/embedded/invariants.mpl</a></td>
    <td width="100">line 128</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_y0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_152">/embedded/EX0.mpl</a></td>
    <td width="100">line 152</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_z
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_129">/embedded/invariants.mpl</a></td>
    <td width="100">line 129</td>
   </tr>
   <tr>
    <td width="150"><tt>NF_z0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_150">/embedded/EX0.mpl</a></td>
    <td width="100">line 150</td>
   </tr>
   <tr>
    <td width="150"><tt>nm2 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_60">/Rn.mpl</a></td>
    <td width="100">line 60</td>
   </tr>
   <tr>
    <td width="150"><tt>nm3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_61">/Rn.mpl</a></td>
    <td width="100">line 61</td>
   </tr>
   <tr>
    <td width="150"><tt>nm4 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_62">/Rn.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>nu_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_90">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>nu_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_73">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 73</td>
   </tr>
   <tr>
    <td width="150"><tt>nu_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_79">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 79</td>
   </tr>
   <tr>
    <td width="150"><tt>num_curves_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_82">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 82</td>
   </tr>
   <tr>
    <td width="150"><tt>num_vertices_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_18">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 18</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_O">O</a></td>
   </tr>
      <tr>
    <td width="150"><tt>omega
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_30">/embedded/geometry.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>omega0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_57">/embedded/EX0.mpl</a></td>
    <td width="100">line 57</td>
   </tr>
   <tr>
    <td width="150"><tt>omega1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_58">/embedded/EX0.mpl</a></td>
    <td width="100">line 58</td>
   </tr>
   <tr>
    <td width="150"><tt>omega_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_264">/projective/ellquot.mpl</a></td>
    <td width="100">line 264</td>
   </tr>
   <tr>
    <td width="150"><tt>orb_AT
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_192">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 192</td>
   </tr>
   <tr>
    <td width="150"><tt>orb_char 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_284">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 284</td>
   </tr>
   <tr>
    <td width="150"><tt>oval_e
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_126">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 126</td>
   </tr>
   <tr>
    <td width="150"><tt>oval_g
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_120">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 120</td>
   </tr>
   <tr>
    <td width="150"><tt>oval_h
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_121">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 121</td>
   </tr>
   <tr>
    <td width="150"><tt>oval_m
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_132">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 132</td>
   </tr>
   <tr>
    <td width="150"><tt>owl_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_481">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 481</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_P">P</a></td>
   </tr>
      <tr>
    <td width="150"><tt>p0_conformal_factor 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_506">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 506</td>
   </tr>
   <tr>
    <td width="150"><tt>p0_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_450">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 450</td>
   </tr>
   <tr>
    <td width="150"><tt>p12_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_121">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 121</td>
   </tr>
   <tr>
    <td width="150"><tt>p12_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_129">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 129</td>
   </tr>
   <tr>
    <td width="150"><tt>p13_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_122">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 122</td>
   </tr>
   <tr>
    <td width="150"><tt>p13_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_132">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 132</td>
   </tr>
   <tr>
    <td width="150"><tt>p14_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_123">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 123</td>
   </tr>
   <tr>
    <td width="150"><tt>p14_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_135">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 135</td>
   </tr>
   <tr>
    <td width="150"><tt>p15_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_124">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 124</td>
   </tr>
   <tr>
    <td width="150"><tt>p15_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_147">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 147</td>
   </tr>
   <tr>
    <td width="150"><tt>p1_conformal_factor 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_511">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 511</td>
   </tr>
   <tr>
    <td width="150"><tt>p1_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_415">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 415</td>
   </tr>
   <tr>
    <td width="150"><tt>p25_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_125">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 125</td>
   </tr>
   <tr>
    <td width="150"><tt>p25_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_138">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 138</td>
   </tr>
   <tr>
    <td width="150"><tt>p35_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_126">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 126</td>
   </tr>
   <tr>
    <td width="150"><tt>p35_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_141">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 141</td>
   </tr>
   <tr>
    <td width="150"><tt>p3_conformal_factor 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_516">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 516</td>
   </tr>
   <tr>
    <td width="150"><tt>p3_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_427">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 427</td>
   </tr>
   <tr>
    <td width="150"><tt>p45_C 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_127">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 127</td>
   </tr>
   <tr>
    <td width="150"><tt>p45_S2 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_144">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 144</td>
   </tr>
   <tr>
    <td width="150"><tt>p5_conformal_factor 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_520">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 520</td>
   </tr>
   <tr>
    <td width="150"><tt>p5_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_437">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 437</td>
   </tr>
   <tr>
    <td width="150"><tt>P_0_to_J_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_441">/projective/ellquot.mpl</a></td>
    <td width="100">line 441</td>
   </tr>
   <tr>
    <td width="150"><tt>p_P  
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_56">/projective/PX.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>p_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_35">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>P_rel
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_23">/projective/PX.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>P_rel0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_29">/projective/PX0.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>P_rel1 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_30">/projective/PX0.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>P_rels 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_31">/projective/PX.mpl</a></td>
    <td width="100">line 31</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_155">/projective/ellquot.mpl</a></td>
    <td width="100">line 155</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Em0_0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_53">/projective/PX0.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_141">/projective/ellquot.mpl</a></td>
    <td width="100">line 141</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_131">/projective/ellquot.mpl</a></td>
    <td width="100">line 131</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Ep0_0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_52">/projective/PX0.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_117">/projective/ellquot.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>P_to_Epm_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_161">/projective/ellquot.mpl</a></td>
    <td width="100">line 161</td>
   </tr>
   <tr>
    <td width="150"><tt>P_vars 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_30">/projective/PX.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>pc_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_239">/projective/PX.mpl</a></td>
    <td width="100">line 239</td>
   </tr>
   <tr>
    <td width="150"><tt>pc_P_lim
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_250">/projective/PX.mpl</a></td>
    <td width="100">line 250</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_act
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_37">/groupoid.mpl</a></td>
    <td width="100">line 37</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_curve
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_25">/groupoid.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_inv
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_50">/groupoid.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_src
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_54">/groupoid.mpl</a></td>
    <td width="100">line 54</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_src
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_63">/groupoid.mpl</a></td>
    <td width="100">line 63</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_src0
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_29">/groupoid.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_stab
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_21">/groupoid.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>pg_tgt0
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_33">/groupoid.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_148">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 148</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_beta_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_156">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 156</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_beta_sigma
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_179">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 179</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_139">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 139</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_mult
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_134">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 134</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_reduce
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_118">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 118</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_reduce_once
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_66">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_reduced_extensions
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_193">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 193</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_sigma_beta
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_164">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_tilde_id
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_488">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 488</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_tilde_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_516">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 516</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_tilde_mult
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_494">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 494</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_tilde_s
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_545">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 545</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_word_band
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_238">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 238</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_word_block
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_262">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 262</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_words
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_217">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 217</td>
   </tr>
   <tr>
    <td width="150"><tt>Pi_words_leq
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_228">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 228</td>
   </tr>
   <tr>
    <td width="150"><tt>picard_fuchs_La
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_60">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 60</td>
   </tr>
   <tr>
    <td width="150"><tt>picard_fuchs_LA
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_56">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>pics 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_12">/plots.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>PJ_to_Epm_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_183">/projective/ellquot.mpl</a></td>
    <td width="100">line 183</td>
   </tr>
   <tr>
    <td width="150"><tt>PJ_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_167">/projective/ellquot.mpl</a></td>
    <td width="100">line 167</td>
   </tr>
   <tr>
    <td width="150"><tt>PJ_trans
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_164">/projective/ellquot.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>PK_check_zero
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_80">/projective/galois.mpl</a></td>
    <td width="100">line 80</td>
   </tr>
   <tr>
    <td width="150"><tt>PK_rels
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_4">/projective/galois.mpl</a></td>
    <td width="100">line 4</td>
   </tr>
   <tr>
    <td width="150"><tt>PK_vars
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_1">/projective/galois.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>plane_proj_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_17">/embedded/plots.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>plane_proj_tikz 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_90">/embedded/plots.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>planecurve 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_236">/plots.mpl</a></td>
    <td width="100">line 236</td>
   </tr>
   <tr>
    <td width="150"><tt>planetext 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_239">/plots.mpl</a></td>
    <td width="100">line 239</td>
   </tr>
   <tr>
    <td width="150"><tt>pq_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_60">/projective/PX.mpl</a></td>
    <td width="100">line 60</td>
   </tr>
   <tr>
    <td width="150"><tt>prime_factors 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_323">/util.mpl</a></td>
    <td width="100">line 323</td>
   </tr>
   <tr>
    <td width="150"><tt>process_latex 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_342">/util.mpl</a></td>
    <td width="100">line 342</td>
   </tr>
   <tr>
    <td width="150"><tt>propagate_c_fourier 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_229">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 229</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_Q">Q</a></td>
   </tr>
      <tr>
    <td width="150"><tt>q_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_37">/projective/ellquot.mpl</a></td>
    <td width="100">line 37</td>
   </tr>
   <tr>
    <td width="150"><tt>q_Em0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_47">/projective/PX0.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>q_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_36">/projective/ellquot.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>q_Ep0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_46">/projective/PX0.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>q_P  
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_57">/projective/PX.mpl</a></td>
    <td width="100">line 57</td>
   </tr>
   <tr>
    <td width="150"><tt>qt_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_164">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>quadratic_chart 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_209">/embedded/geometry.mpl</a></td>
    <td width="100">line 209</td>
   </tr>
   <tr>
    <td width="150"><tt>quasirational_lift 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_218">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 218</td>
   </tr>
   <tr>
    <td width="150"><tt>quasirational_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_388">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 388</td>
   </tr>
   <tr>
    <td width="150"><tt>quasirational_proj 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_215">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 215</td>
   </tr>
   <tr>
    <td width="150"><tt>quot_approx 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_305">/util.mpl</a></td>
    <td width="100">line 305</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_R">R</a></td>
   </tr>
      <tr>
    <td width="150"><tt>R2_to_C 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_131">/Rn.mpl</a></td>
    <td width="100">line 131</td>
   </tr>
   <tr>
    <td width="150"><tt>R2_winding_number 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_555">/Rn.mpl</a></td>
    <td width="100">line 555</td>
   </tr>
   <tr>
    <td width="150"><tt>R2_zone 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_489">/Rn.mpl</a></td>
    <td width="100">line 489</td>
   </tr>
   <tr>
    <td width="150"><tt>R3_to_S3
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_164">/Rn.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>R4_matrix
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_152">/embedded/invariants.mpl</a></td>
    <td width="100">line 152</td>
   </tr>
   <tr>
    <td width="150"><tt>r_P 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_11">/projective/PX.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>r_P0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_25">/projective/PX0.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>r_P1 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_26">/projective/PX0.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>r_P_cofactor0 
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_16">/projective/PX.mpl</a></td>
    <td width="100">line 16</td>
   </tr>
   <tr>
    <td width="150"><tt>r_P_cofactor1
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_19">/projective/PX.mpl</a></td>
    <td width="100">line 19</td>
   </tr>
   <tr>
    <td width="150"><tt>r_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_10">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 10</td>
   </tr>
   <tr>
    <td width="150"><tt>r_period_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_13">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 13</td>
   </tr>
   <tr>
    <td width="150"><tt>r_schwarz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_77">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 77</td>
   </tr>
   <tr>
    <td width="150"><tt>R_to_I   
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_236">/Rn.mpl</a></td>
    <td width="100">line 236</td>
   </tr>
   <tr>
    <td width="150"><tt>R_to_S1
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_185">/Rn.mpl</a></td>
    <td width="100">line 185</td>
   </tr>
   <tr>
    <td width="150"><tt>R_to_SC1 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_205">/Rn.mpl</a></td>
    <td width="100">line 205</td>
   </tr>
   <tr>
    <td width="150"><tt>random_Delta_point 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_527">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 527</td>
   </tr>
   <tr>
    <td width="150"><tt>random_S3_point 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_466">/Rn.mpl</a></td>
    <td width="100">line 466</td>
   </tr>
   <tr>
    <td width="150"><tt>random_triangle 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/barycentric.mpl.html#line_84">/embedded/barycentric.mpl</a></td>
    <td width="100">line 84</td>
   </tr>
   <tr>
    <td width="150"><tt>random_X_point 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_69">/embedded/geometry.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>rational_grid_points 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_451">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 451</td>
   </tr>
   <tr>
    <td width="150"><tt>rational_sphere_point 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_565">/Rn.mpl</a></td>
    <td width="100">line 565</td>
   </tr>
   <tr>
    <td width="150"><tt>recenter_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_598">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 598</td>
   </tr>
   <tr>
    <td width="150"><tt>require_square_diffeo_E0_inverse 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_248">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 248</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F16_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_231">/embedded/EX.mpl</a></td>
    <td width="100">line 231</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F16_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_204">/embedded/EX0.mpl</a></td>
    <td width="100">line 204</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F16_E1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_225">/embedded/EX0.mpl</a></td>
    <td width="100">line 225</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F16_H0_aux
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_196">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F1_H0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_190">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 190</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F1_H0_aux 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_168">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 168</td>
   </tr>
   <tr>
    <td width="150"><tt>retract_F4_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_228">/embedded/EX.mpl</a></td>
    <td width="100">line 228</td>
   </tr>
   <tr>
    <td width="150"><tt>revert_series 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_204">/util.mpl</a></td>
    <td width="100">line 204</td>
   </tr>
   <tr>
    <td width="150"><tt>rho
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_15">/embedded/EX.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>root_rule 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_33">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>RP1_to_SC1 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_214">/Rn.mpl</a></td>
    <td width="100">line 214</td>
   </tr>
   <tr>
    <td width="150"><tt>RR
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_17">/Rn.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>RR0
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_18">/Rn.mpl</a></td>
    <td width="100">line 18</td>
   </tr>
   <tr>
    <td width="150"><tt>RR0_2
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_34">/Rn.mpl</a></td>
    <td width="100">line 34</td>
   </tr>
   <tr>
    <td width="150"><tt>RR0_3
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_39">/Rn.mpl</a></td>
    <td width="100">line 39</td>
   </tr>
   <tr>
    <td width="150"><tt>RR0_4
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_44">/Rn.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>RR1
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_19">/Rn.mpl</a></td>
    <td width="100">line 19</td>
   </tr>
   <tr>
    <td width="150"><tt>RR1_2
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_35">/Rn.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>RR1_3
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_40">/Rn.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>RR1_4
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_45">/Rn.mpl</a></td>
    <td width="100">line 45</td>
   </tr>
   <tr>
    <td width="150"><tt>RR_2
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_33">/Rn.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>RR_3
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_38">/Rn.mpl</a></td>
    <td width="100">line 38</td>
   </tr>
   <tr>
    <td width="150"><tt>RR_4
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_43">/Rn.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td width="150"><tt>rs
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_122">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 122</td>
   </tr>
   <tr>
    <td width="150"><tt>rt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_134">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 134</td>
   </tr>
   <tr>
    <td width="150"><tt>rx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_7">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>ry
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_3">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 3</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_S">S</a></td>
   </tr>
      <tr>
    <td width="150"><tt>S0_p1_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_28">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>S0_p2_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_44">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>S1_p1_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_33">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 33</td>
   </tr>
   <tr>
    <td width="150"><tt>S1_p2_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_47">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>S1_to_I  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_239">/Rn.mpl</a></td>
    <td width="100">line 239</td>
   </tr>
   <tr>
    <td width="150"><tt>S1_to_R 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_194">/Rn.mpl</a></td>
    <td width="100">line 194</td>
   </tr>
   <tr>
    <td width="150"><tt>S2_tangent_frame
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_270">/Rn.mpl</a></td>
    <td width="100">line 270</td>
   </tr>
   <tr>
    <td width="150"><tt>S2_to_C 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_261">/Rn.mpl</a></td>
    <td width="100">line 261</td>
   </tr>
   <tr>
    <td width="150"><tt>S2_to_TP 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_379">/Rn.mpl</a></td>
    <td width="100">line 379</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_169">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 169</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p0_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_163">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 163</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p0_pattern 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_166">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 166</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_approx 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_156">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 156</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_conformal_poly 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_150">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 150</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_conformal_poly_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_143">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 143</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_conformal_poly_pattern 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_147">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 147</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_conformal_poly_rels 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_136">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 136</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_core 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_97">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_generic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_114">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 114</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_104">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 104</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_p0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_453">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 453</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_p1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_422">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 422</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_p3 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_434">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 434</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_p5 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_444">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 444</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_pattern 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_111">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 111</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_405">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 405</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_poly 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_133">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 133</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_poly_multipliers 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_119">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 119</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_poly_pattern 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_130">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 130</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_pp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_472">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 472</td>
   </tr>
   <tr>
    <td width="150"><tt>s2p_qq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_473">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 473</td>
   </tr>
   <tr>
    <td width="150"><tt>S3_polar 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_339">/Rn.mpl</a></td>
    <td width="100">line 339</td>
   </tr>
   <tr>
    <td width="150"><tt>S3_polar_inv 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_344">/Rn.mpl</a></td>
    <td width="100">line 344</td>
   </tr>
   <tr>
    <td width="150"><tt>S3_to_R3
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_161">/Rn.mpl</a></td>
    <td width="100">line 161</td>
   </tr>
   <tr>
    <td width="150"><tt>s_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_361">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 361</td>
   </tr>
   <tr>
    <td width="150"><tt>s_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_87">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>S_p1_inv 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_36">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>S_p2_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_50">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 50</td>
   </tr>
   <tr>
    <td width="150"><tt>S_p_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_8">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 8</td>
   </tr>
   <tr>
    <td width="150"><tt>s_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_11">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>s_period_approx
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_19">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 19</td>
   </tr>
   <tr>
    <td width="150"><tt>s_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_149">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 149</td>
   </tr>
   <tr>
    <td width="150"><tt>s_schwarz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_78">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>s_to_t 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_225">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 225</td>
   </tr>
   <tr>
    <td width="150"><tt>sample_circle_fit
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_143">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 143</td>
   </tr>
   <tr>
    <td width="150"><tt>save_jpg 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_142">/plots.mpl</a></td>
    <td width="100">line 142</td>
   </tr>
   <tr>
    <td width="150"><tt>save_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_76">/plots.mpl</a></td>
    <td width="100">line 76</td>
   </tr>
   <tr>
    <td width="150"><tt>save_plots 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_106">/plots.mpl</a></td>
    <td width="100">line 106</td>
   </tr>
   <tr>
    <td width="150"><tt>save_square_diffeo_E0_inverse 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_234">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 234</td>
   </tr>
   <tr>
    <td width="150"><tt>save_thumbnail
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_176">/plots.mpl</a></td>
    <td width="100">line 176</td>
   </tr>
   <tr>
    <td width="150"><tt>save_tikz 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_161">/latex.mpl</a></td>
    <td width="100">line 161</td>
   </tr>
   <tr>
    <td width="150"><tt>SC1_to_I 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_242">/Rn.mpl</a></td>
    <td width="100">line 242</td>
   </tr>
   <tr>
    <td width="150"><tt>SC1_to_R 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_223">/Rn.mpl</a></td>
    <td width="100">line 223</td>
   </tr>
   <tr>
    <td width="150"><tt>SC1_to_R_alt 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_232">/Rn.mpl</a></td>
    <td width="100">line 232</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_25">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 25</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_b_approx
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_190">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 190</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_c_approx
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_193">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 193</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_d_approx
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_196">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_phi    
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_14">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_phi_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_15">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_psi
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_17">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_psi_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_21">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_xi
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_40">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarz_xi_inv
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_41">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td width="150"><tt>schwarzian
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_3">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 3</td>
   </tr>
   <tr>
    <td width="150"><tt>sd_alpha
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_22">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 22</td>
   </tr>
   <tr>
    <td width="150"><tt>sd_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_375">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 375</td>
   </tr>
   <tr>
    <td width="150"><tt>sd_plot_base 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_365">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 365</td>
   </tr>
   <tr>
    <td width="150"><tt>series_circle_fit
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_129">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 129</td>
   </tr>
   <tr>
    <td width="150"><tt>series_on_R2
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_139">/Rn.mpl</a></td>
    <td width="100">line 139</td>
   </tr>
   <tr>
    <td width="150"><tt>set_c_fourier 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_212">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 212</td>
   </tr>
   <tr>
    <td width="150"><tt>simp 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_244">/util.mpl</a></td>
    <td width="100">line 244</td>
   </tr>
   <tr>
    <td width="150"><tt>simplify_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_26">/embedded/EX.mpl</a></td>
    <td width="100">line 26</td>
   </tr>
   <tr>
    <td width="150"><tt>simplify_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_11">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>simplify_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_66">/projective/PX.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>SL2R_conjugate
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_355">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 355</td>
   </tr>
   <tr>
    <td width="150"><tt>small_p1_denom
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_181">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 181</td>
   </tr>
   <tr>
    <td width="150"><tt>small_p1_poles
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_173">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 173</td>
   </tr>
   <tr>
    <td width="150"><tt>sn_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_251">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 251</td>
   </tr>
   <tr>
    <td width="150"><tt>SNB 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_240">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 240</td>
   </tr>
   <tr>
    <td width="150"><tt>spacetext 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_242">/plots.mpl</a></td>
    <td width="100">line 242</td>
   </tr>
   <tr>
    <td width="150"><tt>sphere_arc 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_298">/plots.mpl</a></td>
    <td width="100">line 298</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_27">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 27</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_alt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_36">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_alt_inv
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_45">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 45</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_alt_inv_approx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_41">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_alt_J 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_360">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 360</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_alt_JM 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_356">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 356</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_142">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 142</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse_chebyshev_table
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_144">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 144</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse_order
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_141">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 141</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse_pattern 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_297">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 297</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse_search 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_66">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_inverse_table
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_143">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 143</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_J 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_353">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 353</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_E0_JM 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_349">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 349</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_634">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 634</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_263">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 263</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H0_inverse
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_266">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 266</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ca 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_610">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 610</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ca0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_112">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 112</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_cb 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_622">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 622</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_cb0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_114">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 114</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ma 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_616">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 616</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ma0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_116">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 116</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_mb 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_628">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 628</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_mb0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_118">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 118</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_pa 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_619">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 619</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_pa0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_117">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_pb 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_631">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 631</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_pb0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_119">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 119</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ra 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_613">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 613</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_ra0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_113">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 113</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_rb 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_625">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 625</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_H_rb0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_115">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 115</td>
   </tr>
   <tr>
    <td width="150"><tt>square_diffeo_inv_H0 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_637">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 637</td>
   </tr>
   <tr>
    <td width="150"><tt>square_homeo 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_5">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 5</td>
   </tr>
   <tr>
    <td width="150"><tt>square_homeo_cone_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/square_diffeo.mpl.html#line_11">/embedded/roothalf/square_diffeo.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_14">/embedded/geometry.mpl</a></td>
    <td width="100">line 14</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_27">/embedded/EX0.mpl</a></td>
    <td width="100">line 27</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_37">/embedded/EX0.mpl</a></td>
    <td width="100">line 37</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_241">/embedded/invariants.mpl</a></td>
    <td width="100">line 241</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg_z0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_29">/embedded/EX0.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>square_norm_of_dg_z1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_39">/embedded/EX0.mpl</a></td>
    <td width="100">line 39</td>
   </tr>
   <tr>
    <td width="150"><tt>squash_F16_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_237">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 237</td>
   </tr>
   <tr>
    <td width="150"><tt>ss
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_30">/projective/ellquot.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>st
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_24">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>stab_A
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_190">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 190</td>
   </tr>
   <tr>
    <td width="150"><tt>stab_AT
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_191">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 191</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo   
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_168">/Rn.mpl</a></td>
    <td width="100">line 168</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo_curve
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_176">/Rn.mpl</a></td>
    <td width="100">line 176</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo_point
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_173">/Rn.mpl</a></td>
    <td width="100">line 173</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo_polygon
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_179">/Rn.mpl</a></td>
    <td width="100">line 179</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo_shift 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_296">/Rn.mpl</a></td>
    <td width="100">line 296</td>
   </tr>
   <tr>
    <td width="150"><tt>stereo_spacecurve
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_182">/Rn.mpl</a></td>
    <td width="100">line 182</td>
   </tr>
   <tr>
    <td width="150"><tt>stokes 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_118">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 118</td>
   </tr>
   <tr>
    <td width="150"><tt>stokes_alpha 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_125">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 125</td>
   </tr>
   <tr>
    <td width="150"><tt>strip_sign 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_138">/util.mpl</a></td>
    <td width="100">line 138</td>
   </tr>
   <tr>
    <td width="150"><tt>strip_worksheet
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_498">/util.mpl</a></td>
    <td width="100">line 498</td>
   </tr>
   <tr>
    <td width="150"><tt>strip_worksheets
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_517">/util.mpl</a></td>
    <td width="100">line 517</td>
   </tr>
   <tr>
    <td width="150"><tt>su
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_83">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 83</td>
   </tr>
   <tr>
    <td width="150"><tt>surface_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/plots.mpl.html#line_232">/embedded/plots.mpl</a></td>
    <td width="100">line 232</td>
   </tr>
   <tr>
    <td width="150"><tt>switcher 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_318">/Rn.mpl</a></td>
    <td width="100">line 318</td>
   </tr>
   <tr>
    <td width="150"><tt>sx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_43">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 43</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_T">T</a></td>
   </tr>
      <tr>
    <td width="150"><tt>t_lift 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_110">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 110</td>
   </tr>
   <tr>
    <td width="150"><tt>t_period
</tt></td>
    <td width="250"><a href="../doc/maple/projective/picard_fuchs.mpl.html#line_29">/projective/picard_fuchs.mpl</a></td>
    <td width="100">line 29</td>
   </tr>
   <tr>
    <td width="150"><tt>t_proj
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_105">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 105</td>
   </tr>
   <tr>
    <td width="150"><tt>t_reduce 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_231">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 231</td>
   </tr>
   <tr>
    <td width="150"><tt>t_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_138">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 138</td>
   </tr>
   <tr>
    <td width="150"><tt>t_schwarz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_79">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 79</td>
   </tr>
   <tr>
    <td width="150"><tt>T_to_R3  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_386">/Rn.mpl</a></td>
    <td width="100">line 386</td>
   </tr>
   <tr>
    <td width="150"><tt>T_to_S2   
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_373">/Rn.mpl</a></td>
    <td width="100">line 373</td>
   </tr>
   <tr>
    <td width="150"><tt>T_to_TA  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_368">/Rn.mpl</a></td>
    <td width="100">line 368</td>
   </tr>
   <tr>
    <td width="150"><tt>T_to_TC  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_369">/Rn.mpl</a></td>
    <td width="100">line 369</td>
   </tr>
   <tr>
    <td width="150"><tt>T_to_TP  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_370">/Rn.mpl</a></td>
    <td width="100">line 370</td>
   </tr>
   <tr>
    <td width="150"><tt>t_to_xyz 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_228">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 228</td>
   </tr>
   <tr>
    <td width="150"><tt>t_to_z 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_107">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 107</td>
   </tr>
   <tr>
    <td width="150"><tt>t_xyz_reduce 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_234">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 234</td>
   </tr>
   <tr>
    <td width="150"><tt>TA_to_R3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_387">/Rn.mpl</a></td>
    <td width="100">line 387</td>
   </tr>
   <tr>
    <td width="150"><tt>TA_to_S2  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_375">/Rn.mpl</a></td>
    <td width="100">line 375</td>
   </tr>
   <tr>
    <td width="150"><tt>TA_to_T  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_360">/Rn.mpl</a></td>
    <td width="100">line 360</td>
   </tr>
   <tr>
    <td width="150"><tt>TA_to_TC 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_358">/Rn.mpl</a></td>
    <td width="100">line 358</td>
   </tr>
   <tr>
    <td width="150"><tt>TA_to_TP 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_359">/Rn.mpl</a></td>
    <td width="100">line 359</td>
   </tr>
   <tr>
    <td width="150"><tt>tan_sum 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_246">/Rn.mpl</a></td>
    <td width="100">line 246</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_280">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 280</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_frame_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_302">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 302</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_frame_b 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_333">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 333</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_frame_u 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_149">/embedded/geometry.mpl</a></td>
    <td width="100">line 149</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_frame_v 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_185">/embedded/geometry.mpl</a></td>
    <td width="100">line 185</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_projector 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_108">/embedded/geometry.mpl</a></td>
    <td width="100">line 108</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_u 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_123">/embedded/geometry.mpl</a></td>
    <td width="100">line 123</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_uu 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_120">/embedded/geometry.mpl</a></td>
    <td width="100">line 120</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_v 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_159">/embedded/geometry.mpl</a></td>
    <td width="100">line 159</td>
   </tr>
   <tr>
    <td width="150"><tt>tangent_vv 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_156">/embedded/geometry.mpl</a></td>
    <td width="100">line 156</td>
   </tr>
   <tr>
    <td width="150"><tt>Tanh 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_372">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 372</td>
   </tr>
   <tr>
    <td width="150"><tt>tau_algebraic
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_curves.mpl.html#line_18">/embedded/extra_curves.mpl</a></td>
    <td width="100">line 18</td>
   </tr>
   <tr>
    <td width="150"><tt>TC_to_R3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_388">/Rn.mpl</a></td>
    <td width="100">line 388</td>
   </tr>
   <tr>
    <td width="150"><tt>TC_to_S2  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_376">/Rn.mpl</a></td>
    <td width="100">line 376</td>
   </tr>
   <tr>
    <td width="150"><tt>TC_to_T  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_363">/Rn.mpl</a></td>
    <td width="100">line 363</td>
   </tr>
   <tr>
    <td width="150"><tt>TC_to_TA 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_361">/Rn.mpl</a></td>
    <td width="100">line 361</td>
   </tr>
   <tr>
    <td width="150"><tt>TC_to_TP 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_362">/Rn.mpl</a></td>
    <td width="100">line 362</td>
   </tr>
   <tr>
    <td width="150"><tt>TCm_to_TCmq 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_741">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 741</td>
   </tr>
   <tr>
    <td width="150"><tt>TCp_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_327">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 327</td>
   </tr>
   <tr>
    <td width="150"><tt>TCp_to_TCpa 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_442">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 442</td>
   </tr>
   <tr>
    <td width="150"><tt>TCpa_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_488">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 488</td>
   </tr>
   <tr>
    <td width="150"><tt>TCpa_to_TCp 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_448">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 448</td>
   </tr>
   <tr>
    <td width="150"><tt>theta_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_81">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 81</td>
   </tr>
   <tr>
    <td width="150"><tt>theta_form
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_15">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>three_circle 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_180">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 180</td>
   </tr>
   <tr>
    <td width="150"><tt>three_pi
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_149">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 149</td>
   </tr>
   <tr>
    <td width="150"><tt>three_primes 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_146">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 146</td>
   </tr>
   <tr>
    <td width="150"><tt>three_roots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_137">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 137</td>
   </tr>
   <tr>
    <td width="150"><tt>three_u
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_150">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 150</td>
   </tr>
   <tr>
    <td width="150"><tt>three_units_aux 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_164">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 164</td>
   </tr>
   <tr>
    <td width="150"><tt>tidy 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_117">/util.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>tighten_once 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_196">/embedded/geometry.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_anchor
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_44">/latex.mpl</a></td>
    <td width="100">line 44</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_curve 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_107">/latex.mpl</a></td>
    <td width="100">line 107</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_label 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_132">/latex.mpl</a></td>
    <td width="100">line 132</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_line 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_90">/latex.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_59">/latex.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>tikz_point 
</tt></td>
    <td width="250"><a href="../doc/maple/latex.mpl.html#line_82">/latex.mpl</a></td>
    <td width="100">line 82</td>
   </tr>
   <tr>
    <td width="150"><tt>tile
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_658">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 658</td>
   </tr>
   <tr>
    <td width="150"><tt>tiny_p1_denom
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_170">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 170</td>
   </tr>
   <tr>
    <td width="150"><tt>tiny_p1_poles
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_167">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 167</td>
   </tr>
   <tr>
    <td width="150"><tt>to_cycles 
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_53">/group.mpl</a></td>
    <td width="100">line 53</td>
   </tr>
   <tr>
    <td width="150"><tt>torus_box_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_329">/plots.mpl</a></td>
    <td width="100">line 329</td>
   </tr>
   <tr>
    <td width="150"><tt>Tp_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_319">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 319</td>
   </tr>
   <tr>
    <td width="150"><tt>TP_to_R3 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_389">/Rn.mpl</a></td>
    <td width="100">line 389</td>
   </tr>
   <tr>
    <td width="150"><tt>TP_to_S2  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_374">/Rn.mpl</a></td>
    <td width="100">line 374</td>
   </tr>
   <tr>
    <td width="150"><tt>TP_to_T  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_367">/Rn.mpl</a></td>
    <td width="100">line 367</td>
   </tr>
   <tr>
    <td width="150"><tt>TP_to_TA 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_364">/Rn.mpl</a></td>
    <td width="100">line 364</td>
   </tr>
   <tr>
    <td width="150"><tt>TP_to_TC 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_365">/Rn.mpl</a></td>
    <td width="100">line 365</td>
   </tr>
   <tr>
    <td width="150"><tt>Tpa_p
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_473">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 473</td>
   </tr>
   <tr>
    <td width="150"><tt>Tpa_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_480">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 480</td>
   </tr>
   <tr>
    <td width="150"><tt>TPm_to_TPmq 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_747">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 747</td>
   </tr>
   <tr>
    <td width="150"><tt>TPmq_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_776">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 776</td>
   </tr>
   <tr>
    <td width="150"><tt>TPp_p
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_302">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 302</td>
   </tr>
   <tr>
    <td width="150"><tt>TPp_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_309">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 309</td>
   </tr>
   <tr>
    <td width="150"><tt>TPp_to_TPpa 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_439">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 439</td>
   </tr>
   <tr>
    <td width="150"><tt>TPpa_p
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_457">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 457</td>
   </tr>
   <tr>
    <td width="150"><tt>TPpa_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_466">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 466</td>
   </tr>
   <tr>
    <td width="150"><tt>TPpa_to_TPp 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_445">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 445</td>
   </tr>
   <tr>
    <td width="150"><tt>tr
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_17">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>triangle_area 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_600">/Rn.mpl</a></td>
    <td width="100">line 600</td>
   </tr>
   <tr>
    <td width="150"><tt>triangle_lift
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_121">/Rn.mpl</a></td>
    <td width="100">line 121</td>
   </tr>
   <tr>
    <td width="150"><tt>triangle_proj
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_113">/Rn.mpl</a></td>
    <td width="100">line 113</td>
   </tr>
   <tr>
    <td width="150"><tt>tricentre_a
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/geodesics.mpl.html#line_46">/hyperbolic/geodesics.mpl</a></td>
    <td width="100">line 46</td>
   </tr>
   <tr>
    <td width="150"><tt>trim 
</tt></td>
    <td width="250"><a href="../doc/maple/util.mpl.html#line_95">/util.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>ts_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_142">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 142</td>
   </tr>
   <tr>
    <td width="150"><tt>tt 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_613">/Rn.mpl</a></td>
    <td width="100">line 613</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_59">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_E_generic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_93">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 93</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_TTA  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_402">/Rn.mpl</a></td>
    <td width="100">line 402</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_TTC 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_21">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_TTC  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_403">/Rn.mpl</a></td>
    <td width="100">line 403</td>
   </tr>
   <tr>
    <td width="150"><tt>TT_to_TTP  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_404">/Rn.mpl</a></td>
    <td width="100">line 404</td>
   </tr>
   <tr>
    <td width="150"><tt>TTA_to_TT  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_395">/Rn.mpl</a></td>
    <td width="100">line 395</td>
   </tr>
   <tr>
    <td width="150"><tt>TTA_to_TTC 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_393">/Rn.mpl</a></td>
    <td width="100">line 393</td>
   </tr>
   <tr>
    <td width="150"><tt>TTA_to_TTP 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_394">/Rn.mpl</a></td>
    <td width="100">line 394</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_90">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_E_generic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_106">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 106</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TCm   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_591">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 591</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TCmq  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_744">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 744</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TCp 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_299">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 299</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TCpa  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_454">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 454</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TT 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_16">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 16</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TT  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_398">/Rn.mpl</a></td>
    <td width="100">line 398</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TTA 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_396">/Rn.mpl</a></td>
    <td width="100">line 396</td>
   </tr>
   <tr>
    <td width="150"><tt>TTC_to_TTP 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_397">/Rn.mpl</a></td>
    <td width="100">line 397</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_E_generic 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_109">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 109</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TPm   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_594">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 594</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TPmq  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_750">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 750</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TPp 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_296">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 296</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TPpa  
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_451">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 451</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TT  
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_401">/Rn.mpl</a></td>
    <td width="100">line 401</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TTA 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_399">/Rn.mpl</a></td>
    <td width="100">line 399</td>
   </tr>
   <tr>
    <td width="150"><tt>TTP_to_TTC 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_400">/Rn.mpl</a></td>
    <td width="100">line 400</td>
   </tr>
   <tr>
    <td width="150"><tt>tu
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_77">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 77</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_F 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_434">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 434</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_F0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_430">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 430</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_F_inv 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_443">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 443</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_J 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_440">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 440</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_J0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_437">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 437</td>
   </tr>
   <tr>
    <td width="150"><tt>tubular_retract 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_461">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 461</td>
   </tr>
   <tr>
    <td width="150"><tt>twisted_invariant
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_228">/embedded/invariants.mpl</a></td>
    <td width="100">line 228</td>
   </tr>
   <tr>
    <td width="150"><tt>two_circle 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_119">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 119</td>
   </tr>
   <tr>
    <td width="150"><tt>two_pi
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_88">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 88</td>
   </tr>
   <tr>
    <td width="150"><tt>two_primes 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_85">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 85</td>
   </tr>
   <tr>
    <td width="150"><tt>two_roots 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_76">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 76</td>
   </tr>
   <tr>
    <td width="150"><tt>two_u
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_89">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 89</td>
   </tr>
   <tr>
    <td width="150"><tt>two_units_aux 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/rational.mpl.html#line_103">/embedded/roothalf/rational.mpl</a></td>
    <td width="100">line 103</td>
   </tr>
   <tr>
    <td width="150"><tt>twz
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_21">/projective/galois.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>tx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_9">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>type/Gamma_element`
</tt></td>
    <td width="250"><a href="../doc/maple/groupoid.mpl.html#line_66">/groupoid.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>type/Pi_element`
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_9">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>type/Pi_tilde_element`
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/Pi.mpl.html#line_483">/hyperbolic/Pi.mpl</a></td>
    <td width="100">line 483</td>
   </tr>
   <tr>
    <td width="150"><tt>type/plot`
</tt></td>
    <td width="250"><a href="../doc/maple/plots.mpl.html#line_34">/plots.mpl</a></td>
    <td width="100">line 34</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_U">U</a></td>
   </tr>
      <tr>
    <td width="150"><tt>u_lin_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_173">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 173</td>
   </tr>
   <tr>
    <td width="150"><tt>u_quad_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_189">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 189</td>
   </tr>
   <tr>
    <td width="150"><tt>u_rels
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_202">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 202</td>
   </tr>
   <tr>
    <td width="150"><tt>uf
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_23">/embedded/invariants.mpl</a></td>
    <td width="100">line 23</td>
   </tr>
   <tr>
    <td width="150"><tt>uf0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_95">/embedded/EX0.mpl</a></td>
    <td width="100">line 95</td>
   </tr>
   <tr>
    <td width="150"><tt>uf1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_131">/embedded/EX0.mpl</a></td>
    <td width="100">line 131</td>
   </tr>
   <tr>
    <td width="150"><tt>uncayley 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/cayley_surface.mpl.html#line_9">/embedded/roothalf/cayley_surface.mpl</a></td>
    <td width="100">line 9</td>
   </tr>
   <tr>
    <td width="150"><tt>unit_tangent_a 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_283">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 283</td>
   </tr>
   <tr>
    <td width="150"><tt>unit_tangent_b 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_330">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 330</td>
   </tr>
   <tr>
    <td width="150"><tt>unit_tangent_u 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_131">/embedded/geometry.mpl</a></td>
    <td width="100">line 131</td>
   </tr>
   <tr>
    <td width="150"><tt>unit_tangent_v 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_167">/embedded/geometry.mpl</a></td>
    <td width="100">line 167</td>
   </tr>
   <tr>
    <td width="150"><tt>unnormalised_barycentric_coords 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/barycentric.mpl.html#line_1">/embedded/barycentric.mpl</a></td>
    <td width="100">line 1</td>
   </tr>
   <tr>
    <td width="150"><tt>unnormalised_stokes 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_107">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 107</td>
   </tr>
   <tr>
    <td width="150"><tt>unnormalised_tangent_complement_projector 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_92">/embedded/geometry.mpl</a></td>
    <td width="100">line 92</td>
   </tr>
   <tr>
    <td width="150"><tt>unnormalised_tangent_projector 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/geometry.mpl.html#line_100">/embedded/geometry.mpl</a></td>
    <td width="100">line 100</td>
   </tr>
   <tr>
    <td width="150"><tt>unstereo 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_169">/Rn.mpl</a></td>
    <td width="100">line 169</td>
   </tr>
   <tr>
    <td width="150"><tt>unstereo_shift 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_302">/Rn.mpl</a></td>
    <td width="100">line 302</td>
   </tr>
   <tr>
    <td width="150"><tt>uorb_AT
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_193">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 193</td>
   </tr>
   <tr>
    <td width="150"><tt>ut
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_62">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>uwz
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_28">/projective/galois.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>uy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_7">/embedded/invariants.mpl</a></td>
    <td width="100">line 7</td>
   </tr>
   <tr>
    <td width="150"><tt>uy0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_94">/embedded/EX0.mpl</a></td>
    <td width="100">line 94</td>
   </tr>
   <tr>
    <td width="150"><tt>uy1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_129">/embedded/EX0.mpl</a></td>
    <td width="100">line 129</td>
   </tr>
   <tr>
    <td width="150"><tt>uz
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_19">/embedded/invariants.mpl</a></td>
    <td width="100">line 19</td>
   </tr>
   <tr>
    <td width="150"><tt>uz0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_110">/embedded/EX0.mpl</a></td>
    <td width="100">line 110</td>
   </tr>
   <tr>
    <td width="150"><tt>uz1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_133">/embedded/EX0.mpl</a></td>
    <td width="100">line 133</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_V">V</a></td>
   </tr>
      <tr>
    <td width="150"><tt>v0_conformal_test 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_40">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 40</td>
   </tr>
   <tr>
    <td width="150"><tt>v11_conformal_test 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_80">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 80</td>
   </tr>
   <tr>
    <td width="150"><tt>v3_conformal_test 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_54">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 54</td>
   </tr>
   <tr>
    <td width="150"><tt>v6_conformal_test 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html#line_67">/embedded/roothalf/better_sphere_quotients.mpl</a></td>
    <td width="100">line 67</td>
   </tr>
   <tr>
    <td width="150"><tt>v_action_witness_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_230">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 230</td>
   </tr>
   <tr>
    <td width="150"><tt>v_C
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_59">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 59</td>
   </tr>
   <tr>
    <td width="150"><tt>v_cycles
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_71">/group.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>v_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX.mpl.html#line_78">/embedded/EX.mpl</a></td>
    <td width="100">line 78</td>
   </tr>
   <tr>
    <td width="150"><tt>v_E0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_68">/embedded/EX0.mpl</a></td>
    <td width="100">line 68</td>
   </tr>
   <tr>
    <td width="150"><tt>v_E1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_69">/embedded/EX0.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>v_E_permlist
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_62">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Em
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_283">/projective/ellquot.mpl</a></td>
    <td width="100">line 283</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Em0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_105">/projective/PX0.mpl</a></td>
    <td width="100">line 105</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Em_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_267">/projective/ellquot.mpl</a></td>
    <td width="100">line 267</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Ep
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_252">/projective/ellquot.mpl</a></td>
    <td width="100">line 252</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Ep0_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_101">/projective/PX0.mpl</a></td>
    <td width="100">line 101</td>
   </tr>
   <tr>
    <td width="150"><tt>v_Ep_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_233">/projective/ellquot.mpl</a></td>
    <td width="100">line 233</td>
   </tr>
   <tr>
    <td width="150"><tt>v_gen
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_62">/cromulent.mpl</a></td>
    <td width="100">line 62</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_138">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 138</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H0
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_34">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 34</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H0xy
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_35">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H1
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_36">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H1xy
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_37">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 37</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H_fraction_offset
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_191">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 191</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H_fraction_transform
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_208">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 208</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H_label
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX0.mpl.html#line_38">/hyperbolic/HX0.mpl</a></td>
    <td width="100">line 38</td>
   </tr>
   <tr>
    <td width="150"><tt>v_H_theta 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_386">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 386</td>
   </tr>
   <tr>
    <td width="150"><tt>v_HS
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_81">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 81</td>
   </tr>
   <tr>
    <td width="150"><tt>v_on_c 
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_12">/cromulent.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>v_on_c_cayley
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_195">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 195</td>
   </tr>
   <tr>
    <td width="150"><tt>v_on_c_E 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_87">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>v_on_c_witness_H
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_461">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 461</td>
   </tr>
   <tr>
    <td width="150"><tt>v_orbit_G16
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_85">/group.mpl</a></td>
    <td width="100">line 85</td>
   </tr>
   <tr>
    <td width="150"><tt>v_orbit_G8
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_86">/group.mpl</a></td>
    <td width="100">line 86</td>
   </tr>
   <tr>
    <td width="150"><tt>v_P
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_196">/projective/PX.mpl</a></td>
    <td width="100">line 196</td>
   </tr>
   <tr>
    <td width="150"><tt>v_P0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_34">/projective/PX0.mpl</a></td>
    <td width="100">line 34</td>
   </tr>
   <tr>
    <td width="150"><tt>v_P1
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_35">/projective/PX0.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>v_P_0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX.mpl.html#line_180">/projective/PX.mpl</a></td>
    <td width="100">line 180</td>
   </tr>
   <tr>
    <td width="150"><tt>v_permlist
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_30">/group.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>v_PS
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/schwarz.mpl.html#line_108">/hyperbolic/schwarz.mpl</a></td>
    <td width="100">line 108</td>
   </tr>
   <tr>
    <td width="150"><tt>v_S2
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/sphere_quotients.mpl.html#line_35">/embedded/roothalf/sphere_quotients.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td width="150"><tt>v_stabiliser_G16
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_83">/group.mpl</a></td>
    <td width="100">line 83</td>
   </tr>
   <tr>
    <td width="150"><tt>v_stabiliser_G8
</tt></td>
    <td width="250"><a href="../doc/maple/group.mpl.html#line_84">/group.mpl</a></td>
    <td width="100">line 84</td>
   </tr>
   <tr>
    <td width="150"><tt>v_stereo
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_248">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 248</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TCm
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_614">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 614</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TCmq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_841">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 841</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TCp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_406">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 406</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TCpa
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_558">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 558</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TEp
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_550">/projective/ellquot.mpl</a></td>
    <td width="100">line 550</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TPm
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_619">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 619</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TPmq
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_846">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 846</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TPp
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_407">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 407</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TPpa
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_559">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 559</td>
   </tr>
   <tr>
    <td width="150"><tt>v_track
</tt></td>
    <td width="250"><a href="../doc/maple/cromulent.mpl.html#line_101">/cromulent.mpl</a></td>
    <td width="100">line 101</td>
   </tr>
   <tr>
    <td width="150"><tt>v_track_E
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/extra_vertices.mpl.html#line_235">/embedded/extra_vertices.mpl</a></td>
    <td width="100">line 235</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TTC
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_267">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 267</td>
   </tr>
   <tr>
    <td width="150"><tt>v_TTP
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/torus_quotients.mpl.html#line_268">/embedded/roothalf/torus_quotients.mpl</a></td>
    <td width="100">line 268</td>
   </tr>
   <tr>
    <td width="150"><tt>VNB 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_243">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 243</td>
   </tr>
   <tr>
    <td width="150"><tt>vwz
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_35">/projective/galois.mpl</a></td>
    <td width="100">line 35</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_W">W</a></td>
   </tr>
      <tr>
    <td width="150"><tt>w_lift1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_321">/embedded/invariants.mpl</a></td>
    <td width="100">line 321</td>
   </tr>
   <tr>
    <td width="150"><tt>w_proj
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_267">/embedded/invariants.mpl</a></td>
    <td width="100">line 267</td>
   </tr>
   <tr>
    <td width="150"><tt>w_proj0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_121">/embedded/EX0.mpl</a></td>
    <td width="100">line 121</td>
   </tr>
   <tr>
    <td width="150"><tt>w_proj1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_143">/embedded/EX0.mpl</a></td>
    <td width="100">line 143</td>
   </tr>
   <tr>
    <td width="150"><tt>w_proj_a
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_268">/embedded/invariants.mpl</a></td>
    <td width="100">line 268</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_309">/embedded/invariants.mpl</a></td>
    <td width="100">line 309</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_dpc[0] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_291">/embedded/invariants.mpl</a></td>
    <td width="100">line 291</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_dpc[1] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_294">/embedded/invariants.mpl</a></td>
    <td width="100">line 294</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_dpc[2] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_297">/embedded/invariants.mpl</a></td>
    <td width="100">line 297</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_dpc[3] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_303">/embedded/invariants.mpl</a></td>
    <td width="100">line 303</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_dpc[4] 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_306">/embedded/invariants.mpl</a></td>
    <td width="100">line 306</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_p   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_281">/embedded/invariants.mpl</a></td>
    <td width="100">line 281</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_p_0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_275">/embedded/invariants.mpl</a></td>
    <td width="100">line 275</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_p_1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_278">/embedded/invariants.mpl</a></td>
    <td width="100">line 278</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_q   
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_284">/embedded/invariants.mpl</a></td>
    <td width="100">line 284</td>
   </tr>
   <tr>
    <td width="150"><tt>w_to_y_y_1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_287">/embedded/invariants.mpl</a></td>
    <td width="100">line 287</td>
   </tr>
   <tr>
    <td width="150"><tt>wedge 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_99">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 99</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg2m
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_469">/projective/ellquot.mpl</a></td>
    <td width="100">line 469</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg2m0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_69">/projective/PX0.mpl</a></td>
    <td width="100">line 69</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg2p
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_464">/projective/ellquot.mpl</a></td>
    <td width="100">line 464</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg2p0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_63">/projective/PX0.mpl</a></td>
    <td width="100">line 63</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg3m
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_470">/projective/ellquot.mpl</a></td>
    <td width="100">line 470</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg3m0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_70">/projective/PX0.mpl</a></td>
    <td width="100">line 70</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg3p
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_465">/projective/ellquot.mpl</a></td>
    <td width="100">line 465</td>
   </tr>
   <tr>
    <td width="150"><tt>Wg3p0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_64">/projective/PX0.mpl</a></td>
    <td width="100">line 64</td>
   </tr>
   <tr>
    <td width="150"><tt>WPm
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_471">/projective/ellquot.mpl</a></td>
    <td width="100">line 471</td>
   </tr>
   <tr>
    <td width="150"><tt>WPm0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_71">/projective/PX0.mpl</a></td>
    <td width="100">line 71</td>
   </tr>
   <tr>
    <td width="150"><tt>WPp
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_466">/projective/ellquot.mpl</a></td>
    <td width="100">line 466</td>
   </tr>
   <tr>
    <td width="150"><tt>WPp0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_65">/projective/PX0.mpl</a></td>
    <td width="100">line 65</td>
   </tr>
   <tr>
    <td width="150"><tt>WPPm
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_472">/projective/ellquot.mpl</a></td>
    <td width="100">line 472</td>
   </tr>
   <tr>
    <td width="150"><tt>WPPm0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_72">/projective/PX0.mpl</a></td>
    <td width="100">line 72</td>
   </tr>
   <tr>
    <td width="150"><tt>WPPp
</tt></td>
    <td width="250"><a href="../doc/maple/projective/ellquot.mpl.html#line_467">/projective/ellquot.mpl</a></td>
    <td width="100">line 467</td>
   </tr>
   <tr>
    <td width="150"><tt>WPPp0
</tt></td>
    <td width="250"><a href="../doc/maple/projective/PX0.mpl.html#line_66">/projective/PX0.mpl</a></td>
    <td width="100">line 66</td>
   </tr>
   <tr>
    <td width="150"><tt>wx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_52">/embedded/invariants.mpl</a></td>
    <td width="100">line 52</td>
   </tr>
   <tr>
    <td width="150"><tt>wy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_51">/embedded/invariants.mpl</a></td>
    <td width="100">line 51</td>
   </tr>
   <tr>
    <td width="150"><tt>wz
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_47">/embedded/invariants.mpl</a></td>
    <td width="100">line 47</td>
   </tr>
   <tr>
    <td width="150"><tt>wz_reduce
</tt></td>
    <td width="250"><a href="../doc/maple/projective/galois.mpl.html#line_41">/projective/galois.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_X">X</a></td>
   </tr>
      <tr>
    <td width="150"><tt>x_reduced_basis 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_136">/embedded/invariants.mpl</a></td>
    <td width="100">line 136</td>
   </tr>
   <tr>
    <td width="150"><tt>x_rels 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_100">/embedded/invariants.mpl</a></td>
    <td width="100">line 100</td>
   </tr>
   <tr>
    <td width="150"><tt>x_rels0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_153">/embedded/EX0.mpl</a></td>
    <td width="100">line 153</td>
   </tr>
   <tr>
    <td width="150"><tt>x_vars
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_96">/embedded/invariants.mpl</a></td>
    <td width="100">line 96</td>
   </tr>
   <tr>
    <td width="150"><tt>xi 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_276">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 276</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_alt
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_279">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 279</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_arc
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_12">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_circle
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_17">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 17</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_circle_ends 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_320">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 320</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_circle_intersect 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_307">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 307</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_circle_orthogonal 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_299">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 299</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_curve 
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/HX.mpl.html#line_285">/hyperbolic/HX.mpl</a></td>
    <td width="100">line 285</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_curve_tikz
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_24">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>xi_curve_xy
</tt></td>
    <td width="250"><a href="../doc/maple/hyperbolic/plots.mpl.html#line_5">/hyperbolic/plots.mpl</a></td>
    <td width="100">line 5</td>
   </tr>
   <tr>
    <td width="150"><tt>xs
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_118">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 118</td>
   </tr>
   <tr>
    <td width="150"><tt>xt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_130">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 130</td>
   </tr>
   <tr>
    <td width="150"><tt>xx 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_610">/Rn.mpl</a></td>
    <td width="100">line 610</td>
   </tr>
   <tr>
    <td width="150"><tt>xy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_12">/embedded/invariants.mpl</a></td>
    <td width="100">line 12</td>
   </tr>
   <tr>
    <td width="150"><tt>xy0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/forms.mpl.html#line_56">/embedded/roothalf/forms.mpl</a></td>
    <td width="100">line 56</td>
   </tr>
   <tr>
    <td width="150"><tt>xy0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_103">/embedded/EX0.mpl</a></td>
    <td width="100">line 103</td>
   </tr>
   <tr>
    <td width="150"><tt>xyrstu_vars 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/group64.mpl.html#line_31">/embedded/roothalf/group64.mpl</a></td>
    <td width="100">line 31</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_Y">Y</a></td>
   </tr>
      <tr>
    <td width="150"><tt>y2r
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_11">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 11</td>
   </tr>
   <tr>
    <td width="150"><tt>y_lift
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_90">/embedded/invariants.mpl</a></td>
    <td width="100">line 90</td>
   </tr>
   <tr>
    <td width="150"><tt>y_lift0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_124">/embedded/EX0.mpl</a></td>
    <td width="100">line 124</td>
   </tr>
   <tr>
    <td width="150"><tt>y_lift1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_146">/embedded/EX0.mpl</a></td>
    <td width="100">line 146</td>
   </tr>
   <tr>
    <td width="150"><tt>y_proj
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_86">/embedded/invariants.mpl</a></td>
    <td width="100">line 86</td>
   </tr>
   <tr>
    <td width="150"><tt>y_proj0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_119">/embedded/EX0.mpl</a></td>
    <td width="100">line 119</td>
   </tr>
   <tr>
    <td width="150"><tt>y_proj1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_141">/embedded/EX0.mpl</a></td>
    <td width="100">line 141</td>
   </tr>
   <tr>
    <td width="150"><tt>y_rels 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_108">/embedded/invariants.mpl</a></td>
    <td width="100">line 108</td>
   </tr>
   <tr>
    <td width="150"><tt>y_rels0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_21">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 21</td>
   </tr>
   <tr>
    <td width="150"><tt>y_rels0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_151">/embedded/EX0.mpl</a></td>
    <td width="100">line 151</td>
   </tr>
   <tr>
    <td width="150"><tt>y_to_w
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_270">/embedded/invariants.mpl</a></td>
    <td width="100">line 270</td>
   </tr>
   <tr>
    <td width="150"><tt>y_to_w0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_123">/embedded/EX0.mpl</a></td>
    <td width="100">line 123</td>
   </tr>
   <tr>
    <td width="150"><tt>y_to_w1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_145">/embedded/EX0.mpl</a></td>
    <td width="100">line 145</td>
   </tr>
   <tr>
    <td width="150"><tt>y_vars
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_97">/embedded/invariants.mpl</a></td>
    <td width="100">line 97</td>
   </tr>
   <tr>
    <td width="150"><tt>y_vars 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_15">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 15</td>
   </tr>
   <tr>
    <td width="150"><tt>ys
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_115">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 115</td>
   </tr>
   <tr>
    <td width="150"><tt>ys_alt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_116">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 116</td>
   </tr>
   <tr>
    <td width="150"><tt>yt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_127">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 127</td>
   </tr>
   <tr>
    <td width="150"><tt>yt_alt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_128">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 128</td>
   </tr>
   <tr>
    <td width="150"><tt>yx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_2">/embedded/invariants.mpl</a></td>
    <td width="100">line 2</td>
   </tr>
   <tr>
    <td width="150"><tt>yx0
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_92">/embedded/EX0.mpl</a></td>
    <td width="100">line 92</td>
   </tr>
   <tr>
    <td width="150"><tt>yx1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_127">/embedded/EX0.mpl</a></td>
    <td width="100">line 127</td>
   </tr>
   <tr>
    <td width="150"><tt>yy 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_611">/Rn.mpl</a></td>
    <td width="100">line 611</td>
   </tr>
   <tr>
    <td width="150"><tt>yz
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_36">/embedded/invariants.mpl</a></td>
    <td width="100">line 36</td>
   </tr>
   <tr>
    <td colspan="3" class="letter"><a name="letter_Z">Z</a></td>
   </tr>
      <tr>
    <td width="150"><tt>z_lift
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_91">/embedded/invariants.mpl</a></td>
    <td width="100">line 91</td>
   </tr>
   <tr>
    <td width="150"><tt>z_lift0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_125">/embedded/EX0.mpl</a></td>
    <td width="100">line 125</td>
   </tr>
   <tr>
    <td width="150"><tt>z_lift1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_147">/embedded/EX0.mpl</a></td>
    <td width="100">line 147</td>
   </tr>
   <tr>
    <td width="150"><tt>z_plot 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/plots.mpl.html#line_5">/embedded/roothalf/plots.mpl</a></td>
    <td width="100">line 5</td>
   </tr>
   <tr>
    <td width="150"><tt>z_proj
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_87">/embedded/invariants.mpl</a></td>
    <td width="100">line 87</td>
   </tr>
   <tr>
    <td width="150"><tt>z_proj0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_120">/embedded/EX0.mpl</a></td>
    <td width="100">line 120</td>
   </tr>
   <tr>
    <td width="150"><tt>z_proj1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_142">/embedded/EX0.mpl</a></td>
    <td width="100">line 142</td>
   </tr>
   <tr>
    <td width="150"><tt>z_rels 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_117">/embedded/invariants.mpl</a></td>
    <td width="100">line 117</td>
   </tr>
   <tr>
    <td width="150"><tt>z_rels0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_149">/embedded/EX0.mpl</a></td>
    <td width="100">line 149</td>
   </tr>
   <tr>
    <td width="150"><tt>z_rels0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_30">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 30</td>
   </tr>
   <tr>
    <td width="150"><tt>z_to_t
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_104">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 104</td>
   </tr>
   <tr>
    <td width="150"><tt>z_to_w 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_255">/embedded/invariants.mpl</a></td>
    <td width="100">line 255</td>
   </tr>
   <tr>
    <td width="150"><tt>z_to_w0 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_122">/embedded/EX0.mpl</a></td>
    <td width="100">line 122</td>
   </tr>
   <tr>
    <td width="150"><tt>z_to_w1 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_144">/embedded/EX0.mpl</a></td>
    <td width="100">line 144</td>
   </tr>
   <tr>
    <td width="150"><tt>z_to_wa 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_262">/embedded/invariants.mpl</a></td>
    <td width="100">line 262</td>
   </tr>
   <tr>
    <td width="150"><tt>z_vars
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_98">/embedded/invariants.mpl</a></td>
    <td width="100">line 98</td>
   </tr>
   <tr>
    <td width="150"><tt>z_vars 
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/E_roothalf.mpl.html#line_24">/embedded/roothalf/E_roothalf.mpl</a></td>
    <td width="100">line 24</td>
   </tr>
   <tr>
    <td width="150"><tt>zs
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_114">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 114</td>
   </tr>
   <tr>
    <td width="150"><tt>zt
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/roothalf/galois.mpl.html#line_126">/embedded/roothalf/galois.mpl</a></td>
    <td width="100">line 126</td>
   </tr>
   <tr>
    <td width="150"><tt>zx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_41">/embedded/invariants.mpl</a></td>
    <td width="100">line 41</td>
   </tr>
   <tr>
    <td width="150"><tt>zx
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_32">/embedded/invariants.mpl</a></td>
    <td width="100">line 32</td>
   </tr>
   <tr>
    <td width="150"><tt>zx1
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/EX0.mpl.html#line_136">/embedded/EX0.mpl</a></td>
    <td width="100">line 136</td>
   </tr>
   <tr>
    <td width="150"><tt>zy
</tt></td>
    <td width="250"><a href="../doc/maple/embedded/invariants.mpl.html#line_28">/embedded/invariants.mpl</a></td>
    <td width="100">line 28</td>
   </tr>
   <tr>
    <td width="150"><tt>zz 
</tt></td>
    <td width="250"><a href="../doc/maple/Rn.mpl.html#line_612">/Rn.mpl</a></td>
    <td width="100">line 612</td>
   </tr>
  </table>
 </body>
</html>


==> anc/doc/images.html <==
<html>
 <head>
  <title>Images</title>
  <style type="text/css">
table { empty-cells:show; }

table.edged { 
 border-collapse: collapse;
}

table.edged td {
 padding: 3px 0.5em;
 margin-left: 3px;
 border: 1px solid #CCCCCC; 
 vertical-align: top;
}
  </style>
 </head>
 <body>
  <h1>Images</h1>
  <br/>
  <table class="edged">
   <tr>
    <td><img width="100" src="../images/EX.jpg"/><br/><a href="../images/EX.jpg">EX</a></td>
    <td><img width="100" src="../images/EX_owl.jpg"/><br/><a href="../images/EX_owl.jpg">EX_owl</a></td>
    <td><img width="100" src="../images/EX_owl_wireframe.jpg"/><br/><a href="../images/EX_owl_wireframe.jpg">EX_owl_wireframe</a></td>
    <td><img width="100" src="../images/EX_owl_with_curves.jpg"/><br/><a href="../images/EX_owl_with_curves.jpg">EX_owl_with_curves</a></td>
    <td><img width="100" src="../images/EX_wireframe.jpg"/><br/><a href="../images/EX_wireframe.jpg">EX_wireframe</a></td>
    <td><img width="100" src="../images/EX_with_curves.jpg"/><br/><a href="../images/EX_with_curves.jpg">EX_with_curves</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/E_to_S_u1.jpg"/><br/><a href="../images/E_to_S_u1.jpg">E_to_S_u1</a></td>
    <td><img width="100" src="../images/E_to_S_u2.jpg"/><br/><a href="../images/E_to_S_u2.jpg">E_to_S_u2</a></td>
    <td><img width="100" src="../images/E_to_S_u3.jpg"/><br/><a href="../images/E_to_S_u3.jpg">E_to_S_u3</a></td>
    <td><img width="100" src="../images/Em_cell.jpg"/><br/><a href="../images/Em_cell.jpg">Em_cell</a></td>
    <td><img width="100" src="../images/Em_patch.jpg"/><br/><a href="../images/Em_patch.jpg">Em_patch</a></td>
    <td><img width="100" src="../images/Ep_cell.jpg"/><br/><a href="../images/Ep_cell.jpg">Ep_cell</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Ep_patch.jpg"/><br/><a href="../images/Ep_patch.jpg">Ep_patch</a></td>
    <td><img width="100" src="../images/F16.jpg"/><br/><a href="../images/F16.jpg">F16</a></td>
    <td><img width="100" src="../images/F16_H_boundary.jpg"/><br/><a href="../images/F16_H_boundary.jpg">F16_H_boundary</a></td>
    <td><img width="100" src="../images/F16_outline.jpg"/><br/><a href="../images/F16_outline.jpg">F16_outline</a></td>
    <td><img width="100" src="../images/F16_wireframe.jpg"/><br/><a href="../images/F16_wireframe.jpg">F16_wireframe</a></td>
    <td><img width="100" src="../images/F1_H_boundary.jpg"/><br/><a href="../images/F1_H_boundary.jpg">F1_H_boundary</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/F1_H_boundary_b.jpg"/><br/><a href="../images/F1_H_boundary_b.jpg">F1_H_boundary_b</a></td>
    <td><img width="100" src="../images/F4.jpg"/><br/><a href="../images/F4.jpg">F4</a></td>
    <td><img width="100" src="../images/F4_H_boundary.jpg"/><br/><a href="../images/F4_H_boundary.jpg">F4_H_boundary</a></td>
    <td><img width="100" src="../images/F8_H_boundary.jpg"/><br/><a href="../images/F8_H_boundary.jpg">F8_H_boundary</a></td>
    <td><img width="100" src="../images/H_to_P_poles.jpg"/><br/><a href="../images/H_to_P_poles.jpg">H_to_P_poles</a></td>
    <td><img width="100" src="../images/Omega.jpg"/><br/><a href="../images/Omega.jpg">Omega</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[0].jpg"/><br/><a href="../images/Omega[0].jpg">Omega[0]</a></td>
    <td><img width="100" src="../images/Omega[10].jpg"/><br/><a href="../images/Omega[10].jpg">Omega[10]</a></td>
    <td><img width="100" src="../images/Omega[11].jpg"/><br/><a href="../images/Omega[11].jpg">Omega[11]</a></td>
    <td><img width="100" src="../images/Omega[12].jpg"/><br/><a href="../images/Omega[12].jpg">Omega[12]</a></td>
    <td><img width="100" src="../images/Omega[13].jpg"/><br/><a href="../images/Omega[13].jpg">Omega[13]</a></td>
    <td><img width="100" src="../images/Omega[14].jpg"/><br/><a href="../images/Omega[14].jpg">Omega[14]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[15].jpg"/><br/><a href="../images/Omega[15].jpg">Omega[15]</a></td>
    <td><img width="100" src="../images/Omega[16].jpg"/><br/><a href="../images/Omega[16].jpg">Omega[16]</a></td>
    <td><img width="100" src="../images/Omega[17].jpg"/><br/><a href="../images/Omega[17].jpg">Omega[17]</a></td>
    <td><img width="100" src="../images/Omega[18].jpg"/><br/><a href="../images/Omega[18].jpg">Omega[18]</a></td>
    <td><img width="100" src="../images/Omega[19].jpg"/><br/><a href="../images/Omega[19].jpg">Omega[19]</a></td>
    <td><img width="100" src="../images/Omega[1].jpg"/><br/><a href="../images/Omega[1].jpg">Omega[1]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[20].jpg"/><br/><a href="../images/Omega[20].jpg">Omega[20]</a></td>
    <td><img width="100" src="../images/Omega[21].jpg"/><br/><a href="../images/Omega[21].jpg">Omega[21]</a></td>
    <td><img width="100" src="../images/Omega[22].jpg"/><br/><a href="../images/Omega[22].jpg">Omega[22]</a></td>
    <td><img width="100" src="../images/Omega[23].jpg"/><br/><a href="../images/Omega[23].jpg">Omega[23]</a></td>
    <td><img width="100" src="../images/Omega[24].jpg"/><br/><a href="../images/Omega[24].jpg">Omega[24]</a></td>
    <td><img width="100" src="../images/Omega[25].jpg"/><br/><a href="../images/Omega[25].jpg">Omega[25]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[26].jpg"/><br/><a href="../images/Omega[26].jpg">Omega[26]</a></td>
    <td><img width="100" src="../images/Omega[27].jpg"/><br/><a href="../images/Omega[27].jpg">Omega[27]</a></td>
    <td><img width="100" src="../images/Omega[28].jpg"/><br/><a href="../images/Omega[28].jpg">Omega[28]</a></td>
    <td><img width="100" src="../images/Omega[29].jpg"/><br/><a href="../images/Omega[29].jpg">Omega[29]</a></td>
    <td><img width="100" src="../images/Omega[2].jpg"/><br/><a href="../images/Omega[2].jpg">Omega[2]</a></td>
    <td><img width="100" src="../images/Omega[30].jpg"/><br/><a href="../images/Omega[30].jpg">Omega[30]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[31].jpg"/><br/><a href="../images/Omega[31].jpg">Omega[31]</a></td>
    <td><img width="100" src="../images/Omega[32].jpg"/><br/><a href="../images/Omega[32].jpg">Omega[32]</a></td>
    <td><img width="100" src="../images/Omega[33].jpg"/><br/><a href="../images/Omega[33].jpg">Omega[33]</a></td>
    <td><img width="100" src="../images/Omega[3].jpg"/><br/><a href="../images/Omega[3].jpg">Omega[3]</a></td>
    <td><img width="100" src="../images/Omega[4].jpg"/><br/><a href="../images/Omega[4].jpg">Omega[4]</a></td>
    <td><img width="100" src="../images/Omega[5].jpg"/><br/><a href="../images/Omega[5].jpg">Omega[5]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/Omega[6].jpg"/><br/><a href="../images/Omega[6].jpg">Omega[6]</a></td>
    <td><img width="100" src="../images/Omega[7].jpg"/><br/><a href="../images/Omega[7].jpg">Omega[7]</a></td>
    <td><img width="100" src="../images/Omega[8].jpg"/><br/><a href="../images/Omega[8].jpg">Omega[8]</a></td>
    <td><img width="100" src="../images/Omega[9].jpg"/><br/><a href="../images/Omega[9].jpg">Omega[9]</a></td>
    <td><img width="100" src="../images/P_F16_p.jpg"/><br/><a href="../images/P_F16_p.jpg">P_F16_p</a></td>
    <td><img width="100" src="../images/P_F16_q.jpg"/><br/><a href="../images/P_F16_q.jpg">P_F16_q</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/P_p.jpg"/><br/><a href="../images/P_p.jpg">P_p</a></td>
    <td><img width="100" src="../images/P_p_alt.jpg"/><br/><a href="../images/P_p_alt.jpg">P_p_alt</a></td>
    <td><img width="100" src="../images/P_q.jpg"/><br/><a href="../images/P_q.jpg">P_q</a></td>
    <td><img width="100" src="../images/P_q_alt.jpg"/><br/><a href="../images/P_q_alt.jpg">P_q_alt</a></td>
    <td><img width="100" src="../images/SQE_L.jpg"/><br/><a href="../images/SQE_L.jpg">SQE_L</a></td>
    <td><img width="100" src="../images/SQE_LL.jpg"/><br/><a href="../images/SQE_LL.jpg">SQE_LL</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/SQE_LL_LM.jpg"/><br/><a href="../images/SQE_LL_LM.jpg">SQE_LL_LM</a></td>
    <td><img width="100" src="../images/SQE_LL_M.jpg"/><br/><a href="../images/SQE_LL_M.jpg">SQE_LL_M</a></td>
    <td><img width="100" src="../images/SQE_L_M.jpg"/><br/><a href="../images/SQE_L_M.jpg">SQE_L_M</a></td>
    <td><img width="100" src="../images/SQP_L.jpg"/><br/><a href="../images/SQP_L.jpg">SQP_L</a></td>
    <td><img width="100" src="../images/SQP_LL.jpg"/><br/><a href="../images/SQP_LL.jpg">SQP_LL</a></td>
    <td><img width="100" src="../images/SQP_LL_LM.jpg"/><br/><a href="../images/SQP_LL_LM.jpg">SQP_LL_LM</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/SQP_LL_M.jpg"/><br/><a href="../images/SQP_LL_M.jpg">SQP_LL_M</a></td>
    <td><img width="100" src="../images/SQP_L_M.jpg"/><br/><a href="../images/SQP_L_M.jpg">SQP_L_M</a></td>
    <td><img width="100" src="../images/XOmega.jpg"/><br/><a href="../images/XOmega.jpg">XOmega</a></td>
    <td><img width="100" src="../images/all_curves_E.jpg"/><br/><a href="../images/all_curves_E.jpg">all_curves_E</a></td>
    <td><img width="100" src="../images/c_E[0].jpg"/><br/><a href="../images/c_E[0].jpg">c_E[0]</a></td>
    <td><img width="100" src="../images/c_E[1].jpg"/><br/><a href="../images/c_E[1].jpg">c_E[1]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_E[2].jpg"/><br/><a href="../images/c_E[2].jpg">c_E[2]</a></td>
    <td><img width="100" src="../images/c_E[3].jpg"/><br/><a href="../images/c_E[3].jpg">c_E[3]</a></td>
    <td><img width="100" src="../images/c_E[4].jpg"/><br/><a href="../images/c_E[4].jpg">c_E[4]</a></td>
    <td><img width="100" src="../images/c_E[5].jpg"/><br/><a href="../images/c_E[5].jpg">c_E[5]</a></td>
    <td><img width="100" src="../images/c_E[6].jpg"/><br/><a href="../images/c_E[6].jpg">c_E[6]</a></td>
    <td><img width="100" src="../images/c_E[7].jpg"/><br/><a href="../images/c_E[7].jpg">c_E[7]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_E[8].jpg"/><br/><a href="../images/c_E[8].jpg">c_E[8]</a></td>
    <td><img width="100" src="../images/c_H[0].jpg"/><br/><a href="../images/c_H[0].jpg">c_H[0]</a></td>
    <td><img width="100" src="../images/c_H[1].jpg"/><br/><a href="../images/c_H[1].jpg">c_H[1]</a></td>
    <td><img width="100" src="../images/c_H[2].jpg"/><br/><a href="../images/c_H[2].jpg">c_H[2]</a></td>
    <td><img width="100" src="../images/c_H[3].jpg"/><br/><a href="../images/c_H[3].jpg">c_H[3]</a></td>
    <td><img width="100" src="../images/c_H[4].jpg"/><br/><a href="../images/c_H[4].jpg">c_H[4]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_H[5].jpg"/><br/><a href="../images/c_H[5].jpg">c_H[5]</a></td>
    <td><img width="100" src="../images/c_H[6].jpg"/><br/><a href="../images/c_H[6].jpg">c_H[6]</a></td>
    <td><img width="100" src="../images/c_H[7].jpg"/><br/><a href="../images/c_H[7].jpg">c_H[7]</a></td>
    <td><img width="100" src="../images/c_H[8].jpg"/><br/><a href="../images/c_H[8].jpg">c_H[8]</a></td>
    <td><img width="100" src="../images/c_TEm.jpg"/><br/><a href="../images/c_TEm.jpg">c_TEm</a></td>
    <td><img width="100" src="../images/c_TEmq.jpg"/><br/><a href="../images/c_TEmq.jpg">c_TEmq</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_TEp.jpg"/><br/><a href="../images/c_TEp.jpg">c_TEp</a></td>
    <td><img width="100" src="../images/c_Tm.jpg"/><br/><a href="../images/c_Tm.jpg">c_Tm</a></td>
    <td><img width="100" src="../images/c_Tm[0].jpg"/><br/><a href="../images/c_Tm[0].jpg">c_Tm[0]</a></td>
    <td><img width="100" src="../images/c_Tm[10].jpg"/><br/><a href="../images/c_Tm[10].jpg">c_Tm[10]</a></td>
    <td><img width="100" src="../images/c_Tm[11].jpg"/><br/><a href="../images/c_Tm[11].jpg">c_Tm[11]</a></td>
    <td><img width="100" src="../images/c_Tm[12].jpg"/><br/><a href="../images/c_Tm[12].jpg">c_Tm[12]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tm[13].jpg"/><br/><a href="../images/c_Tm[13].jpg">c_Tm[13]</a></td>
    <td><img width="100" src="../images/c_Tm[14].jpg"/><br/><a href="../images/c_Tm[14].jpg">c_Tm[14]</a></td>
    <td><img width="100" src="../images/c_Tm[15].jpg"/><br/><a href="../images/c_Tm[15].jpg">c_Tm[15]</a></td>
    <td><img width="100" src="../images/c_Tm[16].jpg"/><br/><a href="../images/c_Tm[16].jpg">c_Tm[16]</a></td>
    <td><img width="100" src="../images/c_Tm[1].jpg"/><br/><a href="../images/c_Tm[1].jpg">c_Tm[1]</a></td>
    <td><img width="100" src="../images/c_Tm[2].jpg"/><br/><a href="../images/c_Tm[2].jpg">c_Tm[2]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tm[3].jpg"/><br/><a href="../images/c_Tm[3].jpg">c_Tm[3]</a></td>
    <td><img width="100" src="../images/c_Tm[4].jpg"/><br/><a href="../images/c_Tm[4].jpg">c_Tm[4]</a></td>
    <td><img width="100" src="../images/c_Tm[5].jpg"/><br/><a href="../images/c_Tm[5].jpg">c_Tm[5]</a></td>
    <td><img width="100" src="../images/c_Tm[6].jpg"/><br/><a href="../images/c_Tm[6].jpg">c_Tm[6]</a></td>
    <td><img width="100" src="../images/c_Tm[7].jpg"/><br/><a href="../images/c_Tm[7].jpg">c_Tm[7]</a></td>
    <td><img width="100" src="../images/c_Tm[8].jpg"/><br/><a href="../images/c_Tm[8].jpg">c_Tm[8]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tm[9].jpg"/><br/><a href="../images/c_Tm[9].jpg">c_Tm[9]</a></td>
    <td><img width="100" src="../images/c_Tm_extra.jpg"/><br/><a href="../images/c_Tm_extra.jpg">c_Tm_extra</a></td>
    <td><img width="100" src="../images/c_Tmq.jpg"/><br/><a href="../images/c_Tmq.jpg">c_Tmq</a></td>
    <td><img width="100" src="../images/c_Tmq[0].jpg"/><br/><a href="../images/c_Tmq[0].jpg">c_Tmq[0]</a></td>
    <td><img width="100" src="../images/c_Tmq[10].jpg"/><br/><a href="../images/c_Tmq[10].jpg">c_Tmq[10]</a></td>
    <td><img width="100" src="../images/c_Tmq[11].jpg"/><br/><a href="../images/c_Tmq[11].jpg">c_Tmq[11]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tmq[12].jpg"/><br/><a href="../images/c_Tmq[12].jpg">c_Tmq[12]</a></td>
    <td><img width="100" src="../images/c_Tmq[13].jpg"/><br/><a href="../images/c_Tmq[13].jpg">c_Tmq[13]</a></td>
    <td><img width="100" src="../images/c_Tmq[14].jpg"/><br/><a href="../images/c_Tmq[14].jpg">c_Tmq[14]</a></td>
    <td><img width="100" src="../images/c_Tmq[15].jpg"/><br/><a href="../images/c_Tmq[15].jpg">c_Tmq[15]</a></td>
    <td><img width="100" src="../images/c_Tmq[16].jpg"/><br/><a href="../images/c_Tmq[16].jpg">c_Tmq[16]</a></td>
    <td><img width="100" src="../images/c_Tmq[1].jpg"/><br/><a href="../images/c_Tmq[1].jpg">c_Tmq[1]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tmq[2].jpg"/><br/><a href="../images/c_Tmq[2].jpg">c_Tmq[2]</a></td>
    <td><img width="100" src="../images/c_Tmq[3].jpg"/><br/><a href="../images/c_Tmq[3].jpg">c_Tmq[3]</a></td>
    <td><img width="100" src="../images/c_Tmq[4].jpg"/><br/><a href="../images/c_Tmq[4].jpg">c_Tmq[4]</a></td>
    <td><img width="100" src="../images/c_Tmq[5].jpg"/><br/><a href="../images/c_Tmq[5].jpg">c_Tmq[5]</a></td>
    <td><img width="100" src="../images/c_Tmq[6].jpg"/><br/><a href="../images/c_Tmq[6].jpg">c_Tmq[6]</a></td>
    <td><img width="100" src="../images/c_Tmq[7].jpg"/><br/><a href="../images/c_Tmq[7].jpg">c_Tmq[7]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tmq[8].jpg"/><br/><a href="../images/c_Tmq[8].jpg">c_Tmq[8]</a></td>
    <td><img width="100" src="../images/c_Tmq[9].jpg"/><br/><a href="../images/c_Tmq[9].jpg">c_Tmq[9]</a></td>
    <td><img width="100" src="../images/c_Tmq_extra.jpg"/><br/><a href="../images/c_Tmq_extra.jpg">c_Tmq_extra</a></td>
    <td><img width="100" src="../images/c_Tp.jpg"/><br/><a href="../images/c_Tp.jpg">c_Tp</a></td>
    <td><img width="100" src="../images/c_Tp[0].jpg"/><br/><a href="../images/c_Tp[0].jpg">c_Tp[0]</a></td>
    <td><img width="100" src="../images/c_Tp[10].jpg"/><br/><a href="../images/c_Tp[10].jpg">c_Tp[10]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tp[11].jpg"/><br/><a href="../images/c_Tp[11].jpg">c_Tp[11]</a></td>
    <td><img width="100" src="../images/c_Tp[12].jpg"/><br/><a href="../images/c_Tp[12].jpg">c_Tp[12]</a></td>
    <td><img width="100" src="../images/c_Tp[13].jpg"/><br/><a href="../images/c_Tp[13].jpg">c_Tp[13]</a></td>
    <td><img width="100" src="../images/c_Tp[14].jpg"/><br/><a href="../images/c_Tp[14].jpg">c_Tp[14]</a></td>
    <td><img width="100" src="../images/c_Tp[15].jpg"/><br/><a href="../images/c_Tp[15].jpg">c_Tp[15]</a></td>
    <td><img width="100" src="../images/c_Tp[16].jpg"/><br/><a href="../images/c_Tp[16].jpg">c_Tp[16]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tp[1].jpg"/><br/><a href="../images/c_Tp[1].jpg">c_Tp[1]</a></td>
    <td><img width="100" src="../images/c_Tp[2].jpg"/><br/><a href="../images/c_Tp[2].jpg">c_Tp[2]</a></td>
    <td><img width="100" src="../images/c_Tp[3].jpg"/><br/><a href="../images/c_Tp[3].jpg">c_Tp[3]</a></td>
    <td><img width="100" src="../images/c_Tp[4].jpg"/><br/><a href="../images/c_Tp[4].jpg">c_Tp[4]</a></td>
    <td><img width="100" src="../images/c_Tp[5].jpg"/><br/><a href="../images/c_Tp[5].jpg">c_Tp[5]</a></td>
    <td><img width="100" src="../images/c_Tp[6].jpg"/><br/><a href="../images/c_Tp[6].jpg">c_Tp[6]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/c_Tp[7].jpg"/><br/><a href="../images/c_Tp[7].jpg">c_Tp[7]</a></td>
    <td><img width="100" src="../images/c_Tp[8].jpg"/><br/><a href="../images/c_Tp[8].jpg">c_Tp[8]</a></td>
    <td><img width="100" src="../images/c_Tp[9].jpg"/><br/><a href="../images/c_Tp[9].jpg">c_Tp[9]</a></td>
    <td><img width="100" src="../images/c_Tp_extra.jpg"/><br/><a href="../images/c_Tp_extra.jpg">c_Tp_extra</a></td>
    <td><img width="100" src="../images/curves_E.jpg"/><br/><a href="../images/curves_E.jpg">curves_E</a></td>
    <td><img width="100" src="../images/curves_H.jpg"/><br/><a href="../images/curves_H.jpg">curves_H</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/delta_ring.jpg"/><br/><a href="../images/delta_ring.jpg">delta_ring</a></td>
    <td><img width="100" src="../images/disc_delta.jpg"/><br/><a href="../images/disc_delta.jpg">disc_delta</a></td>
    <td><img width="100" src="../images/disc_pi.jpg"/><br/><a href="../images/disc_pi.jpg">disc_pi</a></td>
    <td><img width="100" src="../images/disc_zeta.jpg"/><br/><a href="../images/disc_zeta.jpg">disc_zeta</a></td>
    <td><img width="100" src="../images/disc_zeta_F16.jpg"/><br/><a href="../images/disc_zeta_F16.jpg">disc_zeta_F16</a></td>
    <td><img width="100" src="../images/extra_curves_E.jpg"/><br/><a href="../images/extra_curves_E.jpg">extra_curves_E</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/lin_proj_1_2.jpg"/><br/><a href="../images/lin_proj_1_2.jpg">lin_proj_1_2</a></td>
    <td><img width="100" src="../images/lin_proj_1_2_extra.jpg"/><br/><a href="../images/lin_proj_1_2_extra.jpg">lin_proj_1_2_extra</a></td>
    <td><img width="100" src="../images/lin_proj_1_5.jpg"/><br/><a href="../images/lin_proj_1_5.jpg">lin_proj_1_5</a></td>
    <td><img width="100" src="../images/lin_proj_1_5_extra.jpg"/><br/><a href="../images/lin_proj_1_5_extra.jpg">lin_proj_1_5_extra</a></td>
    <td><img width="100" src="../images/lin_proj_1_6.jpg"/><br/><a href="../images/lin_proj_1_6.jpg">lin_proj_1_6</a></td>
    <td><img width="100" src="../images/lin_proj_1_6_extra.jpg"/><br/><a href="../images/lin_proj_1_6_extra.jpg">lin_proj_1_6_extra</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/lin_proj_1_7.jpg"/><br/><a href="../images/lin_proj_1_7.jpg">lin_proj_1_7</a></td>
    <td><img width="100" src="../images/lin_proj_1_7_extra.jpg"/><br/><a href="../images/lin_proj_1_7_extra.jpg">lin_proj_1_7_extra</a></td>
    <td><img width="100" src="../images/lin_proj_3_5.jpg"/><br/><a href="../images/lin_proj_3_5.jpg">lin_proj_3_5</a></td>
    <td><img width="100" src="../images/lin_proj_3_5_extra.jpg"/><br/><a href="../images/lin_proj_3_5_extra.jpg">lin_proj_3_5_extra</a></td>
    <td><img width="100" src="../images/lin_proj_3_6.jpg"/><br/><a href="../images/lin_proj_3_6.jpg">lin_proj_3_6</a></td>
    <td><img width="100" src="../images/lin_proj_3_6_extra.jpg"/><br/><a href="../images/lin_proj_3_6_extra.jpg">lin_proj_3_6_extra</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/lin_proj_3_7.jpg"/><br/><a href="../images/lin_proj_3_7.jpg">lin_proj_3_7</a></td>
    <td><img width="100" src="../images/lin_proj_3_7_extra.jpg"/><br/><a href="../images/lin_proj_3_7_extra.jpg">lin_proj_3_7_extra</a></td>
    <td><img width="100" src="../images/lin_proj_5_6.jpg"/><br/><a href="../images/lin_proj_5_6.jpg">lin_proj_5_6</a></td>
    <td><img width="100" src="../images/lin_proj_5_6_extra.jpg"/><br/><a href="../images/lin_proj_5_6_extra.jpg">lin_proj_5_6_extra</a></td>
    <td><img width="100" src="../images/net_0.jpg"/><br/><a href="../images/net_0.jpg">net_0</a></td>
    <td><img width="100" src="../images/net_1.jpg"/><br/><a href="../images/net_1.jpg">net_1</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/net_2.jpg"/><br/><a href="../images/net_2.jpg">net_2</a></td>
    <td><img width="100" src="../images/net_3.jpg"/><br/><a href="../images/net_3.jpg">net_3</a></td>
    <td><img width="100" src="../images/net_5.jpg"/><br/><a href="../images/net_5.jpg">net_5</a></td>
    <td><img width="100" src="../images/pi_ring.jpg"/><br/><a href="../images/pi_ring.jpg">pi_ring</a></td>
    <td><img width="100" src="../images/sphere_wireframe.jpg"/><br/><a href="../images/sphere_wireframe.jpg">sphere_wireframe</a></td>
    <td><img width="100" src="../images/square_diffeo_H.jpg"/><br/><a href="../images/square_diffeo_H.jpg">square_diffeo_H</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/t_proj.jpg"/><br/><a href="../images/t_proj.jpg">t_proj</a></td>
    <td><img width="100" src="../images/t_proj_extra.jpg"/><br/><a href="../images/t_proj_extra.jpg">t_proj_extra</a></td>
    <td><img width="100" src="../images/tiles.jpg"/><br/><a href="../images/tiles.jpg">tiles</a></td>
    <td><img width="100" src="../images/torus_wireframe.jpg"/><br/><a href="../images/torus_wireframe.jpg">torus_wireframe</a></td>
    <td><img width="100" src="../images/v_square[11].jpg"/><br/><a href="../images/v_square[11].jpg">v_square[11]</a></td>
    <td><img width="100" src="../images/v_square[3].jpg"/><br/><a href="../images/v_square[3].jpg">v_square[3]</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/v_square[6].jpg"/><br/><a href="../images/v_square[6].jpg">v_square[6]</a></td>
    <td><img width="100" src="../images/w_proj.jpg"/><br/><a href="../images/w_proj.jpg">w_proj</a></td>
    <td><img width="100" src="../images/w_proj_extra.jpg"/><br/><a href="../images/w_proj_extra.jpg">w_proj_extra</a></td>
    <td><img width="100" src="../images/y_proj.jpg"/><br/><a href="../images/y_proj.jpg">y_proj</a></td>
    <td><img width="100" src="../images/y_proj_F16.jpg"/><br/><a href="../images/y_proj_F16.jpg">y_proj_F16</a></td>
    <td><img width="100" src="../images/y_proj_F4.jpg"/><br/><a href="../images/y_proj_F4.jpg">y_proj_F4</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/y_proj_extra.jpg"/><br/><a href="../images/y_proj_extra.jpg">y_proj_extra</a></td>
    <td><img width="100" src="../images/y_ring.jpg"/><br/><a href="../images/y_ring.jpg">y_ring</a></td>
    <td><img width="100" src="../images/z_proj.jpg"/><br/><a href="../images/z_proj.jpg">z_proj</a></td>
    <td><img width="100" src="../images/z_proj_F16.jpg"/><br/><a href="../images/z_proj_F16.jpg">z_proj_F16</a></td>
    <td><img width="100" src="../images/z_proj_F16_bare.jpg"/><br/><a href="../images/z_proj_F16_bare.jpg">z_proj_F16_bare</a></td>
    <td><img width="100" src="../images/z_proj_extra.jpg"/><br/><a href="../images/z_proj_extra.jpg">z_proj_extra</a></td>
   </tr>
   <tr>
    <td><img width="100" src="../images/zeta_ring.jpg"/><br/><a href="../images/zeta_ring.jpg">zeta_ring</a></td>
   </tr>
  </table>
 </body>


==> anc/doc/index.html <==
<html>
 <head>
  <title>Documentation</title>
  <style type="text/css">
     
table { empty-cells:show; }

table.edged { 
 border-collapse: collapse;
}

table.edged td {
 padding: 3px 0.5em;
 margin-left: 3px;
 border: 1px solid #CCCCCC; 
}

td.letter {
 text-align: center;
 background-color: #4CAF50;
}

  </style>
 </head>
 <body>
  <h1>Documentation</h1>
  <ul>
   <li><a href="classes.html">Index of classes</a></li>
   <li><a href="defs.html">Index of definitions</a> (in non object oriented code)</li>    
   <li><a href="images.html">Index of images</a></li>    
  </ul>   
 </body>
</html>


==> anc/doc/maple/Rn.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>######################################################################
<a name="line_2"></a># The declarations below allow us to specify the types of arguments
<a name="line_3"></a># to functions that we will define later.  
<a name="line_4"></a>
<a name="line_5"></a># Although type RR is intended to refer to real numbers, Maple
<a name="line_6"></a># will not test this very stringently.  It will reject sets, lists,
<a name="line_7"></a># vectors and so on, but it will accept any algebraic expression.
<a name="line_8"></a>
<a name="line_9"></a># Type RR0 will accept expressions that refer to real constants,
<a name="line_10"></a># such as sqrt(2) + exp(5) / 1.23.  It will reject expressions
<a name="line_11"></a># that involve variables, or that refer to non-real complex
<a name="line_12"></a># constants.
<a name="line_13"></a>
<a name="line_14"></a># Type RR1 will accept numeric constants like 1.2345 or 1/13, but
<a name="line_15"></a># reject symbolic expressions like Pi or sqrt(3).
<a name="line_16"></a>
<a name="line_17"></a>`type/RR`  := (u) -> type(u,algebraic);           <span style="color:red">#@ RR
</span><a name="line_18"></a>`type/RR0` := (u) -> type(u,realcons);            <span style="color:red">#@ RR0
</span><a name="line_19"></a>`type/RR1` := (u) -> type(u,numeric);             <span style="color:red">#@ RR1
</span><a name="line_20"></a>
<a name="line_21"></a># Types CC, CC0 and CC1 are analogous to RR, RR0 and RR1, but
<a name="line_22"></a># for complex numbers.
<a name="line_23"></a>
<a name="line_24"></a>`type/CC`  := (u) -> type(u,algebraic);           <span style="color:red">#@ CC
</span><a name="line_25"></a>`type/CC0` := (u) -> type(u,constant);            <span style="color:red">#@ CC0
</span><a name="line_26"></a>`type/CC1` := (u) -> type(u,complex(numeric));    <span style="color:red">#@ CC1
</span><a name="line_27"></a>
<a name="line_28"></a># Types RR_2, RR0_2 and RR1_2 are for elements of R^2, which
<a name="line_29"></a># we represent as lists.  (Note that Maple also has Vectors,
<a name="line_30"></a># which are different from lists, but for technical reasons we
<a name="line_31"></a># generally prefer to use lists.)
<a name="line_32"></a>
<a name="line_33"></a>`type/RR_2`  := (u) -> type(u,[algebraic,algebraic]); <span style="color:red">#@ RR_2
</span><a name="line_34"></a>`type/RR0_2` := (u) -> type(u,[realcons,realcons]);   <span style="color:red">#@ RR0_2
</span><a name="line_35"></a>`type/RR1_2` := (u) -> type(u,[numeric,numeric]);     <span style="color:red">#@ RR1_2
</span><a name="line_36"></a>
<a name="line_37"></a># Types RR_3, RR0_3 and RR1_3 are for elements of R^3
<a name="line_38"></a>`type/RR_3`  := (u) -> type(u,[algebraic,algebraic,algebraic]);  <span style="color:red">#@ RR_3
</span><a name="line_39"></a>`type/RR0_3` := (u) -> type(u,[realcons,realcons,realcons]);     <span style="color:red">#@ RR0_3
</span><a name="line_40"></a>`type/RR1_3` := (u) -> type(u,[numeric,numeric,numeric]);        <span style="color:red">#@ RR1_3
</span><a name="line_41"></a>
<a name="line_42"></a># Types RR_4, RR0_4 and RR1_4 are for elements of R^4
<a name="line_43"></a>`type/RR_4`  := (u) -> type(u,[algebraic,algebraic,algebraic,algebraic]); <span style="color:red">#@ RR_4
</span><a name="line_44"></a>`type/RR0_4` := (u) -> type(u,[realcons,realcons,realcons,realcons]);     <span style="color:red">#@ RR0_4
</span><a name="line_45"></a>`type/RR1_4` := (u) -> type(u,[numeric,numeric,numeric,numeric]);         <span style="color:red">#@ RR1_4
</span><a name="line_46"></a>
<a name="line_47"></a>protect(
<a name="line_48"></a> 'RR','RR0','RR1',
<a name="line_49"></a> 'CC','CC0','CC1',
<a name="line_50"></a> 'RR_2','RR0_2','RR1_2',
<a name="line_51"></a> 'RR_3','RR0_3','RR1_3',
<a name="line_52"></a> 'RR_4','RR0_4','RR1_4'
<a name="line_53"></a>);
<a name="line_54"></a>
<a name="line_55"></a>######################################################################
<a name="line_56"></a># Norms, dot products, cross products
<a name="line_57"></a>
<a name="line_58"></a># Distance between points in R^2, R^3 and R^4
<a name="line_59"></a>
<a name="line_60"></a>nm2 := (u::RR_2) -> sqrt(add(u[i]^2,i=1..2)); <span style="color:red">#@ nm2 
</span><a name="line_61"></a>nm3 := (u::RR_3) -> sqrt(add(u[i]^2,i=1..3)); <span style="color:red">#@ nm3 
</span><a name="line_62"></a>nm4 := (u::RR_4) -> sqrt(add(u[i]^2,i=1..4)); <span style="color:red">#@ nm4 
</span><a name="line_63"></a>
<a name="line_64"></a>dist := (d,a::list(RR),b::list(RR)) -> sqrt(add((a[i]-b[i])^2,i=1..d)): <span style="color:red">#@ dist 
</span><a name="line_65"></a>
<a name="line_66"></a>d2  := proc(u::RR_2 ,v::RR_2 ) sqrt(add((u[i]-v[i])^2,i=1..2)); end: <span style="color:red">#@ d2  
</span><a name="line_67"></a>d2f := proc(u::RR0_2,v::RR0_2) evalf(d2(u,v)); end:                  <span style="color:red">#@ d2f 
</span><a name="line_68"></a>d3  := proc(u::RR_3 ,v::RR_3 ) sqrt(add((u[i]-v[i])^2,i=1..3)); end: <span style="color:red">#@ d3  
</span><a name="line_69"></a>d3f := proc(u::RR0_3,v::RR0_3) evalf(d3(u,v)); end:                  <span style="color:red">#@ d3f 
</span><a name="line_70"></a>d4  := proc(u::RR_4 ,v::RR_4 ) sqrt(add((u[i]-v[i])^2,i=1..4)); end: <span style="color:red">#@ d4  
</span><a name="line_71"></a>d4f := proc(u::RR0_4,v::RR0_4) evalf(d4(u,v)); end:                  <span style="color:red">#@ d4f 
</span><a name="line_72"></a>
<a name="line_73"></a># Dot products in R^2, R^3 and R^4
<a name="line_74"></a>
<a name="line_75"></a>dp := (d,a::list(RR),b::list(RR)) -> add(a[i]*b[i],i=1..d):                <span style="color:red">#@ dp 
</span><a name="line_76"></a>dp2 := (a::RR_2,b::RR_2) -> a[1]*b[1] + a[2]*b[2]:                         <span style="color:red">#@ dp2 
</span><a name="line_77"></a>dp3 := (a::RR_3,b::RR_3) -> a[1]*b[1] + a[2]*b[2] + a[3]*b[3]:             <span style="color:red">#@ dp3 
</span><a name="line_78"></a>dp4 := (a::RR_4,b::RR_4) -> a[1]*b[1] + a[2]*b[2] + a[3]*b[3] + a[4]*b[4]: <span style="color:red">#@ dp4 
</span><a name="line_79"></a>dpv := (a::list(RR),b::list(RR)) -> `+`(op(a *~ b));                       <span style="color:red">#@ dpv 
</span><a name="line_80"></a>distv := (a::list(RR),b::list(RR)) -> sqrt(dpv(a -~ b,a -~ b));            <span style="color:red">#@ distv 
</span><a name="line_81"></a>
<a name="line_82"></a># Ordinary cross product of three-dimensional vectors.
<a name="line_83"></a>
<a name="line_84"></a><span style="color:red">#@ cross_product
</span><a name="line_85"></a>cross_product := (u::RR_3,v::RR_3) -> [
<a name="line_86"></a> u[2] * v[3] - u[3] * v[2],
<a name="line_87"></a> u[3] * v[1] - u[1] * v[3],
<a name="line_88"></a> u[1] * v[2] - u[2] * v[1]
<a name="line_89"></a>]:
<a name="line_90"></a>
<a name="line_91"></a>
<a name="line_92"></a># cross_product4(u,v,w) is a vector in R^4 depending on vectors
<a name="line_93"></a># u,v,w in R^4.  It is orthogonal to each of u, v and w.  If 
<a name="line_94"></a># u,v and w are othogonal then |cross_product4(u,v,w)| = |u||v||w|.
<a name="line_95"></a>
<a name="line_96"></a><span style="color:red">#@ cross_product4
</span><a name="line_97"></a>cross_product4 := (u::RR_4,v::RR_4,w::RR_4) -> [
<a name="line_98"></a> -u[2]*v[3]*w[4]+u[2]*v[4]*w[3]-v[2]*w[3]*u[4]+v[2]*u[3]*w[4]-w[2]*u[3]*v[4]+w[2]*v[3]*u[4], 
<a name="line_99"></a>  u[1]*v[3]*w[4]-u[1]*v[4]*w[3]+v[1]*w[3]*u[4]-v[1]*u[3]*w[4]+w[1]*u[3]*v[4]-w[1]*v[3]*u[4], 
<a name="line_100"></a> -u[1]*v[2]*w[4]+u[1]*v[4]*w[2]-v[1]*w[2]*u[4]+v[1]*u[2]*w[4]-w[1]*u[2]*v[4]+w[1]*v[2]*u[4], 
<a name="line_101"></a>  u[1]*v[2]*w[3]-u[1]*v[3]*w[2]+v[1]*w[2]*u[3]-v[1]*u[2]*w[3]+w[1]*u[2]*v[3]-w[1]*v[2]*u[3]
<a name="line_102"></a>]:
<a name="line_103"></a>
<a name="line_104"></a>######################################################################
<a name="line_105"></a># Isometric simplices
<a name="line_106"></a>
<a name="line_107"></a># Map from the 2-simplex to the equilateral triangle in R^2 with 
<a name="line_108"></a># vertices [1,0] and [-1/2,+/- sqrt(3)/2].
<a name="line_109"></a>
<a name="line_110"></a># Arguments can be given as (t1,t2) or ([t1,t2]) or (t0,t1,t2) or
<a name="line_111"></a># ([t0,t1,t2]).  If t0 is missing then it is taken to be 1-t1-t2.
<a name="line_112"></a>
<a name="line_113"></a><span style="color:red">#@ triangle_proj
</span><a name="line_114"></a>triangle_proj := proc()
<a name="line_115"></a> local tt;
<a name="line_116"></a> if nargs = 1 then tt := args[1] else tt := [args]; fi;
<a name="line_117"></a> if nops(tt) = 2 then tt = [1 - tt[1] - tt[2],tt[1],tt[2]]; fi;
<a name="line_118"></a> return([tt[1]-tt[2]/2-tt[3]/2,(tt[2]-tt[3])*sqrt(3)/2]);
<a name="line_119"></a>end:
<a name="line_120"></a>
<a name="line_121"></a><span style="color:red">#@ triangle_lift
</span><a name="line_122"></a>triangle_lift := (xy) -> [1/3+(2/3)*xy[1],
<a name="line_123"></a>                          1/3-(1/3)*xy[1]+(1/3)*sqrt(3)*xy[2], 
<a name="line_124"></a>                          1/3-(1/3)*xy[1]-(1/3)*sqrt(3)*xy[2]]:
<a name="line_125"></a>
<a name="line_126"></a>######################################################################
<a name="line_127"></a>
<a name="line_128"></a># Conversion between complex numbers and pairs of real numbers.
<a name="line_129"></a>
<a name="line_130"></a>C_to_R2 := (z) -> [Re(z),Im(z)];       <span style="color:red">#@ C_to_R2 
</span><a name="line_131"></a>R2_to_C := (xy) -> xy[1] + I * xy[2];  <span style="color:red">#@ R2_to_C 
</span><a name="line_132"></a>
<a name="line_133"></a>C_mult := (u,v) -> [u[1]*v[1]-u[2]*v[2], u[1]*v[2]+u[2]*v[1]]; <span style="color:red">#@ C_mult 
</span><a name="line_134"></a>
<a name="line_135"></a># Any polynomial f : R -> R extends in an obvious way to give a
<a name="line_136"></a># function C -> C, and by identifying C with R^2 we obtain a 
<a name="line_137"></a># function g : R^2 -> R^2.  The function below converts f to g. 
<a name="line_138"></a>
<a name="line_139"></a><span style="color:red">#@ series_on_R2
</span><a name="line_140"></a>series_on_R2 := proc(f)
<a name="line_141"></a> local t,u,ft,d,up,ans,i,c;
<a name="line_142"></a> ft := f(t);
<a name="line_143"></a> d := degree(ft,t);
<a name="line_144"></a> up := [1,0];
<a name="line_145"></a> ans := [0,0];
<a name="line_146"></a> for i from 0 to d do
<a name="line_147"></a>  c := coeff(ft,t,i);
<a name="line_148"></a>  ans := expand(ans +~ c *~ up);
<a name="line_149"></a>  up := expand([u[1] * up[1] - u[2] * up[2],u[1] * up[2] + u[2] * up[1]]);
<a name="line_150"></a> od;
<a name="line_151"></a> return unapply(ans,u);
<a name="line_152"></a>end:
<a name="line_153"></a>
<a name="line_154"></a>######################################################################
<a name="line_155"></a># Several versions of stereographic projection
<a name="line_156"></a>
<a name="line_157"></a># stereo() is the stereographic homeomorphism from 
<a name="line_158"></a># S^3 minus { [0,0,0,1] } to R^3.  The inverse homeomorphism is 
<a name="line_159"></a># unstereo(). 
<a name="line_160"></a>
<a name="line_161"></a><span style="color:red">#@ S3_to_R3
</span><a name="line_162"></a>S3_to_R3 := (x::RR_4) -> [x[1]/(1-x[4]),x[2]/(1-x[4]),x[3]/(1-x[4])];
<a name="line_163"></a>
<a name="line_164"></a><span style="color:red">#@ R3_to_S3
</span><a name="line_165"></a>R3_to_S3 := (u::RR_3) -> [seq(2*u[i]/(add(u[j]^2,j=1..3)+1),i=1..3),
<a name="line_166"></a>                          (add(u[j]^2,j=1..3)-1)/(add(u[j]^2,j=1..3)+1)];
<a name="line_167"></a>
<a name="line_168"></a>stereo   := eval(S3_to_R3); <span style="color:red">#@ stereo   
</span><a name="line_169"></a>unstereo := eval(R3_to_S3); <span style="color:red">#@ unstereo 
</span><a name="line_170"></a>
<a name="line_171"></a># Some convenience functions for plotting via stereographic projection.
<a name="line_172"></a>
<a name="line_173"></a><span style="color:red">#@ stereo_point
</span><a name="line_174"></a>stereo_point      := proc(x::RR_4) point(stereo(x),args[2..-1]); end:
<a name="line_175"></a>
<a name="line_176"></a><span style="color:red">#@ stereo_curve
</span><a name="line_177"></a>stereo_curve      := proc(xs::list(RR_4)) curve(map(stereo,xs),args[2..-1]); end:
<a name="line_178"></a>
<a name="line_179"></a><span style="color:red">#@ stereo_polygon
</span><a name="line_180"></a>stereo_polygon    := proc(xs::list(RR_4)) polygon(map(stereo,xs),args[2..-1]); end:
<a name="line_181"></a>
<a name="line_182"></a><span style="color:red">#@ stereo_spacecurve
</span><a name="line_183"></a>stereo_spacecurve := proc(x::RR_4) spacecurve(stereo(x),args[2..-1]); end:
<a name="line_184"></a>
<a name="line_185"></a><span style="color:red">#@ R_to_S1
</span><a name="line_186"></a>R_to_S1 := proc(x::RR) 
<a name="line_187"></a> if x = infinity then
<a name="line_188"></a>  return([-1,0]);
<a name="line_189"></a> else
<a name="line_190"></a>  return([(1-x^2)/(1+x^2),2*x/(1+x^2)]);
<a name="line_191"></a> fi;
<a name="line_192"></a>end:
<a name="line_193"></a>
<a name="line_194"></a><span style="color:red">#@ S1_to_R 
</span><a name="line_195"></a>S1_to_R := proc(u::RR_2) 
<a name="line_196"></a> if u[1] = -1 then
<a name="line_197"></a>  return infinity;
<a name="line_198"></a> else
<a name="line_199"></a>  return u[2]/(1 + u[1]);
<a name="line_200"></a> fi;
<a name="line_201"></a>end:
<a name="line_202"></a>
<a name="line_203"></a># SC1 is the unit circle in C (rather than R^2)
<a name="line_204"></a>
<a name="line_205"></a><span style="color:red">#@ R_to_SC1 
</span><a name="line_206"></a>R_to_SC1 := proc(x::RR)  
<a name="line_207"></a> if x = infinity then
<a name="line_208"></a>  return(-1);
<a name="line_209"></a> else
<a name="line_210"></a>  return((1-x^2+2*I*x)/(1+x^2));
<a name="line_211"></a> fi;
<a name="line_212"></a>end:
<a name="line_213"></a>
<a name="line_214"></a><span style="color:red">#@ RP1_to_SC1 
</span><a name="line_215"></a>RP1_to_SC1 := proc(xy::RR_2)  
<a name="line_216"></a> return (xy[2]^2-xy[1]^2+2*I*xy[1]*xy[2])/(xy[1]^2+xy[2]^2);
<a name="line_217"></a>end:
<a name="line_218"></a>
<a name="line_219"></a># SC1_to_R and SC1_to_R_alt are in theory the same.  However,
<a name="line_220"></a># SC1_to_R(z) is guaranteed to be real, even if |z| is slightly
<a name="line_221"></a># different from 1.  On the other hand, SC1_to_R_alt  
<a name="line_222"></a>
<a name="line_223"></a><span style="color:red">#@ SC1_to_R 
</span><a name="line_224"></a>SC1_to_R := proc(u::CC) 
<a name="line_225"></a> if u = -1 then
<a name="line_226"></a>  return infinity;
<a name="line_227"></a> else
<a name="line_228"></a>  return Im(u)/(1 + Re(u));
<a name="line_229"></a> fi;
<a name="line_230"></a>end:
<a name="line_231"></a>
<a name="line_232"></a>SC1_to_R_alt := (z) -> I*(1-z)/(1+z); <span style="color:red">#@ SC1_to_R_alt 
</span><a name="line_233"></a>
<a name="line_234"></a># I is the interval [-1,1]
<a name="line_235"></a>
<a name="line_236"></a>R_to_I   := (t) -> t/sqrt(1+t^2);             <span style="color:red">#@ R_to_I   
</span><a name="line_237"></a>I_to_R   := (t) -> t/sqrt(1-t^2);             <span style="color:red">#@ I_to_R   
</span><a name="line_238"></a>
<a name="line_239"></a>S1_to_I  := u -> u[2]/sqrt(2*(1+u[1]));       <span style="color:red">#@ S1_to_I  
</span><a name="line_240"></a>I_to_S1  := t -> [1-2*t^2,2*t*sqrt(1-t^2)];   <span style="color:red">#@ I_to_S1  
</span><a name="line_241"></a>
<a name="line_242"></a>SC1_to_I := z -> Im(z)/sqrt(2*(1+Re(z)));     <span style="color:red">#@ SC1_to_I 
</span><a name="line_243"></a>
<a name="line_244"></a># tan_sum satisfies tan_sum(tan(s),tan(t)) = tan(s+t).
<a name="line_245"></a>
<a name="line_246"></a>tan_sum := (a,b) -> (a + b)/(1 - a*b);        <span style="color:red">#@ tan_sum 
</span><a name="line_247"></a>
<a name="line_248"></a># C_to_S2 is the usual homeomorphism from the Riemann sphere to
<a name="line_249"></a># S^2, normalised to send the unit circle in C to the equator.
<a name="line_250"></a>
<a name="line_251"></a><span style="color:red">#@ C_to_S2 
</span><a name="line_252"></a>C_to_S2 := proc(z::CC) 
<a name="line_253"></a> if z = infinity then 
<a name="line_254"></a>  return([0,0,1]);
<a name="line_255"></a> else
<a name="line_256"></a>  return 
<a name="line_257"></a>   [2*Re(z)/(1+abs(z)^2),2*Im(z)/(1+abs(z)^2),(abs(z)^2-1)/(1+abs(z)^2)];
<a name="line_258"></a> fi;
<a name="line_259"></a>end:
<a name="line_260"></a>
<a name="line_261"></a><span style="color:red">#@ S2_to_C 
</span><a name="line_262"></a>S2_to_C := proc(u::RR_3) 
<a name="line_263"></a> if u[3] = 1 then
<a name="line_264"></a>  return(infinity);
<a name="line_265"></a> else 
<a name="line_266"></a>  return(simplify((u[1]+I*u[2])/(1-u[3])));
<a name="line_267"></a> fi;
<a name="line_268"></a>end:
<a name="line_269"></a>
<a name="line_270"></a><span style="color:red">#@ S2_tangent_frame
</span><a name="line_271"></a>S2_tangent_frame := proc(a::RR1_3)
<a name="line_272"></a> local e,b,c,i,j,m;
<a name="line_273"></a>
<a name="line_274"></a> e[1] := [1,0,0];
<a name="line_275"></a> e[2] := [0,1,0];
<a name="line_276"></a> e[3] := [0,0,1];
<a name="line_277"></a> i := 0;
<a name="line_278"></a> m := 0;
<a name="line_279"></a>
<a name="line_280"></a> for j from 1 to 3 do 
<a name="line_281"></a>  e[j] := e[j] - dp3(e[j],a) *~ a;
<a name="line_282"></a>  if nm3(e[j]) > m then 
<a name="line_283"></a>   m := nm3(e[j]);
<a name="line_284"></a>   i := j;
<a name="line_285"></a>  fi;
<a name="line_286"></a> od;
<a name="line_287"></a>
<a name="line_288"></a> b := e[i] /~ nm3(e[i]);
<a name="line_289"></a> c := cross_product(b,a);
<a name="line_290"></a> return [b,c];
<a name="line_291"></a>end:
<a name="line_292"></a>
<a name="line_293"></a># stereo_shift(x,a) is a version of stereographic projection that
<a name="line_294"></a># sends a to zero and -a to infinity.
<a name="line_295"></a>
<a name="line_296"></a><span style="color:red">#@ stereo_shift 
</span><a name="line_297"></a>stereo_shift := (x::RR_4, a::RR_4) ->  
<a name="line_298"></a>[(-x[1]*a[4]+x[2]*a[3]-x[3]*a[2]+x[4]*a[1])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4]),
<a name="line_299"></a> (-x[1]*a[3]-x[2]*a[4]+x[3]*a[1]+x[4]*a[2])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4]),
<a name="line_300"></a> (x[1]*a[2]-x[2]*a[1]-x[3]*a[4]+x[4]*a[3])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4])]:
<a name="line_301"></a>
<a name="line_302"></a><span style="color:red">#@ unstereo_shift 
</span><a name="line_303"></a>unstereo_shift := (u::RR_3,a::RR_4) -> [ 
<a name="line_304"></a> -(2*u[1]*a[4]+2*u[2]*a[3]-2*u[3]*a[2]+a[1]*u[1]^2+a[1]*u[2]^2+a[1]*u[3]^2-a[1])/(u[1]^2+u[2]^2+u[3]^2+1),
<a name="line_305"></a> -(-2*u[1]*a[3]+2*u[2]*a[4]+2*u[3]*a[1]+a[2]*u[1]^2+a[2]*u[2]^2+a[2]*u[3]^2-a[2])/(u[1]^2+u[2]^2+u[3]^2+1),
<a name="line_306"></a> (-2*u[1]*a[2]+2*u[2]*a[1]-2*u[3]*a[4]-a[3]*u[1]^2-a[3]*u[2]^2-a[3]*u[3]^2+a[3])/(u[1]^2+u[2]^2+u[3]^2+1),
<a name="line_307"></a> (2*u[1]*a[1]+2*u[2]*a[2]+2*u[3]*a[3]-a[4]*u[1]^2-a[4]*u[2]^2-a[4]*u[3]^2+a[4])/(u[1]^2+u[2]^2+u[3]^2+1)]:
<a name="line_308"></a>
<a name="line_309"></a>######################################################################
<a name="line_310"></a># A Mobius function that preserves the unit circle
<a name="line_311"></a>
<a name="line_312"></a>mob := (z,a) -> (z - a)/(1 - conjugate(a)*z); <span style="color:red">#@ mob 
</span><a name="line_313"></a>
<a name="line_314"></a># This assumes that u and v lie in the unit disc, and returns the
<a name="line_315"></a># unique holomorphic involution of the unit disc that exchanges
<a name="line_316"></a># u and v.
<a name="line_317"></a>
<a name="line_318"></a><span style="color:red">#@ switcher 
</span><a name="line_319"></a>switcher := proc(u,v) 
<a name="line_320"></a> local a,z;
<a name="line_321"></a> a := (u+v+conjugate(u+v)*u*v)/(1-abs(u*v)^2);
<a name="line_322"></a> return unapply((a-z)/(1-conjugate(a)*z),z);
<a name="line_323"></a>end:
<a name="line_324"></a>
<a name="line_325"></a><span style="color:red">#@ midpoint_Delta 
</span><a name="line_326"></a>midpoint_Delta := proc(u,v) 
<a name="line_327"></a> local a;
<a name="line_328"></a> a := (u+v+conjugate(u+v)*u*v)/(1-abs(u*v)^2);
<a name="line_329"></a> if a = 0 then
<a name="line_330"></a>  return 0;
<a name="line_331"></a> else 
<a name="line_332"></a>  return ((1-sqrt(1-abs(a)^2))/conjugate(a));
<a name="line_333"></a> fi;
<a name="line_334"></a>end:
<a name="line_335"></a>
<a name="line_336"></a>######################################################################
<a name="line_337"></a># Polar coordinates on S^3
<a name="line_338"></a>
<a name="line_339"></a><span style="color:red">#@ S3_polar 
</span><a name="line_340"></a>S3_polar := (abc::RR_3) ->
<a name="line_341"></a> [cos(abc[1])*cos(abc[2]),cos(abc[1])*sin(abc[2]),
<a name="line_342"></a>  sin(abc[1])*cos(abc[3]),sin(abc[1])*sin(abc[3])];
<a name="line_343"></a>
<a name="line_344"></a><span style="color:red">#@ S3_polar_inv 
</span><a name="line_345"></a>S3_polar_inv := (x::RR_4) ->
<a name="line_346"></a> [arcsin(sqrt(x[3]^2+x[4]^2)),
<a name="line_347"></a>  arcsin(x[2]/sqrt(x[1]^2+x[2]^2)),
<a name="line_348"></a>  arcsin(x[4]/sqrt(x[3]^2+x[4]^2))];
<a name="line_349"></a>
<a name="line_350"></a>######################################################################
<a name="line_351"></a># Various different models for the 2-torus:
<a name="line_352"></a>#
<a name="line_353"></a># T refers to points s in R^4 with s[1]^2+s[2]^2 = s[3]^2+s[4]^2 = 1.
<a name="line_354"></a># TA refers to pairs of angles
<a name="line_355"></a># TC refers to pairs of unit complex numbers
<a name="line_356"></a># TP refers to (R u infinity)^2
<a name="line_357"></a>
<a name="line_358"></a>TA_to_TC := (theta) -> [exp(I*theta[1]),exp(I*theta[2])]; <span style="color:red">#@ TA_to_TC 
</span><a name="line_359"></a>TA_to_TP := (theta) -> [tan(theta[1]/2),tan(theta[2]/2)]; <span style="color:red">#@ TA_to_TP 
</span><a name="line_360"></a>TA_to_T  := (theta) -> [cos(theta[1]),sin(theta[1]),cos(theta[2]),sin(theta[2])]; <span style="color:red">#@ TA_to_T  
</span><a name="line_361"></a>TC_to_TA := (z) -> [argument(z[1]),argument(z[2])]; <span style="color:red">#@ TC_to_TA 
</span><a name="line_362"></a>TC_to_TP := (z) -> [Im(z[1])/(1+Re(z[1])),Im(z[2])/(1+Re(z[2]))]; <span style="color:red">#@ TC_to_TP 
</span><a name="line_363"></a>TC_to_T  := (z) -> [Re(z[1]),Im(z[1]),Re(z[2]),Im(z[2])]; <span style="color:red">#@ TC_to_T  
</span><a name="line_364"></a>TP_to_TA := (t) -> [2*arctan(t[1]),2*arctan(t[2])]; <span style="color:red">#@ TP_to_TA 
</span><a name="line_365"></a>TP_to_TC := (t) -> [(1+I*t[1])/(1-I*t[1]),(1+I*t[2])/(1-I*t[2])]; <span style="color:red">#@ TP_to_TC 
</span><a name="line_366"></a>TP_to_T  := (t) -> [(1-t[1]^2)/(1+t[1]^2),2*t[1]/(1+t[1]^2), 
<a name="line_367"></a>                    (1-t[2]^2)/(1+t[2]^2),2*t[2]/(1+t[2]^2)]; <span style="color:red">#@ TP_to_T  
</span><a name="line_368"></a>T_to_TA  := (s) -> [arctan(s[2],s[1]),arctan(s[4],s[3])]; <span style="color:red">#@ T_to_TA  
</span><a name="line_369"></a>T_to_TC  := (s) -> [s[1]+I*s[2],s[3]+I*s[4]]; <span style="color:red">#@ T_to_TC  
</span><a name="line_370"></a>T_to_TP  := (s) -> [s[2]/(1+s[1]),s[4]/(1+s[3])]; <span style="color:red">#@ T_to_TP  
</span><a name="line_371"></a> 
<a name="line_372"></a># T_to_S2 gives a homeomorphism T/C_2 -> S^2.
<a name="line_373"></a>T_to_S2   := (s)     -> [s[3]-s[1],s[2]*s[4],-s[3]-s[1]]/~ sqrt((1+s[1]^2)*(1+s[3]^2)); <span style="color:red">#@ T_to_S2   
</span><a name="line_374"></a>TP_to_S2  := (a)     -> [a[1]^2-a[2]^2, 2*a[1]*a[2], a[1]^2*a[2]^2-1] /~ sqrt((1+a[1]^4)*(1+a[2]^4)); <span style="color:red">#@ TP_to_S2  
</span><a name="line_375"></a>TA_to_S2  := (theta) -> T_to_S2(TA_to_T(theta)); <span style="color:red">#@ TA_to_S2  
</span><a name="line_376"></a>TC_to_S2  := (z)     -> T_to_S2(TC_to_T(z)); <span style="color:red">#@ TC_to_S2  
</span><a name="line_377"></a>
<a name="line_378"></a># This is a generically defined section for T_to_S2
<a name="line_379"></a><span style="color:red">#@ S2_to_TP 
</span><a name="line_380"></a>S2_to_TP := (u) -> [ 
<a name="line_381"></a> abs(u[2])/sqrt((sqrt(1-u[1]^2)-u[3])*(sqrt(1-u[3]^2)-u[1])),
<a name="line_382"></a>     u[2] /sqrt((sqrt(1-u[1]^2)-u[3])*(sqrt(1-u[3]^2)+u[1]))
<a name="line_383"></a>];
<a name="line_384"></a>
<a name="line_385"></a># T_to_R3 is the standard embedding of T in R^3.
<a name="line_386"></a>T_to_R3  := (t) -> [t[1]*(2+t[3]),t[2]*(2+t[3]),t[4]]; <span style="color:red">#@ T_to_R3  
</span><a name="line_387"></a>TA_to_R3 := (theta) -> T_to_R3(TA_to_T(theta));        <span style="color:red">#@ TA_to_R3 
</span><a name="line_388"></a>TC_to_R3 := (z)     -> T_to_R3(TC_to_T(z));            <span style="color:red">#@ TC_to_R3 
</span><a name="line_389"></a>TP_to_R3 := (t)     -> T_to_R3(TP_to_T(t));            <span style="color:red">#@ TP_to_R3 
</span><a name="line_390"></a>
<a name="line_391"></a># We next have similar functions for the 4-torus
<a name="line_392"></a>
<a name="line_393"></a>TTA_to_TTC := (theta) -> [seq(exp(I*theta[i]),i=1..4)]; <span style="color:red">#@ TTA_to_TTC 
</span><a name="line_394"></a>TTA_to_TTP := (theta) -> [seq(tan(theta[i]/2),i=1..4)]; <span style="color:red">#@ TTA_to_TTP 
</span><a name="line_395"></a>TTA_to_TT  := (theta) -> map(op,[seq([cos(theta[i]),sin(theta[i])],i=1..4)]); <span style="color:red">#@ TTA_to_TT  
</span><a name="line_396"></a>TTC_to_TTA := (z) -> [seq(argument(z[i]),i=1..4)]; <span style="color:red">#@ TTC_to_TTA 
</span><a name="line_397"></a>TTC_to_TTP := (z) -> [seq(Im(z[i])/(1+Re(z[i])),i=1..4)]; <span style="color:red">#@ TTC_to_TTP 
</span><a name="line_398"></a>TTC_to_TT  := (z) -> map(op,[seq([Re(z[i]),Im(z[i])],i=1..4)]); <span style="color:red">#@ TTC_to_TT  
</span><a name="line_399"></a>TTP_to_TTA := (t) -> [seq(2*arctan(t[i]),i=1..4)]; <span style="color:red">#@ TTP_to_TTA 
</span><a name="line_400"></a>TTP_to_TTC := (t) -> [seq((1+I*t[i])/(1-I*t[i]),i=1..4)]; <span style="color:red">#@ TTP_to_TTC 
</span><a name="line_401"></a>TTP_to_TT  := (t) -> map(op,[seq([(1-t[i]^2)/(1+t[i]^2),2*t[i]/(1+t[i]^2)],i=1..4)]); <span style="color:red">#@ TTP_to_TT  
</span><a name="line_402"></a>TT_to_TTA  := (s) -> [seq(arctan(s[2*i],s[2*i-1]),i=1..4)]; <span style="color:red">#@ TT_to_TTA  
</span><a name="line_403"></a>TT_to_TTC  := (s) -> [seq(s[2*i-1]+I*s[2*i],i=1..4)]; <span style="color:red">#@ TT_to_TTC  
</span><a name="line_404"></a>TT_to_TTP  := (s) -> [seq(s[2*i]/(1+s[2*i-1]),i=1..4)]; <span style="color:red">#@ TT_to_TTP  
</span><a name="line_405"></a>
<a name="line_406"></a>######################################################################
<a name="line_407"></a># Quaternions 
<a name="line_408"></a>
<a name="line_409"></a># We identify R^4 with the quaternions by the rule
<a name="line_410"></a># [x1,x2,x3,x4] |-> x1 i + x2 j + x3 k + x4.
<a name="line_411"></a>
<a name="line_412"></a><span style="color:red">#@ H_mult 
</span><a name="line_413"></a>H_mult := proc(a::RR_4,b::RR_4) 
<a name="line_414"></a> [  a[1]*b[4] + a[2]*b[3] - a[3]*b[2] + a[4]*b[1] ,
<a name="line_415"></a>  - a[1]*b[3] + a[2]*b[4] + a[3]*b[1] + a[4]*b[2] ,
<a name="line_416"></a>    a[1]*b[2] - a[2]*b[1] + a[3]*b[4] + a[4]*b[3] ,
<a name="line_417"></a>  - a[1]*b[1] - a[2]*b[2] - a[3]*b[3] + a[4]*b[4]
<a name="line_418"></a> ];
<a name="line_419"></a>end:
<a name="line_420"></a>
<a name="line_421"></a><span style="color:red">#@ H_conjugate 
</span><a name="line_422"></a>H_conjugate := proc(a::RR_4)
<a name="line_423"></a> [-a[1],-a[2],-a[3],a[4]];
<a name="line_424"></a>end:
<a name="line_425"></a>
<a name="line_426"></a><span style="color:red">#@ H_quotient 
</span><a name="line_427"></a>H_quotient := proc(a,b)
<a name="line_428"></a> H_mult(a,H_conjugate(b)) /~ nm4(b)^2;
<a name="line_429"></a>end:
<a name="line_430"></a>
<a name="line_431"></a>######################################################################
<a name="line_432"></a># The Hopf fibration
<a name="line_433"></a>
<a name="line_434"></a># The Hopf fibration from R^4\{0} to S^2
<a name="line_435"></a><span style="color:red">#@ hopf_map 
</span><a name="line_436"></a>hopf_map := (x::RR_4) ->
<a name="line_437"></a> [2*x[1]*x[3]+2*x[2]*x[4],
<a name="line_438"></a>  2*x[1]*x[4]-2*x[2]*x[3],
<a name="line_439"></a>  x[1]^2+x[2]^2-x[3]^2-x[4]^2]/~(rho(x));
<a name="line_440"></a>
<a name="line_441"></a><span style="color:red">#@ find_hopf_preimages 
</span><a name="line_442"></a>find_hopf_preimages := proc(y::RR_3)
<a name="line_443"></a> local eqs,sol,fsol,is_real,x,xx; 
<a name="line_444"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_445"></a> is_real := (u) -> (Im(u[1]) = 0 and Im(u[2]) = 0 and Im(u[3]) = 0 and Im(u[4]) = 0):
<a name="line_446"></a> eqs := {g0(x)=0,hopf_proj(x)[1]=y[1],hopf_proj(x)[2]=y[2],hopf_proj(x)[3]=y[3]};
<a name="line_447"></a> sol := [solve(eqs,{op(xx)})]:
<a name="line_448"></a> fsol := select(is_real,evalf(map(s -> subs(s,xx),sol)));
<a name="line_449"></a> return(fsol);
<a name="line_450"></a>end:
<a name="line_451"></a>
<a name="line_452"></a><span style="color:red">#@ act_hopf
</span><a name="line_453"></a>act_hopf[1]    := (u) -> [ u[1], u[2], u[3]];
<a name="line_454"></a>act_hopf[LL]   := (u) -> [-u[1],-u[2], u[3]];
<a name="line_455"></a>act_hopf[LM]   := (u) -> [ u[2], u[1], u[3]];
<a name="line_456"></a>act_hopf[LLLM] := (u) -> [-u[2],-u[1], u[3]];
<a name="line_457"></a>act_hopf[LN]   := (u) -> [-u[2],-u[1], u[3]];
<a name="line_458"></a>act_hopf[LLLN] := (u) -> [ u[2], u[1], u[3]];
<a name="line_459"></a>act_hopf[MN]   := (u) -> [-u[1],-u[2], u[3]];
<a name="line_460"></a>act_hopf[LLMN] := (u) -> [ u[1], u[2], u[3]];
<a name="line_461"></a>
<a name="line_462"></a>
<a name="line_463"></a>######################################################################
<a name="line_464"></a># Random points on spheres
<a name="line_465"></a>
<a name="line_466"></a><span style="color:red">#@ random_S3_point 
</span><a name="line_467"></a>random_S3_point := proc()
<a name="line_468"></a> local x,rr,nx;
<a name="line_469"></a> rr := rand(-1000..1000);
<a name="line_470"></a> nx := 0;
<a name="line_471"></a> while nx < 0.1 or nx > 1 do 
<a name="line_472"></a>  x := [rr(),rr(),rr(),rr()] /~ 1000.;
<a name="line_473"></a>  nx := sqrt(add(x[i]^2,i=1..4));
<a name="line_474"></a> od;
<a name="line_475"></a> x := x /~ nx;
<a name="line_476"></a> return(x);
<a name="line_477"></a>end:
<a name="line_478"></a>
<a name="line_479"></a>random_S2_point := () -> hopf_map(random_S3_point());
<a name="line_480"></a>
<a name="line_481"></a>######################################################################
<a name="line_482"></a># R2_zone(x,y) returns an integer between 0 and 16 depending on the
<a name="line_483"></a># argument theta of (x,y).  If theta = k * Pi/4 then the result is 
<a name="line_484"></a># 2k+1.  If k * Pi/4 < theta < (k+1) * Pi/4 then the result is 2k+2.
<a name="line_485"></a># If (x,y) = (0,0) then theta is undefined and the result is 0.
<a name="line_486"></a>#
<a name="line_487"></a># We also define C_zone(x + I*y) = R2_zone(x,y).
<a name="line_488"></a>
<a name="line_489"></a><span style="color:red">#@ R2_zone 
</span><a name="line_490"></a>R2_zone := proc(x0,y0)
<a name="line_491"></a> local x,y;
<a name="line_492"></a> x := evalf(x0);
<a name="line_493"></a> y := evalf(y0);
<a name="line_494"></a> if x = 0 and y = 0 then
<a name="line_495"></a>  return(0);
<a name="line_496"></a> elif y = 0 and 0 < x then
<a name="line_497"></a>  return(1);
<a name="line_498"></a> elif 0 < y and y < x then
<a name="line_499"></a>  return(2);
<a name="line_500"></a> elif 0 < x and x = y then
<a name="line_501"></a>  return(3);
<a name="line_502"></a> elif 0 < x and x < y then
<a name="line_503"></a>  return(4);
<a name="line_504"></a> elif 0 = x and 0 < y then
<a name="line_505"></a>  return(5);
<a name="line_506"></a> elif 0 < -x and -x < y then
<a name="line_507"></a>  return(6);
<a name="line_508"></a> elif 0 < -x and -x = y then
<a name="line_509"></a>  return(7);
<a name="line_510"></a> elif 0 < y and y < -x then
<a name="line_511"></a>  return(8);
<a name="line_512"></a> elif 0 = y and 0 < -x then
<a name="line_513"></a>  return(9);
<a name="line_514"></a> elif 0 < -y and -y < -x then
<a name="line_515"></a>  return(10);
<a name="line_516"></a> elif 0 < -y and -y = -x then
<a name="line_517"></a>  return(11);
<a name="line_518"></a> elif 0 < -x and -x < -y then
<a name="line_519"></a>  return(12);
<a name="line_520"></a> elif 0 = -x and 0 < -y then
<a name="line_521"></a>  return(13);
<a name="line_522"></a> elif 0 < x and x < -y then
<a name="line_523"></a>  return(14);
<a name="line_524"></a> elif 0 < x and x = -y then
<a name="line_525"></a>  return(15)
<a name="line_526"></a> elif 0 < -y and -y < x then
<a name="line_527"></a>  return(16);
<a name="line_528"></a> else
<a name="line_529"></a>  return(FAIL);
<a name="line_530"></a> fi;
<a name="line_531"></a>end: 
<a name="line_532"></a>
<a name="line_533"></a><span style="color:red">#@ C_zone 
</span><a name="line_534"></a>C_zone := (z::CC) -> R2_zone(Re(z),Im(z)):
<a name="line_535"></a>
<a name="line_536"></a>######################################################################
<a name="line_537"></a># Winding numbers
<a name="line_538"></a>
<a name="line_539"></a># This calculates the winding number of a map u : [0,2*Pi] -> C\{0}.
<a name="line_540"></a># The second parameter n_ defaults to 24 if it is omitted.  The
<a name="line_541"></a># result may be incorrect if n_ is too small, but 24 is ample for
<a name="line_542"></a># the functions that occur in practice in this project.
<a name="line_543"></a>
<a name="line_544"></a><span style="color:red">#@ C_winding_number 
</span><a name="line_545"></a>C_winding_number := proc(u,n_)
<a name="line_546"></a> local n,uu,a;
<a name="line_547"></a>
<a name="line_548"></a> n := `if`(nargs > 1,n_,24);
<a name="line_549"></a> uu := [seq(evalf(u(2*Pi*i/n)),i=0..(n-1))];
<a name="line_550"></a> uu := [op(uu),uu[1]];
<a name="line_551"></a> a := add(argument(uu[i+1]/uu[i]),i=1..n);
<a name="line_552"></a> return round(evalf(a/(2*Pi)));
<a name="line_553"></a>end:
<a name="line_554"></a>
<a name="line_555"></a><span style="color:red">#@ R2_winding_number 
</span><a name="line_556"></a>R2_winding_number := proc(u,n_)
<a name="line_557"></a> C_winding_number((t) -> (u(t)[1] + u(t)[2]*I),args[2..-1]);
<a name="line_558"></a>end:
<a name="line_559"></a>
<a name="line_560"></a>######################################################################
<a name="line_561"></a># Miscellaneous other things
<a name="line_562"></a>
<a name="line_563"></a># rational_sphere point defines a map Q x Q -> S^2 n Q^4 with dense image.
<a name="line_564"></a>
<a name="line_565"></a><span style="color:red">#@ rational_sphere_point 
</span><a name="line_566"></a>rational_sphere_point := (s::RR,t::RR) -> [
<a name="line_567"></a> 2*s/(1+s^2)*2*t/(1+t^2),
<a name="line_568"></a> 2*s/(1+s^2)*(1-t^2)/(1+t^2),
<a name="line_569"></a> (1-s^2)/(1+s^2)
<a name="line_570"></a>];
<a name="line_571"></a>
<a name="line_572"></a># Midpoints of line segments
<a name="line_573"></a>
<a name="line_574"></a>midpoint_R2 := (a::RR_2,b::RR_2) -> [(a[1]+b[1])/2,(a[2]+b[2])/2]; <span style="color:red">#@ midpoint_R2 
</span><a name="line_575"></a>midpoint_R3 := (a::RR_3,b::RR_3) -> [(a[1]+b[1])/2,(a[2]+b[2])/2,(a[3]+b[3])/2]; <span style="color:red">#@ midpoint_R3 
</span><a name="line_576"></a>midpoint_R4 := (a::RR_4,b::RR_4) -> [(a[1]+b[1])/2,(a[2]+b[2])/2,(a[3]+b[3])/2,(a[4]+b[4])/2]; <span style="color:red">#@ midpoint_R4 
</span><a name="line_577"></a>
<a name="line_578"></a># Midpoints of arcs in the spheres S^2 and S^3
<a name="line_579"></a>
<a name="line_580"></a><span style="color:red">#@ midpoint_S2 
</span><a name="line_581"></a>midpoint_S2 := proc(a::RR_3,b::RR_3)
<a name="line_582"></a> local c,r;
<a name="line_583"></a> c := midpoint_R3(a,b);
<a name="line_584"></a> r := sqrt(c[1]^2+c[2]^2+c[3]^2);
<a name="line_585"></a> c := [c[1]/r,c[2]/r,c[3]/r];
<a name="line_586"></a> return(c);
<a name="line_587"></a>end:
<a name="line_588"></a> 
<a name="line_589"></a><span style="color:red">#@ midpoint_S3 
</span><a name="line_590"></a>midpoint_S3 := proc(a::RR_4,b::RR_4)
<a name="line_591"></a> local c,r;
<a name="line_592"></a> c := midpoint_R4(a,b);
<a name="line_593"></a> r := sqrt(c[1]^2+c[2]^2+c[3]^2+c[4]^2);
<a name="line_594"></a> c := [c[1]/r,c[2]/r,c[3]/r,c[4]/r];
<a name="line_595"></a> return(c);
<a name="line_596"></a>end:
<a name="line_597"></a> 
<a name="line_598"></a># The area of a flat triangle with vertices in S^3
<a name="line_599"></a>
<a name="line_600"></a><span style="color:red">#@ triangle_area 
</span><a name="line_601"></a>triangle_area := proc(a::RR_4,b::RR_4,c::RR_4)
<a name="line_602"></a> local p,q;
<a name="line_603"></a> p := [seq(b[i]-a[i],i=1..4)];
<a name="line_604"></a> q := [seq(c[i]-a[i],i=1..4)];
<a name="line_605"></a> sqrt(expand(dp4(p,p)*dp4(q,q)-dp4(p,q)^2))/2;
<a name="line_606"></a>end:
<a name="line_607"></a>
<a name="line_608"></a>
<a name="line_609"></a># xx is a generic vector in R^4
<a name="line_610"></a>xx := [x[1],x[2],x[3],x[4]]; <span style="color:red">#@ xx 
</span><a name="line_611"></a>yy := [y[1],y[2]];           <span style="color:red">#@ yy 
</span><a name="line_612"></a>zz := [z[1],z[2]];           <span style="color:red">#@ zz 
</span><a name="line_613"></a>tt := [t[1],t[2]];           <span style="color:red">#@ tt 
</span><a name="line_614"></a>
<a name="line_615"></a>assume(x[1]::real);
<a name="line_616"></a>assume(x[2]::real);
<a name="line_617"></a>assume(x[3]::real);
<a name="line_618"></a>assume(x[4]::real);
<a name="line_619"></a>
<a name="line_620"></a>assume(y[1]::real);
<a name="line_621"></a>assume(y[2]::real);
<a name="line_622"></a>
<a name="line_623"></a>protect('x','xx','y','yy','z','zz','t','tt');
<a name="line_624"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/Rn_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_Rn := proc()
<a name="line_2"></a> local s,t,r,u,v,w,x,y,z,uu,vv,ww,err,err0,err1,err2,err3;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> assume(s::real,t::real,r::real);
<a name="line_7"></a>
<a name="line_8"></a> uu := [u[1],u[2],u[3],u[4]];
<a name="line_9"></a> vv := [v[1],v[2],v[3],v[4]];
<a name="line_10"></a> ww := [w[1],w[2],w[3],w[4]];
<a name="line_11"></a>
<a name="line_12"></a> _ASSERT(
<a name="line_13"></a>  expand(dp4(cross_product4(uu,vv,ww),uu)) = 0 and
<a name="line_14"></a>  expand(dp4(cross_product4(uu,vv,ww),vv)) = 0 and
<a name="line_15"></a>  expand(dp4(cross_product4(uu,vv,ww),ww)) = 0 and
<a name="line_16"></a>  cross_product4([1,0,0,0],[0,1,0,0],[0,0,1,0]) = [0,0,0,1],
<a name="line_17"></a>  "cross_product4"
<a name="line_18"></a> ):
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(
<a name="line_21"></a>  triangle_proj(triangle_lift([x,y])) = [x,y] and
<a name="line_22"></a>  triangle_lift(triangle_proj([1-x-y,x,y])) = [1-x-y,x,y],
<a name="line_23"></a>  "triangle_lift and triangle_proj are inverse"
<a name="line_24"></a> ):
<a name="line_25"></a>
<a name="line_26"></a> _ASSERT(expand(R2_to_C(C_mult(u,v)) - R2_to_C(u) * R2_to_C(v)) = 0,"C_mult");
<a name="line_27"></a>
<a name="line_28"></a> _ASSERT(
<a name="line_29"></a>  simplify(S3_to_R3(R3_to_S3([x[1],x[2],x[3]])) -~ [x[1],x[2],x[3]]) = [0$3],
<a name="line_30"></a>  "S3_to_R3 o R3_to_S3 = 1"
<a name="line_31"></a> );
<a name="line_32"></a>
<a name="line_33"></a> err := R3_to_S3(S3_to_R3([x[1],x[2],x[3],x[4]])) -~ [x[1],x[2],x[3],x[4]];
<a name="line_34"></a> err := map(numer,map(simplify,err));
<a name="line_35"></a> err := map(rem,err,x[1]^2+x[2]^2+x[3]^2+x[4]^2-1,x[4]);
<a name="line_36"></a>
<a name="line_37"></a> _ASSERT(err = [0$4],"R3_to_S3 o S3_to_R3 = 1");
<a name="line_38"></a>
<a name="line_39"></a> _ASSERT(
<a name="line_40"></a>  simplify(S1_to_R(R_to_S1(x)) - x) = 0,
<a name="line_41"></a>  "S1_to_R o R_to_S1 = 1"
<a name="line_42"></a> );
<a name="line_43"></a>
<a name="line_44"></a> err := R_to_S1(S1_to_R([x[1],x[2]])) -~ [x[1],x[2]];
<a name="line_45"></a> err := map(numer,map(simplify,err));
<a name="line_46"></a> err := map(rem,err,x[1]^2+x[2]^2-1,x[2]);
<a name="line_47"></a>
<a name="line_48"></a> _ASSERT(err = [0$2],"R_to_S1 o S1_to_R = 1");
<a name="line_49"></a>
<a name="line_50"></a> err0 := combine(I_to_R(R_to_I(t)) - t);
<a name="line_51"></a> err1 := combine(R_to_I(I_to_R(t)) - t) assuming t >= -1 and t <= 1;
<a name="line_52"></a> _ASSERT(err0 = 0 and err1 = 0,"R_to_I and I_to_R are inverse");
<a name="line_53"></a>
<a name="line_54"></a> _ASSERT(
<a name="line_55"></a>  simplify(I_to_S1(S1_to_I([cos(t),sin(t)])) - [cos(t),sin(t)]) = [0,0] and
<a name="line_56"></a>  S1_to_I(I_to_S1(t)) - t = 0,
<a name="line_57"></a>  "S1_to_I and I_to_S1 are inverse"
<a name="line_58"></a> );
<a name="line_59"></a>
<a name="line_60"></a> _ASSERT(
<a name="line_61"></a>  simplify(expand(tan_sum(tan(s),tan(t)) - tan(s+t))) = 0,
<a name="line_62"></a>  "tan_sum"
<a name="line_63"></a> );
<a name="line_64"></a>
<a name="line_65"></a> err0 := nm4(unstereo_shift([x[1],x[2],x[3]],[a[1],a[2],a[3],a[4]]))^2 - 1:
<a name="line_66"></a> err0 := rem(simplify(err0),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]);
<a name="line_67"></a> err1 := stereo_shift(unstereo_shift([x[1],x[2],x[3]],[a[1],a[2],a[3],a[4]]),[a[1],a[2],a[3],a[4]]) -~ [x[1],x[2],x[3]]:
<a name="line_68"></a> err1 := map(rem,map(numer,simplify(err1)),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]);
<a name="line_69"></a> err2 := unstereo_shift(stereo_shift([x[1],x[2],x[3],x[4]],[a[1],a[2],a[3],a[4]]),[a[1],a[2],a[3],a[4]]) -~ [x[1],x[2],x[3],x[4]]:
<a name="line_70"></a> err2 := map(rem,map(rem,map(numer,simplify(err2)),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]),x[1]^2+x[2]^2+x[3]^2+x[4]^2-1,x[4]);
<a name="line_71"></a> err3 := stereo_shift([a[1],a[2],a[3],a[4]],[a[1],a[2],a[3],a[4]]);
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(err0 = 0 and err1 = [0$3] and err2 = [0$4] and err3 = [0$3],"(un)stereo_shift");
<a name="line_74"></a>
<a name="line_75"></a> _ASSERT(
<a name="line_76"></a>  expand(H_mult(uu,H_mult(vv,ww)) - H_mult(H_mult(uu,vv),ww)) = [0$4] and
<a name="line_77"></a>  expand(H_mult(uu,H_conjugate(uu)) -~ nm4(uu)^2 *~ [0,0,0,1]) = [0$4] and
<a name="line_78"></a>  expand(H_mult([0,0,0,1],uu) -~ uu) = [0$4] and
<a name="line_79"></a>  expand(H_mult(uu,[0,0,0,1]) -~ uu) = [0$4],
<a name="line_80"></a>  "quaternions"
<a name="line_81"></a> );
<a name="line_82"></a>
<a name="line_83"></a> _ASSERT(simplify(nm3(rational_sphere_point(s,t))^2 - 1) = 0,"rational_sphere_point");
<a name="line_84"></a>
<a name="line_85"></a>end:
<a name="line_86"></a>
<a name="line_87"></a>add_check(check_Rn):
<a name="line_88"></a>
<a name="line_89"></a>######################################################################
<a name="line_90"></a>
<a name="line_91"></a>check_hopf_map := proc()
<a name="line_92"></a> local T,uu;
<a name="line_93"></a> 
<a name="line_94"></a> printf("%a()\n",procname);
<a name="line_95"></a>
<a name="line_96"></a> uu := [u[1],u[2],u[3],u[4]];
<a name="line_97"></a>
<a name="line_98"></a> _ASSERT(
<a name="line_99"></a>  simplify(nm3(hopf_map(uu))^2 - 1) = 0 and
<a name="line_100"></a>  simplify(hopf_map(uu) -~ hopf_map(H_mult(uu,[0,0,x,y]))) = [0$3],
<a name="line_101"></a>  "Hopf map"
<a name="line_102"></a> );
<a name="line_103"></a>
<a name="line_104"></a> _ASSERT(
<a name="line_105"></a>   {seq(factor(hopf_map(act_R4[T](xx)) - act_hopf[T](hopf_map(xx))),T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])} =
<a name="line_106"></a>    {[0$3]},
<a name="line_107"></a>   "equivariance of the Hopf map"
<a name="line_108"></a> );
<a name="line_109"></a> 
<a name="line_110"></a>end:
<a name="line_111"></a>
<a name="line_112"></a>add_check(check_hopf_map):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/brent.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># The function brent_fsolve uses Brent's algorithm to find a root of
<a name="line_2"></a># a real valued function of one variable.   This code is based on the
<a name="line_3"></a># Matlab implementation by John Burkardt, which is in turn based on the 
<a name="line_4"></a># original Fortran implementation by Richard Brent.  However, this
<a name="line_5"></a># version is designed for the case where we want to retain a lot
<a name="line_6"></a># of additional information that is generated in the process of 
<a name="line_7"></a># evaluating the relevant function.
<a name="line_8"></a>#
<a name="line_9"></a># The first argument F should be a function which accepts a single
<a name="line_10"></a># real argument t and returns a table F(t).  This should contain an 
<a name="line_11"></a># entry F(t)["err"], which we want to be zero.  The second and third
<a name="line_12"></a># arguments should be numbers a and b such that F(a)["err"] and 
<a name="line_13"></a># F(b)["err"] have opposite signs.  Other entries in F(t) can contain
<a name="line_14"></a># auxiliary information generated during the calculation.
<a name="line_15"></a>#
<a name="line_16"></a># If F(a) and/or F(b) have already been computed, then they can be 
<a name="line_17"></a># supplied as the arguments Fa_ and Fb_.  Otherwise, these arguments
<a name="line_18"></a># should be set to false.
<a name="line_19"></a>
<a name="line_20"></a><span style="color:red">#@ brent_fsolve 
</span><a name="line_21"></a>brent_fsolve := proc(F,a,b,Fa_,Fb_,tol_,epsilon_) 
<a name="line_22"></a> local tol,tol1,epsilon,c,sa,sb,sc,Fa,Fb,Fc,fa,fb,fc,d,e,m,p,q,r,s,steps,ret;
<a name="line_23"></a>
<a name="line_24"></a> tol := `if`(nargs > 5,tol_,10.^(-20));
<a name="line_25"></a> epsilon := `if`(nargs > 6,epsilon_,10.^(2 - Digits));
<a name="line_26"></a>
<a name="line_27"></a> sa := a;
<a name="line_28"></a> sb := b;
<a name="line_29"></a> if nargs < 4 or Fa_ = false then Fa := eval(F(sa)); else Fa := eval(Fa_); fi;
<a name="line_30"></a> if nargs < 5 or Fb_ = false then Fb := eval(F(sb)); else Fb := eval(Fb_); fi;
<a name="line_31"></a> fa := Fa["err"];
<a name="line_32"></a> fb := Fb["err"];
<a name="line_33"></a>
<a name="line_34"></a> if not((fa <= 0 and 0 <= fb) or 
<a name="line_35"></a>        (fb <= 0 and 0 <= fa)) then
<a name="line_36"></a>  error("function has the same sign at endpoints");
<a name="line_37"></a> fi;
<a name="line_38"></a>
<a name="line_39"></a> c := sa;
<a name="line_40"></a> fc := fa;
<a name="line_41"></a> Fc := eval(Fa);
<a name="line_42"></a> e := sb - sa;
<a name="line_43"></a> d := e;
<a name="line_44"></a>
<a name="line_45"></a> steps := 0;
<a name="line_46"></a> 
<a name="line_47"></a> while true do
<a name="line_48"></a>  steps := steps+1;
<a name="line_49"></a>  
<a name="line_50"></a>  if ( abs ( fc ) < abs ( fb ) ) then
<a name="line_51"></a>   sa := sb;
<a name="line_52"></a>   sb := c;
<a name="line_53"></a>   c := sa;
<a name="line_54"></a>   fa := fb;
<a name="line_55"></a>   fb := fc;
<a name="line_56"></a>   fc := fa;
<a name="line_57"></a>   Fa := eval(Fb);
<a name="line_58"></a>   Fb := eval(Fc);
<a name="line_59"></a>   Fc := eval(Fa);
<a name="line_60"></a>  fi;
<a name="line_61"></a>
<a name="line_62"></a>  tol1 := 2.0 * epsilon * abs ( sb ) + tol;
<a name="line_63"></a>  m := 0.5 * ( c - sb );
<a name="line_64"></a>
<a name="line_65"></a>  if ( abs ( m ) <= tol or fb = 0.0 ) then
<a name="line_66"></a>   break;
<a name="line_67"></a>  fi;
<a name="line_68"></a>
<a name="line_69"></a>  if ( abs ( e ) < tol or abs ( fa ) <= abs ( fb ) ) then
<a name="line_70"></a>   e := m;
<a name="line_71"></a>   d := e;
<a name="line_72"></a>  else
<a name="line_73"></a>   s := fb / fa;
<a name="line_74"></a>   if ( sa = c ) then
<a name="line_75"></a>    p := 2.0 * m * s;
<a name="line_76"></a>    q := 1.0 - s;
<a name="line_77"></a>   else
<a name="line_78"></a>    q := fa / fc;
<a name="line_79"></a>    r := fb / fc;
<a name="line_80"></a>    p := s * ( 2.0 * m * q * ( q - r ) - ( sb - sa ) * ( r - 1.0 ) );
<a name="line_81"></a>    q := ( q - 1.0 ) * ( r - 1.0 ) * ( s - 1.0 );
<a name="line_82"></a>   fi;
<a name="line_83"></a>
<a name="line_84"></a>   if ( 0.0 < p ) then
<a name="line_85"></a>    q := - q;
<a name="line_86"></a>   else
<a name="line_87"></a>    p := - p;
<a name="line_88"></a>   fi;
<a name="line_89"></a>
<a name="line_90"></a>   s := e;
<a name="line_91"></a>   e := d;
<a name="line_92"></a>
<a name="line_93"></a>   if ( 2.0 * p < 3.0 * m * q - abs ( tol * q ) and p < abs ( 0.5 * s * q ) ) then
<a name="line_94"></a>    d := p / q;
<a name="line_95"></a>   else
<a name="line_96"></a>    e := m;
<a name="line_97"></a>    d := e;
<a name="line_98"></a>   fi;
<a name="line_99"></a>  fi;
<a name="line_100"></a>
<a name="line_101"></a>  sa := sb;
<a name="line_102"></a>  fa := fb;
<a name="line_103"></a>  Fa := eval(Fb);
<a name="line_104"></a>
<a name="line_105"></a>  if ( tol < abs ( d ) ) then
<a name="line_106"></a>   sb := sb + d;
<a name="line_107"></a>  elif ( 0.0 < m ) then
<a name="line_108"></a>   sb := sb + tol;
<a name="line_109"></a>  else
<a name="line_110"></a>   sb := sb - tol;
<a name="line_111"></a>  fi;
<a name="line_112"></a>
<a name="line_113"></a>  Fb := eval(F(sb));
<a name="line_114"></a>  fb := Fb["err"];
<a name="line_115"></a>
<a name="line_116"></a>  if ( ( 0.0 < fb and 0.0 < fc ) or ( fb <= 0.0 and fc <= 0.0 ) ) then
<a name="line_117"></a>   c := sa;
<a name="line_118"></a>   fc := fa;
<a name="line_119"></a>   Fc := eval(Fa);
<a name="line_120"></a>   e := sb - sa;
<a name="line_121"></a>   d := e;
<a name="line_122"></a>  fi;
<a name="line_123"></a> od;
<a name="line_124"></a>
<a name="line_125"></a> ret := eval(Fb);
<a name="line_126"></a> ret["steps"] := steps;
<a name="line_127"></a> 
<a name="line_128"></a> return [sb,eval(ret)];
<a name="line_129"></a>end:
<a name="line_130"></a>
<a name="line_131"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/brent_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This is a very crude check, which just verifies that brent_fsolve()
<a name="line_2"></a># does the right thing in a single instance.
<a name="line_3"></a>
<a name="line_4"></a>check_brent := proc()
<a name="line_5"></a> local f,F,tol,ret;
<a name="line_6"></a> 
<a name="line_7"></a> printf("%a()\n",procname);
<a name="line_8"></a>
<a name="line_9"></a> # This is an example of a function whose roots are moderately hard to find.
<a name="line_10"></a> 
<a name="line_11"></a> f := (x) -> cos(5*Pi*x)+9/4-exp(x/2-x^2/4);
<a name="line_12"></a> 
<a name="line_13"></a> F := (x) -> table(["err" = evalf(f(x))]);
<a name="line_14"></a>
<a name="line_15"></a> tol := 10.^(-90);
<a name="line_16"></a> ret := brent_fsolve(F,0,1,false,false,tol);
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(evalf(abs(f(ret[1]))) < tol and
<a name="line_19"></a>         abs(ret[2]["err"]) < tol,
<a name="line_20"></a>	 "An instance of brent_fsolve()");
<a name="line_21"></a>
<a name="line_22"></a>end:
<a name="line_23"></a>
<a name="line_24"></a>add_check(check_brent):  </pre>
 </body>
</html>
    

==> anc/doc/maple/build_data.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>infolevel[genus2] := 7:
<a name="line_2"></a>
<a name="line_3"></a>set_toy_version := proc(t)
<a name="line_4"></a> global toy_version,save_dir;
<a name="line_5"></a> if t = true then
<a name="line_6"></a>  toy_version := true;
<a name="line_7"></a>  save_dir := cat(genus2_dir,"/data_toy");
<a name="line_8"></a> else
<a name="line_9"></a>  toy_version := false;
<a name="line_10"></a>  save_dir := cat(genus2_dir,"/data");
<a name="line_11"></a> fi;
<a name="line_12"></a>end:
<a name="line_13"></a>
<a name="line_14"></a>if not(assigned(toy_version)) then
<a name="line_15"></a> set_toy_version(false);
<a name="line_16"></a>fi;
<a name="line_17"></a>
<a name="line_18"></a>build_data := table();
<a name="line_19"></a>save_data := table();
<a name="line_20"></a>load_data := table();
<a name="line_21"></a>
<a name="line_22"></a>ui := proc(m,s)
<a name="line_23"></a> global start_time;
<a name="line_24"></a> local t;
<a name="line_25"></a> 
<a name="line_26"></a> if not(type(start_time,numeric)) then start_time := 0; fi;
<a name="line_27"></a> t := time() - start_time;
<a name="line_28"></a> userinfo(m,genus2,sprintf("%s [%A]",s,t));
<a name="line_29"></a>end:
<a name="line_30"></a>
<a name="line_31"></a>make_save_dir := proc()
<a name="line_32"></a> global save_dir;
<a name="line_33"></a> local subdirs,subdir,dir;
<a name="line_34"></a> 
<a name="line_35"></a> subdirs :=
<a name="line_36"></a>  ["",
<a name="line_37"></a>   "/domain",
<a name="line_38"></a>   "/quadrature",
<a name="line_39"></a>   "/projective",
<a name="line_40"></a>   "/hyperbolic",
<a name="line_41"></a>   "/embedded",
<a name="line_42"></a>   "/embedded/roothalf"];
<a name="line_43"></a>
<a name="line_44"></a> for subdir in subdirs do
<a name="line_45"></a>  dir := cat(save_dir,"/",subdir);
<a name="line_46"></a>  if not(isdir(dir)) then mkdir(dir); fi;
<a name="line_47"></a> od;
<a name="line_48"></a>
<a name="line_49"></a> NULL;
<a name="line_50"></a>end:
<a name="line_51"></a>
<a name="line_52"></a>######################################################################
<a name="line_53"></a>
<a name="line_54"></a>build_data["HP_table"] := proc()
<a name="line_55"></a> global HP_table;
<a name="line_56"></a> local a0,aa,i,P,d;
<a name="line_57"></a>
<a name="line_58"></a> ui(5,"Building HP_table");
<a name="line_59"></a>
<a name="line_60"></a> HP_table := `new/HP_table`():
<a name="line_61"></a> HP_table["H_to_P_num_samples"] := 20;
<a name="line_62"></a> HP_table["H_to_P_poly_deg"] := 15;
<a name="line_63"></a> HP_table["H_to_P_num_steps"] := 20;
<a name="line_64"></a>
<a name="line_65"></a> if toy_version then
<a name="line_66"></a>  aa := [0.7,0.8,0.9,0.6,0.5,0.4,0.35,0.3,0.25,0.2,0.15,0.1];
<a name="line_67"></a> else
<a name="line_68"></a>  aa := [seq(a0,a0=0.70..0.94, 0.02),
<a name="line_69"></a>         seq(a0,a0=0.68..0.06,-0.02)];
<a name="line_70"></a> fi;
<a name="line_71"></a> 
<a name="line_72"></a> for a0 in aa do
<a name="line_73"></a>  HP_table["add_a_H",a0];
<a name="line_74"></a> od:
<a name="line_75"></a>
<a name="line_76"></a> if not(toy_version) then
<a name="line_77"></a>  for a0 in aa do
<a name="line_78"></a>   ui(6,sprintf("Refining map with a_H=%A",a0));
<a name="line_79"></a>   P := eval(HP_table["H_to_P_maps"][a0]);
<a name="line_80"></a>   P["make_samples",200];
<a name="line_81"></a>   for d from 15 to 50 by 5 do
<a name="line_82"></a>    ui(6,sprintf("d=%d",d));
<a name="line_83"></a>    P["set_poly_deg",d];
<a name="line_84"></a>    P["find_p1",20];
<a name="line_85"></a>   od:
<a name="line_86"></a>  od:
<a name="line_87"></a>
<a name="line_88"></a>  HP_table["H_to_P_poly_deg"]  := 50;
<a name="line_89"></a>  HP_table["H_to_P_num_samples"] := 200;
<a name="line_90"></a> fi;
<a name="line_91"></a> 
<a name="line_92"></a> HP_table["set_spline"];
<a name="line_93"></a>
<a name="line_94"></a> HP_table["P_to_H_poly_deg"]   := `if`(toy_version,20,100);
<a name="line_95"></a> HP_table["P_to_H_num_charts"] := `if`(toy_version,10,16);
<a name="line_96"></a> HP_table["P_to_H_tolerance"]  := `if`(toy_version,10.^(-20),10.^(-24));
<a name="line_97"></a> HP_table["P_to_H_gap"]        := 0.02;
<a name="line_98"></a>
<a name="line_99"></a> if toy_version then
<a name="line_100"></a>  aa := [seq(a,a=0.1..0.9,0.1)];
<a name="line_101"></a> else
<a name="line_102"></a>  aa := [seq(a,a=0.06..0.94,0.02)];
<a name="line_103"></a> fi;
<a name="line_104"></a> 
<a name="line_105"></a> for a0 in aa do
<a name="line_106"></a>  HP_table["add_a_P",a0];
<a name="line_107"></a> od;
<a name="line_108"></a>
<a name="line_109"></a> NULL;
<a name="line_110"></a>end:
<a name="line_111"></a>
<a name="line_112"></a>##################################################
<a name="line_113"></a>
<a name="line_114"></a>save_data["HP_table"] := proc()
<a name="line_115"></a> if not(assigned(HP_table)) then
<a name="line_116"></a>  error "HP_table is not set";
<a name="line_117"></a> fi;
<a name="line_118"></a> make_save_dir();
<a name="line_119"></a> save(HP_table,cat(save_dir,"/hyperbolic/HP_table.m"));
<a name="line_120"></a>end:
<a name="line_121"></a>
<a name="line_122"></a>load_data["HP_table"] := proc()
<a name="line_123"></a> read(cat(save_dir,"/hyperbolic/HP_table.m"));
<a name="line_124"></a>end:
<a name="line_125"></a>
<a name="line_126"></a>######################################################################
<a name="line_127"></a>
<a name="line_128"></a>build_data["automorphy_system"] := proc()
<a name="line_129"></a> global automorphy_system;
<a name="line_130"></a> local d,n;
<a name="line_131"></a>
<a name="line_132"></a> if toy_version then
<a name="line_133"></a>  d := 50;
<a name="line_134"></a>  n := 3;
<a name="line_135"></a> else
<a name="line_136"></a>  d := 100;
<a name="line_137"></a>  n := 4;
<a name="line_138"></a> fi;
<a name="line_139"></a> 
<a name="line_140"></a> automorphy_system := `new/automorphy_system`():
<a name="line_141"></a> automorphy_system["a_H"] := a_H0:
<a name="line_142"></a> automorphy_system["poly_deg"] := d;
<a name="line_143"></a> automorphy_system["band_number"] := n;
<a name="line_144"></a> automorphy_system["set_p0_series",2]:
<a name="line_145"></a> automorphy_system["set_m_series"]:
<a name="line_146"></a>
<a name="line_147"></a> NULL;
<a name="line_148"></a>end:
<a name="line_149"></a>
<a name="line_150"></a>##################################################
<a name="line_151"></a>
<a name="line_152"></a>save_data["automorphy_system"] := proc()
<a name="line_153"></a> if not(assigned(automorphy_system)) then
<a name="line_154"></a>  error "automorphy_system is not set";
<a name="line_155"></a> fi;
<a name="line_156"></a> make_save_dir();
<a name="line_157"></a> save(automorphy_system,cat(save_dir,"/hyperbolic/automorphy_system.m"));
<a name="line_158"></a>end:
<a name="line_159"></a>
<a name="line_160"></a>load_data["automorphy_system"] := proc()
<a name="line_161"></a> read(cat(save_dir,"/hyperbolic/automorphy_system.m"));
<a name="line_162"></a>end:
<a name="line_163"></a>
<a name="line_164"></a>######################################################################
<a name="line_165"></a>
<a name="line_166"></a>build_data["triangle_quadrature_rule"] := proc() 
<a name="line_167"></a> local i,n;
<a name="line_168"></a> global dunavant_19,wandzurat_xiao_30,tri_quad_rule;
<a name="line_169"></a>
<a name="line_170"></a> ui(5,"Building triangle quadrature rule");
<a name="line_171"></a>
<a name="line_172"></a> if toy_version then
<a name="line_173"></a>  dunavant_19 := 
<a name="line_174"></a>   `new/triangle_quadrature_rule`(19,
<a name="line_175"></a>   [[1/3, 1/3, 1/3], [3151/151636, 12629/25794, 12629/25794],
<a name="line_176"></a>    [8689/95561, 43436/95561, 43436/95561],
<a name="line_177"></a>    [8267/41929, 16831/41929, 16831/41929],
<a name="line_178"></a>    [5570/11393, 5823/22786, 5823/22786],
<a name="line_179"></a>    [12479/19322, 6843/38644, 6843/38644],
<a name="line_180"></a>    [30657/39310, 8653/78620, 8653/78620], 
<a name="line_181"></a>    [38509/43320, 8362/150589, 8362/150589], 
<a name="line_182"></a>    [31895/32721, 2623/207814, 2623/207814], 
<a name="line_183"></a>    [2479/686434, 13331/33685, 15921/26507], 
<a name="line_184"></a>    [13675/101698, 21427/69584, 24205/43409], 
<a name="line_185"></a>    [1147/79399, 21563/81503, 14171/19655], 
<a name="line_186"></a>    [4995/106427, 13589/37901, 40215/67642], 
<a name="line_187"></a>    [1712/598367, 13505/85579, 29479/35122], 
<a name="line_188"></a>    [4042/53857, 11153/49821, 18623/26563], 
<a name="line_189"></a>    [9045/261061, 36764/258135, 18130/22031], 
<a name="line_190"></a>    [2271/223499, 24189/369328, 24069/26039]],
<a name="line_191"></a>   [1251/38017, 4175/404134, 2879/128600, 2858/94429, 8053/264111, 9113/377206, 16861/1050477, 3191/394702, 1189/571810, 1878/483413, 9199/359699, 5368/604443, 3015/186982, 92/36919, 11344/621833, 9332/909679, 2254/593169]
<a name="line_192"></a> ):
<a name="line_193"></a>  tri_quad_rule := eval(dunavant_19);
<a name="line_194"></a> else
<a name="line_195"></a>  wandzurat_xiao_30 := 
<a name="line_196"></a>   `new/triangle_quadrature_rule`(30,[
<a name="line_197"></a>   [1/3, 1/3, 1/3],
<a name="line_198"></a>   [372677191/50841919691, 596274733/1201355542, 596274733/1201355542],
<a name="line_199"></a>   [780526075/9404418573, 1752647608/3822550367, 1752647608/3822550367],
<a name="line_200"></a>   [1163960439/7709319565, 3272679563/7709319565, 3272679563/7709319565],
<a name="line_201"></a>   [2658305039/11268499393, 1468947111/3844937512, 1468947111/3844937512],
<a name="line_202"></a>   [2134000858/4871877695, 2754796095/9803968877, 2754796095/9803968877],
<a name="line_203"></a>   [3941830562/7228710353, 1547236081/6805555535, 1547236081/6805555535],
<a name="line_204"></a>   [1846001903/2836155456, 990153553/5672310912, 990153553/5672310912],
<a name="line_205"></a>   [1706222357/2264446613, 2487154685/20178374343, 2487154685/20178374343],
<a name="line_206"></a>   [2828452837/3367881170, 958456854/11968109917, 958456854/11968109917],
<a name="line_207"></a>   [1371199525/1516057173, 704187651/14739832576, 704187651/14739832576],
<a name="line_208"></a>   [511064554/534273965, 756707271/34838367421, 756707271/34838367421],
<a name="line_209"></a>   [1507386701/1521889325, 254666246/53448788471, 254666246/53448788471],
<a name="line_210"></a>   [45225247/48872546850, 2406111506/5793736829, 2453863320/4203408851],
<a name="line_211"></a>   [100519419/72528713276, 2083865289/34055701280, 5847411937/6237743979],
<a name="line_212"></a>   [121712479/33052348508, 2192022621/13292341472, 2741583347/3297515056],
<a name="line_213"></a>   [196505431/50344397347, 88158901/3521417290, 12851438961/13234420399],
<a name="line_214"></a>   [522434785/161582025243, 2241831004/7324702013, 10060544951/14565674886],
<a name="line_215"></a>   [158575591/24519096335, 583707541/5451476976, 2051608690/2314385699],
<a name="line_216"></a>   [1275135910/392654513761, 1986609967/8639029128, 2500823557/3261397946],
<a name="line_217"></a>   [268047446/30898517603, 2024620229/6007122161, 1129717085/1726635073],
<a name="line_218"></a>   [459327373/29449675806, 3296448767/58596683103, 1951624961/2102712424],
<a name="line_219"></a>   [648205933/36058073319, 1992647038/4951274019, 1301140377/2245002508],
<a name="line_220"></a>   [59486631/3473824964, 2029620945/8329906742, 2592437728/3506985791],
<a name="line_221"></a>   [151824080/6634680359, 1110705689/6715693040, 2121598374/2613684589],
<a name="line_222"></a>   [1056495685/32271631779, 2069456995/20840059722, 2222549224/2560657025],
<a name="line_223"></a>   [978762795/28939488419, 1030557305/3340776951, 2002966157/3045406969],
<a name="line_224"></a>   [527289686/14833335345, 1997621802/4336355945, 2768449629/5495310016],
<a name="line_225"></a>   [7331876125/145071360219, 876848805/4007255467, 6489459782/8881824387],
<a name="line_226"></a>   [3121748873/54753389149, 2026840622/5344909203, 2069900779/3671496760],
<a name="line_227"></a>   [694267269/10822087259, 1090970286/7631253727, 415018623/523427614],
<a name="line_228"></a>   [1294256525/16077491471, 1090541652/3843572143, 2589566453/4073133920],
<a name="line_229"></a>   [583860714/5594300237, 2351456686/11952258167, 34867914615/49890026579],
<a name="line_230"></a>   [621949366/5463129191, 747015761/2099012514, 1627561795/3069331061],
<a name="line_231"></a>   [741462754/5100749615, 1301398905/5008873412, 2278921285/3831292846],
<a name="line_232"></a>   [3641492987/19171236261, 466243771/1448307541, 1554454601/3184501850]],
<a name="line_233"></a>   [278442372/17871828193, 264270891/83176409389, 412206833/39319856696,
<a name="line_234"></a>    314308889/23794227701, 280326788/18719643245, 740274581/49391466552,
<a name="line_235"></a>    102346317/7672790675, 226620307/20811529604, 724186055/88429245047,
<a name="line_236"></a>    286809546/51442082087, 187526007/58763173405, 96881438/74712968707,
<a name="line_237"></a>    104236296/349478000161, 92736449/92838043056, 52279551/112951183072,
<a name="line_238"></a>    68241541/55280867693, 145802611/255471419869, 79335934/70399047637,
<a name="line_239"></a>    154905199/88625280690, 90504108/76515614099, 121426507/60992621215,
<a name="line_240"></a>    158029545/83155378354, 67074653/14910893389, 273865655/78725996197,
<a name="line_241"></a>    216468143/52766232895, 392715068/97647526623, 452632727/75024096382,
<a name="line_242"></a>    395252498/100157988323, 141917247/21360068584, 310902590/37665503971,
<a name="line_243"></a>    93601122/14408914097, 631101989/68206756843, 174950865/19089184754,
<a name="line_244"></a>    283895221/24538192374, 2490895660/211790748511, 1014668284/73395308675]
<a name="line_245"></a> ):
<a name="line_246"></a>  tri_quad_rule := eval(wandzurat_xiao_30):
<a name="line_247"></a> fi;
<a name="line_248"></a> 
<a name="line_249"></a>
<a name="line_250"></a> ui(6,"Improving triangle quadrature rule");
<a name="line_251"></a>
<a name="line_252"></a> n := `if`(toy_version,4,10);
<a name="line_253"></a> 
<a name="line_254"></a> for i from 1 to n do
<a name="line_255"></a>  ui(7,sprintf("Improving triangle quadrature rule: step %d/%d",i,n));
<a name="line_256"></a>  tri_quad_rule["improve"];
<a name="line_257"></a> od:
<a name="line_258"></a>end:
<a name="line_259"></a>
<a name="line_260"></a>##################################################
<a name="line_261"></a>
<a name="line_262"></a>save_data["triangle_quadrature_rule"] := proc()
<a name="line_263"></a> if toy_version then
<a name="line_264"></a>  if not(assigned(dunavant_19)) then
<a name="line_265"></a>   error "dunavant_19 is not set";
<a name="line_266"></a>  fi;
<a name="line_267"></a>   make_save_dir();
<a name="line_268"></a>  save(dunavant_19,cat(save_dir,"/quadrature/dunavant_19.m"));
<a name="line_269"></a> else
<a name="line_270"></a>  if not(assigned(wandzurat_xiao_30)) then
<a name="line_271"></a>   error "wandzurat_xiao_30 is not set";
<a name="line_272"></a>  fi;
<a name="line_273"></a>   make_save_dir();
<a name="line_274"></a>  save(wandzurat_xiao_30,cat(save_dir,"/quadrature/wandzurat_xiao_30.m"));
<a name="line_275"></a> fi;
<a name="line_276"></a>end:
<a name="line_277"></a>
<a name="line_278"></a>load_data["triangle_quadrature_rule"] := proc()
<a name="line_279"></a> if toy_version then
<a name="line_280"></a>  read(cat(save_dir,"/quadrature/dunavant_19.m"));
<a name="line_281"></a> else
<a name="line_282"></a>  read(cat(save_dir,"/quadrature/wandzurat_xiao_30.m"));
<a name="line_283"></a> fi;
<a name="line_284"></a>end:
<a name="line_285"></a>
<a name="line_286"></a>######################################################################
<a name="line_287"></a>
<a name="line_288"></a>build_data["grid"] := proc()
<a name="line_289"></a> global split_rational_grid_wx_30,rational_grid_dunavant_19,grid;
<a name="line_290"></a> local i,j,c,EE,E,FF,F;
<a name="line_291"></a>
<a name="line_292"></a> ui(5,"Creating grid");
<a name="line_293"></a>
<a name="line_294"></a> if toy_version then
<a name="line_295"></a>  rational_grid_dunavant_19 := `new/E_grid`():
<a name="line_296"></a>  rational_grid_dunavant_19["triangle_quadrature_rule"] :=
<a name="line_297"></a>   eval(dunavant_19);
<a name="line_298"></a>  ui(6,"Initial setup");
<a name="line_299"></a>  rational_grid_dunavant_19["setup",evalf(rational_grid_points)];
<a name="line_300"></a>
<a name="line_301"></a>  ui(6,"Creating samples");
<a name="line_302"></a>  rational_grid_dunavant_19["create_samples"];
<a name="line_303"></a>
<a name="line_304"></a>  ui(6,"Calculating integrals");
<a name="line_305"></a>  rational_grid_dunavant_19["set_max_deg",7];
<a name="line_306"></a> else
<a name="line_307"></a>  split_rational_grid_wx_30 := `new/E_grid`():
<a name="line_308"></a>  split_rational_grid_wx_30["triangle_quadrature_rule"] :=
<a name="line_309"></a>   eval(wandzurat_xiao_30);
<a name="line_310"></a>
<a name="line_311"></a>  ui(6,"Initial setup");
<a name="line_312"></a>  split_rational_grid_wx_30["setup",evalf(rational_grid_points)];
<a name="line_313"></a>
<a name="line_314"></a>  ui(6,"Subdividing");
<a name="line_315"></a>  split_rational_grid_wx_30["subdivide"];
<a name="line_316"></a>
<a name="line_317"></a>  ui(6,"Creating samples");
<a name="line_318"></a>  split_rational_grid_wx_30["create_samples"];
<a name="line_319"></a>
<a name="line_320"></a>  ui(6,"Calculating integrals");
<a name="line_321"></a>  split_rational_grid_wx_30["set_max_deg",23];
<a name="line_322"></a> fi;
<a name="line_323"></a> 
<a name="line_324"></a> NULL;
<a name="line_325"></a>end:
<a name="line_326"></a>
<a name="line_327"></a>##################################################
<a name="line_328"></a>
<a name="line_329"></a>save_data["grid"] := proc()
<a name="line_330"></a> if toy_version then 
<a name="line_331"></a>  if not(assigned(rational_grid_dunavant_19)) then
<a name="line_332"></a>   error "rational_grid_dunavant_19 is not set";
<a name="line_333"></a>  fi;
<a name="line_334"></a>   make_save_dir();
<a name="line_335"></a>  save(rational_grid_dunavant_19,
<a name="line_336"></a>       cat(save_dir,"/embedded/roothalf/rational_grid_dunavant_19.m"));
<a name="line_337"></a> else
<a name="line_338"></a>  if not(assigned(split_rational_grid_wx_30)) then
<a name="line_339"></a>   error "split_rational_grid_wx_30 is not set";
<a name="line_340"></a>  fi;
<a name="line_341"></a>   make_save_dir();
<a name="line_342"></a>  save(split_rational_grid_wx_30,
<a name="line_343"></a>       cat(save_dir,"/embedded/roothalf/split_rational_grid_wx_30.m"));
<a name="line_344"></a> fi;
<a name="line_345"></a>end:
<a name="line_346"></a>
<a name="line_347"></a>load_data["grid"] := proc()
<a name="line_348"></a> if toy_version then
<a name="line_349"></a>  read(cat(save_dir,"/embedded/roothalf/rational_grid_dunavant_19.m"));
<a name="line_350"></a> else
<a name="line_351"></a>  read(cat(save_dir,"/embedded/roothalf/split_rational_grid_wx_30.m"));
<a name="line_352"></a> fi;
<a name="line_353"></a>end:
<a name="line_354"></a>
<a name="line_355"></a>######################################################################
<a name="line_356"></a>
<a name="line_357"></a>build_data["E_quadrature_rule"] := proc()
<a name="line_358"></a> local P,Q,TT,PP;
<a name="line_359"></a> global quadrature_frobenius_25a,quadrature_frobenius_256a;
<a name="line_360"></a>
<a name="line_361"></a> ui(5,"Creating quadrature rule for EX^*");
<a name="line_362"></a>
<a name="line_363"></a> Q := `new/E_quadrature_rule`():
<a name="line_364"></a>
<a name="line_365"></a> ui(6,"Adding points");
<a name="line_366"></a>
<a name="line_367"></a> if toy_version then
<a name="line_368"></a>  PP := [
<a name="line_369"></a>    [0, 0, 1, 0], 
<a name="line_370"></a>    [0, 1, 0, 0], 
<a name="line_371"></a>    [33461/47321, 33461/47321, 0, 0],
<a name="line_372"></a>    [0, 0, 38804/47525, -29681/51409], 
<a name="line_373"></a>    [11608/37891, 34/5004131, 23011/26164, -23191/63676],
<a name="line_374"></a>    [-8093/61002, 453/1347455, -31471/38190, 16085/29206],
<a name="line_375"></a>    [43537/51554, 0, -35081/80224, -19457/62925],
<a name="line_376"></a>    [0, 7351/30813, 30967/36647, 20441/42711], 
<a name="line_377"></a>    [7687/17700, -8639/22381, 85585/109973, 11944/50141], 
<a name="line_378"></a>    [-26014/45893, -26014/45893, 17794/29765, 0], 
<a name="line_379"></a>    [41089/44864, 11738/29235, 0, 0], 
<a name="line_380"></a>    [55299/169997, -24344/42595, 15046/22279, -45463/136178], 
<a name="line_381"></a>    [9800/11707, -71234/130217, 0, 0], 
<a name="line_382"></a>    [-18143/35771, 0, 27091/38499, 44363/89158], 
<a name="line_383"></a>    [-17405/82067, -22296/54959, 64687/85332, -36185/77897], 
<a name="line_384"></a>    [-26688/188789, 128852/137569, 48447/182600, -3378/18785], 
<a name="line_385"></a>    [21589/32500, 21589/32500, -21844/63733, 0], 
<a name="line_386"></a>    [10433/34642, -23993/28198, -30464/81355, 35581/167562], 
<a name="line_387"></a>    [-3593/19589, -18783/26590, 27289/47592, -40265/108161], 
<a name="line_388"></a>    [-30110/124239, -30110/124239, -24862/26465, 0], 
<a name="line_389"></a>    [39464/40765, 22915/91433, 0, 0], 
<a name="line_390"></a>    [95687/216048, -25784/34071, -9499/21149, 10495/61203], 
<a name="line_391"></a>    [-27711/91097, 0, -31868/34245, 8386/41179], 
<a name="line_392"></a>    [-22178/52465, 22178/52465, 19830/24737, 0], 
<a name="line_393"></a>    [-23657/34665, 44459/84130, -91766/185619, -26023/252859]]:
<a name="line_394"></a>
<a name="line_395"></a> else 
<a name="line_396"></a>  TT := [[1, 0], [0, 1], [0, 0], [1, 1], [96139/96231, 8845/71537], [53065/53502, 11279/343135], [1, 23716/24555], [39302/157049, 24228/31985], [1077/343400, 16489/16726], [1, 27567/31685], [48191/49644, 1], [0, 17773/25394], [1, 18804/24805], [0, 32745/37952], [7153/11420, 11899/51994], [0, 20933/50999], [3319/19896, 23732/29441], [0, 22716/23897], [11247/13987, 12623/12926], [41164/144285, 15479/27831], [24211/25228, 32186/32805], [47411/57091, 18862/24505], [51284/66455, 0], [2281/55524, 27579/32723], [21763/22356, 0], [36637/91569, 0], [36919/42217, 19820/164423], [54278/143201, 150481/159178], [13459/158016, 14506/14641], [3891/191074, 0], [59053/89796, 38619/41380], [96412/97311, 77837/107761], [78811/79108, 165831/178867], [15253/19232, 20501/40392], [8471/29659, 9820/133301], [21079/49352, 23748/23749], [10834/35621, 1], [6279/6311, 14933/59669], [174282/187109, 34835/36616], [36373/36376, 0], [53588/57787, 0], [27031/253745, 2272/107225], [1489/2303484, 71016/130345], [16203/89653, 15226/51395], [22349/25683, 32935/69703], [115966/115967, 30746/31051], [8003/17012, 33874/37117], [48568/80947, 2353/50660], [24338/24619, 0], [38853/51305, 1], [53731/54934, 11297/25565], [17605/27226, 34213/34216], [5069/140901, 1], [1, 79677/403313], [20495/22088, 137776/137939], [7971/55615, 0], [3604/184425, 15616/44873], [0, 7777/91393], [42735/48892, 1], [736/66379, 6075/6659], [23197/171019, 1], [3996/7345, 1], [10723/10724, 20511/35983], [1, 68831/1044534], [1, 2780/1650163], [689747/689748, 15049/47511], [28226/29875, 1947/6751], [43813/154867, 14861/32818], [43889/45858, 2258/79151], [130693/242383, 9279/120146], [43913/201177, 114959/115446], [22709/28663, 27603/30029], [22814/24275, 10776/87341], [27693/28187, 2070/35729], [28706/51017, 20927/55081], [4336/16315, 25403/30168], [39501/42401, 4271/20021], [7787/15201, 0], [6059/25719, 24631/116678], [10643/151635, 1/1403545477], [5813/65068, 6313/12868], [18856/42583, 3943/537542], [38889/44039, 3313/59754], [24613/27017, 54471/75110], [120790/144327, 0], [693/3359441, 4674/120679], [15304/21553, 32328/32731], [63027/91870, 617386/1196779], [9770/73749, 5351/7528], [17277/23956, 18488/67747], [94681/95056, 0], [22465/26874, 5021/58755], [21371/21954, 15631/66988], [18053/25880, 16184/133751], [50576/59001, 4941/191665], [23918/54069, 14949/60713], [17497/46031, 12635/17903], [83164/95603, 40014/59827], [690/65957, 11862/15023], [22549/33677, 12546/18299], [11615/32241, 11851/110869], [21749/24449, 11329/11585], [22585/50298, 22623/54038], [15612/25673, 0], [12457/72529, 1257/30409], [89/28917256, 2690/14161], [4602/65111, 3801/21256], [4780/279183, 20117/32161], [17759/21262, 5949/20633], [154041/157198, 18829/30512], [1993/185896, 17851/129412], [17727/53762, 28658/29009], [8138/11905, 20359/26464], [24271/26915, 27609/30626], [21111/114128, 12921/139823], [12152/21533, 12300/21947], [33597/36062, 20180/32371], [4165/5948, 40675/46073], [15010/59917, 34745/36139], [12257/64602, 19811/39739], [3747/30934, 28015/29811], [12527/31726, 35971/41048], [46666/46667, 3375/180914], [5809/28401, 21439/33853], [46368/48709, 10139/11909], [6107/159701, 93226/96713], [69467/111314, 19712/23621], [61633/115706, 31840/32119], [11417/83031, 5833/13969], [8875/79967, 2233/20182], [43249/47744, 22583/41572], [31978/32615, 2205/19357], [3994/54837, 19196/24821], [70342/93013, 7018/265675], [1, 14709/22142], [5423/259074, 7726/36247], [118369/141275, 29929/51864], [49083/62347, 20087/141328], [49147/49418, 12355/31974], [16711/42532, 73593/94750], [10869/24166, 56250/170417], [10483/10927, 31630/34639], [16171/99444, 52931/54206], [5870/118917, 58705/104728], [30026/30191, 45027/55214], [28479/40846, 81445/220333], [6575/8846, 13679/31063], [9987/28429, 10211/27721], [25908/36151, 9879/52802], [17171/17529, 82769/86877], [31829/38064, 19069/48491], [16279/32031, 98901/118366], [154857/449128, 18675/82601], [14091/14764, 181/148839], [94779/303757, 25961/28625], [49225/51212, 7143/42923], [21119/26062, 45958/53077], [25631/34424, 21321/22253], [69226/183531, 3375/67562], [4171/32061, 13461/15397], [39738/40619, 3473/128487], [180566/364007, 36664/289589], [30097/64725, 13886/25103], [15140/39499, 29722/49485], [12771/26596, 10311/334253], [3686/196799, 8257/147650], [23354/38183, 6670/43029], [29368/29899, 19663/62588], [20980/26509, 26148/40267], [29732/31509, 55574/71571], [29611/144091, 54070/59439], [13424/472975, 17096/23879], [14208/19321, 31533/53408], [19842/37241, 16685/35359], [47695/49643, 20386/29527], [18589/32404, 44195/58928], [7021/11664, 29767/33152], [1328/723151, 13115/45656], [14908/16049, 4865/290676], [22487/34264, 4657/207167], [20631/54473, 5363/10630], [4071/63929, 16738/18473], [30681/34555, 0], [27887/28191, 1611/164918], [21779/24470, 33264/102611], [29414/34443, 1963722/1975073], [14653/268002, 13189/48645], [53117/83860, 14136/31681], [5812/6059, 3124/8479], [30225/47704, 20731/33879], [37145/79126, 49605/65242], [22529/104350, 2383/254634], [13093/15452, 10867/11475], [7244/339669, 16067/33830], [11526/12737, 5711/34677], [11124/14711, 15938/19373], [6845/148581, 2107/138125], [50493/51799, 13877/17384], [7430/57191, 45154/77787], [44513/44790, 24527/300184], [3231/69001, 5673/55355], [24758/28031, 6881/28564], [54605/55164, 58939/67070], [35639/35964, 38552/38701], [11752/95401, 9965/42141], [9657/17185, 2507/189332], [20636/21529, 35011/64053], [20965/21036, 1415/149112], [32975/73884, 15409/193617], [2366/581939, 1423/117118], [12443/12944, 8297/109161], [9752/133505, 33337/51030], [24494/38957, 11799/132257], [20133/38192, 49079/51573], [42736/43903, 3029/355229], [17541/49804, 2366/124647], [8777/150493, 73267/181878], [44124/141059, 766/469833], [17354/39553, 11306/11605], [92134/100783, 13681/160658], [23598/26549, 2416/272797], [10513/37527, 59333/205284], [6241/9873, 26579/84317], [26595/67139, 17289/105884], [15644/53311, 32131/47801], [75461/93424, 7696/161669], [16707/21848, 13843/162253], [17657/76069, 0], [3106/13759, 7781/21280], [36143/36164, 3621/697271], [82536/82681, 10285/291058], [59352/59371, 29001/63184], [46623/55268, 28284/158275], [5657/55461, 10448/31721], [15887/22620, 52955/939294], [38573/49587, 19711/57580], [13012/14009, 11119/249176], [74616/283715, 8093/264746], [86676/86755, 2/288068281], [23699/34200, 0], [34099/34406, 10387/20169], [16921/32597, 21833/113791], [24730/48383, 74447/114974], [14356/84785, 11293/69629], [23764/29235, 2532/237365], [28873/31698, 45928/115551], [22239/36658, 42135/43213], [2359/3095, 22279/30132], [32372/45325, 2163/289600], [112817/419532, 19641/142748], [7765/102746, 11147/201680], [6549/12113, 21517/77880], [27032/28827, 8020/17209], [273544/311411, 24024/29089], [151336/152721, 31508/186251], [43022/54573, 43093/191367]]:
<a name="line_397"></a>
<a name="line_398"></a>  PP := evalf(map(t_lift,TT));
<a name="line_399"></a> fi;
<a name="line_400"></a>
<a name="line_401"></a> for P in PP do Q["add_new_point",P]: od:
<a name="line_402"></a>
<a name="line_403"></a> ui(6,"Adding test monomials");
<a name="line_404"></a> if toy_version then
<a name="line_405"></a>  Q["set_max_deg",7,rational_grid_dunavant_19];
<a name="line_406"></a> else
<a name="line_407"></a>  Q["set_max_deg",23,split_rational_grid_wx_30];
<a name="line_408"></a> fi;
<a name="line_409"></a> 
<a name="line_410"></a> ui(6,"Solving for weights");
<a name="line_411"></a> Q["solve_weights"]: 
<a name="line_412"></a>
<a name="line_413"></a> ui(6,"Adjusting to increase evaluation determinant");
<a name="line_414"></a> Q["increase_eval_det",10.^(-4)];
<a name="line_415"></a>
<a name="line_416"></a> ui(6,"Adjusting to reduce errors");
<a name="line_417"></a> Q["reduce_errors"];
<a name="line_418"></a>
<a name="line_419"></a> if toy_version then
<a name="line_420"></a>  quadrature_frobenius_25a := eval(Q):
<a name="line_421"></a> else
<a name="line_422"></a>  quadrature_frobenius_256a := eval(Q):
<a name="line_423"></a> fi;
<a name="line_424"></a> 
<a name="line_425"></a> NULL;
<a name="line_426"></a>end:
<a name="line_427"></a>
<a name="line_428"></a>##################################################
<a name="line_429"></a>
<a name="line_430"></a>save_data["E_quadrature_rule"] := proc()
<a name="line_431"></a> if toy_version then
<a name="line_432"></a>  if not(assigned(quadrature_frobenius_25a)) then
<a name="line_433"></a>   error("quadrature_frobenius_25a is not set");
<a name="line_434"></a>  fi;
<a name="line_435"></a>   make_save_dir();
<a name="line_436"></a>  save(quadrature_frobenius_25a,
<a name="line_437"></a>       cat(save_dir,"/embedded/roothalf/quadrature_frobenius_25a.m"));
<a name="line_438"></a> else
<a name="line_439"></a>  if not(assigned(quadrature_frobenius_256a)) then
<a name="line_440"></a>   error("quadrature_frobenius_256a is not set");
<a name="line_441"></a>  fi;
<a name="line_442"></a>   make_save_dir();
<a name="line_443"></a>  save(quadrature_frobenius_256a,
<a name="line_444"></a>       cat(save_dir,"/embedded/roothalf/quadrature_frobenius_256a.m"));
<a name="line_445"></a> fi;
<a name="line_446"></a>end:
<a name="line_447"></a>
<a name="line_448"></a>load_data["E_quadrature_rule"] := proc()
<a name="line_449"></a> if toy_version then
<a name="line_450"></a>  read(cat(save_dir,"/embedded/roothalf/quadrature_frobenius_25a.m"));
<a name="line_451"></a> else
<a name="line_452"></a>  read(cat(save_dir,"/embedded/roothalf/quadrature_frobenius_256a.m"));
<a name="line_453"></a> fi;
<a name="line_454"></a>end:
<a name="line_455"></a>
<a name="line_456"></a>######################################################################
<a name="line_457"></a>
<a name="line_458"></a>build_data["square_diffeo"] := proc()
<a name="line_459"></a> local n;
<a name="line_460"></a>
<a name="line_461"></a> n := `if`(toy_version,24,48);
<a name="line_462"></a> 
<a name="line_463"></a> ui(5,"Tabulating values of square_diffeo_E0_inverse");
<a name="line_464"></a>
<a name="line_465"></a> find_square_diffeo_E0_inverse(n);
<a name="line_466"></a>end:
<a name="line_467"></a>
<a name="line_468"></a>##################################################
<a name="line_469"></a>
<a name="line_470"></a>save_data["square_diffeo"] := proc()
<a name="line_471"></a> make_save_dir();
<a name="line_472"></a> save(square_diffeo_E0_inverse,
<a name="line_473"></a>      square_diffeo_E0_inverse_order,
<a name="line_474"></a>      square_diffeo_E0_inverse_table,
<a name="line_475"></a>      square_diffeo_E0_inverse_chebyshev_table,
<a name="line_476"></a>      cat(save_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
<a name="line_477"></a>end:
<a name="line_478"></a>
<a name="line_479"></a>load_data["square_diffeo"] := proc()
<a name="line_480"></a> read(cat(save_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
<a name="line_481"></a>end:
<a name="line_482"></a>
<a name="line_483"></a>######################################################################
<a name="line_484"></a>
<a name="line_485"></a>build_data["EH_atlas",0] := proc()
<a name="line_486"></a> build_data["EH_atlas",1]();
<a name="line_487"></a> build_data["EH_atlas",2]();
<a name="line_488"></a> build_data["EH_atlas",3]();
<a name="line_489"></a> build_data["EH_atlas",4]();
<a name="line_490"></a>end:
<a name="line_491"></a>
<a name="line_492"></a>build_data["EH_atlas",1] := proc()
<a name="line_493"></a> global EH_atlas;
<a name="line_494"></a>
<a name="line_495"></a> ui(5,"Creating EH_atlas");
<a name="line_496"></a>
<a name="line_497"></a> EH_atlas := `new/EH_atlas`():
<a name="line_498"></a>
<a name="line_499"></a> if toy_version then
<a name="line_500"></a>  EH_atlas["quadrature_rule"] := eval(quadrature_frobenius_25a):
<a name="line_501"></a> else
<a name="line_502"></a>  EH_atlas["quadrature_rule"] := eval(quadrature_frobenius_256a):
<a name="line_503"></a> fi;
<a name="line_504"></a>end:
<a name="line_505"></a>
<a name="line_506"></a>build_data["EH_atlas",2] := proc()
<a name="line_507"></a> local S,T,E,F,d,pd,cd,a,b,i,j,k,s,t,e;
<a name="line_508"></a> global EH_atlas;
<a name="line_509"></a>
<a name="line_510"></a> if toy_version then
<a name="line_511"></a>  d  := 10;
<a name="line_512"></a>  cd := 10;
<a name="line_513"></a>  pd := 4;
<a name="line_514"></a> else
<a name="line_515"></a>  d  := 16;
<a name="line_516"></a>  cd := 16;
<a name="line_517"></a>  pd := 8;
<a name="line_518"></a> fi;
<a name="line_519"></a> 
<a name="line_520"></a> ui(5,"Finding rescaling function");
<a name="line_521"></a> EH_atlas["set_rescale_type","pade",pd]:
<a name="line_522"></a>
<a name="line_523"></a> F := (1.695917479262285948089420795009827989104715103904547112992992697715907727322193949580598107131673374*z[1]-1.135732931122319117652454235835004190074271325192503769821463666578322820075306501011279804475698640*z[2]-0.4124938510428956046940763440012548845488516196726467020805285874207610470342976983470037368293777416e-3*z[2]^6-0.6837837581401513434381423217701836997245354729594811396088411585572592733449460983938489753177816294e-1*z[1]^6-0.1747787769733956245891608192260677694419066982325323896026374499535106030369277473867709376610553433e-3*z[2]^7+0.3477525856053578360900181838385366646399825601687547410378810329955367104132553212107303975356287566e-4*z[2]^8+0.2465068054506156514772060928355864477034241005561634829147765785081557067589195231768375046498345479e-2*z[1]^7+0.1352669109902975306674377334422909902940614491254070857204509124905828135474069482682375203123406615e-3*z[1]^8+3.995818711161727834832938510259660508708643479793708108039477973992421149990697194015782514424927765*z[1]*z[2]+0.2642709584506758824044553964054284066888446439541258334411046500886078555252029842519027884629379541e-2*z[1]^6*z[2]-0.4244347052990631505094664990183418873640181738024220471523955779865220845664497521512227074083818841e-2*z[1]^5*z[2]^3-0.5532945058774688937510093972336085830475058093940467775993454669148358474932430824858811580562658564e-2*z[1]^4*z[2]^4-0.6302163986824205274078426741863624049509807344999317482454243269293845193626428438348430089714834305e-3*z[1]^7*z[2]+0.4207522776514039415939321952911145580989357673676842874966392243409276169598891810699680782590462359e-2*z[1]^6*z[2]^2+.2905232730140743783212063692921632132371970064649650161880620725864709996001001655730592254663277486*z[1]^3*z[2]^2-1.090439879958389826546452365898981162437420219788974322758250889698483278481777082286554334135316246*z[1]^4*z[2]-.3247590304398277083539474375007568738738018402176632224053769646373831597427237183414262744238987408*z[1]*z[2]^4+.5509078907277252577059891255183555520847055345623786336927123588358079649326468773977952798118541334*z[1]^2*z[2]^3-0.1983747023011236383639719705249977835198739978913966459475724996603951741100032315325462259290453896e-1*z[1]*z[2]^5+.1680822203114272828862336586472398799971946815439419042626093388916402169144537738184035511730736716*z[1]^2*z[2]^4+.1269854636801654766116376274759681745427620574878646138060889132168787435309601288977177336000248476*z[1]^5*z[2]+.1766561788681105865748727008012224854013513796637549003379718348558724438182249455620972890122020158*z[1]^4*z[2]^2-.3864419631594911430922886943365947093451728608449426567006962356337183461730930767751420085665884713*z[1]^3*z[2]^3-0.6001291646439990846814155387763167649093197307996093027585885413007423839001481765714751296200368987e-2*z[1]^3*z[2]^4-0.2097564747295033484114259629847767999424485917732820884060628264749203895282578635253335079982665228e-1*z[1]^2*z[2]^5+0.2979817265999016304935995517850155759334399675907093179707758658293243179604551961123107704236364011e-2*z[1]*z[2]^6-0.1002759880087857281390514201987432723500171845950930180893333216577830679670358262317987162558346027e-3*z[1]*z[2]^7-0.8419312542562271499920370948748487008478795829324987256317032895584910945339959869060169944148621712e-3*z[1]^2*z[2]^6+0.6909718431701554553423636745630005608763433755018537007100389806335704694470261364018676513913667194e-2*z[1]^3*z[2]^5+0.8468320278669691002958099092914529314538790552080417943834942606563606701510764884323872211393196791e-1*z[1]^4*z[2]^3-0.6218239197659203288888338732574041344334294000392744296973225054841360897191706145994831283865481150e-1*z[1]^5*z[2]^2-0.9922603687560201028925448646762481949195548364169138694999415620132839064535739335880225858363739206e-1*z[1]*z[2]^3+3.499776511723411378516100644998624341682549759499462472365975666332184693470885268274342265804423679*z[1]^3*z[2]+.1552799542530108156507513790020206123279019436486885074766613212503663061487412639051988592629632573*z[2]^4+0.4563188228086801706192639312142256225333183667895672282409862444533864314191267449048979587020854939e-1*z[2]^5-1.818037785033386281843216861016703577408691783936224262988943375266534316694344178238374001259965704*z[1]^2*z[2]^2-5.392424670902253401704896821030020814879335721655890496743900151573164388729511312169423255186280685*z[1]^2*z[2]-3.152033752058751512807126387707039292639195371174637842467878057177109193257718736632822439340638439*z[1]^2-1.045205840722520158311257674562633875389242115633475359309734956538992485279401148505931632705104939*z[2]^2-.1706650533458081176553285580072531809161885335516990856262687822359600308363309387977490724831586568*z[2]^3+.4880009204511725024076661333543757592505026258821940838513429125333048907206430481149884495004304703*z[1]^5-1.652511555549381925357644800543795487403908346066180832669068122282280157981007265875699395164375380*z[1]^4+3.054345236352968050696713732397146416804537619642599726906737301086694819443430735488649447238246522*z[1]^3+2.454950083143246791926477059852140574849282932448609262410560127340537881515823184628366163803956103*z[1]*z[2]^2-.3668400372285565391042772773353835361024893493537633862318979521025040051451439081028176443604035261)/(1-3.495550861247277030542076623431529217563213074613409173850008891565640036928864152979287786161996842*z[1]+2.177959904978007246120962941507918038051773604375993055753242968114794543543136928227345289012749185*z[2]+0.1496776948732307135547545841307580825642285755486113454229717362413925690257631905967609951836577181e-2*z[2]^6+0.3601595110716873877743140083608537757268300186277234202189933410052460721443011688711423568542287635e-1*z[1]^6+0.1160763623002581656954751307654231516671359198165228325858162945902095967521922784350949196986196334e-4*z[2]^7-0.2587648253764614140205510648192613199095932178089687331424486618072910557587972547238238158687383265e-4*z[2]^8-0.4932647462584423546224831148462354428223526454879314446298853724421474060684457324635884352554891241e-3*z[1]^7-0.6223078457219148380074738964421388934010397317082061182347481898763717670683577080774362374494081327e-4*z[1]^8-5.742675231948817477287106666039186570973213649983620825297362494763699143972894226039374378305180648*z[1]*z[2]-0.5105385096501717015206006098777435383124253139853490532920108590092907412733457059427329954185679030e-2*z[1]^6*z[2]+0.1244318776391738503079863573446755486004047288361877677868882389969375697203054306543133265854652929e-3*z[1]^5*z[2]^3+0.3709580749839496813119782670455343121861898304524774490731968556705091124478026750952475277260063118e-2*z[1]^4*z[2]^4+0.1992488486452081509257842425352205156869224170966976263526628789982359949474050931355441405579888034e-3*z[1]^7*z[2]-0.1372475102781695304503341419476179502236506880876127715593618752110488874063620852770785234217411505e-2*z[1]^6*z[2]^2+.3283860671207789519892947050155342371264643548813232675497966219464726073689615006473245819376797111*z[1]^3*z[2]^2+.5680366960718920685875698689167886507817238583418006394408979727009702114729713060281446811664322963*z[1]^4*z[2]+.2457989483072936108368096014492722129322201708560998052646193227215126774551540585148381177918271891*z[1]*z[2]^4-.6713095210232718108611159104126015250624008306053589760129404161499245950409719573230009837256554261*z[1]^2*z[2]^3-0.1223143894114524607489420394380687624790983877267911600494585623844506143846541529537044360580205611e-1*z[1]*z[2]^5-0.3710935861799355651056240204460950464785736865427876714395704912593178515500966647903071695661527824e-1*z[1]^2*z[2]^4-0.2280041301979326210841123196480819523151481569016480839659853006921550330689288316561184810174782099e-1*z[1]^5*z[2]-.2281646104000712986013659271353573761360578868213345374013416955141694156408100125489532816328121968*z[1]^4*z[2]^2+.2553522894497913318719724119321340318650221180271769999827220905123752376294715741657860356697464936*z[1]^3*z[2]^3-0.2100454968368106452043796599355965806032461382313814986511675617921089523584619489639117756547555427e-1*z[1]^3*z[2]^4+0.1783017860425611435456855465308811505185128410779446404997513970903133571843394104351214154378666508e-1*z[1]^2*z[2]^5-0.1334879396969236300811370691064752780323732961889868989021161053931563636739888832944410980190940188e-2*z[1]*z[2]^6+0.3661847602125637114221459379587108471167275782980273719396987343590824220470010451327365496266283270e-4*z[1]*z[2]^7+0.3899361789928459234074176907040628912550484582958485401879466417078793417619205217836163560290244078e-4*z[1]^2*z[2]^6-0.2026348182772347074911625742043370407003536638641697884947591851080889373584332011836838054394837444e-2*z[1]^3*z[2]^5-0.2974343924456170952022225799502029264439183903898180372731336897459679226450110685010877785884894683e-1*z[1]^4*z[2]^3+0.3795727103140274624721060133526401673946917292294240289198077818242809138667096808483890447848687382e-1*z[1]^5*z[2]^2+.5643461683645467912524837514370788909297361783790712845825303336170699201563809508265053976386757666*z[1]*z[2]^3-2.746396150021966647117324625294840718670498541777271050395582161025714330571219001227827340394871083*z[1]^3*z[2]-.2166830763696989192335286623921994890497021933903560645267862081187481856001665765224541745522189565*z[2]^4-0.3456991330712193215177466567287426787782122011983159227043924052624803753381922230351672236793190840e-1*z[2]^5+.6597751042115838843402489237686100942687881345550570663791732607281796636261431554292610602773805150*z[1]^2*z[2]^2+5.803341552489744967452694857032628426686835288437287545522664869864284317090736151566930428817738503*z[1]^2*z[2]+5.022423194801684390171391247861480432873807650153908381267041247591490754420147809834824562887043383*z[1]^2+1.323051551512387839552645480177112464592164211970093731630502652190212357726891168871671566501816862*z[2]^2-0.3807862560811829734337373032490980100793664012525591588443141225869816595403247921287119694275344594e-1*z[2]^3-.3602650397009285460761608484896709092912704600231363969814626313247841661291837532632641939480743612*z[1]^5+1.599201472290110594853790707811445519674552483493033111933010653761550142490805715458234852227007281*z[1]^4-3.797792338236018865673320946175046706712779561587017617568288399749267357906194142816493235351054061*z[1]^3-2.024431163913537510194373743189483263313812090201273786625349658981827086319100510638372033371078737*z[1]*z[2]^2);
<a name="line_524"></a>
<a name="line_525"></a> ui(5,"set_rescale");
<a name="line_526"></a> EH_atlas["set_rescale",F];
<a name="line_527"></a>
<a name="line_528"></a> ui(5,"Finding a_H");
<a name="line_529"></a> EH_atlas["find_a_H"];
<a name="line_530"></a>
<a name="line_531"></a> set_a_H0(EH_atlas["a_H"]):
<a name="line_532"></a>
<a name="line_533"></a> ui(5,"Finding curve parameters");
<a name="line_534"></a> EH_atlas["find_u",cd];
<a name="line_535"></a>
<a name="line_536"></a> T[0] := [32/219, 23/64, 66/113, 129/157]:
<a name="line_537"></a> T[1] := [61/69, 16/25, 13/18, 89/110, 51/116, 35/69, 95/164, 31/113, 52/157, 
<a name="line_538"></a>	  61/156, 26/983, 26/331, 117/901, 33/182, 83/355, 29/691]:
<a name="line_539"></a> T[3] := [29/36, 75/83, 61/99, 123/175, 103/231, 47/90, 23/64, 35/167,
<a name="line_540"></a>          67/244, 5/39, 31/676]:
<a name="line_541"></a> T[5] := [22/491, 131/1201, 73/409, 43/176, 61/189, 89/217, 115/234,
<a name="line_542"></a>          250/417, 75/104, 163/198, 129/134]:
<a name="line_543"></a>
<a name="line_544"></a> S :=[[16/333, 5/456], [62/135, 9/1724], [49/166, 88/2933], [39/271, 23/279],
<a name="line_545"></a>      [17/465, 49/292], [40/49, 7/2145], [308/431, 6/337], [122/209, 25/493],
<a name="line_546"></a>      [43/100, 20/183], [269/999, 39/196], [34/269, 17/53], [27/919, 113/241],
<a name="line_547"></a>      [53/55, 3/1237], [53/57, 17/1588], [71/81, 127/4254], [95/119, 41/620],
<a name="line_548"></a>      [110/159, 49/388], [77/138, 49/227], [32/79, 35/104], [1164/4657, 44/91],
<a name="line_549"></a>      [32/277, 67/104], [19/730, 155/194], [2312/2313, 1/6762], [420/421, 3/2252],
<a name="line_550"></a>      [127/128, 1/185], [101/103, 8/521], [93/97, 6/169], [59/64, 76/1063],
<a name="line_551"></a>      [83/96, 24/185], [147/188, 19/88], [84/125, 143/430], [50/93, 271/569],
<a name="line_552"></a>      [47/121, 75/118], [331/1379, 53/67], [91/810, 56/61], [19/723, 108/109],
<a name="line_553"></a>      [2621/2622, 9/2018], [415/416, 7/517], [121/122, 3/94], [47/48, 9/139],
<a name="line_554"></a>      [150/157, 13/110], [76/83, 68/343], [53/62, 96/311], [10/13, 30/67],
<a name="line_555"></a>      [27/41, 103/170], [39/74, 13/17], [71/185, 107/119], [68/281, 59/60],
<a name="line_556"></a>      [570/571, 28/603], [132/133, 35/379], [47/48, 98/599], [83/87, 191/720],
<a name="line_557"></a>      [114/125, 39/98], [45/53, 66/119], [129/169, 74/103], [59/90, 109/126],
<a name="line_558"></a>      [44/83, 29/30], [1321/1322, 15/131], [169/170, 52/255], [51/52, 52/159],
<a name="line_559"></a>      [127/133, 133/277], [83/91, 63/97], [147/173, 73/90], [56/73, 73/78],
<a name="line_560"></a>      [272/273, 45/118], [61/62, 57/103], [254/265, 125/171], [232/253, 53/60],
<a name="line_561"></a>      [133/155, 47/48], [688/689, 137/222], [83/84, 231/289], [82/85, 133/142],
<a name="line_562"></a>      [134/135, 71/73]]:
<a name="line_563"></a>
<a name="line_564"></a> E := [[  0, 18],[  0, 23],[  0, 35],[  1,  7],[  1, 25],[  1, 81],[  2,  4],[  2,  8],
<a name="line_565"></a>       [  2, 46],[  3, 34],[  3, 45],[  4,  5],[  4, 46],[  4, 50],[  5,  6],[  5, 50],
<a name="line_566"></a>       [  5, 57],[  6,  7],[  6, 57],[  6, 67],[  7, 67],[  7, 81],[  8, 11],[  8, 46],
<a name="line_567"></a>       [  9, 10],[  9, 14],[  9, 47],[ 10, 11],[ 10, 47],[ 10, 48],[ 11, 46],[ 11, 48],
<a name="line_568"></a>       [ 11, 49],[ 12, 13],[ 12, 17],[ 12, 51],[ 13, 14],[ 13, 51],[ 13, 52],[ 14, 47],
<a name="line_569"></a>       [ 14, 52],[ 14, 53],[ 15, 16],[ 15, 22],[ 15, 58],[ 16, 17],[ 16, 58],[ 16, 59],
<a name="line_570"></a>       [ 17, 51],[ 17, 59],[ 17, 60],[ 18, 19],[ 18, 23],[ 19, 20],[ 19, 23],[ 19, 68],
<a name="line_571"></a>       [ 20, 21],[ 20, 68],[ 20, 69],[ 21, 22],[ 21, 69],[ 21, 70],[ 22, 58],[ 22, 70],
<a name="line_572"></a>       [ 22, 71],[ 23, 35],[ 23, 36],[ 23, 68],[ 24, 25],[ 24, 27],[ 24, 80],[ 24, 81],
<a name="line_573"></a>       [ 24, 93],[ 25, 81],[ 26, 27],[ 26, 29],[ 26, 92],[ 26, 93],[ 26,102],[ 27, 93],
<a name="line_574"></a>       [ 28, 29],[ 28, 30],[ 28,101],[ 28,102],[ 28,109],[ 29,102],[ 30, 32],[ 30,109],
<a name="line_575"></a>       [ 30,114],[ 31, 32],[ 31, 33],[ 31,113],[ 31,114],[ 31,117],[ 32,114],[ 33, 34],
<a name="line_576"></a>       [ 33,117],[ 33,118],[ 34, 45],[ 34,118],[ 35, 36],[ 36, 37],[ 36, 68],[ 36, 82],
<a name="line_577"></a>       [ 37, 38],[ 37, 82],[ 38, 39],[ 38, 82],[ 38, 83],[ 38, 94],[ 39, 40],[ 39, 94],
<a name="line_578"></a>       [ 39,103],[ 40, 41],[ 40,103],[ 41, 42],[ 41,103],[ 41,104],[ 41,110],[ 42, 43],
<a name="line_579"></a>       [ 42,110],[ 42,115],[ 43, 44],[ 43,115],[ 44, 45],[ 44,115],[ 44,116],[ 44,118],
<a name="line_580"></a>       [ 45,118],[ 46, 49],[ 46, 50],[ 47, 48],[ 47, 53],[ 47, 54],[ 48, 49],[ 48, 54],
<a name="line_581"></a>       [ 48, 55],[ 49, 50],[ 49, 55],[ 49, 56],[ 50, 56],[ 50, 57],[ 51, 52],[ 51, 60],
<a name="line_582"></a>       [ 51, 61],[ 52, 53],[ 52, 61],[ 52, 62],[ 53, 54],[ 53, 62],[ 53, 63],[ 54, 55],
<a name="line_583"></a>       [ 54, 63],[ 54, 64],[ 55, 56],[ 55, 64],[ 55, 65],[ 56, 57],[ 56, 65],[ 56, 66],
<a name="line_584"></a>       [ 57, 66],[ 57, 67],[ 58, 59],[ 58, 71],[ 58, 72],[ 59, 60],[ 59, 72],[ 59, 73],
<a name="line_585"></a>       [ 60, 61],[ 60, 73],[ 60, 74],[ 61, 62],[ 61, 74],[ 61, 75],[ 62, 63],[ 62, 75],
<a name="line_586"></a>       [ 62, 76],[ 63, 64],[ 63, 76],[ 63, 77],[ 64, 65],[ 64, 77],[ 64, 78],[ 65, 66],
<a name="line_587"></a>       [ 65, 78],[ 65, 79],[ 66, 67],[ 66, 79],[ 66, 80],[ 67, 80],[ 67, 81],[ 68, 69],
<a name="line_588"></a>       [ 68, 82],[ 69, 70],[ 69, 82],[ 69, 83],[ 70, 71],[ 70, 83],[ 70, 84],[ 71, 72],
<a name="line_589"></a>       [ 71, 84],[ 71, 85],[ 72, 73],[ 72, 85],[ 72, 86],[ 73, 74],[ 73, 86],[ 73, 87],
<a name="line_590"></a>       [ 74, 75],[ 74, 87],[ 74, 88],[ 75, 76],[ 75, 88],[ 75, 89],[ 76, 77],[ 76, 89],
<a name="line_591"></a>       [ 76, 90],[ 77, 78],[ 77, 90],[ 77, 91],[ 78, 79],[ 78, 91],[ 78, 92],[ 79, 80],
<a name="line_592"></a>       [ 79, 92],[ 79, 93],[ 80, 81],[ 80, 93],[ 82, 83],[ 83, 84],[ 83, 94],[ 84, 85],
<a name="line_593"></a>       [ 84, 94],[ 84, 95],[ 85, 86],[ 85, 95],[ 85, 96],[ 86, 87],[ 86, 96],[ 86, 97],
<a name="line_594"></a>       [ 87, 88],[ 87, 97],[ 87, 98],[ 88, 89],[ 88, 98],[ 88, 99],[ 89, 90],[ 89, 99],
<a name="line_595"></a>       [ 89,100],[ 90, 91],[ 90,100],[ 90,101],[ 91, 92],[ 91,101],[ 91,102],[ 92, 93],
<a name="line_596"></a>       [ 92,102],[ 94, 95],[ 94,103],[ 95, 96],[ 95,103],[ 95,104],[ 96, 97],[ 96,104],
<a name="line_597"></a>       [ 96,105],[ 97, 98],[ 97,105],[ 97,106],[ 98, 99],[ 98,106],[ 98,107],[ 99,100],
<a name="line_598"></a>       [ 99,107],[ 99,108],[100,101],[100,108],[100,109],[101,102],[101,109],[103,104],
<a name="line_599"></a>       [104,105],[104,110],[105,106],[105,110],[105,111],[106,107],[106,111],[106,112],
<a name="line_600"></a>       [107,108],[107,112],[107,113],[108,109],[108,113],[108,114],[109,114],[110,111],
<a name="line_601"></a>       [110,115],[111,112],[111,115],[111,116],[112,113],[112,116],[112,117],[113,114],
<a name="line_602"></a>       [113,117],[115,116],[116,117],[116,118],[117,118]]:
<a name="line_603"></a>
<a name="line_604"></a> EH_atlas["num_charts"] := 0;
<a name="line_605"></a> EH_atlas["charts"] := table():
<a name="line_606"></a>
<a name="line_607"></a> ui(5,"Adding vertex charts");
<a name="line_608"></a>
<a name="line_609"></a> EH_atlas["add_vertex_chart",0 ,d];
<a name="line_610"></a> EH_atlas["add_vertex_chart",3 ,d];
<a name="line_611"></a> EH_atlas["add_vertex_chart",6 ,d];
<a name="line_612"></a> EH_atlas["add_vertex_chart",11,d];
<a name="line_613"></a>
<a name="line_614"></a> for k in [0,1,3,5] do
<a name="line_615"></a>  ui(6,sprintf("Adding charts on curve %d",k));
<a name="line_616"></a>  a,b := op(evalf(F16_curve_limits[k]));
<a name="line_617"></a>  for t in T[k] do
<a name="line_618"></a>   EH_atlas["add_curve_chart",k,a + t*(b-a),d];
<a name="line_619"></a>  od;
<a name="line_620"></a> od;
<a name="line_621"></a>
<a name="line_622"></a> ui(5,"Adding inner charts");
<a name="line_623"></a>
<a name="line_624"></a> i := 0;
<a name="line_625"></a> for s in S do
<a name="line_626"></a>  EH_atlas["add_centre_chart",evalf(t_lift(s)),d];
<a name="line_627"></a>  i := i+1;
<a name="line_628"></a>  if mods(i,10) = 0 then
<a name="line_629"></a>   ui(6,sprintf("%d inner charts added",i));
<a name="line_630"></a>  fi;
<a name="line_631"></a> od;
<a name="line_632"></a>
<a name="line_633"></a> ui(5,"Adding edges");
<a name="line_634"></a> for e in E do EH_atlas["add_edge",op(e)]; od;
<a name="line_635"></a>end:
<a name="line_636"></a>
<a name="line_637"></a>build_data["EH_atlas",3] := proc()
<a name="line_638"></a> local S,T,E,d,a,b,i,j,k,s,t,e,nH,nD,rD;
<a name="line_639"></a> global EH_atlas;
<a name="line_640"></a>
<a name="line_641"></a> if toy_version then
<a name="line_642"></a>  nH := 50;
<a name="line_643"></a>  nD := 25;
<a name="line_644"></a>  rD := 0.8;
<a name="line_645"></a> else
<a name="line_646"></a>  nH := 50;
<a name="line_647"></a>  nD := 25;
<a name="line_648"></a>  rD := 0.8;
<a name="line_649"></a> fi;
<a name="line_650"></a>
<a name="line_651"></a> ui(5,"set_beta_approx");
<a name="line_652"></a> EH_atlas["set_beta_approx"]:
<a name="line_653"></a>
<a name="line_654"></a> ui(5,"set_edge_lengths");
<a name="line_655"></a> EH_atlas["set_edge_lengths"]:
<a name="line_656"></a>
<a name="line_657"></a> ui(5,"optimize_beta");
<a name="line_658"></a> EH_atlas["optimize_beta"];
<a name="line_659"></a>
<a name="line_660"></a> ui(5,"make_H_samples");
<a name="line_661"></a> EH_atlas["make_H_samples",nH]:
<a name="line_662"></a>
<a name="line_663"></a> ui(5,"make_D_samples");
<a name="line_664"></a> EH_atlas["make_D_samples",nD,rD]:
<a name="line_665"></a>
<a name="line_666"></a> ui(5,"make_H_samples_q");
<a name="line_667"></a> EH_atlas["make_H_samples_q"]:
<a name="line_668"></a>
<a name="line_669"></a> ui(5,"make_D_samples_q");
<a name="line_670"></a> EH_atlas["make_D_samples_q"]:
<a name="line_671"></a>
<a name="line_672"></a> NULL;
<a name="line_673"></a>end:
<a name="line_674"></a>
<a name="line_675"></a>build_data["EH_atlas",4] := proc()
<a name="line_676"></a> local rq,kq,nq,d1,d2,d3;
<a name="line_677"></a>
<a name="line_678"></a> if toy_version then
<a name="line_679"></a>  rq := 0.8;
<a name="line_680"></a>  kq := 16;
<a name="line_681"></a>  nq := 6;
<a name="line_682"></a>  d1 := 6;
<a name="line_683"></a>  d2 := 10;
<a name="line_684"></a>  d3 := 6;
<a name="line_685"></a> else
<a name="line_686"></a>  rq := 0.9;
<a name="line_687"></a>  kq := 32;
<a name="line_688"></a>  nq := 12;
<a name="line_689"></a>  d1 := 6;
<a name="line_690"></a>  d2 := 16;
<a name="line_691"></a>  d3 := 8;
<a name="line_692"></a> fi;
<a name="line_693"></a> 
<a name="line_694"></a> ui(5,"set_q_approx_fourier");
<a name="line_695"></a> EH_atlas["set_q_approx_fourier",rq,kq,nq];
<a name="line_696"></a>
<a name="line_697"></a> ui(5,"set_square_q_inv_a");
<a name="line_698"></a> EH_atlas["set_square_q_inv_a",d1];
<a name="line_699"></a>
<a name="line_700"></a> ui(5,"set_square_q_inv_b");
<a name="line_701"></a> EH_atlas["set_square_q_inv_b",d2,d3];
<a name="line_702"></a>
<a name="line_703"></a> ui(5,"set_chart_dist");
<a name="line_704"></a> EH_atlas["set_chart_dist"];
<a name="line_705"></a>
<a name="line_706"></a> NULL;
<a name="line_707"></a>end:
<a name="line_708"></a>
<a name="line_709"></a>##################################################
<a name="line_710"></a>
<a name="line_711"></a>save_data["EH_atlas"] := proc()
<a name="line_712"></a> if not(assigned(EH_atlas)) then
<a name="line_713"></a>  error("EH_atlas is not set");
<a name="line_714"></a> fi;
<a name="line_715"></a> make_save_dir();
<a name="line_716"></a> save(EH_atlas,  
<a name="line_717"></a>      cat(save_dir,"/embedded/roothalf/EH_atlas.m"));
<a name="line_718"></a>end:
<a name="line_719"></a>
<a name="line_720"></a>load_data["EH_atlas"] := proc()
<a name="line_721"></a> local a0;
<a name="line_722"></a>
<a name="line_723"></a> read(cat(save_dir,"/embedded/roothalf/EH_atlas.m"));
<a name="line_724"></a> a0 := EH_atlas["a_H"];
<a name="line_725"></a> if type([a0],[RR0]) then
<a name="line_726"></a>  set_a_H0(a0):
<a name="line_727"></a> fi;
<a name="line_728"></a>end:
<a name="line_729"></a>
<a name="line_730"></a>######################################################################
<a name="line_731"></a>
<a name="line_732"></a>build_data["H_to_P_map"] := proc()
<a name="line_733"></a> local ns,pd,mr,md,mn;
<a name="line_734"></a> global H_to_P_map;
<a name="line_735"></a>
<a name="line_736"></a> if toy_version then
<a name="line_737"></a>  ns := 100;
<a name="line_738"></a>  pd := 16;
<a name="line_739"></a>  mr := 0.7;
<a name="line_740"></a>  mn := 100;
<a name="line_741"></a>  md := 16;
<a name="line_742"></a> else
<a name="line_743"></a>  ns := 200;
<a name="line_744"></a>  pd := 25;
<a name="line_745"></a>  mr := 0.8;
<a name="line_746"></a>  mn := 200;
<a name="line_747"></a>  md := 25;
<a name="line_748"></a> fi;
<a name="line_749"></a>
<a name="line_750"></a> ui(5,"Creating map H -> P");
<a name="line_751"></a>
<a name="line_752"></a> set_a_H0(EH_atlas["a_H"]):
<a name="line_753"></a>
<a name="line_754"></a> if not(assigned(HP_table)) then
<a name="line_755"></a>  load_data["HP_table"]():
<a name="line_756"></a> fi;
<a name="line_757"></a>
<a name="line_758"></a> if not(assigned(HP_table)) then
<a name="line_759"></a>  error("Failed to load HP_table");
<a name="line_760"></a>  return false;
<a name="line_761"></a> fi;
<a name="line_762"></a> 
<a name="line_763"></a> HP_table["add_a_H",a_H0]:
<a name="line_764"></a> H_to_P_map := eval(HP_table["H_to_P_maps"][a_H0]):
<a name="line_765"></a> H_to_P_map["make_samples",ns]:
<a name="line_766"></a> H_to_P_map["set_poly_deg",pd]:
<a name="line_767"></a>
<a name="line_768"></a> ui(6,"Finding p_1");
<a name="line_769"></a> H_to_P_map["find_p1"]:
<a name="line_770"></a>
<a name="line_771"></a> ui(6,"Finding p_1 inverse");
<a name="line_772"></a> H_to_P_map["set_p1_inv"];
<a name="line_773"></a>
<a name="line_774"></a> ui(6,"Finding m");
<a name="line_775"></a> H_to_P_map["find_m_series" ,mr,mn,md]:
<a name="line_776"></a>
<a name="line_777"></a> ui(6,"Finding mp");
<a name="line_778"></a> H_to_P_map["find_mp_series",mr,mn,md]:
<a name="line_779"></a>
<a name="line_780"></a> ui(6,"Finding p");
<a name="line_781"></a> H_to_P_map["find_p_series" ,mr,mn,md]:
<a name="line_782"></a>
<a name="line_783"></a> NULL;
<a name="line_784"></a>end:
<a name="line_785"></a>
<a name="line_786"></a>##################################################
<a name="line_787"></a>
<a name="line_788"></a>save_data["H_to_P_map"] := proc()
<a name="line_789"></a> if not(assigned(H_to_P_map)) then
<a name="line_790"></a>  error("H_to_P_map is not set");
<a name="line_791"></a> fi;
<a name="line_792"></a> make_save_dir();
<a name="line_793"></a> save(H_to_P_map,  
<a name="line_794"></a>      cat(save_dir,"/hyperbolic/H_to_P_map.m"));
<a name="line_795"></a>end:
<a name="line_796"></a>
<a name="line_797"></a>load_data["H_to_P_map"] := proc()
<a name="line_798"></a> read(cat(save_dir,"/hyperbolic/H_to_P_map.m"));
<a name="line_799"></a>end:
<a name="line_800"></a>
<a name="line_801"></a>######################################################################
<a name="line_802"></a>
<a name="line_803"></a>build_data["P_to_H_map"] := proc()
<a name="line_804"></a> global P_to_H_map;
<a name="line_805"></a>
<a name="line_806"></a> ui(5,"Creating map P -> H");
<a name="line_807"></a>
<a name="line_808"></a> if not(assigned(H_to_P_map)) then
<a name="line_809"></a>  load_data["H_to_P_map"]():
<a name="line_810"></a> fi;
<a name="line_811"></a>
<a name="line_812"></a> if not(assigned(H_to_P_map)) then
<a name="line_813"></a>  error("Failed to load H_to_P_map");
<a name="line_814"></a>  return false;
<a name="line_815"></a> fi;
<a name="line_816"></a> 
<a name="line_817"></a> set_a_P0(H_to_P_map["a_P"]);
<a name="line_818"></a> P_to_H_map := `new/P_to_H_map`():
<a name="line_819"></a> P_to_H_map["degree"] := 100;
<a name="line_820"></a> P_to_H_map["set_a_P",a_P0];
<a name="line_821"></a>
<a name="line_822"></a> ui(6,"Adding charts");
<a name="line_823"></a> P_to_H_map["add_charts"];
<a name="line_824"></a>
<a name="line_825"></a> ui(6,"Finding p_1 inverse");
<a name="line_826"></a> P_to_H_map["find_p1_inv"];
<a name="line_827"></a>
<a name="line_828"></a> NULL;
<a name="line_829"></a>end:
<a name="line_830"></a>
<a name="line_831"></a>##################################################
<a name="line_832"></a>
<a name="line_833"></a>save_data["P_to_H_map"] := proc()
<a name="line_834"></a> if not(assigned(P_to_H_map)) then
<a name="line_835"></a>  error("P_to_H_map is not set");
<a name="line_836"></a> fi;
<a name="line_837"></a> make_save_dir();
<a name="line_838"></a> save(P_to_H_map,
<a name="line_839"></a>      cat(save_dir,"/hyperbolic/P_to_H_map.m"));
<a name="line_840"></a>end:
<a name="line_841"></a>
<a name="line_842"></a>load_data["P_to_H_map"] := proc()
<a name="line_843"></a> read(cat(save_dir,"/hyperbolic/P_to_H_map.m"));
<a name="line_844"></a>end:
<a name="line_845"></a>
<a name="line_846"></a>######################################################################
<a name="line_847"></a>
<a name="line_848"></a>build_data["E_to_S_map"] := proc()
<a name="line_849"></a> global E_to_S_map,EH_atlas;
<a name="line_850"></a>
<a name="line_851"></a> ui(5,"Creating map E -> S");
<a name="line_852"></a>
<a name="line_853"></a> EH_atlas["H_to_P_map"] := eval(H_to_P_map):
<a name="line_854"></a> EH_atlas["P_to_H_map"] := eval(P_to_H_map):
<a name="line_855"></a>
<a name="line_856"></a> E_to_S_map := `new/E_to_S_map`():
<a name="line_857"></a>
<a name="line_858"></a> ui(6,"Finding p");
<a name="line_859"></a> E_to_S_map["find_p",EH_atlas]:
<a name="line_860"></a>
<a name="line_861"></a> NULL;
<a name="line_862"></a>end:
<a name="line_863"></a>
<a name="line_864"></a>##################################################
<a name="line_865"></a>
<a name="line_866"></a>save_data["E_to_S_map"] := proc()
<a name="line_867"></a> if not(assigned(E_to_S_map)) then
<a name="line_868"></a>  error("E_to_S_map is not set");
<a name="line_869"></a> fi;
<a name="line_870"></a> make_save_dir();
<a name="line_871"></a> save(E_to_S_map,
<a name="line_872"></a>      cat(save_dir,"/embedded/roothalf/E_to_S_map.m"));
<a name="line_873"></a>end:
<a name="line_874"></a>
<a name="line_875"></a>load_data["E_to_S_map"] := proc()
<a name="line_876"></a> read(cat(save_dir,"/embedded/roothalf/E_to_S_map.m"));
<a name="line_877"></a>end:
<a name="line_878"></a>
<a name="line_879"></a>######################################################################
<a name="line_880"></a>
<a name="line_881"></a>build_data["all"] := proc()
<a name="line_882"></a> ui(5,"Building all data");
<a name="line_883"></a> build_data["HP_table"]();
<a name="line_884"></a> build_data["automorphy_system"]();
<a name="line_885"></a> build_data["triangle_quadrature_rule"]();
<a name="line_886"></a> build_data["grid"]();
<a name="line_887"></a> build_data["E_quadrature_rule"]();
<a name="line_888"></a> build_data["square_diffeo"]();
<a name="line_889"></a> build_data["EH_atlas",1]();
<a name="line_890"></a> build_data["EH_atlas",2]();
<a name="line_891"></a> build_data["EH_atlas",3]();
<a name="line_892"></a> build_data["EH_atlas",4]();
<a name="line_893"></a> build_data["H_to_P_map"]();
<a name="line_894"></a> build_data["P_to_H_map"]();
<a name="line_895"></a> build_data["E_to_S_map"]();
<a name="line_896"></a>end:
<a name="line_897"></a>
<a name="line_898"></a>save_data["all"] := proc()
<a name="line_899"></a> ui(5,"Saving all data");
<a name="line_900"></a> save_data["HP_table"]();
<a name="line_901"></a> save_data["automorphy_system"]();
<a name="line_902"></a> save_data["triangle_quadrature_rule"]();
<a name="line_903"></a> save_data["grid"]();
<a name="line_904"></a> save_data["E_quadrature_rule"]();
<a name="line_905"></a> save_data["square_diffeo"]();
<a name="line_906"></a> save_data["EH_atlas"]();
<a name="line_907"></a> save_data["H_to_P_map"]();
<a name="line_908"></a> save_data["P_to_H_map"]();
<a name="line_909"></a> save_data["E_to_S_map"]();
<a name="line_910"></a>end:
<a name="line_911"></a>
<a name="line_912"></a>load_data["all"] := proc()
<a name="line_913"></a> ui(5,"Loading all data");
<a name="line_914"></a> load_data["HP_table"]();
<a name="line_915"></a> load_data["automorphy_system"]();
<a name="line_916"></a> load_data["triangle_quadrature_rule"]();
<a name="line_917"></a> load_data["grid"]();
<a name="line_918"></a> load_data["E_quadrature_rule"]();
<a name="line_919"></a> load_data["square_diffeo"]();
<a name="line_920"></a> load_data["EH_atlas"]();
<a name="line_921"></a> load_data["H_to_P_map"]();
<a name="line_922"></a> load_data["P_to_H_map"]();
<a name="line_923"></a> load_data["E_to_S_map"]();
<a name="line_924"></a>end:
<a name="line_925"></a>
<a name="line_926"></a>######################################################################
<a name="line_927"></a>
<a name="line_928"></a>make_data_plots := proc()
<a name="line_929"></a> global pics;
<a name="line_930"></a> local i,k,lbl,pp,ll,V,p;
<a name="line_931"></a>
<a name="line_932"></a> load_data["EH_atlas"]();
<a name="line_933"></a>
<a name="line_934"></a> userinfo(6,genus2,"Calculating ring values");
<a name="line_935"></a> V := EH_atlas["fourier_ring_vals",0.8,1024];
<a name="line_936"></a>
<a name="line_937"></a> pp := [y_proj0,disc_pi_proj,disc_delta_proj,disc_zeta_proj];
<a name="line_938"></a> ll := ["y_ring","pi_ring","delta_ring","zeta_ring"];
<a name="line_939"></a>
<a name="line_940"></a> for i from 1 to 4 do
<a name="line_941"></a>  p := eval(pp[i]);
<a name="line_942"></a>  lbl := ll[i];
<a name="line_943"></a>  userinfo(6,genus2,sprintf("Generating pics[%s]",lbl));
<a name="line_944"></a>  pics[lbl] :=
<a name="line_945"></a>   display(
<a name="line_946"></a>     seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
<a name="line_947"></a>     curve(map(p,V),colour=black),
<a name="line_948"></a>     scaling=constrained,axes=none
<a name="line_949"></a>    );
<a name="line_950"></a>  save_plot(lbl);
<a name="line_951"></a>  save_jpg(lbl);
<a name="line_952"></a> od;
<a name="line_953"></a>  
<a name="line_954"></a> load_data["E_to_S_map"]():
<a name="line_955"></a>
<a name="line_956"></a> for i from 1 to 3 do
<a name="line_957"></a>  lbl := sprintf("E_to_S_u[%d]",i);
<a name="line_958"></a>  userinfo(6,genus2,sprintf("Generating pics[%s]",lbl));
<a name="line_959"></a>  pics[lbl] := E_to_S_map["u_plot",i];
<a name="line_960"></a>  save_plot(lbl);
<a name="line_961"></a>  save_jpg(lbl);
<a name="line_962"></a> od:
<a name="line_963"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/check_all.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Reading this file will perform all checks defined in the files
<a name="line_2"></a># listed below.  
<a name="line_3"></a>
<a name="line_4"></a>check_precromulent("E");
<a name="line_5"></a>check_precromulent("P");
<a name="line_6"></a>check_precromulent("H");
<a name="line_7"></a>
<a name="line_8"></a>olddir := currentdir(maple_dir):
<a name="line_9"></a>full_assert_count := 0:
<a name="line_10"></a>
<a name="line_11"></a>check_file := proc(f)
<a name="line_12"></a> global checklist,assert_count,full_assert_count;
<a name="line_13"></a> 
<a name="line_14"></a> printf("\nReading %s\n",f);
<a name="line_15"></a> checklist := []:
<a name="line_16"></a> assert_count := 0;
<a name="line_17"></a> read(f);
<a name="line_18"></a> check_all();
<a name="line_19"></a> full_assert_count := full_assert_count + assert_count;
<a name="line_20"></a>end:
<a name="line_21"></a>
<a name="line_22"></a>check_file("brent_check.mpl"):
<a name="line_23"></a>check_file("cromulent_check.mpl"):
<a name="line_24"></a>check_file("group_check.mpl"):
<a name="line_25"></a>check_file("groupoid_check.mpl"):
<a name="line_26"></a>check_file("homology_check.mpl"):
<a name="line_27"></a>check_file("nets_check.mpl"):
<a name="line_28"></a>check_file("Rn_check.mpl"):
<a name="line_29"></a>check_file("projective/PX_check.mpl"):
<a name="line_30"></a>check_file("projective/ellquot_check.mpl"):
<a name="line_31"></a>check_file("projective/galois_check.mpl"):
<a name="line_32"></a>check_file("projective/picard_fuchs_check.mpl"):
<a name="line_33"></a>check_file("hyperbolic/HX_check.mpl"):
<a name="line_34"></a>check_file("hyperbolic/geodesics_check.mpl"):
<a name="line_35"></a>check_file("hyperbolic/Pi_check.mpl"):
<a name="line_36"></a>check_file("hyperbolic/schwarz_check.mpl"):
<a name="line_37"></a>check_file("quadrature/quadrature_check.mpl"):
<a name="line_38"></a>check_file("embedded/EX_check.mpl"):
<a name="line_39"></a>check_file("embedded/annular_charts_check.mpl"):
<a name="line_40"></a>check_file("embedded/barycentric_check.mpl"):
<a name="line_41"></a>check_file("embedded/cayley_check.mpl"):
<a name="line_42"></a>check_file("embedded/curvature_check.mpl"):
<a name="line_43"></a>check_file("embedded/disc_proj_check.mpl"):
<a name="line_44"></a>check_file("embedded/E_quadrature_check.mpl"):
<a name="line_45"></a>check_file("embedded/extra_curves_check.mpl"):
<a name="line_46"></a>check_file("embedded/extra_vertices_check.mpl"):
<a name="line_47"></a>check_file("embedded/geometry_check.mpl"):
<a name="line_48"></a>check_file("embedded/homology_check.mpl"):
<a name="line_49"></a>check_file("embedded/invariants_check.mpl"):
<a name="line_50"></a>check_file("embedded/roothalf/E_roothalf_check.mpl"):
<a name="line_51"></a>check_file("embedded/roothalf/better_sphere_quotients_check.mpl"):
<a name="line_52"></a>check_file("embedded/roothalf/cayley_surface_check.mpl"):
<a name="line_53"></a>check_file("embedded/roothalf/crease_check.mpl"):
<a name="line_54"></a>check_file("embedded/roothalf/forms_check.mpl"):
<a name="line_55"></a>check_file("embedded/roothalf/galois_check.mpl"):
<a name="line_56"></a>check_file("embedded/roothalf/rational_check.mpl"):
<a name="line_57"></a>check_file("embedded/roothalf/sphere_quotients_check.mpl"):
<a name="line_58"></a>check_file("embedded/roothalf/square_diffeo_check.mpl"):
<a name="line_59"></a>check_file("embedded/roothalf/torus_quotients_check.mpl"):
<a name="line_60"></a>check_file("embedded/roothalf/zeta_check.mpl"):
<a name="line_61"></a>
<a name="line_62"></a>printf("full_assert_count = %d\n",full_assert_count):
<a name="line_63"></a>
<a name="line_64"></a>currentdir(olddir):
<a name="line_65"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/checks.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file sets up a framework for checking various assertions.
<a name="line_2"></a>
<a name="line_3"></a># Usually, for each file foo.mpl containing definitions, we have 
<a name="line_4"></a># a corresponding file foo_check.mpl which checks that those 
<a name="line_5"></a># definitions have the required properties.  Each such checking file
<a name="line_6"></a># defines one or more functions with names like check_blah() (and
<a name="line_7"></a># no arguments).  Each such function should start with the line
<a name="line_8"></a>#
<a name="line_9"></a>#  printf("%a()\n",procname);
<a name="line_10"></a>#
<a name="line_11"></a># which will cause the function to print its name when it is run.
<a name="line_12"></a># After that, there should be a number of statements like
<a name="line_13"></a>#
<a name="line_14"></a># _ASSERT(<assertion>,<message>)
<a name="line_15"></a>#
<a name="line_16"></a># See the definition of _ASSERT in util.mpl for explanation of what
<a name="line_17"></a># this does.
<a name="line_18"></a>
<a name="line_19"></a>kernelopts(assertlevel=1):
<a name="line_20"></a>
<a name="line_21"></a># The variable assert_count is incremented by every call to _ASSERT().
<a name="line_22"></a>
<a name="line_23"></a>assert_count := 0: <span style="color:red">#@ assert_count 
</span><a name="line_24"></a>
<a name="line_25"></a># This should not be required as _EnvExplicit is set in util.mpl
<a name="line_26"></a># already.  However, it seems to get unset at some point.
<a name="line_27"></a>_EnvExplicit := true:
<a name="line_28"></a>
<a name="line_29"></a>######################################################################
<a name="line_30"></a>
<a name="line_31"></a># checklist is a list of checking functions.  check_all() runs all
<a name="line_32"></a># the checking functions in the list.  add_check() adds a function 
<a name="line_33"></a># to the list.
<a name="line_34"></a>
<a name="line_35"></a>checklist := []: <span style="color:red">#@ checklist 
</span><a name="line_36"></a>
<a name="line_37"></a><span style="color:red">#@ check_all 
</span><a name="line_38"></a>check_all := proc() 
<a name="line_39"></a> global assert_count;
<a name="line_40"></a> local C;
<a name="line_41"></a>
<a name="line_42"></a> assert_count := 0;
<a name="line_43"></a>
<a name="line_44"></a> for C in checklist do C(); od:
<a name="line_45"></a>end:
<a name="line_46"></a>
<a name="line_47"></a><span style="color:red">#@ add_check
</span><a name="line_48"></a>add_check := proc(C)
<a name="line_49"></a> global checklist;
<a name="line_50"></a>
<a name="line_51"></a> checklist := [op(checklist),C];
<a name="line_52"></a>end:
<a name="line_53"></a>
<a name="line_54"></a>######################################################################
<a name="line_55"></a>
<a name="line_56"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/class.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file sets up a framework for object oriented programming in Maple.
<a name="line_2"></a># It was borrowed from another project and so has various features that
<a name="line_3"></a># are not necessarily relevant here.
<a name="line_4"></a>
<a name="line_5"></a># Most of our code is not object oriented, but we have found the OO 
<a name="line_6"></a># approach to be useful in some places.  For example, we represent 
<a name="line_7"></a># triangulations and quadrature rules as objects.
<a name="line_8"></a>
<a name="line_9"></a>######################################################################
<a name="line_10"></a>
<a name="line_11"></a>`Package/SaveNames`        := [];
<a name="line_12"></a>`Package/SaveNames/Hidden` := [];
<a name="line_13"></a>`Package/SaveClasses`      := [];
<a name="line_14"></a>`Package/Dependencies`     := [];
<a name="line_15"></a>
<a name="line_16"></a>`Package/Doc/ClassHeaderFormat` := "\n<html>\n <head><title>%s</title><script type=\"text/x-mathjax-config\">\nMathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>\n<script src=\"https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML\"></script>\n</head>\n <body  style=\"width:700px\">\n  <h1>Class %s</h1><br/>\n":
<a name="line_17"></a>
<a name="line_18"></a>`Package/Doc/ClassFooter` := "\n </body>\n</html>\n":
<a name="line_19"></a>
<a name="line_20"></a>PackDocDir := cat(doc_dir,"/");
<a name="line_21"></a>
<a name="line_22"></a>
<a name="line_23"></a>Package :=
<a name="line_24"></a> proc(packname::string,doc::string)
<a name="line_25"></a>  global `Package/Name`,
<a name="line_26"></a>         `Package/SaveNames`,`Package/SaveNames/Hidden`,
<a name="line_27"></a>         `Package/SaveClasses`,
<a name="line_28"></a>         `Package/Dependencies`;
<a name="line_29"></a>
<a name="line_30"></a>  if (assigned(`Package/Name`)) then
<a name="line_31"></a>   ERROR("Already defining a package");
<a name="line_32"></a>  fi;
<a name="line_33"></a>
<a name="line_34"></a>  `Package/Name`             := packname;
<a name="line_35"></a>  `Package/SaveNames`        := [];
<a name="line_36"></a>  `Package/SaveNames/Hidden` := [];
<a name="line_37"></a>  `Package/SaveClasses`      := [];
<a name="line_38"></a>  `Package/Dependencies`     := [];
<a name="line_39"></a>   
<a name="line_40"></a>  NULL;
<a name="line_41"></a> end:
<a name="line_42"></a>
<a name="line_43"></a>
<a name="line_44"></a>`Package/Assign` :=
<a name="line_45"></a> proc(namspec::uneval,doc::string,val::anything,
<a name="line_46"></a>     # optional
<a name="line_47"></a>     hide_::boolean
<a name="line_48"></a>     )
<a name="line_49"></a>  local namspec1,nam,namstring,typespec,params,s,d,i,hide,trans;
<a name="line_50"></a>  global `Package/SaveNames`,`Package/SaveNames/Hidden`,
<a name="line_51"></a>         `Package/ReportAssignment`;
<a name="line_52"></a>  
<a name="line_53"></a>  hide := `if`(nargs > 3, hide_, false);
<a name="line_54"></a>
<a name="line_55"></a>  # nam is the name to be assigned (an unevaluated name)
<a name="line_56"></a>  # namstring is the string version of nam
<a name="line_57"></a>  # val is the value to be assigned to nam
<a name="line_58"></a>  # typespec is the declared type for nam
<a name="line_59"></a>  #   (or the declared return type, if val is a procedure,
<a name="line_60"></a>  #    or the name 'void' if val is a procedure that does 
<a name="line_61"></a>  #    not return a value.)
<a name="line_62"></a>
<a name="line_63"></a>  nam := evaln(namspec); # NB evaln(x::integer) = x
<a name="line_64"></a>  namstring := convert(nam,string);
<a name="line_65"></a>  namspec1 := eval(namspec,1);
<a name="line_66"></a>  if type(namspec1,`::`) then
<a name="line_67"></a>   typespec := op(2,namspec1);
<a name="line_68"></a>   if not(type(val,procedure)) and 
<a name="line_69"></a>      not(type(typespec,type)) then
<a name="line_70"></a>    ERROR(
<a name="line_71"></a>     sprintf(
<a name="line_72"></a>      __("Type specification %a for %a is not a valid type."),
<a name="line_73"></a>      typespec,nam));
<a name="line_74"></a>   fi;
<a name="line_75"></a>   if not(type(val,procedure)) and
<a name="line_76"></a>      not(type(val,typespec)) then
<a name="line_77"></a>    ERROR(
<a name="line_78"></a>     sprintf(
<a name="line_79"></a>      __("Assigned value %a for %a does not have declared type %a."),
<a name="line_80"></a>      val,nam,typespec));
<a name="line_81"></a>   fi;  
<a name="line_82"></a>  else
<a name="line_83"></a>   typespec := NULL;
<a name="line_84"></a>  fi;
<a name="line_85"></a>
<a name="line_86"></a>  # Remember that nam is to be saved in the .m file for the package
<a name="line_87"></a>  if (hide = true) then
<a name="line_88"></a>   `Package/SaveNames/Hidden` := [op(`Package/SaveNames/Hidden`),namstring];
<a name="line_89"></a>  else
<a name="line_90"></a>   `Package/SaveNames` := [op(`Package/SaveNames`),namstring];
<a name="line_91"></a>
<a name="line_92"></a>   # Now construct the HTML documentation for this assignment
<a name="line_93"></a>   if type(val,procedure) then
<a name="line_94"></a>    params := [op(1,eval(val))];
<a name="line_95"></a>    if params = [] then
<a name="line_96"></a>     s := sprintf("%a()",nam);
<a name="line_97"></a>    else
<a name="line_98"></a>     s := sprintf("%a(",nam);
<a name="line_99"></a>     s := s, op(map((p) -> (`Package/ParamToHTML`(p),","),params));
<a name="line_100"></a>     s := cat(s[1..-2],")");
<a name="line_101"></a>    fi;
<a name="line_102"></a>   else
<a name="line_103"></a>    s := sprintf("%a",nam);
<a name="line_104"></a>   fi;
<a name="line_105"></a>   if typespec <> NULL then
<a name="line_106"></a>    s := sprintf("%s::#%a#",s,typespec);
<a name="line_107"></a>   fi;
<a name="line_108"></a>
<a name="line_109"></a>   d := `Package/ConvertAt`(doc);
<a name="line_110"></a>   while true do
<a name="line_111"></a>    i := searchtext("$Value",d);
<a name="line_112"></a>    if (i > 0) then
<a name="line_113"></a>     d := cat(substring(d,1..(i-1)),
<a name="line_114"></a>	      sprintf("%a",val),
<a name="line_115"></a>	      substring(d,(i+6)..-1));
<a name="line_116"></a>    else
<a name="line_117"></a>     break;
<a name="line_118"></a>    fi;
<a name="line_119"></a>   od;
<a name="line_120"></a>  fi;
<a name="line_121"></a>
<a name="line_122"></a>  # This actually performs the assignment
<a name="line_123"></a>  assign(nam = val);
<a name="line_124"></a>
<a name="line_125"></a>  # Report the assignment, if reporting is switched on
<a name="line_126"></a>  if (`Package/ReportAssignment` = true) then
<a name="line_127"></a>   printf("Assigned %s\n",nam);
<a name="line_128"></a>  fi;
<a name="line_129"></a>
<a name="line_130"></a> end:
<a name="line_131"></a>
<a name="line_132"></a>
<a name="line_133"></a>`Package/Assign/Hidden` :=
<a name="line_134"></a> proc(namspec::uneval,val::anything)
<a name="line_135"></a>  `Package/Assign`(namspec,"",val,true);
<a name="line_136"></a> end:
<a name="line_137"></a>
<a name="line_138"></a>
<a name="line_139"></a>######################################################################
<a name="line_140"></a>
<a name="line_141"></a>EndPackage :=
<a name="line_142"></a> proc()
<a name="line_143"></a>  local classname,loadname,savefile,savedir,savestatement,docfile,
<a name="line_144"></a>        nam,trans,s;
<a name="line_145"></a>  global `Package/Name`,`Package/SaveNames`,`Package/SaveNames/Hidden`,
<a name="line_146"></a>         `Package/SaveClasses`,
<a name="line_147"></a>         `Package/List`,`Package/Classes`,
<a name="line_148"></a>         `Package/Entries`,`Package/AllEntries`,
<a name="line_149"></a>         `Package/Dependencies`,`Package/Depend`,
<a name="line_150"></a>         `Package/Index`,`Package/FindTranslationStrings`,
<a name="line_151"></a>         `Package/TranslationStrings`;
<a name="line_152"></a>
<a name="line_153"></a>  if not(assigned(`Package/Name`)) then
<a name="line_154"></a>   ERROR("Not defining a package.");
<a name="line_155"></a>  fi;
<a name="line_156"></a>
<a name="line_157"></a>  if assigned(`Package/List`) and
<a name="line_158"></a>     type(`Package/List`,set) then
<a name="line_159"></a>   `Package/List` := `Package/List` union {`Package/Name`};
<a name="line_160"></a>  else
<a name="line_161"></a>   `Package/List` := {`Package/Name`};
<a name="line_162"></a>  fi;
<a name="line_163"></a>
<a name="line_164"></a>  if not(assigned(`Package/Classes`)) then 
<a name="line_165"></a>   `Package/Classes` := table([]);
<a name="line_166"></a>  fi;
<a name="line_167"></a>  `Package/Classes`[`Package/Name`] := `Package/SaveClasses`;
<a name="line_168"></a>
<a name="line_169"></a>  if not(assigned(`Package/Entries`)) then 
<a name="line_170"></a>   `Package/Entries` := table([]);
<a name="line_171"></a>  fi;
<a name="line_172"></a>  `Package/Entries`[`Package/Name`] := `Package/SaveNames`;
<a name="line_173"></a>
<a name="line_174"></a>  for classname in `Package/SaveClasses` do
<a name="line_175"></a>   `Package/SaveNames` :=
<a name="line_176"></a>     [op(`Package/SaveNames`),cat("class/",classname)];
<a name="line_177"></a>
<a name="line_178"></a>   `Package/SaveNames/Hidden` :=
<a name="line_179"></a>      [op(`Package/SaveNames/Hidden`),
<a name="line_180"></a>       cat("index/",classname),
<a name="line_181"></a>       cat("type/",classname),
<a name="line_182"></a>       cat("new/",classname)];
<a name="line_183"></a>  od;
<a name="line_184"></a>
<a name="line_185"></a>  if not(assigned(`Package/AllEntries`)) then 
<a name="line_186"></a>   `Package/AllEntries` := table([]);
<a name="line_187"></a>  fi;
<a name="line_188"></a>  `Package/AllEntries`[`Package/Name`] := `Package/SaveNames`;
<a name="line_189"></a>
<a name="line_190"></a>  `Package/Depend`[`Package/Name`] := `Package/Dependencies`;
<a name="line_191"></a>
<a name="line_192"></a>  if not(assigned(`Package/Index`)) then 
<a name="line_193"></a>   `Package/Index` := table([]);
<a name="line_194"></a>  fi;
<a name="line_195"></a>  for nam in `Package/SaveNames` do
<a name="line_196"></a>   `Package/Index`[nam] := `Package/Name`;
<a name="line_197"></a>  od;
<a name="line_198"></a>  for nam in `Package/SaveClasses` do
<a name="line_199"></a>   `Package/Index`[nam] := `Package/Name`;
<a name="line_200"></a>  od;
<a name="line_201"></a>
<a name="line_202"></a>  loadname := cat(`Package/Name`,"/IsLoaded");
<a name="line_203"></a>
<a name="line_204"></a>  `Package/SaveNames` :=
<a name="line_205"></a>    [op(`Package/SaveNames`),"Package/Dependencies",loadname];
<a name="line_206"></a>                
<a name="line_207"></a>  assign(convert(loadname,name) = true);
<a name="line_208"></a>
<a name="line_209"></a>  if (`Package/FindTranslationStrings` = true) then
<a name="line_210"></a>   if not(type([`Package/TranslationStrings`],[list])) then
<a name="line_211"></a>    `Package/TranslationStrings` := []:
<a name="line_212"></a>   fi;
<a name="line_213"></a>   for nam in 
<a name="line_214"></a>     [op(`Package/SaveNames`),op(`Package/SaveNames/Hidden`)] do
<a name="line_215"></a>    trans := 
<a name="line_216"></a>     TranslationStrings(eval(convert(nam,name)));
<a name="line_217"></a>    trans := map((x,p,n) -> [x,p,n],trans,`Package/Name`,nam);
<a name="line_218"></a>    `Package/TranslationStrings` := 
<a name="line_219"></a>     [op(`Package/TranslationStrings`),op(trans)];
<a name="line_220"></a>   od;
<a name="line_221"></a>  fi;
<a name="line_222"></a>  NULL;
<a name="line_223"></a>
<a name="line_224"></a>  unassign('`Package/Name`');
<a name="line_225"></a> end:
<a name="line_226"></a>
<a name="line_227"></a>
<a name="line_228"></a>######################################################################
<a name="line_229"></a>
<a name="line_230"></a>`Package/MakeAllDocumentation` := 
<a name="line_231"></a> proc()
<a name="line_232"></a>  local c,cc,f,s,index_file,index_html;
<a name="line_233"></a>  global `Package/List`;
<a name="line_234"></a>
<a name="line_235"></a>  index_html := cat(
<a name="line_236"></a>   "<html>\n",
<a name="line_237"></a>   "<head>\n",
<a name="line_238"></a>   "<title>Classes</title>\n",
<a name="line_239"></a>   "<style type=\"text/css\">\n",
<a name="line_240"></a>   "table { empty-cells:show; }\n",
<a name="line_241"></a>   "\n",
<a name="line_242"></a>   "table.edged { \n",
<a name="line_243"></a>   " border-collapse: collapse;\n",
<a name="line_244"></a>   "}\n",
<a name="line_245"></a>   "\n",
<a name="line_246"></a>   "table.edged td {\n",
<a name="line_247"></a>   " padding: 3px 0.5em;\n",
<a name="line_248"></a>   " margin-left: 3px;\n",
<a name="line_249"></a>   " border: 1px solid #CCCCCC; \n",
<a name="line_250"></a>   " vertical-align: top;\n",
<a name="line_251"></a>   "}\n",
<a name="line_252"></a>   "</style>\n",
<a name="line_253"></a>   "<script type=\"text/x-mathjax-config\">\n",
<a name="line_254"></a>   "MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});\n",
<a name="line_255"></a>   "</script>\n",
<a name="line_256"></a>   "<script src=\"https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML\"></script>\n",
<a name="line_257"></a>   "</head>\n",
<a name="line_258"></a>   "<body>\n",
<a name="line_259"></a>   "<h1>Index of classes</h1>\n<br/>\n",
<a name="line_260"></a>   "<table class=\"edged\">\n"
<a name="line_261"></a>  );
<a name="line_262"></a>
<a name="line_263"></a>  for c in `Package/SaveClasses` do
<a name="line_264"></a>   f := cat(doc_dir,"/classes/",c,".html");
<a name="line_265"></a>   cc := eval(convert(cat("class/",c),name));
<a name="line_266"></a>   traperror(fclose(f));
<a name="line_267"></a>   fprintf(f,"%s\n",cc["FullDoc"]);
<a name="line_268"></a>   traperror(fclose(f));
<a name="line_269"></a>   index_html := cat(
<a name="line_270"></a>    index_html,
<a name="line_271"></a>    "<tr>\n",
<a name="line_272"></a>    "<td width=\"200\"><a href=\"classes/",c,".html\">",c,"</a></td>\n",
<a name="line_273"></a>    "<td width=\"600\">",cc["Doc"],"</td>",
<a name="line_274"></a>    "</tr>\n"
<a name="line_275"></a>   );
<a name="line_276"></a>  od:
<a name="line_277"></a>
<a name="line_278"></a>  index_html := cat(
<a name="line_279"></a>   index_html,
<a name="line_280"></a>   "</table>\n</body>\n</html>\n"
<a name="line_281"></a>  );
<a name="line_282"></a>
<a name="line_283"></a>  index_file := cat(doc_dir,"/classes.html");
<a name="line_284"></a>  traperror(fclose(index_file));
<a name="line_285"></a>  fprintf(index_file,index_html);
<a name="line_286"></a>  traperror(fclose(index_file));
<a name="line_287"></a>
<a name="line_288"></a>  NULL;
<a name="line_289"></a>
<a name="line_290"></a> end:
<a name="line_291"></a>
<a name="line_292"></a>######################################################################
<a name="line_293"></a>
<a name="line_294"></a>`Package/ConvertAt` := 
<a name="line_295"></a> proc(s::string)
<a name="line_296"></a>  local t,i,j,k,l,n,m,p;
<a name="line_297"></a>
<a name="line_298"></a>  t := "";
<a name="line_299"></a>  i := 1;
<a name="line_300"></a>  while true do
<a name="line_301"></a>   j := `if`(i <= length(s),searchtext("@",s,i..-1),0);
<a name="line_302"></a>   if j > 0 then 
<a name="line_303"></a>    if i + j <= length(s) and
<a name="line_304"></a>     substring(s,(i+j-1)..(i+j)) = "@@" then
<a name="line_305"></a>     t := t,substring(s,i..(i+j-1));
<a name="line_306"></a>     i := i+j+1;
<a name="line_307"></a>    else
<a name="line_308"></a>     k := searchtext("@",s,i+j..-1);
<a name="line_309"></a>     if k = 0 then
<a name="line_310"></a>      ERROR(
<a name="line_311"></a>       sprintf("Unmatched @ in documentation string:\n%s\n",s));
<a name="line_312"></a>     else
<a name="line_313"></a>      t := t,
<a name="line_314"></a>           substring(s,i..(i+j-2)),
<a name="line_315"></a>           "<font color='green'>",
<a name="line_316"></a>           `Package/HTMLEscape`(substring(s,(i+j)..(i+j+k-2))),
<a name="line_317"></a>           "</font>";
<a name="line_318"></a>      i := i+j+k;
<a name="line_319"></a>     fi;
<a name="line_320"></a>    fi;
<a name="line_321"></a>   else
<a name="line_322"></a>    t := cat(t,substring(s,i..-1));
<a name="line_323"></a>    break;
<a name="line_324"></a>   fi;
<a name="line_325"></a>  od;
<a name="line_326"></a>  RETURN(t);
<a name="line_327"></a> end:
<a name="line_328"></a>
<a name="line_329"></a>
<a name="line_330"></a>######################################################################
<a name="line_331"></a>
<a name="line_332"></a>`Package/HTMLEscape` :=
<a name="line_333"></a> proc(s::string)
<a name="line_334"></a>  local b;
<a name="line_335"></a>  b := convert(s,bytes);
<a name="line_336"></a>
<a name="line_337"></a>  b := subs( 60 = (38, 108, 116, 59),            # &lt;
<a name="line_338"></a>      62 = (38, 103, 116, 59),            # &gt;
<a name="line_339"></a>      34 = (38, 113, 117, 111, 116, 59),  # &quot;
<a name="line_340"></a>      b);
<a name="line_341"></a>
<a name="line_342"></a>  convert(b,bytes);
<a name="line_343"></a> end:
<a name="line_344"></a>
<a name="line_345"></a>
<a name="line_346"></a>######################################################################
<a name="line_347"></a>
<a name="line_348"></a># This function converts #...# sequences to links as explained at the
<a name="line_349"></a># top of this file.  
<a name="line_350"></a>#
<a name="line_351"></a># The argument 'depth_' is used to construct relative URL's.  Suppose
<a name="line_352"></a># that the return value of this function is part of the documentation
<a name="line_353"></a># for a package 'aim/foo/Bar', and thus will be included in the file
<a name="line_354"></a># aim/foo/Bar.html.  This is two levels down from the top documentation
<a name="line_355"></a># directory, so URL's for other documentation files should be prefixed
<a name="line_356"></a># with the string "../../".  This is achieved by putting depth_ := 2.
<a name="line_357"></a>#
<a name="line_358"></a># The function uses the global variable `Package/Index`, which is a
<a name="line_359"></a># table.  If a name n is defined in a package named p, and ns is the
<a name="line_360"></a># string version of n, then `Package/Index`[ns] is set to p.  Similarly,
<a name="line_361"></a># if a class named c is declared in a package named p, and cs is the
<a name="line_362"></a># string version of c, then `Package/Index`[cs] is set to p.
<a name="line_363"></a>
<a name="line_364"></a>`Package/ConvertHash` :=
<a name="line_365"></a> proc(t::string,depth_::nonnegint)
<a name="line_366"></a>  local u,i,j,k,l,n,m,tm,p,prefix;
<a name="line_367"></a>  global `Package/Index`;
<a name="line_368"></a>
<a name="line_369"></a>  # set the prefix for relative URL's
<a name="line_370"></a>  if nargs = 1 then
<a name="line_371"></a>   prefix := "";
<a name="line_372"></a>  else
<a name="line_373"></a>   prefix := cat("../" $ depth_);
<a name="line_374"></a>  fi;
<a name="line_375"></a>
<a name="line_376"></a>  # u is s sequence of strings that will be concatenated to give the
<a name="line_377"></a>  # return value.
<a name="line_378"></a>  u := "";
<a name="line_379"></a>
<a name="line_380"></a>  # i is the position in t of the first character that has not yet
<a name="line_381"></a>  # been processed.
<a name="line_382"></a>  i := 1;
<a name="line_383"></a>
<a name="line_384"></a>  while true do
<a name="line_385"></a>   j := `if`(i <= length(t),searchtext("#",t,i..-1),0);
<a name="line_386"></a>   if j > 0 then 
<a name="line_387"></a>    # there is a '#' at position i+j-1 in t
<a name="line_388"></a>    if i + j <= length(t) and
<a name="line_389"></a>     substring(t,(i+j-1)..(i+j)) = "##" then
<a name="line_390"></a>     # Convert '##' to a literal '#' character
<a name="line_391"></a>     u := u,substring(t,i..(i+j-1));
<a name="line_392"></a>     i := i+j+1;
<a name="line_393"></a>    else
<a name="line_394"></a>     k := searchtext("#",t,i+j..-1); # find the matching '#'
<a name="line_395"></a>     if k = 0 then
<a name="line_396"></a>      ERROR(
<a name="line_397"></a>       sprintf("Unmatched # in documentation string:\n%s\n",t));
<a name="line_398"></a>     else
<a name="line_399"></a>      # the matching '#' is at position i+j+k-1 in t.
<a name="line_400"></a>
<a name="line_401"></a>      n := substring(t,(i+j)..(i+j+k-2));
<a name="line_402"></a>      # n is the name enclosed in #...#, possibly including backquotes
<a name="line_403"></a>
<a name="line_404"></a>      m := n;
<a name="line_405"></a>      if m <> "" and substring(m,1..1) = "`" then
<a name="line_406"></a>       m := substring(m,2..-1);
<a name="line_407"></a>      fi;
<a name="line_408"></a>      if m <> "" and substring(m,-1..-1) = "`" then
<a name="line_409"></a>       m := substring(m,1..-2);
<a name="line_410"></a>      fi;
<a name="line_411"></a>      # m is the name enclosed in #...#, without backquotes
<a name="line_412"></a>
<a name="line_413"></a>      tm := cat("type/",m);
<a name="line_414"></a>
<a name="line_415"></a>      if assigned(`Package/Index`[m]) then
<a name="line_416"></a>       p := cat(prefix,`Package/Index`[m]);
<a name="line_417"></a>       l := sprintf("<a href='%s.html#%s'>%s</a>",p,m,n);
<a name="line_418"></a>       u := u,substring(t,i..(i+j-2)),l;
<a name="line_419"></a>      elif assigned(`Package/Index`[tm]) then
<a name="line_420"></a>       p := cat(prefix,`Package/Index`[tm]);
<a name="line_421"></a>       l := sprintf("<a href='%s.html#%s'>%s</a>",p,tm,n);
<a name="line_422"></a>       u := u,substring(t,i..(i+j-2)),l;
<a name="line_423"></a>      else
<a name="line_424"></a>       u := u,substring(t,i..(i+j-2)),n;
<a name="line_425"></a>      fi;
<a name="line_426"></a>      i := i+j+k;
<a name="line_427"></a>     fi;
<a name="line_428"></a>    fi;
<a name="line_429"></a>   else
<a name="line_430"></a>    u := cat(u,substring(t,i..-1));
<a name="line_431"></a>    break;
<a name="line_432"></a>   fi;
<a name="line_433"></a>  od;
<a name="line_434"></a>  RETURN(u);
<a name="line_435"></a> end:
<a name="line_436"></a>
<a name="line_437"></a>
<a name="line_438"></a>######################################################################
<a name="line_439"></a>
<a name="line_440"></a>`Package/TypeToHTML` := 
<a name="line_441"></a> proc(t)
<a name="line_442"></a>###TODO: evaln(type)
<a name="line_443"></a>  local s, ts, p;
<a name="line_444"></a>
<a name="line_445"></a>  if type(t,symbol) then
<a name="line_446"></a>   RETURN(sprintf("#%a#",t));
<a name="line_447"></a>  elif type(t,{complex(numeric),string}) then
<a name="line_448"></a>   RETURN(sprintf("%A",t));
<a name="line_449"></a>  else
<a name="line_450"></a>   RETURN(sprintf("%A",map(`Package/TypeToHTML`,t)));
<a name="line_451"></a>  fi;
<a name="line_452"></a> end:
<a name="line_453"></a>
<a name="line_454"></a>
<a name="line_455"></a>######################################################################
<a name="line_456"></a>
<a name="line_457"></a>`Package/ParamToHTML` :=
<a name="line_458"></a> proc(p::{symbol,`::`,assignment})
<a name="line_459"></a>  if type(p,symbol) then
<a name="line_460"></a>   RETURN(sprintf("<font color='olive'>%a</font>",p));
<a name="line_461"></a>  elif type(p,assignment) then
<a name="line_462"></a>   RETURN(sprintf("%s := %a",`Package/ParamToHTML`(op(1,p)),op(2(p))));
<a name="line_463"></a>  else
<a name="line_464"></a>   RETURN(
<a name="line_465"></a>    sprintf("<font color='olive'>%a</font>::%s",
<a name="line_466"></a>            op(1,p),`Package/TypeToHTML`(op(2,p))));
<a name="line_467"></a>  fi;
<a name="line_468"></a> end:
<a name="line_469"></a>
<a name="line_470"></a>
<a name="line_471"></a>######################################################################
<a name="line_472"></a>
<a name="line_473"></a>convert_at := 
<a name="line_474"></a> proc(s::string)
<a name="line_475"></a>  local t,i,j,k,l,n,m,p;
<a name="line_476"></a>
<a name="line_477"></a>  t := "";
<a name="line_478"></a>  i := 1;
<a name="line_479"></a>  while true do
<a name="line_480"></a>   j := `if`(i <= length(s),searchtext("@",s,i..-1),0);
<a name="line_481"></a>   if j > 0 then 
<a name="line_482"></a>    if i + j <= length(s) and
<a name="line_483"></a>     substring(s,(i+j-1)..(i+j)) = "@@" then
<a name="line_484"></a>     t := t,substring(s,i..(i+j-1));
<a name="line_485"></a>     i := i+j+1;
<a name="line_486"></a>    else
<a name="line_487"></a>     k := searchtext("@",s,i+j..-1);
<a name="line_488"></a>     if k = 0 then
<a name="line_489"></a>      ERROR(
<a name="line_490"></a>       sprintf("Unmatched @ in documentation string:\n%s\n",s));
<a name="line_491"></a>     else
<a name="line_492"></a>      t := t,
<a name="line_493"></a>           substring(s,i..(i+j-2)),
<a name="line_494"></a>           "<font color=\"green\">",
<a name="line_495"></a>           `Package/HTMLEscape`(substring(s,(i+j)..(i+j+k-2))),
<a name="line_496"></a>           "</font>";
<a name="line_497"></a>      i := i+j+k;
<a name="line_498"></a>     fi;
<a name="line_499"></a>    fi;
<a name="line_500"></a>   else
<a name="line_501"></a>    t := cat(t,substring(s,i..-1));
<a name="line_502"></a>    break;
<a name="line_503"></a>   fi;
<a name="line_504"></a>  od;
<a name="line_505"></a>  RETURN(t);
<a name="line_506"></a> end:
<a name="line_507"></a>
<a name="line_508"></a>
<a name="line_509"></a>######################################################################
<a name="line_510"></a>
<a name="line_511"></a>`Class/Constructor` := 
<a name="line_512"></a> proc(class::table)
<a name="line_513"></a>  local t,f;
<a name="line_514"></a>
<a name="line_515"></a>  t := table(convert(class["Name"],name));
<a name="line_516"></a>
<a name="line_517"></a>  for f in class["Fields"] do
<a name="line_518"></a>   t[f] := eval(class["FieldDefault"][f]);
<a name="line_519"></a>  od;
<a name="line_520"></a>
<a name="line_521"></a>  class["Constructor"](t,args[2..-1]);
<a name="line_522"></a>
<a name="line_523"></a>  eval(t);
<a name="line_524"></a> end:
<a name="line_525"></a>
<a name="line_526"></a>`Class/SetIndexFunction` := 
<a name="line_527"></a> proc(x::table,f::string)
<a name="line_528"></a>  subsop(1 = convert(f,name),op(x));
<a name="line_529"></a> end:
<a name="line_530"></a>
<a name="line_531"></a>`Class/IndexFunction` := 
<a name="line_532"></a> proc(class,indices,tbl)
<a name="line_533"></a>  local index,rest,this,val,reqtype,method,N,C;
<a name="line_534"></a>
<a name="line_535"></a>  if (nargs = 3) then
<a name="line_536"></a>   if nops(indices) = 0 then
<a name="line_537"></a>    ERROR("Empty field name");
<a name="line_538"></a>   fi;
<a name="line_539"></a>   index := indices[1];
<a name="line_540"></a>
<a name="line_541"></a>   if nops(indices) = 1 then
<a name="line_542"></a>    if member(index,class["Methods"]) then
<a name="line_543"></a>     # A method with no arguments should override a field with the 
<a name="line_544"></a>     # same name in a parent class
<a name="line_545"></a>     this := `Class/SetIndexFunction`(tbl,class["Name"]);
<a name="line_546"></a>     RETURN(eval(convert(cat(class["Name"],"!",index),name))(this));
<a name="line_547"></a>    elif member(index,class["Fields"]) then
<a name="line_548"></a>     RETURN(eval(tbl)[index]);
<a name="line_549"></a>    elif member(index,class["StaticFields"]) then
<a name="line_550"></a>     RETURN(class["StaticFieldValue"][index]);
<a name="line_551"></a>    elif member(index,class["IndirectStaticFields"]) then
<a name="line_552"></a>     N := class["StaticFieldIndirectionTable"][index];
<a name="line_553"></a>     C := eval(cat(`class/`,convert(N,name)));
<a name="line_554"></a>     RETURN(C["StaticFieldValue"][index]);
<a name="line_555"></a>    elif member(index,class["IndirectFields"]) then
<a name="line_556"></a>     RETURN(eval(tbl)[class["FieldIndirectionTable"][index]][index]);
<a name="line_557"></a>    fi;
<a name="line_558"></a>   fi;
<a name="line_559"></a>
<a name="line_560"></a>   rest := op(indices[2..-1]);
<a name="line_561"></a>
<a name="line_562"></a>   if member(index,class["Methods"]) then
<a name="line_563"></a>    this := `Class/SetIndexFunction`(tbl,class["Name"]);
<a name="line_564"></a>    RETURN(eval(convert(cat(class["Name"],"!",index),name))(this,rest));
<a name="line_565"></a>   elif member(index,class["IndirectMethods"]) then
<a name="line_566"></a>    RETURN(eval(tbl)[class["MethodIndirectionTable"][index]][op(indices)]);
<a name="line_567"></a>   fi;
<a name="line_568"></a>
<a name="line_569"></a>   ERROR(sprintf(
<a name="line_570"></a>    "Invalid field or method in class %s: %a",
<a name="line_571"></a>    class["Name"],
<a name="line_572"></a>    indices
<a name="line_573"></a>   ));
<a name="line_574"></a>
<a name="line_575"></a>  else
<a name="line_576"></a>   if nops(indices) = 0 then
<a name="line_577"></a>    ERROR("Empty field name in assignment");
<a name="line_578"></a>   elif nops(indices) > 1 then
<a name="line_579"></a>    ERROR(sprintf("Too many indices in assignment: %a",indices));
<a name="line_580"></a>   fi;
<a name="line_581"></a>   index := indices[1];
<a name="line_582"></a>
<a name="line_583"></a>   val := op(args[4]);
<a name="line_584"></a>
<a name="line_585"></a>   if member(index,class["Fields"]) or
<a name="line_586"></a>      member(index,class["IndirectFields"]) then 
<a name="line_587"></a>    reqtype := class["FieldType"][index];
<a name="line_588"></a>   elif member(index,class["StaticFields"]) then
<a name="line_589"></a>    reqtype := class["StaticFieldType"][index];
<a name="line_590"></a>   elif member(index,class["IndirectStaticFields"]) then
<a name="line_591"></a>    N := class["StaticFieldIndirectionTable"][index];
<a name="line_592"></a>    C := eval(cat(`class/`,convert(N,name)));
<a name="line_593"></a>    reqtype := C["StaticFieldType"][index];
<a name="line_594"></a>   else
<a name="line_595"></a>    ERROR(sprintf(
<a name="line_596"></a>     "Assignment to invalid field in class %s: %a",
<a name="line_597"></a>     class["Name"],
<a name="line_598"></a>     indices
<a name="line_599"></a>    ));
<a name="line_600"></a>   fi;
<a name="line_601"></a>
<a name="line_602"></a>   if nops([val]) = 1 and not(type(val,reqtype)) then
<a name="line_603"></a>    ERROR(sprintf(
<a name="line_604"></a>     "Type error in assignment: field %a in class %a should have type %a",
<a name="line_605"></a>     index,class["Name"],reqtype));
<a name="line_606"></a>   fi;
<a name="line_607"></a>   if nops([val]) > 1 and reqtype <> anything then
<a name="line_608"></a>    ERROR(sprintf(
<a name="line_609"></a>     "Type error in assignment: field %a in class %a should have type %a",
<a name="line_610"></a>     index,class["Name"],reqtype));
<a name="line_611"></a>   fi;
<a name="line_612"></a>
<a name="line_613"></a>   if member(index,class["Fields"]) then 
<a name="line_614"></a>    tbl[index] := eval(val,1);  
<a name="line_615"></a>   elif member(index,class["StaticFields"]) then
<a name="line_616"></a>    class["StaticFieldValue"][index] := eval(val,1);
<a name="line_617"></a>   elif member(index,class["IndirectStaticFields"]) then
<a name="line_618"></a>    N := class["StaticFieldIndirectionTable"][index];
<a name="line_619"></a>    C := eval(cat(`class/`,convert(N,name)));
<a name="line_620"></a>    C["StaticFieldValue"][index] := eval(val,1);
<a name="line_621"></a>   elif member(index,class["IndirectFields"]) then
<a name="line_622"></a>    tbl[class["FieldIndirectionTable"][index]][index] := eval(val,1);
<a name="line_623"></a>   fi;
<a name="line_624"></a>  fi;
<a name="line_625"></a> end:
<a name="line_626"></a>
<a name="line_627"></a>`Class/TypeFunction` := 
<a name="line_628"></a> proc(class,x)
<a name="line_629"></a>  local xclassname,xclass;
<a name="line_630"></a>  if not type(eval(x),table) then RETURN(false); fi;
<a name="line_631"></a>  xclassname := op(1,eval(x));
<a name="line_632"></a>  if xclassname = NULL then RETURN(false); fi;
<a name="line_633"></a>  if xclassname = class["Name"] then RETURN(true); fi;
<a name="line_634"></a>
<a name="line_635"></a>  xclass := convert(cat("class/",xclassname),name);
<a name="line_636"></a>
<a name="line_637"></a>  RETURN(`Class/IsSuperClass`(class,xclass));
<a name="line_638"></a> end:
<a name="line_639"></a>
<a name="line_640"></a>`Class/IsSuperClass` := 
<a name="line_641"></a> proc(class0,class1)
<a name="line_642"></a>  local p;
<a name="line_643"></a>
<a name="line_644"></a>  if class0["Name"] = class1["Name"] then RETURN(true); fi;
<a name="line_645"></a>
<a name="line_646"></a>  for p in class1["Parents"] do
<a name="line_647"></a>   if `Class/IsSuperClass`(class0,convert(cat("class/",p),name)) then
<a name="line_648"></a>    RETURN(true);
<a name="line_649"></a>   fi;
<a name="line_650"></a>  od;
<a name="line_651"></a>
<a name="line_652"></a>  RETURN(false);
<a name="line_653"></a> end:
<a name="line_654"></a>
<a name="line_655"></a>`Class/IsClass` := 
<a name="line_656"></a> proc(classname)
<a name="line_657"></a>  if not(type(classname,string)) then
<a name="line_658"></a>   RETURN(false);
<a name="line_659"></a>  fi;
<a name="line_660"></a>
<a name="line_661"></a>  if eval(convert(cat("class/",classname),name)) =
<a name="line_662"></a>          convert(cat("class/",classname),name) then
<a name="line_663"></a>   RETURN(false);
<a name="line_664"></a>  fi;
<a name="line_665"></a>
<a name="line_666"></a>  RETURN(true);
<a name="line_667"></a> end:
<a name="line_668"></a>
<a name="line_669"></a>`Class/IsObject` := 
<a name="line_670"></a> proc(x)
<a name="line_671"></a>  local xclassname;
<a name="line_672"></a>
<a name="line_673"></a>  if not type(x,table) then RETURN(false); fi;
<a name="line_674"></a>
<a name="line_675"></a>  xclassname := op(1,eval(x));
<a name="line_676"></a>  if xclassname = NULL then RETURN(false); fi;
<a name="line_677"></a>
<a name="line_678"></a>  RETURN(`Class/IsClass`(xclassname));
<a name="line_679"></a> end:
<a name="line_680"></a>
<a name="line_681"></a>`Class/ClassNameOf` := 
<a name="line_682"></a> proc(x)
<a name="line_683"></a>  if not type(x,table) then RETURN(NULL); fi;
<a name="line_684"></a>  RETURN(op(1,eval(x)));
<a name="line_685"></a> end:
<a name="line_686"></a>
<a name="line_687"></a>`Class/ClassOf` :=
<a name="line_688"></a> proc(x)
<a name="line_689"></a>  local xclassname;
<a name="line_690"></a>
<a name="line_691"></a>  xclassname := `Class/ClassNameOf`(x);
<a name="line_692"></a>  if xclassname = NULL or
<a name="line_693"></a>     not(`Class/IsClass`(xclassname)) then
<a name="line_694"></a>   RETURN(NULL);
<a name="line_695"></a>  fi;
<a name="line_696"></a>
<a name="line_697"></a>  RETURN(eval(cat(`class/`,xclassname)));
<a name="line_698"></a> end:
<a name="line_699"></a>
<a name="line_700"></a>`Class/Update` := 
<a name="line_701"></a> proc(x::anything)
<a name="line_702"></a>  local classname,class,present,missing,t,f;
<a name="line_703"></a>
<a name="line_704"></a>  if `Class/IsObject`(x) then
<a name="line_705"></a>   classname := op(1,eval(x));
<a name="line_706"></a>   class := eval(cat(`class/`,classname));
<a name="line_707"></a>   t := subsop(1 = NULL,op(x));
<a name="line_708"></a>   present := map(op,select((y) -> (nops(y) = 1),{indices(t)}));
<a name="line_709"></a>   missing := {op(class["Fields"])} minus present;
<a name="line_710"></a>
<a name="line_711"></a>   for f in missing do
<a name="line_712"></a>    t[f] := eval(class["FieldDefault"][f]);
<a name="line_713"></a>   od;
<a name="line_714"></a>  fi;
<a name="line_715"></a>  NULL;
<a name="line_716"></a> end:
<a name="line_717"></a>
<a name="line_718"></a>`Class/DefaultValue` := 
<a name="line_719"></a> table([
<a name="line_720"></a> numeric = 0,
<a name="line_721"></a> integer = 0,
<a name="line_722"></a> float   = 0,
<a name="line_723"></a> string  = "",
<a name="line_724"></a> list    = [],
<a name="line_725"></a> set     = {}
<a name="line_726"></a> ]):
<a name="line_727"></a>
<a name="line_728"></a><span style="color:red">#@ `Class/Declare` 
</span><a name="line_729"></a>`Class/Declare` :=  
<a name="line_730"></a> proc(classname::string) 
<a name="line_731"></a>  global CLASS,CLASSNAME,
<a name="line_732"></a>  `Package/Name`,`Package/SaveClasses`,`Package/SaveNames/Hidden`;
<a name="line_733"></a>  local
<a name="line_734"></a>   c,indexfunction,typefunction,
<a name="line_735"></a>   constructor,consproc,consdoc,x,s,
<a name="line_736"></a>   fieldname,fieldtype,fielddefault,realtype,
<a name="line_737"></a>   typespecified,defaultspecified,
<a name="line_738"></a>   methodname,fullmethodname,methodtype,
<a name="line_739"></a>   methodbody,methodsig,methoddoc,params,
<a name="line_740"></a>   parent,parenttypes,field,method,
<a name="line_741"></a>   incclass,indfield,indfields,indmethod,indmethods,
<a name="line_742"></a>   classdoc;
<a name="line_743"></a>
<a name="line_744"></a>  if (`Package/ReportAssignment` = true) then
<a name="line_745"></a>   printf("Declaring Class: %s\n",classname);
<a name="line_746"></a>  fi;
<a name="line_747"></a>
<a name="line_748"></a>  parenttypes := NULL;
<a name="line_749"></a>
<a name="line_750"></a>  c := table(["Name" = classname,
<a name="line_751"></a>              "Package" = "",
<a name="line_752"></a>              "Doc" = "",
<a name="line_753"></a>              "FullDoc" = "",
<a name="line_754"></a>	      "Constructor" = proc(this) end,
<a name="line_755"></a>	      "Fields" = {},
<a name="line_756"></a>	      "FieldType" = table(),
<a name="line_757"></a>	      "FieldDefault" = table(),
<a name="line_758"></a>	      "StaticFields" = {},
<a name="line_759"></a>	      "StaticFieldValue" = table(),
<a name="line_760"></a>	      "IndirectFields" = {},
<a name="line_761"></a>	      "FieldIndirectionTable" = table(),
<a name="line_762"></a>	      "IndirectStaticFields" = {},
<a name="line_763"></a>	      "StaticFieldIndirectionTable" = table(),
<a name="line_764"></a>	      "IndirectMethods" = {},
<a name="line_765"></a>	      "MethodIndirectionTable" = table(),
<a name="line_766"></a>	      "Methods" = {},
<a name="line_767"></a>	      "MethodType" = table(),
<a name="line_768"></a>	      "MethodSignature" = table(),
<a name="line_769"></a>	      "MethodTable" = table(),
<a name="line_770"></a>	      "Parents" = {}]);
<a name="line_771"></a>
<a name="line_772"></a>  if assigned(`Package/Name`) then
<a name="line_773"></a>   c["Package"] := `Package/Name`;
<a name="line_774"></a>  fi;
<a name="line_775"></a>
<a name="line_776"></a>  classdoc :=
<a name="line_777"></a>   sprintf(`Package/Doc/ClassHeaderFormat`,classname,classname);
<a name="line_778"></a>
<a name="line_779"></a>  if (type([_FILE_],[string])) then
<a name="line_780"></a>   classdoc := cat(
<a name="line_781"></a>    classdoc,
<a name="line_782"></a>    "Code: <a href=\"../maple/",_FILE_,"##CLASS_",classname,"\">",
<a name="line_783"></a>    _FILE_,"</a><br/>\n"
<a name="line_784"></a>   );
<a name="line_785"></a>  fi;
<a name="line_786"></a> 
<a name="line_787"></a>  for x in args[2..-1] do
<a name="line_788"></a>   if type(x,string) then 
<a name="line_789"></a>    s := cat("<p>\n",convert_at(x),"\n</p>\n");
<a name="line_790"></a>    classdoc := classdoc,s;
<a name="line_791"></a>    c["Doc"] := cat(c["Doc"],s);
<a name="line_792"></a>   elif not(type(x,list)) then
<a name="line_793"></a>    ERROR(
<a name="line_794"></a>     sprintf("Non-list entry in declaration of class %a",classname));
<a name="line_795"></a>   fi;
<a name="line_796"></a>   if nops(x) = 0 then
<a name="line_797"></a>    ERROR(
<a name="line_798"></a>     sprintf("Empty list in declaration of class %a",classname));
<a name="line_799"></a>   fi;
<a name="line_800"></a>
<a name="line_801"></a>   ##########################
<a name="line_802"></a>   if type(x,list) then
<a name="line_803"></a>    if (x[1] = "Extends") then
<a name="line_804"></a>     if nops(x) = 1 then
<a name="line_805"></a>      ERROR(
<a name="line_806"></a>       sprintf(
<a name="line_807"></a> "Extends clause with no parent class in declaration of class %a",
<a name="line_808"></a> classname));
<a name="line_809"></a>     fi;
<a name="line_810"></a>
<a name="line_811"></a>     if (`Package/ReportAssignment` = true) then
<a name="line_812"></a>      printf("    Extends %a\n",x[2]);
<a name="line_813"></a>     fi;
<a name="line_814"></a>
<a name="line_815"></a>     classdoc := 
<a name="line_816"></a>      classdoc,
<a name="line_817"></a>       sprintf("<b>Extends: </b>#%s#<br/>\n",x[2]);
<a name="line_818"></a>
<a name="line_819"></a>     c["Parents"] := c["Parents"] union {x[2]};
<a name="line_820"></a>     parent := eval(convert(cat("class/",x[2]),name));
<a name="line_821"></a>
<a name="line_822"></a>     c["Fields"]  := c["Fields"] union parent["Fields"];
<a name="line_823"></a>     for field in parent["Fields"] do
<a name="line_824"></a>      c["FieldDefault"][field] := eval(parent["FieldDefault"][field]);
<a name="line_825"></a>     od;
<a name="line_826"></a>
<a name="line_827"></a>     for field in indices(parent["FieldType"]) do
<a name="line_828"></a>      # The RHS below used to be wrapped in eval().  I am not sure if that would be better.
<a name="line_829"></a>      # It seems to cause trouble for inheritance when the type is 'table'.
<a name="line_830"></a>      c["FieldType"][op(field)] := parent["FieldType"][op(field)];
<a name="line_831"></a>     od;
<a name="line_832"></a>
<a name="line_833"></a>     c["IndirectFields"] := c["IndirectFields"] union
<a name="line_834"></a>       parent["IndirectFields"];
<a name="line_835"></a>
<a name="line_836"></a>     for indfield in parent["IndirectFields"] do
<a name="line_837"></a>      c["FieldIndirectionTable"][indfield] :=
<a name="line_838"></a>       eval(parent["FieldIndirectionTable"][indfield]);
<a name="line_839"></a>     od;
<a name="line_840"></a>
<a name="line_841"></a>     c["IndirectStaticFields"] := c["IndirectStaticFields"] union
<a name="line_842"></a>       parent["StaticFields"] union 
<a name="line_843"></a>       parent["IndirectStaticFields"];
<a name="line_844"></a>
<a name="line_845"></a>     for indfield in parent["IndirectStaticFields"] do
<a name="line_846"></a>      c["StaticFieldIndirectionTable"][indfield] :=
<a name="line_847"></a>       eval(parent["StaticFieldIndirectionTable"][indfield]);
<a name="line_848"></a>     od;
<a name="line_849"></a>
<a name="line_850"></a>     for indfield in parent["StaticFields"] do
<a name="line_851"></a>      c["StaticFieldIndirectionTable"][indfield] := x[2];
<a name="line_852"></a>     od;
<a name="line_853"></a>
<a name="line_854"></a>     c["Methods"] := c["Methods"] union parent["Methods"];
<a name="line_855"></a>     for methodname in parent["Methods"] do
<a name="line_856"></a>      fullmethodname :=
<a name="line_857"></a>       sprintf("%A!%A",classname,methodname);
<a name="line_858"></a>      `Package/SaveNames/Hidden` := 
<a name="line_859"></a>        [op(`Package/SaveNames/Hidden`),fullmethodname];
<a name="line_860"></a>      assign(convert(fullmethodname,name) =
<a name="line_861"></a>              eval(convert(cat(parent["Name"],"!",methodname),name)));
<a name="line_862"></a>      c["MethodSignature"][methodname] := parent["MethodSignature"][methodname];
<a name="line_863"></a>      c["MethodType"][methodname]      := parent["MethodType"][methodname];
<a name="line_864"></a>     od;
<a name="line_865"></a>
<a name="line_866"></a>     c["IndirectMethods"] := c["IndirectMethods"] union
<a name="line_867"></a>       parent["IndirectMethods"];
<a name="line_868"></a>
<a name="line_869"></a>     for indmethod in parent["IndirectMethods"] do
<a name="line_870"></a>      c["MethodIndirectionTable"][indmethod] :=
<a name="line_871"></a>       eval(parent["MethodIndirectionTable"][indmethod]);
<a name="line_872"></a>     od;
<a name="line_873"></a>
<a name="line_874"></a>    ##########################
<a name="line_875"></a>    elif (x[1] = "Documentation") then
<a name="line_876"></a>     classdoc := 
<a name="line_877"></a>      classdoc,
<a name="line_878"></a>       "<p>\n",convert_at(x[2]),"\n</p>\n";
<a name="line_879"></a>
<a name="line_880"></a>    ##########################
<a name="line_881"></a>    elif (x[1] = "Constructor") then
<a name="line_882"></a>     if nops(x) = 1 then
<a name="line_883"></a>      ERROR(
<a name="line_884"></a>       sprintf(
<a name="line_885"></a> "Empty constructor clause in declaration of class %a",
<a name="line_886"></a> classname));
<a name="line_887"></a>     fi;
<a name="line_888"></a>
<a name="line_889"></a>     if (`Package/ReportAssignment` = true) then
<a name="line_890"></a>      printf("    Constructor\n");
<a name="line_891"></a>     fi;
<a name="line_892"></a>
<a name="line_893"></a>     if not type(x[2],string) then
<a name="line_894"></a>      ERROR(
<a name="line_895"></a>       sprintf(
<a name="line_896"></a> "In declaration of class %s: constructor documentation is not a string.",
<a name="line_897"></a> classname));
<a name="line_898"></a>     fi;
<a name="line_899"></a>     consdoc := convert_at(x[2]);
<a name="line_900"></a>
<a name="line_901"></a>     consproc := eval(x[3]);
<a name="line_902"></a>     if not type(consproc,procedure) then
<a name="line_903"></a>      ERROR(
<a name="line_904"></a>       sprintf(
<a name="line_905"></a> "In declaration of class %s: constructor is not a procedure.",
<a name="line_906"></a> classname));
<a name="line_907"></a>     fi;
<a name="line_908"></a>
<a name="line_909"></a>     params := [op(1,eval(consproc))];
<a name="line_910"></a>     if params <> [] then params := params[2..-1]; fi;
<a name="line_911"></a>
<a name="line_912"></a>     consdoc := sprintf("<b>Constructor:</b> `new/%A`(",classname),
<a name="line_913"></a>  op(map((p) -> (`Package/ParamToHTML`(p),","),params)),
<a name="line_914"></a>  ")\n<p>\n",consdoc,"\n</p>\n";
<a name="line_915"></a>
<a name="line_916"></a>     c["Constructor"] := eval(consproc);
<a name="line_917"></a>
<a name="line_918"></a>     classdoc := classdoc,consdoc;
<a name="line_919"></a>
<a name="line_920"></a>    ##########################
<a name="line_921"></a>    elif (x[1] = "Field" or
<a name="line_922"></a>	  x[1] = "IncludedField" or
<a name="line_923"></a>	  x[1] = "StaticField") then
<a name="line_924"></a>     if nops(x) = 1 then
<a name="line_925"></a>      ERROR(
<a name="line_926"></a>       sprintf(
<a name="line_927"></a> "Empty field specification in declaration of class %a",
<a name="line_928"></a> classname));
<a name="line_929"></a>     fi;
<a name="line_930"></a>
<a name="line_931"></a>     typespecified := false;
<a name="line_932"></a>     fieldtype := anything;
<a name="line_933"></a>     defaultspecified := false;
<a name="line_934"></a>     fielddefault := NULL;
<a name="line_935"></a>     if type(x[2],equation) then
<a name="line_936"></a>      fieldname := op(1,x[2]);
<a name="line_937"></a>      fielddefault := op(2,x[2]);
<a name="line_938"></a>      defaultspecified := true;
<a name="line_939"></a>     else
<a name="line_940"></a>      fieldname := x[2];
<a name="line_941"></a>     fi;
<a name="line_942"></a>
<a name="line_943"></a>     if type(fieldname,`::`) then
<a name="line_944"></a>      fieldtype := op(2,fieldname);
<a name="line_945"></a>      typespecified := true;
<a name="line_946"></a>      fieldname := op(1,fieldname);
<a name="line_947"></a>      if fielddefault = NULL then
<a name="line_948"></a>       if assigned(`Class/DefaultValue`[fieldtype]) then
<a name="line_949"></a>        fielddefault := `Class/DefaultValue`[fieldtype];
<a name="line_950"></a>       elif type(fieldtype,name) then
<a name="line_951"></a>        realtype := eval(cat(`type/`,fieldtype));
<a name="line_952"></a>        if assigned(`Class/DefaultValue`[realtype]) then
<a name="line_953"></a>         fielddefault := `Class/DefaultValue`[realtype];
<a name="line_954"></a>        fi;
<a name="line_955"></a>       fi;
<a name="line_956"></a>      fi;
<a name="line_957"></a>     fi;
<a name="line_958"></a>
<a name="line_959"></a>     if not(type(fieldname,string)) then
<a name="line_960"></a>      ERROR(
<a name="line_961"></a>       sprintf("In declaration of class %a: field name %a is not a string.",
<a name="line_962"></a>        classname,fieldname));
<a name="line_963"></a>     fi;
<a name="line_964"></a>
<a name="line_965"></a>     if not(type(fieldtype,type)) then
<a name="line_966"></a>      ERROR(
<a name="line_967"></a>       sprintf("In declaration of class %a: type specification %a for field  %a is invalid.",
<a name="line_968"></a>        classname,fieldtype,fieldname));
<a name="line_969"></a>     fi;
<a name="line_970"></a>
<a name="line_971"></a>     if nops([fielddefault]) > 1 and fieldtype <> anything then
<a name="line_972"></a>      ERROR(
<a name="line_973"></a>       sprintf("In declaration of class %a: default value for field %a is an expression sequence",
<a name="line_974"></a>        classname,fieldname))
<a name="line_975"></a>     fi;
<a name="line_976"></a>
<a name="line_977"></a>     if fielddefault <> NULL and not(type(fielddefault,fieldtype)) then
<a name="line_978"></a>      ERROR(
<a name="line_979"></a>       sprintf("In declaration of class %a: default value %a for field %a does not have type %a",
<a name="line_980"></a>        classname,fielddefault,fieldname,fieldtype))
<a name="line_981"></a>     fi;
<a name="line_982"></a>
<a name="line_983"></a>     if (`Package/ReportAssignment` = true) then
<a name="line_984"></a>      printf("    %a: %a\n",x[1],fieldname);
<a name="line_985"></a>     fi;
<a name="line_986"></a>
<a name="line_987"></a>     if x[1] = "StaticField" then
<a name="line_988"></a>      c["StaticFields"] := {op(c["StaticFields"]),fieldname};
<a name="line_989"></a>      c["StaticFieldType"][fieldname]  := fieldtype;
<a name="line_990"></a>      c["StaticFieldValue"][fieldname] := eval(fielddefault);
<a name="line_991"></a>     else
<a name="line_992"></a>      c["Fields"] := {op(c["Fields"]),fieldname};
<a name="line_993"></a>      c["FieldType"][fieldname]    := fieldtype;
<a name="line_994"></a>      c["FieldDefault"][fieldname] := eval(fielddefault);
<a name="line_995"></a>     fi;
<a name="line_996"></a>
<a name="line_997"></a>     classdoc := 
<a name="line_998"></a>      classdoc,
<a name="line_999"></a>      sprintf("<b>%s: </b>",x[1]),
<a name="line_1000"></a>      "<font color=\"red\">",fieldname,"</font>";
<a name="line_1001"></a>
<a name="line_1002"></a>     if typespecified then
<a name="line_1003"></a>      classdoc := classdoc,sprintf("::#%a#",fieldtype);
<a name="line_1004"></a>     fi;
<a name="line_1005"></a>
<a name="line_1006"></a>     if defaultspecified then
<a name="line_1007"></a>      if fielddefault = NULL then
<a name="line_1008"></a>       classdoc := classdoc," = #NULL#";
<a name="line_1009"></a>      else
<a name="line_1010"></a>       classdoc := classdoc,sprintf(" = #%a#",fielddefault);
<a name="line_1011"></a>      fi;
<a name="line_1012"></a>     fi;
<a name="line_1013"></a>
<a name="line_1014"></a>     classdoc := classdoc,"<br/>\n";
<a name="line_1015"></a>
<a name="line_1016"></a>     if nops(x) > 2 then
<a name="line_1017"></a>      if type(x[3],string) then
<a name="line_1018"></a>       classdoc := classdoc, "<p>\n", convert_at(x[3]), "\n</p>\n";
<a name="line_1019"></a>      else
<a name="line_1020"></a>       ERROR(
<a name="line_1021"></a> sprintf(
<a name="line_1022"></a>  "In declaration of class %s: documentation for field %a is not a string: %a",
<a name="line_1023"></a>  classname,fieldname,x[3]));
<a name="line_1024"></a>      fi;
<a name="line_1025"></a>     fi;
<a name="line_1026"></a>
<a name="line_1027"></a>     if x[1] = "IncludedField" then
<a name="line_1028"></a>      if `Class/IsClass`(fieldtype) then
<a name="line_1029"></a>       incclass := eval(cat(`class/`,fieldtype));
<a name="line_1030"></a>       indfields := 
<a name="line_1031"></a>	incclass["Fields"] union
<a name="line_1032"></a>	incclass["StaticFields"] union
<a name="line_1033"></a>	incclass["IndirectFields"];
<a name="line_1034"></a>       c["IndirectFields"] := c["IndirectFields"] union indfields;
<a name="line_1035"></a>
<a name="line_1036"></a>       for indfield in indfields do
<a name="line_1037"></a>	c["FieldIndirectionTable"][indfield] := fieldname;
<a name="line_1038"></a>	c["FieldType"][indfield] := incclass["FieldType"][indfield];
<a name="line_1039"></a>       od;
<a name="line_1040"></a>
<a name="line_1041"></a>       indmethods := incclass["Methods"];
<a name="line_1042"></a>       c["IndirectMethods"] := c["IndirectMethods"] union indmethods;
<a name="line_1043"></a>       for indmethod in indmethods do
<a name="line_1044"></a>        c["MethodIndirectionTable"][indmethod] := fieldname;
<a name="line_1045"></a>       od;
<a name="line_1046"></a>      fi;
<a name="line_1047"></a>     fi;
<a name="line_1048"></a>
<a name="line_1049"></a>    ##########################
<a name="line_1050"></a>     elif x[1] = "Method" then
<a name="line_1051"></a>      if nops(x) = 1 then
<a name="line_1052"></a>       ERROR(
<a name="line_1053"></a> sprintf(
<a name="line_1054"></a>  "Empty method specification in declaration of class %a",
<a name="line_1055"></a>  classname));
<a name="line_1056"></a>      fi;
<a name="line_1057"></a>
<a name="line_1058"></a>      if type(x[2],`::`) then
<a name="line_1059"></a>       methodname := op(1,x[2]);
<a name="line_1060"></a>       methodtype := op(2,x[2]);
<a name="line_1061"></a>      else
<a name="line_1062"></a>       methodname := x[2];
<a name="line_1063"></a>       methodtype := anything;
<a name="line_1064"></a>      fi;
<a name="line_1065"></a>
<a name="line_1066"></a>      if not(type(methodname,string)) then
<a name="line_1067"></a>       ERROR(
<a name="line_1068"></a>        sprintf("In declaration of class %a: method name %a is not a string.",
<a name="line_1069"></a>                classname,methodname));
<a name="line_1070"></a>      fi;
<a name="line_1071"></a>
<a name="line_1072"></a>      c["Methods"] := {op(c["Methods"]),methodname};
<a name="line_1073"></a>      c["MethodType"][methodname] := methodtype;
<a name="line_1074"></a>
<a name="line_1075"></a>      if nops(x) > 3 then
<a name="line_1076"></a>       methodbody := x[4];
<a name="line_1077"></a>       if not(type(methodbody,procedure)) then
<a name="line_1078"></a> ERROR(
<a name="line_1079"></a>  sprintf(
<a name="line_1080"></a>   "In declaration of class %a: body of method %a is not a procedure",
<a name="line_1081"></a>   classname,methodname));
<a name="line_1082"></a>       fi;
<a name="line_1083"></a>       fullmethodname :=
<a name="line_1084"></a>        sprintf("%A!%A",classname,methodname);
<a name="line_1085"></a>       `Package/SaveNames/Hidden` := 
<a name="line_1086"></a>         [op(`Package/SaveNames/Hidden`),fullmethodname];
<a name="line_1087"></a>       assign(convert(fullmethodname,name) = eval(methodbody));
<a name="line_1088"></a>      else
<a name="line_1089"></a>       ERROR(
<a name="line_1090"></a> sprintf(
<a name="line_1091"></a>  "In declaration of class %a: method %a has no body.",
<a name="line_1092"></a>  classname,methodname));
<a name="line_1093"></a>      fi;
<a name="line_1094"></a>
<a name="line_1095"></a>      if (`Package/ReportAssignment` = true) then
<a name="line_1096"></a>       printf("    Method: %s\n",methodname);
<a name="line_1097"></a>      fi;
<a name="line_1098"></a>
<a name="line_1099"></a>      params := [op(1,eval(methodbody))];
<a name="line_1100"></a>      if params <> [] then params := params[2..-1]; fi;
<a name="line_1101"></a>      c["MethodSignature"][methodname] := params;
<a name="line_1102"></a>
<a name="line_1103"></a>      if params = [] then
<a name="line_1104"></a>       methoddoc := sprintf("<font color=\"maroon\">%s</font>()",methodname);
<a name="line_1105"></a>      else
<a name="line_1106"></a>       methoddoc := sprintf("<font color=\"maroon\">%s</font>(",methodname);
<a name="line_1107"></a>       methoddoc := 
<a name="line_1108"></a>         methoddoc, op(map((p) -> (`Package/ParamToHTML`(p),","),params));
<a name="line_1109"></a>       methoddoc := cat(methoddoc[1..-2],")");
<a name="line_1110"></a>      fi;
<a name="line_1111"></a>
<a name="line_1112"></a>      if type(x[2],`::`) then
<a name="line_1113"></a>       methoddoc := cat(methoddoc,"::",`Package/TypeToHTML`(methodtype));
<a name="line_1114"></a>      fi;
<a name="line_1115"></a>
<a name="line_1116"></a>      if type(x[3],string) then
<a name="line_1117"></a>       if x[3] <> "" then
<a name="line_1118"></a>        methoddoc := cat(methoddoc,"\n<p>\n",convert_at(x[3]),"\n</p>\n");
<a name="line_1119"></a>       fi;
<a name="line_1120"></a>      else
<a name="line_1121"></a>       ERROR(
<a name="line_1122"></a> sprintf(
<a name="line_1123"></a>  "In declaration of class %s: documentation for method %a is not a string: %a",
<a name="line_1124"></a>  classname,methodname,x[3]));
<a name="line_1125"></a>      fi; 
<a name="line_1126"></a>      classdoc := classdoc, "<b>Method:</b> ",methoddoc,"<br/>\n";
<a name="line_1127"></a>
<a name="line_1128"></a>    ##########################
<a name="line_1129"></a>    else
<a name="line_1130"></a>     ERROR(
<a name="line_1131"></a>      sprintf(
<a name="line_1132"></a>       "Invalid entry in declaration of class %a: %a",
<a name="line_1133"></a>       classname,x));
<a name="line_1134"></a>    fi;
<a name="line_1135"></a>   fi;
<a name="line_1136"></a>  od;
<a name="line_1137"></a>
<a name="line_1138"></a>  classdoc := classdoc,`Package/Doc/ClassFooter`;
<a name="line_1139"></a>  classdoc := cat(classdoc);
<a name="line_1140"></a>  classdoc := `Package/ConvertHash`(classdoc);
<a name="line_1141"></a>
<a name="line_1142"></a>  c["FullDoc"] := classdoc;
<a name="line_1143"></a>  c["Doc"] := `Package/ConvertHash`(c["Doc"]);
<a name="line_1144"></a>
<a name="line_1145"></a>  assign(cat(`class/`,classname) = eval(c));
<a name="line_1146"></a>
<a name="line_1147"></a>  indexfunction :=
<a name="line_1148"></a>   proc() `Class/IndexFunction`(CLASS,args) end; 
<a name="line_1149"></a>  indexfunction :=
<a name="line_1150"></a>   subs(CLASS = convert(cat("class/",classname),name),eval(indexfunction));
<a name="line_1151"></a>  assign(convert(cat("index/",classname),name) = eval(indexfunction));
<a name="line_1152"></a>
<a name="line_1153"></a>  # Convert from expression sequence to set
<a name="line_1154"></a>  parenttypes := {parenttypes};
<a name="line_1155"></a>
<a name="line_1156"></a>  typefunction :=
<a name="line_1157"></a>   proc(x) `Class/TypeFunction`(CLASS,x) end;
<a name="line_1158"></a>  typefunction :=
<a name="line_1159"></a>   subs(CLASS = convert(cat("class/",classname),name),eval(typefunction));
<a name="line_1160"></a>  assign(convert(cat("type/",classname),name) = eval(typefunction));
<a name="line_1161"></a>
<a name="line_1162"></a>  constructor := 
<a name="line_1163"></a>   proc() `Class/Constructor`(CLASS,args) end;
<a name="line_1164"></a>  constructor :=
<a name="line_1165"></a>   subs(CLASS = convert(cat("class/",classname),name),eval(constructor));
<a name="line_1166"></a>  assign(convert(cat("new/",classname),name) = eval(constructor));
<a name="line_1167"></a>  c["FullConstructor"] := eval(constructor);
<a name="line_1168"></a>
<a name="line_1169"></a>  if assigned(`Package/SaveClasses`) and
<a name="line_1170"></a>     type(`Package/SaveClasses`,list) then
<a name="line_1171"></a>   `Package/SaveClasses` :=
<a name="line_1172"></a>    [op(`Package/SaveClasses`),convert(classname,string)]
<a name="line_1173"></a>  fi;
<a name="line_1174"></a> end:
<a name="line_1175"></a>
<a name="line_1176"></a><span style="color:red">#@ `Class/ToString` 
</span><a name="line_1177"></a>`Class/ToString` := 
<a name="line_1178"></a> proc(x::anything,
<a name="line_1179"></a>      # optional
<a name="line_1180"></a>      maxdepth_::{integer,identical(infinity)},
<a name="line_1181"></a>      stringlen_::{integer,identical(infinity)})
<a name="line_1182"></a>  local maxdepth,stringlen;
<a name="line_1183"></a>
<a name="line_1184"></a>  if nargs = 0 then
<a name="line_1185"></a>   RETURN("NULL\n");
<a name="line_1186"></a>  fi;
<a name="line_1187"></a>
<a name="line_1188"></a>  maxdepth  := `if`(nargs > 1,args[2],infinity);
<a name="line_1189"></a>  stringlen := `if`(nargs > 2,args[3],maxdepth * 20);
<a name="line_1190"></a>
<a name="line_1191"></a>  `Class/ToString0`(x,0,maxdepth,stringlen);
<a name="line_1192"></a> end:
<a name="line_1193"></a>
<a name="line_1194"></a>`Class/ToString0` := 
<a name="line_1195"></a> proc(x,level,maxdepth,stringlen)
<a name="line_1196"></a>  `Class/ToString1`([x],level,maxdepth,stringlen);
<a name="line_1197"></a> end:
<a name="line_1198"></a>
<a name="line_1199"></a>`Class/ToString1` := 
<a name="line_1200"></a> proc(y::list,
<a name="line_1201"></a>      level::integer,
<a name="line_1202"></a>      maxdepth::{integer,identical(infinity)},
<a name="line_1203"></a>      stringlen::{integer,identical(infinity)})
<a name="line_1204"></a>  local prefix,s,f,x,xclass;
<a name="line_1205"></a>
<a name="line_1206"></a>  prefix   := cat(" "$level);
<a name="line_1207"></a>
<a name="line_1208"></a>  if level > maxdepth then 
<a name="line_1209"></a>   RETURN(cat(prefix,"...\n"));
<a name="line_1210"></a>  fi;
<a name="line_1211"></a>
<a name="line_1212"></a>  if nops(y) = 0 then
<a name="line_1213"></a>   RETURN(cat(prefix,"NULL\n"));
<a name="line_1214"></a>  elif nops(y) > 1 then
<a name="line_1215"></a>   RETURN(
<a name="line_1216"></a>    cat(prefix,"EXPRSEQ\n",
<a name="line_1217"></a> op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen))))
<a name="line_1218"></a>  fi;
<a name="line_1219"></a>
<a name="line_1220"></a>  x := y[1];
<a name="line_1221"></a>
<a name="line_1222"></a>  if type(x,list) then
<a name="line_1223"></a>   if level = maxdepth then
<a name="line_1224"></a>    RETURN(cat(prefix,"[...]\n"));
<a name="line_1225"></a>   else
<a name="line_1226"></a>    RETURN(
<a name="line_1227"></a>     cat(prefix,"[\n",
<a name="line_1228"></a>  op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen)),
<a name="line_1229"></a>  prefix,"]\n"));
<a name="line_1230"></a>   fi;
<a name="line_1231"></a>  elif type(x,set) then
<a name="line_1232"></a>   if level = maxdepth then
<a name="line_1233"></a>    RETURN(cat(prefix,"{...}\n"));
<a name="line_1234"></a>   else
<a name="line_1235"></a>    RETURN(
<a name="line_1236"></a>     cat(prefix,"{\n",
<a name="line_1237"></a>  op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen)),
<a name="line_1238"></a>  prefix,"}\n"));
<a name="line_1239"></a>   fi;
<a name="line_1240"></a>  elif `Class/IsObject`(x) then
<a name="line_1241"></a>   s := sprintf("%sINSTANCE(%A)\n",prefix,`Class/ClassNameOf`(x));
<a name="line_1242"></a>   if level = maxdepth then
<a name="line_1243"></a>    RETURN(s);
<a name="line_1244"></a>   else
<a name="line_1245"></a>    xclass := eval(`Class/ClassOf`(x));
<a name="line_1246"></a>    for f in xclass["Fields"] do
<a name="line_1247"></a>     s := sprintf("%s%s %A =\n%s",s,prefix,f,
<a name="line_1248"></a>    `Class/ToString1`([eval(x[f])],
<a name="line_1249"></a>                                    level + 2,maxdepth,stringlen));
<a name="line_1250"></a>    od;
<a name="line_1251"></a>    RETURN(s);
<a name="line_1252"></a>   fi;
<a name="line_1253"></a>  elif type(x,table) then
<a name="line_1254"></a>   s := cat(prefix,"TABLE\n");
<a name="line_1255"></a>   if level = maxdepth then
<a name="line_1256"></a>    RETURN(s);
<a name="line_1257"></a>   else
<a name="line_1258"></a>    for f in indices(x) do
<a name="line_1259"></a>     s := sprintf("%s%s %A =\n%s",s,prefix,f,
<a name="line_1260"></a>    `Class/ToString1`([eval(x[op(f)])],
<a name="line_1261"></a>                                    level + 2,maxdepth,stringlen));
<a name="line_1262"></a>    od;
<a name="line_1263"></a>    RETURN(s);
<a name="line_1264"></a>   fi;
<a name="line_1265"></a>  else
<a name="line_1266"></a>   s := sprintf("%a",eval(x));
<a name="line_1267"></a>   if length(s) > stringlen then
<a name="line_1268"></a>    s := cat(substring(s,1..stringlen),"...");
<a name="line_1269"></a>   fi;
<a name="line_1270"></a>   RETURN(cat(prefix,s,"\n"));
<a name="line_1271"></a>  fi;
<a name="line_1272"></a> end:
<a name="line_1273"></a>
<a name="line_1274"></a><span style="color:red">#@ `Class/Print`::'void' 
</span><a name="line_1275"></a>`Class/Print`::'void' := 
<a name="line_1276"></a> proc()
<a name="line_1277"></a>  printf("%s",`Class/ToString`(args));
<a name="line_1278"></a>  NULL;
<a name="line_1279"></a> end:
<a name="line_1280"></a>
<a name="line_1281"></a><span style="color:red">#@ `Class/ShowInfo` 
</span><a name="line_1282"></a>`Class/ShowInfo` := 
<a name="line_1283"></a> proc(classname::name)
<a name="line_1284"></a>  local c,f,m,ms,mt,s,t;
<a name="line_1285"></a>
<a name="line_1286"></a>  c := eval(cat(`class/`,classname));
<a name="line_1287"></a>  printf("Name:       %a\n",classname);
<a name="line_1288"></a>  printf("Package:    %s\n",c["Package"]);
<a name="line_1289"></a>
<a name="line_1290"></a>  if c["Fields"] <> {} then
<a name="line_1291"></a>   printf("Fields:\n");
<a name="line_1292"></a>   for f in sort([op(c["Fields"])]) do
<a name="line_1293"></a>    printf("  %a::%a\n",f,c["FieldType"][f]);
<a name="line_1294"></a>   od;
<a name="line_1295"></a>   printf("\n");
<a name="line_1296"></a>  fi;
<a name="line_1297"></a>
<a name="line_1298"></a>  if c["StaticFields"] <> {} then
<a name="line_1299"></a>   printf("Static fields:\n");
<a name="line_1300"></a>   for f in sort([op(c["StaticFields"])]) do
<a name="line_1301"></a>    printf("  %a = %a\n",f,c["StaticFieldValue"][f]);
<a name="line_1302"></a>   od;
<a name="line_1303"></a>   printf("\n");
<a name="line_1304"></a>  fi;
<a name="line_1305"></a>
<a name="line_1306"></a>  if c["IndirectFields"] <> {} then
<a name="line_1307"></a>   printf("Indirect fields:\n");
<a name="line_1308"></a>   for f in sort([op(c["IndirectFields"])]) do
<a name="line_1309"></a>    printf("  %a -> %a\n",f,c["FieldIndirectionTable"][f]);
<a name="line_1310"></a>   od;
<a name="line_1311"></a>   printf("\n");
<a name="line_1312"></a>  fi;
<a name="line_1313"></a>
<a name="line_1314"></a>  if c["Methods"] <> {} then
<a name="line_1315"></a>   mt := eval(c["MethodType"]);
<a name="line_1316"></a>   ms := eval(c["MethodSignature"]);
<a name="line_1317"></a>
<a name="line_1318"></a>   printf("Methods:\n");
<a name="line_1319"></a>   for m in sort([op(c["Methods"])]) do
<a name="line_1320"></a>    s := sprintf("%a",ms[m]);
<a name="line_1321"></a>    if length(s) > 1 then s := substring(s,2..-2); fi;
<a name="line_1322"></a>    t := mt[m];
<a name="line_1323"></a>    printf("  %a(%s)::%a\n",m,s,t);
<a name="line_1324"></a>   od;
<a name="line_1325"></a>   printf("\n");
<a name="line_1326"></a>  fi;
<a name="line_1327"></a>
<a name="line_1328"></a>  if c["IndirectMethods"] <> {} then
<a name="line_1329"></a>   printf("Indirect methods:\n");
<a name="line_1330"></a>   for m in sort([op(c["IndirectFields"])]) do
<a name="line_1331"></a>    printf("  %a -> %a\n",m,c["MethodIndirectionTable"][m]);
<a name="line_1332"></a>   od;
<a name="line_1333"></a>   printf("\n");
<a name="line_1334"></a>  fi;
<a name="line_1335"></a>
<a name="line_1336"></a>  if c["Parents"] <> {} then
<a name="line_1337"></a>   printf("Parents: %a\n\n",c["Parents"]);
<a name="line_1338"></a>  fi;
<a name="line_1339"></a> end:
<a name="line_1340"></a>
<a name="line_1341"></a><span style="color:red">#@ `Class/ShowMethod` 
</span><a name="line_1342"></a>`Class/ShowMethod` := 
<a name="line_1343"></a> proc(classname::name,methodname::name)
<a name="line_1344"></a>  print(eval(cat(classname,"!",methodname)));
<a name="line_1345"></a> end:
<a name="line_1346"></a>
<a name="line_1347"></a><span style="color:red">#@ `Class/ShowConstructor` 
</span><a name="line_1348"></a>`Class/ShowConstructor` := 
<a name="line_1349"></a> proc(classname::name)
<a name="line_1350"></a>  print(eval(eval(cat(`class/`,classname))["Constructor"]));
<a name="line_1351"></a> end:
<a name="line_1352"></a>
<a name="line_1353"></a><span style="color:red">#@ `Class/List` 
</span><a name="line_1354"></a>`Class/List` := 
<a name="line_1355"></a> proc()
<a name="line_1356"></a>  local classes;
<a name="line_1357"></a>  classes := map(convert,[anames()],string);
<a name="line_1358"></a>  classes := select(util_startswith,classes,"class/");
<a name="line_1359"></a>  classes := sort(map(substring,classes,7..-1));
<a name="line_1360"></a> end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/cromulent.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file contains information about the general theory of cromulent
<a name="line_2"></a># surfaces.
<a name="line_3"></a>
<a name="line_4"></a>######################################################################
<a name="line_5"></a># A cromulent surface has certain labelled points v[i] (0 <= i <= 13).
<a name="line_6"></a># A curve system consists of maps c[j] from R to the surface satisfying
<a name="line_7"></a># various axioms.  One axiom says that for certain values of i,j and t,
<a name="line_8"></a># we must have c[j](t) = v[i].  In these cases, t appears as v_on_c[i,j]
<a name="line_9"></a># in the table defined below.  For example, the entry v_on_c[4,0] = Pi
<a name="line_10"></a># means that c[0](Pi) = v[4].
<a name="line_11"></a>
<a name="line_12"></a><span style="color:red">#@ v_on_c 
</span><a name="line_13"></a>v_on_c := table():
<a name="line_14"></a>
<a name="line_15"></a>for i from 0 to 13 do
<a name="line_16"></a> for j from 0 to 8 do
<a name="line_17"></a>  v_on_c[i,j] := NULL;
<a name="line_18"></a> od:
<a name="line_19"></a>od:
<a name="line_20"></a>
<a name="line_21"></a>v_on_c[ 0, 1] := 0:
<a name="line_22"></a>v_on_c[ 0, 2] := 0:
<a name="line_23"></a>v_on_c[ 0, 5] := 0:
<a name="line_24"></a>v_on_c[ 0, 6] := 0:
<a name="line_25"></a>v_on_c[ 1, 1] := Pi:
<a name="line_26"></a>v_on_c[ 1, 2] := Pi:
<a name="line_27"></a>v_on_c[ 1, 7] := 0:
<a name="line_28"></a>v_on_c[ 1, 8] := 0:
<a name="line_29"></a>v_on_c[ 2, 0] := 0:
<a name="line_30"></a>v_on_c[ 2, 4] := -Pi/2:
<a name="line_31"></a>v_on_c[ 3, 0] := Pi/2:
<a name="line_32"></a>v_on_c[ 3, 3] := Pi/2:
<a name="line_33"></a>v_on_c[ 4, 0] := Pi:
<a name="line_34"></a>v_on_c[ 4, 4] := Pi/2:
<a name="line_35"></a>v_on_c[ 5, 0] := -Pi/2:
<a name="line_36"></a>v_on_c[ 5, 3] := -Pi/2:
<a name="line_37"></a>v_on_c[ 6, 0] := Pi/4:
<a name="line_38"></a>v_on_c[ 6, 1] := Pi/2:
<a name="line_39"></a>v_on_c[ 7, 0] := 3*Pi/4:
<a name="line_40"></a>v_on_c[ 7, 2] := Pi/2:
<a name="line_41"></a>v_on_c[ 8, 0] := -3*Pi/4:
<a name="line_42"></a>v_on_c[ 8, 1] := -Pi/2:
<a name="line_43"></a>v_on_c[ 9, 0] := -Pi/4:
<a name="line_44"></a>v_on_c[ 9, 2] := -Pi/2:
<a name="line_45"></a>v_on_c[10, 4] := 0:
<a name="line_46"></a>v_on_c[10, 6] := Pi:
<a name="line_47"></a>v_on_c[11, 3] := 0:
<a name="line_48"></a>v_on_c[11, 5] := Pi:
<a name="line_49"></a>v_on_c[12, 4] := Pi:
<a name="line_50"></a>v_on_c[12, 8] := Pi:
<a name="line_51"></a>v_on_c[13, 3] := Pi:
<a name="line_52"></a>v_on_c[13, 7] := Pi:
<a name="line_53"></a>
<a name="line_54"></a># The next block encodes the same information in a slightly different way.
<a name="line_55"></a># It sets things up so that (for example) c_gen[0](Pi) returns v_gen[4].
<a name="line_56"></a># Some arcane features of Maple evaluation rules make it awkward to do
<a name="line_57"></a># this automatically, so we do it by hand instead.
<a name="line_58"></a>
<a name="line_59"></a>unassign('c_gen');
<a name="line_60"></a>
<a name="line_61"></a><span style="color:red">#@ c_gen
</span><a name="line_62"></a><span style="color:red">#@ v_gen
</span><a name="line_63"></a>c_gen[ 0](      0) := v_gen[ 2]:
<a name="line_64"></a>c_gen[ 0](   Pi  ) := v_gen[ 4]:
<a name="line_65"></a>c_gen[ 0](   Pi/2) := v_gen[ 3]:
<a name="line_66"></a>c_gen[ 0](   Pi/4) := v_gen[ 6]:
<a name="line_67"></a>c_gen[ 0](  -Pi/2) := v_gen[ 5]:
<a name="line_68"></a>c_gen[ 0](  -Pi/4) := v_gen[ 9]:
<a name="line_69"></a>c_gen[ 0]( 3*Pi/4) := v_gen[ 7]:
<a name="line_70"></a>c_gen[ 0](-3*Pi/4) := v_gen[ 8]:
<a name="line_71"></a>c_gen[ 1](      0) := v_gen[ 0]:
<a name="line_72"></a>c_gen[ 1](   Pi  ) := v_gen[ 1]:
<a name="line_73"></a>c_gen[ 1](   Pi/2) := v_gen[ 6]:
<a name="line_74"></a>c_gen[ 1](  -Pi/2) := v_gen[ 8]:
<a name="line_75"></a>c_gen[ 2](      0) := v_gen[ 0]:
<a name="line_76"></a>c_gen[ 2](   Pi  ) := v_gen[ 1]:
<a name="line_77"></a>c_gen[ 2](   Pi/2) := v_gen[ 7]:
<a name="line_78"></a>c_gen[ 2](  -Pi/2) := v_gen[ 9]:
<a name="line_79"></a>c_gen[ 3](      0) := v_gen[11]:
<a name="line_80"></a>c_gen[ 3](   Pi  ) := v_gen[13]:
<a name="line_81"></a>c_gen[ 3](   Pi/2) := v_gen[ 3]:
<a name="line_82"></a>c_gen[ 3](  -Pi/2) := v_gen[ 5]:
<a name="line_83"></a>c_gen[ 4](      0) := v_gen[10]:
<a name="line_84"></a>c_gen[ 4](   Pi  ) := v_gen[12]:
<a name="line_85"></a>c_gen[ 4](   Pi/2) := v_gen[ 4]:
<a name="line_86"></a>c_gen[ 4](  -Pi/2) := v_gen[ 2]:
<a name="line_87"></a>c_gen[ 5](      0) := v_gen[ 0]:
<a name="line_88"></a>c_gen[ 5](   Pi  ) := v_gen[11]:
<a name="line_89"></a>c_gen[ 6](      0) := v_gen[ 0]:
<a name="line_90"></a>c_gen[ 6](   Pi  ) := v_gen[10]:
<a name="line_91"></a>c_gen[ 7](      0) := v_gen[ 1]:
<a name="line_92"></a>c_gen[ 7](   Pi  ) := v_gen[13]:
<a name="line_93"></a>c_gen[ 8](      0) := v_gen[ 1]:
<a name="line_94"></a>c_gen[ 8](   Pi  ) := v_gen[12]:
<a name="line_95"></a>
<a name="line_96"></a># The next block encodes the same information in yet another way.
<a name="line_97"></a># For example, v_track[4] will be [0=0,4=-Pi/2], indicating that
<a name="line_98"></a># v[4] = c[0](0) = c[4](-Pi/2).  Similarly, c_track[7] will be
<a name="line_99"></a># [1=0,13=Pi], indicating that c[7](0) = v[1] and c[7](Pi) = v[13].
<a name="line_100"></a>
<a name="line_101"></a><span style="color:red">#@ v_track
</span><a name="line_102"></a>for i from 0 to 13 do 
<a name="line_103"></a> v_track[i] := []:
<a name="line_104"></a>od:
<a name="line_105"></a>
<a name="line_106"></a><span style="color:red">#@ c_track
</span><a name="line_107"></a>for j from 0 to 8 do
<a name="line_108"></a> c_track[j] := []:
<a name="line_109"></a>od:
<a name="line_110"></a>
<a name="line_111"></a>for i from 0 to 13 do
<a name="line_112"></a> for j from 0 to 8 do
<a name="line_113"></a>  if v_on_c[i,j] <> NULL then
<a name="line_114"></a>   v_track[i] := [op(v_track[i]),j = v_on_c[i,j]];
<a name="line_115"></a>   c_track[j] := [op(c_track[j]),i = v_on_c[i,j]];
<a name="line_116"></a>  fi;
<a name="line_117"></a> od:
<a name="line_118"></a>od:
<a name="line_119"></a>
<a name="line_120"></a>######################################################################
<a name="line_121"></a># We now divide the curves c[i] into segments with endpoints at
<a name="line_122"></a># the vertices v[j], oriented in the direction of increasing values
<a name="line_123"></a># of the parameter t.  marked_edges will be a list of triples
<a name="line_124"></a># [j1,j2,i], one for each segment of c[i] running from v[j1] to v[j2].
<a name="line_125"></a># edges will be a list of pairs [j1,j2], now written with j1 < j2,
<a name="line_126"></a># irrespective of the direction of t.  Note that c[10] runs from 
<a name="line_127"></a># v[4] to v[6] (with 0 <= t <= Pi) and then back to v[4] (with
<a name="line_128"></a># Pi <= t <= 2 Pi).  It contributes entries [4,6,10] and [6,4,10]
<a name="line_129"></a># to marked_edges, but only a single entry [4,6] to edges.  Similar
<a name="line_130"></a># remarks apply to c[11], c[12] and c[13].
<a name="line_131"></a>
<a name="line_132"></a><span style="color:red">#@ edges
</span><a name="line_133"></a><span style="color:red">#@ marked_edges
</span><a name="line_134"></a>proc()
<a name="line_135"></a> local i,j,t,V;
<a name="line_136"></a> global edges,marked_edges;
<a name="line_137"></a>
<a name="line_138"></a> marked_edges := NULL:
<a name="line_139"></a> for i from 0 to 8 do
<a name="line_140"></a>  V := NULL;
<a name="line_141"></a>  for j from 0 to 13 do
<a name="line_142"></a>   if v_on_c[j,i] <> NULL then
<a name="line_143"></a>    t := v_on_c[j,i]/(2*Pi);
<a name="line_144"></a>    if (t < 0) then t := t + 1; fi;
<a name="line_145"></a>    V := V,[j,t];
<a name="line_146"></a>   fi;
<a name="line_147"></a>  od;
<a name="line_148"></a>  V := sort([V],(a,b) -> a[2] < b[2]);
<a name="line_149"></a>  V := [op(V),V[1]];
<a name="line_150"></a>  marked_edges := marked_edges,seq([V[j][1],V[j+1][1],i],j=1..nops(V)-1);
<a name="line_151"></a> od:
<a name="line_152"></a>
<a name="line_153"></a> marked_edges := [marked_edges];
<a name="line_154"></a> edges := sort([op({op(map(u -> sort([u[1],u[2]]),marked_edges))})]);
<a name="line_155"></a>end():
<a name="line_156"></a>
<a name="line_157"></a>######################################################################
<a name="line_158"></a># Another one of the axioms for a curve system describes g.c[i](t) 
<a name="line_159"></a># for all g in G and i from 0 to 8.  If act_c_data[g,i] = [j,m,c] 
<a name="line_160"></a># in the table below, then g.c[i](t) = c[j](m*t + c).
<a name="line_161"></a>
<a name="line_162"></a><span style="color:red">#@ act_c_data
</span><a name="line_163"></a>act_c_data[L,0] := [0, 1,Pi/2]:
<a name="line_164"></a>act_c_data[L,1] := [2, 1,0]:
<a name="line_165"></a>act_c_data[L,2] := [1,-1,0]:
<a name="line_166"></a>act_c_data[L,3] := [4, 1,0]:
<a name="line_167"></a>act_c_data[L,4] := [3,-1,0]:
<a name="line_168"></a>act_c_data[L,5] := [6, 1,0]:
<a name="line_169"></a>act_c_data[L,6] := [5,-1,0]:
<a name="line_170"></a>act_c_data[L,7] := [8, 1,0]:
<a name="line_171"></a>act_c_data[L,8] := [7,-1,0]:
<a name="line_172"></a>
<a name="line_173"></a>act_c_data[M,0] := [0,-1,0]:
<a name="line_174"></a>act_c_data[M,1] := [2, 1,Pi]:
<a name="line_175"></a>act_c_data[M,2] := [1, 1,Pi]:
<a name="line_176"></a>act_c_data[M,3] := [3, 1,Pi]:
<a name="line_177"></a>act_c_data[M,4] := [4,-1,-Pi]:
<a name="line_178"></a>act_c_data[M,5] := [7, 1,0]:
<a name="line_179"></a>act_c_data[M,6] := [8,-1,0]:
<a name="line_180"></a>act_c_data[M,7] := [5, 1,0]:
<a name="line_181"></a>act_c_data[M,8] := [6,-1,0]:
<a name="line_182"></a>
<a name="line_183"></a>act_c_data[N,0] := [0,-1,0]:
<a name="line_184"></a>act_c_data[N,1] := [2,-1,0]:
<a name="line_185"></a>act_c_data[N,2] := [1,-1,0]:
<a name="line_186"></a>act_c_data[N,3] := [3,-1,0]:
<a name="line_187"></a>act_c_data[N,4] := [4, 1,0]:
<a name="line_188"></a>act_c_data[N,5] := [5, 1,0]:
<a name="line_189"></a>act_c_data[N,6] := [6,-1,0]:
<a name="line_190"></a>act_c_data[N,7] := [7, 1,0]:
<a name="line_191"></a>act_c_data[N,8] := [8,-1,0]:
<a name="line_192"></a>
<a name="line_193"></a># c_involution[i] is an antiholomorphic involution in G that
<a name="line_194"></a># acts as the identity on c[i](t) for all t.
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ c_involution
</span><a name="line_197"></a>c_involution[0] := MN:
<a name="line_198"></a>c_involution[1] := LN:
<a name="line_199"></a>c_involution[2] := LLLN:
<a name="line_200"></a>c_involution[3] := LLN:
<a name="line_201"></a>c_involution[4] := N:
<a name="line_202"></a>c_involution[5] := N:
<a name="line_203"></a>c_involution[6] := LLN:
<a name="line_204"></a>c_involution[7] := N:
<a name="line_205"></a>c_involution[8] := LLN:
<a name="line_206"></a>
<a name="line_207"></a># For each i, the set C[i] is defined to be the connected
<a name="line_208"></a># component of the fixed set of c_involution[i] that contains
<a name="line_209"></a># v[j] for a certain value of j.  These values are stored as
<a name="line_210"></a># c_basepoint[i].
<a name="line_211"></a>
<a name="line_212"></a><span style="color:red">#@ c_basepoint
</span><a name="line_213"></a>c_basepoint[0] := 2;
<a name="line_214"></a>c_basepoint[1] := 0;
<a name="line_215"></a>c_basepoint[2] := 0;
<a name="line_216"></a>c_basepoint[3] := 11;
<a name="line_217"></a>c_basepoint[4] := 10;
<a name="line_218"></a>c_basepoint[5] := 0;
<a name="line_219"></a>c_basepoint[6] := 0;
<a name="line_220"></a>c_basepoint[7] := 1;
<a name="line_221"></a>c_basepoint[8] := 1;
<a name="line_222"></a>
<a name="line_223"></a>######################################################################
<a name="line_224"></a>
<a name="line_225"></a># All our plots display the curves c[i] (or their images under various
<a name="line_226"></a># maps) using the colour scheme defined below.  Note that curves have
<a name="line_227"></a># the same colour iff they are in the same G-orbit.
<a name="line_228"></a>
<a name="line_229"></a><span style="color:red">#@ c_colour
</span><a name="line_230"></a>c_colour[0] := cyan:
<a name="line_231"></a>c_colour[1] := green:
<a name="line_232"></a>c_colour[2] := green:
<a name="line_233"></a>c_colour[3] := magenta:
<a name="line_234"></a>c_colour[4] := magenta:
<a name="line_235"></a>for i from  5 to  8 do c_colour[i] := blue: od:
<a name="line_236"></a>
<a name="line_237"></a>c_colour[false] := black:
<a name="line_238"></a>
<a name="line_239"></a># If v[i] and v[j] both lie on the curve c[k], then edge_curve(i,j)
<a name="line_240"></a># will return k.  
<a name="line_241"></a>#
<a name="line_242"></a># In some cases, we express a cromulent surface X as a quotient of
<a name="line_243"></a># some other space X0.  Preimages in X0 of the point v[3] in X (for
<a name="line_244"></a># example) may be labelled as v[3.1], v[3.2] and so on.  We use
<a name="line_245"></a># the floor() function in edge_curve() to handle this. 
<a name="line_246"></a>
<a name="line_247"></a><span style="color:red">#@ edge_curve 
</span><a name="line_248"></a>edge_curve := proc(ij)
<a name="line_249"></a> option remember;
<a name="line_250"></a> local i,j,k;
<a name="line_251"></a>
<a name="line_252"></a> i,j := op(map(floor,ij));
<a name="line_253"></a> for k from 0 to 8 do
<a name="line_254"></a>  if v_on_c[i,k] <> NULL and v_on_c[j,k] <> NULL then
<a name="line_255"></a>   return(k);
<a name="line_256"></a>  fi;
<a name="line_257"></a> od;
<a name="line_258"></a>
<a name="line_259"></a> return(false);
<a name="line_260"></a>end:
<a name="line_261"></a>
<a name="line_262"></a># edge_colour(i,j) gives the appropriate colour for the edge from
<a name="line_263"></a># v[i] to v[j].
<a name="line_264"></a>
<a name="line_265"></a><span style="color:red">#@ edge_colour 
</span><a name="line_266"></a>edge_colour := (ij) -> c_colour[edge_curve(ij)];
<a name="line_267"></a>
<a name="line_268"></a>######################################################################
<a name="line_269"></a>
<a name="line_270"></a># Every cromulent surface has a fundamental domain F4 for the action 
<a name="line_271"></a># of {1,LL,N,LLN}, and a fundamental domain F16 for the action of the
<a name="line_272"></a># whole group G.  
<a name="line_273"></a>
<a name="line_274"></a># Vertices lying on the boundary of F4.
<a name="line_275"></a>
<a name="line_276"></a><span style="color:red">#@ F4_vertices 
</span><a name="line_277"></a>F4_vertices := [0,1,2,3,6,10,11,12,13]:
<a name="line_278"></a>
<a name="line_279"></a># If F4_curve_limits[k] = a .. b, then
<a name="line_280"></a># { t in [0,2 pi] : c_k(t) in F_4 } = [a,b] (or [a,b] u {2 pi}).
<a name="line_281"></a># If F4_curve_limits[k] = NULL, then
<a name="line_282"></a># { t in [0,2 pi] : c_k(t) in F_4 } is finite (and usually empty).
<a name="line_283"></a>
<a name="line_284"></a><span style="color:red">#@ F4_curve_limits 
</span><a name="line_285"></a>F4_curve_limits := table():
<a name="line_286"></a>F4_curve_limits[ 0] := 0 .. Pi/2:
<a name="line_287"></a>F4_curve_limits[ 1] := 0 .. Pi:
<a name="line_288"></a>F4_curve_limits[ 2] := NULL:
<a name="line_289"></a>F4_curve_limits[ 3] := 0 .. Pi:
<a name="line_290"></a>F4_curve_limits[ 4] := Pi .. 2*Pi:
<a name="line_291"></a>F4_curve_limits[ 5] := 0 .. Pi:
<a name="line_292"></a>F4_curve_limits[ 6] := 0 .. Pi:
<a name="line_293"></a>F4_curve_limits[ 7] := 0 .. Pi:
<a name="line_294"></a>F4_curve_limits[ 8] := 0 .. Pi:
<a name="line_295"></a>
<a name="line_296"></a># Vertices lying on the boundary of F16.
<a name="line_297"></a>
<a name="line_298"></a><span style="color:red">#@ F16_vertices 
</span><a name="line_299"></a>F16_vertices := [0,3,6,11]:
<a name="line_300"></a>
<a name="line_301"></a># Parameter values for edges of F16.
<a name="line_302"></a>
<a name="line_303"></a><span style="color:red">#@ F16_curve_limits
</span><a name="line_304"></a>F16_curve_limits[ 0] := Pi/4 .. Pi/2:
<a name="line_305"></a>F16_curve_limits[ 1] := 0 .. Pi/2:
<a name="line_306"></a>F16_curve_limits[ 2] := NULL:
<a name="line_307"></a>F16_curve_limits[ 3] := 0 .. Pi/2:
<a name="line_308"></a>F16_curve_limits[ 4] := NULL:
<a name="line_309"></a>F16_curve_limits[ 5] := 0 .. Pi:
<a name="line_310"></a>F16_curve_limits[ 6] := NULL:
<a name="line_311"></a>F16_curve_limits[ 7] := NULL:
<a name="line_312"></a>F16_curve_limits[ 8] := NULL:
<a name="line_313"></a>
<a name="line_314"></a>######################################################################
<a name="line_315"></a>
<a name="line_316"></a># The homology group H_1 of a cromulent surface is isomorphic to Z^4.
<a name="line_317"></a># More precisely, there is a unique isomorphism H_1 -> Z^4 which sends
<a name="line_318"></a># the homology class of the curve c[i] to the vector c_homology[i] 
<a name="line_319"></a># as tabulated below.
<a name="line_320"></a>
<a name="line_321"></a><span style="color:red">#@ c_homology
</span><a name="line_322"></a>c_homology[ 0] := [ 0, 0, 0, 0];
<a name="line_323"></a>c_homology[ 1] := [ 1, 1,-1,-1];
<a name="line_324"></a>c_homology[ 2] := [-1, 1, 1,-1];
<a name="line_325"></a>c_homology[ 3] := [ 0, 1, 0,-1];
<a name="line_326"></a>c_homology[ 4] := [-1, 0, 1, 0];
<a name="line_327"></a>c_homology[ 5] := [ 1, 0, 0, 0];
<a name="line_328"></a>c_homology[ 6] := [ 0, 1, 0, 0];
<a name="line_329"></a>c_homology[ 7] := [ 0, 0, 1, 0];
<a name="line_330"></a>c_homology[ 8] := [ 0, 0, 0, 1];
<a name="line_331"></a>
<a name="line_332"></a># This table gives the action of G on Z^4 corresponding (via the 
<a name="line_333"></a># above isomorphism) to the action on H_1.
<a name="line_334"></a>
<a name="line_335"></a><span style="color:red">#@ act_Z4
</span><a name="line_336"></a>act_Z4[1]    := (n) -> [ n[1], n[2], n[3], n[4]];
<a name="line_337"></a>act_Z4[L]    := (n) -> [-n[2], n[1],-n[4], n[3]];
<a name="line_338"></a>act_Z4[LL]   := (n) -> [-n[1],-n[2],-n[3],-n[4]];
<a name="line_339"></a>act_Z4[LLL]  := (n) -> [ n[2],-n[1], n[4],-n[3]];
<a name="line_340"></a>act_Z4[M]    := (n) -> [ n[3],-n[4], n[1],-n[2]];
<a name="line_341"></a>act_Z4[LM]   := (n) -> [ n[4], n[3], n[2], n[1]];
<a name="line_342"></a>act_Z4[LLM]  := (n) -> [-n[3], n[4],-n[1], n[2]];
<a name="line_343"></a>act_Z4[LLLM] := (n) -> [-n[4],-n[3],-n[2],-n[1]];
<a name="line_344"></a>act_Z4[N]    := (n) -> [ n[1],-n[2], n[3],-n[4]];
<a name="line_345"></a>act_Z4[LN]   := (n) -> [ n[2], n[1], n[4], n[3]];
<a name="line_346"></a>act_Z4[LLN]  := (n) -> [-n[1], n[2],-n[3], n[4]];
<a name="line_347"></a>act_Z4[LLLN] := (n) -> [-n[2],-n[1],-n[4],-n[3]];
<a name="line_348"></a>act_Z4[MN]   := (n) -> [ n[3], n[4], n[1], n[2]];
<a name="line_349"></a>act_Z4[LMN]  := (n) -> [-n[4], n[3],-n[2], n[1]];
<a name="line_350"></a>act_Z4[LLMN] := (n) -> [-n[3],-n[4],-n[1],-n[2]];
<a name="line_351"></a>act_Z4[LLLMN]:= (n) -> [ n[4],-n[3], n[2],-n[1]];
<a name="line_352"></a>
<a name="line_353"></a># This gives an alternative basis after tensoring with the rationals.
<a name="line_354"></a># It is orthogonal, which is convenient for analysing the character
<a name="line_355"></a># of the action.
<a name="line_356"></a>
<a name="line_357"></a><span style="color:red">#@ homology_u
</span><a name="line_358"></a>homology_u[1,1] := [ 1, 0, 1, 0]:
<a name="line_359"></a>homology_u[1,2] := [ 0, 1, 0, 1]:
<a name="line_360"></a>homology_u[2,1] := [ 1, 0,-1, 0]:
<a name="line_361"></a>homology_u[2,2] := [ 0, 1, 0,-1]:
<a name="line_362"></a>
<a name="line_363"></a># The span of homology_u[1,1] and homology_u[1,2] is a representation
<a name="line_364"></a># of G with character homology_character[1].
<a name="line_365"></a>
<a name="line_366"></a># The span of homology_u[2,1] and homology_u[2,2] is a representation
<a name="line_367"></a># of G with character homology_character[2].
<a name="line_368"></a>
<a name="line_369"></a><span style="color:red">#@ homology_character
</span><a name="line_370"></a>for T in G16 do
<a name="line_371"></a> for i from 1 to 2 do 
<a name="line_372"></a>  homology_character[i][T] :=
<a name="line_373"></a>   add(dp4(homology_u[i,j],act_Z4[T](homology_u[i,j]))/2,j in [1,2]);
<a name="line_374"></a> od;
<a name="line_375"></a>od;
<a name="line_376"></a>
<a name="line_377"></a><span style="color:red">#@ cap_product 
</span><a name="line_378"></a>cap_product := (u,v) -> u[1]*v[2]-u[2]*v[1]-u[3]*v[4]+u[4]*v[3];
<a name="line_379"></a>
<a name="line_380"></a># This is the coequaliser for the action of M on Z^4
<a name="line_381"></a><span style="color:red">#@ homology_theta_p
</span><a name="line_382"></a>homology_theta_p := (n) -> [n[1]+n[3],n[2]-n[4]];
<a name="line_383"></a>
<a name="line_384"></a># This is the coequaliser for the action of LM on Z^4
<a name="line_385"></a><span style="color:red">#@ homology_theta_m
</span><a name="line_386"></a>homology_theta_m := (n) -> [n[2]+n[3],n[1]+n[4]];
<a name="line_387"></a>
<a name="line_388"></a>######################################################################
<a name="line_389"></a>
<a name="line_390"></a># The function check_precromulent() checks that a cromulent surface
<a name="line_391"></a># with a given curve system satisfies the appropriate axioms.  
<a name="line_392"></a>#
<a name="line_393"></a># The input data is represented as follows.  The cromulent surface is 
<a name="line_394"></a># specified by a single letter E, H or P (for the embedded, hyperbolic
<a name="line_395"></a># and projective families).  The hyperbolic family (with a symbolic 
<a name="line_396"></a># rather than numeric value for the parameter a) is defined in the
<a name="line_397"></a># file hyperbolic/HX.mpl.  That file defines
<a name="line_398"></a>#
<a name="line_399"></a>#  + A function is_member_H(z) which checks whether z is an element
<a name="line_400"></a>#    of the open unit disk.
<a name="line_401"></a>#  + A function is_equal_H(z,w), which checks whether z and w are 
<a name="line_402"></a>#    equal in the unit disc.  It can also be called in the form 
<a name="line_403"></a>#    is_equal_H(z,w,p), where p is assumed to be an element of the
<a name="line_404"></a>#    Fuchsian group Pi; this form checks whether p.z = w.
<a name="line_405"></a>#  + A table of functions act_H[g] acting on the unit disc, for g in G.
<a name="line_406"></a>#    These do not strictly give an action of G on the disc, but they 
<a name="line_407"></a>#    descend to give an action on Disc/Pi.
<a name="line_408"></a>#  + Various other things such as v_H, c_H, c_check_H,
<a name="line_409"></a>#    is_in_F4_H, is_in_F16_H and so on.
<a name="line_410"></a>
<a name="line_411"></a><span style="color:red">#@ check_precromulent 
</span><a name="line_412"></a>check_precromulent := proc(X::string,_stop_on_error)
<a name="line_413"></a> local is_member,is_equal,act,v,c,c_check,is_in_F4,is_in_F16,
<a name="line_414"></a>       v_action_witness,c_action_witness,v_on_c_witness,
<a name="line_415"></a>       stop_on_error,i,j,m,u,T,t,a,b;
<a name="line_416"></a>
<a name="line_417"></a> is_member := eval(convert(cat("is_member_",X),name));
<a name="line_418"></a> is_equal  := eval(convert(cat("is_equal_" ,X),name));
<a name="line_419"></a> act       := eval(convert(cat("act_"      ,X),name));
<a name="line_420"></a> v         := eval(convert(cat("v_"        ,X),name));
<a name="line_421"></a> c         := eval(convert(cat("c_"        ,X),name));
<a name="line_422"></a> c_check   := eval(convert(cat("c_check_"  ,X),name));
<a name="line_423"></a> is_in_F4  := eval(convert(cat("is_in_F4_" ,X),name));
<a name="line_424"></a> is_in_F16 := eval(convert(cat("is_in_F16_",X),name));
<a name="line_425"></a>
<a name="line_426"></a> v_action_witness := eval(convert(cat("v_action_witness_",X),name));
<a name="line_427"></a> c_action_witness := eval(convert(cat("c_action_witness_",X),name));
<a name="line_428"></a> v_on_c_witness   := eval(convert(cat("v_on_c_witness_"  ,X),name));
<a name="line_429"></a>
<a name="line_430"></a> stop_on_error := `if`(nargs > 1,_stop_on_error,true);
<a name="line_431"></a> assume(t::real);
<a name="line_432"></a>
<a name="line_433"></a> for i from 0 to 13 do
<a name="line_434"></a>  if not(is_member(v[i])) then
<a name="line_435"></a>   printf("v[%d] is not an element of X\n",i);
<a name="line_436"></a>   if stop_on_error then return false; fi;
<a name="line_437"></a>  fi;
<a name="line_438"></a> od;
<a name="line_439"></a>
<a name="line_440"></a> for i from 0 to 13 do
<a name="line_441"></a>  for T in [L,M,N] do
<a name="line_442"></a>   if not(is_equal(v[act_V[T](i)],act[T](v[i]),v_action_witness[T,i])) then
<a name="line_443"></a>    printf("incorrect action of %A on v[%d]\n",T,i);
<a name="line_444"></a>    if stop_on_error then return false; fi;
<a name="line_445"></a>   fi;
<a name="line_446"></a>  od;
<a name="line_447"></a> od;
<a name="line_448"></a>
<a name="line_449"></a> for i from 0 to 8 do
<a name="line_450"></a>  if not(is_member(c[i](t))) then
<a name="line_451"></a>   printf("c[%d](t) is not an element of X\n",i);
<a name="line_452"></a>   if stop_on_error then return false; fi;
<a name="line_453"></a>  fi;
<a name="line_454"></a> od;
<a name="line_455"></a>
<a name="line_456"></a> for i from 0 to 8 do
<a name="line_457"></a>  for T in [L,M,N] do
<a name="line_458"></a>   j,m,u := op(act_c_data[T,i]);
<a name="line_459"></a>   if not(is_equal(c[j](m*t+u),act[T](c[i](t)),c_action_witness[T,i])) then
<a name="line_460"></a>    printf("incorrect action of %A on c[%d](t)\n",T,i);
<a name="line_461"></a>    if stop_on_error then return false; fi;
<a name="line_462"></a>   fi;
<a name="line_463"></a>  od;
<a name="line_464"></a> od;
<a name="line_465"></a>
<a name="line_466"></a> for i from 0 to 13 do
<a name="line_467"></a>  for j from 0 to 8 do
<a name="line_468"></a>   if v_on_c[i,j] = NULL then
<a name="line_469"></a>    if c_check[j](v[i]) then
<a name="line_470"></a>     printf("v[%d] should not lie on C[%d]\n",i,j);
<a name="line_471"></a>     if stop_on_error then return false; fi;
<a name="line_472"></a>    fi;
<a name="line_473"></a>   else
<a name="line_474"></a>    if not(is_equal(v[i],c[j](v_on_c[i,j]),v_on_c_witness[i,j])) then
<a name="line_475"></a>     printf("c[%d](%A) should be equal to v[%d]\n",j,v_on_c[i,j],i);
<a name="line_476"></a>     if stop_on_error then return false; fi;
<a name="line_477"></a>    fi;
<a name="line_478"></a>   fi;
<a name="line_479"></a>  od;
<a name="line_480"></a> od;
<a name="line_481"></a>
<a name="line_482"></a> for i from 0 to 13 do
<a name="line_483"></a>  a := member(i,F4_vertices);
<a name="line_484"></a>  b := is_in_F4(v[i]);
<a name="line_485"></a>  if a and not b then 
<a name="line_486"></a>   printf("v[%d] should be in F4\n",i);
<a name="line_487"></a>   if stop_on_error then return false; fi;
<a name="line_488"></a>  fi;
<a name="line_489"></a>  if b and not a then 
<a name="line_490"></a>   printf("v[%d] should not be in F4\n",i);
<a name="line_491"></a>   if stop_on_error then return false; fi;
<a name="line_492"></a>  fi;
<a name="line_493"></a>  a := member(i,F16_vertices);
<a name="line_494"></a>  b := is_in_F16(v[i]);
<a name="line_495"></a>  if a and not b then 
<a name="line_496"></a>   printf("v[%d] should be in F16\n",i);
<a name="line_497"></a>   if stop_on_error then return false; fi;
<a name="line_498"></a>  fi;
<a name="line_499"></a>  if b and not a then 
<a name="line_500"></a>   printf("v[%d] should not be in F16\n",i);
<a name="line_501"></a>   if stop_on_error then return false; fi;
<a name="line_502"></a>  fi;
<a name="line_503"></a> od;
<a name="line_504"></a>
<a name="line_505"></a> if stop_on_error then
<a name="line_506"></a>  return true;
<a name="line_507"></a> else
<a name="line_508"></a>  return NULL;
<a name="line_509"></a> fi;
<a name="line_510"></a>end:
<a name="line_511"></a>
<a name="line_512"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/cromulent_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file checks the internal consistency of various definitions
<a name="line_2"></a># given in the file cromulent.mpl.  
<a name="line_3"></a>
<a name="line_4"></a>check_precromulent_defs := proc()
<a name="line_5"></a> local ij,iijj,i,j,m,c,ok,T;
<a name="line_6"></a>
<a name="line_7"></a> printf("%a()\n",procname);
<a name="line_8"></a>
<a name="line_9"></a> iijj := select(ij -> v_on_c[op(ij)] <> NULL,[indices(v_on_c)]);
<a name="line_10"></a> _ASSERT(
<a name="line_11"></a>  `and`(op(map(evalb,map(ij -> c_gen[ij[2]](v_on_c[op(ij)]) = v_gen[ij[1]],iijj)))),
<a name="line_12"></a>  "c_gen is consistent with v_on_c"
<a name="line_13"></a> );
<a name="line_14"></a>
<a name="line_15"></a> _ASSERT(
<a name="line_16"></a>  `and`(seq(evalb(v_on_c[c_basepoint[k],k] <> NULL),k=0..8)),
<a name="line_17"></a>  "c_basepoint[k] lies on C[k]"
<a name="line_18"></a> );
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(
<a name="line_21"></a>  `and`(op(map(op,[seq(map(i -> evalb(act_V[c_involution[k]](i) = i),map(lhs,c_track[k])),k = 0 .. 8)]))),
<a name="line_22"></a>  "c_involution[k] fixes all vertices on C[k]"
<a name="line_23"></a> );
<a name="line_24"></a>
<a name="line_25"></a> ok := true;
<a name="line_26"></a> for i from 0 to 8 do
<a name="line_27"></a>  for T in [L,M,N] do
<a name="line_28"></a>   j,m,c := op(act_c_data[T,i]);
<a name="line_29"></a>   ok := ok and (act_Z4[T](c_homology[i]) -~ m *~ c_homology[j] = [0$4]);
<a name="line_30"></a>  od;
<a name="line_31"></a> od;
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(ok,"Action on homology is consistent with action on curves");
<a name="line_34"></a>end:
<a name="line_35"></a>
<a name="line_36"></a>add_check(check_precromulent_defs):  </pre>
 </body>
</html>
    

==> anc/doc/maple/domain/domain.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># In various places we consider points in the fundamental domain
<a name="line_2"></a># of a cromulent surface, which may be permitted to move.
<a name="line_3"></a># Some points may be constrained to lie on one of the four sides
<a name="line_4"></a># of the domain, which are the curves C[0], C[1], C[3] and C[5].
<a name="line_5"></a># Other points may be constrained to lie at one of the four
<a name="line_6"></a># corners, which are v[0], v[3], v[6] and v[11].  We use numerical
<a name="line_7"></a># codes for these cases, as follows:
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ CONSTRAINT
</span><a name="line_10"></a>CONSTRAINT["FREE"]  := 0:
<a name="line_11"></a>CONSTRAINT["C1"]    := 2:
<a name="line_12"></a>CONSTRAINT["C3"]    := 4:
<a name="line_13"></a>CONSTRAINT["C5"]    := 5:
<a name="line_14"></a>CONSTRAINT["C0"]    := 8:
<a name="line_15"></a>CONSTRAINT["FIXED"] := 15:
<a name="line_16"></a>CONSTRAINT["V0"]    := 15:
<a name="line_17"></a>CONSTRAINT["V3"]    := 31:
<a name="line_18"></a>CONSTRAINT["V6"]    := 47:
<a name="line_19"></a>CONSTRAINT["V11"]   := 63:
<a name="line_20"></a>
<a name="line_21"></a># The following block sets things up so that constraint_name[31]
<a name="line_22"></a># (for example) is the string "CONSTRAINT_V3".
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ constraint_name 
</span><a name="line_25"></a>constraint_name := table():
<a name="line_26"></a>
<a name="line_27"></a>proc()
<a name="line_28"></a> local i,n;
<a name="line_29"></a> global constraint_name;
<a name="line_30"></a>
<a name="line_31"></a> for i in map(op,[indices(CONSTRAINT)]) do 
<a name="line_32"></a>  n := cat("CONSTRAINT_",i);
<a name="line_33"></a>  assign(convert(n,name),CONSTRAINT[i]);
<a name="line_34"></a>  constraint_name[CONSTRAINT[i]] := i;
<a name="line_35"></a> od:
<a name="line_36"></a>end():
<a name="line_37"></a>
<a name="line_38"></a><span style="color:red">#@ curve_index_by_constraint 
</span><a name="line_39"></a>curve_index_by_constraint := table():
<a name="line_40"></a>curve_index_by_constraint[CONSTRAINT_FREE]  := NULL:
<a name="line_41"></a>curve_index_by_constraint[CONSTRAINT_C1]    := 1:
<a name="line_42"></a>curve_index_by_constraint[CONSTRAINT_C3]    := 3:
<a name="line_43"></a>curve_index_by_constraint[CONSTRAINT_C5]    := 5:
<a name="line_44"></a>curve_index_by_constraint[CONSTRAINT_C0]    := 0:
<a name="line_45"></a>curve_index_by_constraint[CONSTRAINT_FIXED] := NULL:
<a name="line_46"></a>curve_index_by_constraint[CONSTRAINT_V0]    := NULL:
<a name="line_47"></a>curve_index_by_constraint[CONSTRAINT_V3]    := NULL:
<a name="line_48"></a>curve_index_by_constraint[CONSTRAINT_V6]    := NULL:
<a name="line_49"></a>curve_index_by_constraint[CONSTRAINT_V11]   := NULL:
<a name="line_50"></a>
<a name="line_51"></a><span style="color:red">#@ constraint_colour 
</span><a name="line_52"></a>constraint_colour := table():
<a name="line_53"></a>constraint_colour[CONSTRAINT_FREE]  := black:
<a name="line_54"></a>constraint_colour[CONSTRAINT_C1]    := c_colour[1]:
<a name="line_55"></a>constraint_colour[CONSTRAINT_C3]    := c_colour[3]:
<a name="line_56"></a>constraint_colour[CONSTRAINT_C5]    := c_colour[5]:
<a name="line_57"></a>constraint_colour[CONSTRAINT_C0]    := c_colour[0]:
<a name="line_58"></a>constraint_colour[CONSTRAINT_FIXED] := black:
<a name="line_59"></a>constraint_colour[CONSTRAINT_V0]    := black:
<a name="line_60"></a>constraint_colour[CONSTRAINT_V3]    := black:
<a name="line_61"></a>constraint_colour[CONSTRAINT_V6]    := black:
<a name="line_62"></a>constraint_colour[CONSTRAINT_V11]   := black:
<a name="line_63"></a>
<a name="line_64"></a><span style="color:red">#@ constraint_table 
</span><a name="line_65"></a>constraint_table := [
<a name="line_66"></a> [CONSTRAINT_V6,CONSTRAINT_C1,CONSTRAINT_V0],
<a name="line_67"></a> [CONSTRAINT_C0,CONSTRAINT_FREE,CONSTRAINT_C5],
<a name="line_68"></a> [CONSTRAINT_V3,CONSTRAINT_C3,CONSTRAINT_V11]
<a name="line_69"></a>]:
<a name="line_70"></a>
<a name="line_71"></a><span style="color:red">#@ constraint_for_square 
</span><a name="line_72"></a>constraint_for_square := proc(x,y)
<a name="line_73"></a> local i,j;
<a name="line_74"></a>
<a name="line_75"></a> i := `if`(x = 0,1,`if`(x = 1,3,2));
<a name="line_76"></a> j := `if`(y = 0,1,`if`(y = 1,3,2));
<a name="line_77"></a> return constraint_table[j][i];
<a name="line_78"></a>end:
<a name="line_79"></a>
<a name="line_80"></a>######################################################################
<a name="line_81"></a>
<a name="line_82"></a><a name="CLASS_domain"></a><span style="color:red">#@ CLASS: domain
</span><a name="line_83"></a>`Class/Declare`("domain",
<a name="line_84"></a> "An instance represents the fundamental domain in a cromulent surface",
<a name="line_85"></a> 
<a name="line_86"></a> ["Field","type"::string = "abstract",
<a name="line_87"></a>  "A string describing the type of domain (e.g. @E@ for a member of the embedded family)"
<a name="line_88"></a> ],
<a name="line_89"></a>
<a name="line_90"></a> ["Field","dim"::posint,
<a name="line_91"></a>  "All domains are expected to be subsets of $\\mathbb{R}^d$ for some integer $d$, stored in this field."
<a name="line_92"></a> ],
<a name="line_93"></a>
<a name="line_94"></a> ["Field","point_class_name",
<a name="line_95"></a>  "Points in the domain will be represented by instances of a subclass of the abstract class @domain_point@.  The name of the relevant subclass is stored in this field, and the table representing the subclass is stored in the @point_class@ field.  Both fields should be set using the @set_point_class@ method.  Analogous comments apply to the fields @edge_class_name@, @edge_class@, @face_class_name@, @face_class@, @grid_class_name@ and @grid_class@."
<a name="line_96"></a> ],
<a name="line_97"></a>
<a name="line_98"></a> ["Field","point_class",
<a name="line_99"></a>  ""
<a name="line_100"></a> ],
<a name="line_101"></a>
<a name="line_102"></a> ["Field","edge_class_name"],
<a name="line_103"></a> ["Field","edge_class"],
<a name="line_104"></a> ["Field","face_class_name"],
<a name="line_105"></a> ["Field","face_class"],
<a name="line_106"></a> ["Field","grid_class_name"],
<a name="line_107"></a> ["Field","grid_class"],
<a name="line_108"></a>
<a name="line_109"></a> ["Constructor","",
<a name="line_110"></a>  proc(this)
<a name="line_111"></a>   this["point_class_name"] := "domain_point";
<a name="line_112"></a>   this["edge_class_name" ] := "domain_edge";
<a name="line_113"></a>   this["face_class_name"]  := "domain_face";
<a name="line_114"></a>   this["grid_class_name"]  := "domain_grid";
<a name="line_115"></a>   this["point_class"] := eval(`class/domain_point`);
<a name="line_116"></a>   this["edge_class" ] := eval(`class/domain_edge`);
<a name="line_117"></a>   this["face_class"]  := eval(`class/domain_face`);
<a name="line_118"></a>   this["grid_class"]  := eval(`class/domain_grid`);
<a name="line_119"></a>  end
<a name="line_120"></a> ],
<a name="line_121"></a>
<a name="line_122"></a> ["Method","set_point_class"::void,"",
<a name="line_123"></a>  proc(this,classname::string)
<a name="line_124"></a>   this["point_class_name"] := classname;
<a name="line_125"></a>   this["point_class"] := eval(convert(cat("class/",classname),name));
<a name="line_126"></a>   NULL;
<a name="line_127"></a>  end
<a name="line_128"></a> ],
<a name="line_129"></a>
<a name="line_130"></a> ["Method","set_edge_class"::void,"",
<a name="line_131"></a>  proc(this,classname::string)
<a name="line_132"></a>   this["edge_class_name"] := classname;
<a name="line_133"></a>   this["edge_class"] := eval(convert(cat("class/",classname),name));
<a name="line_134"></a>   NULL;
<a name="line_135"></a>  end
<a name="line_136"></a> ],
<a name="line_137"></a>
<a name="line_138"></a> ["Method","set_face_class"::void,"",
<a name="line_139"></a>  proc(this,classname::string)
<a name="line_140"></a>   this["face_class_name"] := classname;
<a name="line_141"></a>   this["face_class"] := eval(convert(cat("class/",classname),name));
<a name="line_142"></a>   NULL;
<a name="line_143"></a>  end
<a name="line_144"></a> ],
<a name="line_145"></a>
<a name="line_146"></a> ["Method","set_grid_class"::void,"",
<a name="line_147"></a>  proc(this,classname::string)
<a name="line_148"></a>   this["grid_class_name"] := classname;
<a name="line_149"></a>   this["grid_class"] := eval(convert(cat("class/",classname),name));
<a name="line_150"></a>   NULL;
<a name="line_151"></a>  end
<a name="line_152"></a> ],
<a name="line_153"></a>
<a name="line_154"></a> ["Method","new_point"::void,
<a name="line_155"></a>  "This method returns a new instance of the relevant point class.",
<a name="line_156"></a>  proc(this)
<a name="line_157"></a>   eval(this["point_class"]["FullConstructor"]());
<a name="line_158"></a>  end
<a name="line_159"></a> ],
<a name="line_160"></a>
<a name="line_161"></a> ["Method","new_edge"::void,
<a name="line_162"></a>  "This method returns a new instance of the relevant edge class.",
<a name="line_163"></a>  proc(this,P0,P1)
<a name="line_164"></a>   eval(this["edge_class"]["FullConstructor"](P0,P1));
<a name="line_165"></a>  end
<a name="line_166"></a> ],
<a name="line_167"></a>
<a name="line_168"></a> ["Method","new_face"::void,
<a name="line_169"></a>  "This method returns a new instance of the relevant face class.",
<a name="line_170"></a>  proc(this,S0,S1,S2,s_)
<a name="line_171"></a>   eval(this["face_class"]["FullConstructor"](args[2..-1]));
<a name="line_172"></a>  end
<a name="line_173"></a> ],
<a name="line_174"></a>
<a name="line_175"></a> ["Method","new_grid"::void,
<a name="line_176"></a>  "This method returns a new instance of the relevant grid class.",
<a name="line_177"></a>  proc(this)
<a name="line_178"></a>   local G;
<a name="line_179"></a>
<a name="line_180"></a>   G := eval(this["grid_class"]["FullConstructor"]());
<a name="line_181"></a>   G["domain"] := eval(this);
<a name="line_182"></a>   return eval(G);
<a name="line_183"></a>  end
<a name="line_184"></a> ],
<a name="line_185"></a>
<a name="line_186"></a> NULL
<a name="line_187"></a>);
<a name="line_188"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/domain/domain_edge.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_domain_edge"></a><span style="color:red">#@ CLASS: domain_edge
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("domain_edge",
<a name="line_4"></a> "An instance of this class represents an edge in a domain.",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","grid_index"::integer = 0, 
<a name="line_7"></a>  "In many cases edges will form part of a grid, and all the edges in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field."
<a name="line_8"></a> ],
<a name="line_9"></a>
<a name="line_10"></a> ["Field","constraint"::integer = CONSTRAINT_FREE,
<a name="line_11"></a>  "The @constraint@ field contains an integer encoding information about whether this edge (ignoring endpoints) is in the interior of the domain, or whether it lies along one of the sides.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE or CONSTRAINT_C3 rather than bare integers.  For more details of the encoding, see the file domain.mpl.  Grids should be set up so that no edge has endpoints on two different sides of the domain."
<a name="line_12"></a> ],
<a name="line_13"></a>
<a name="line_14"></a> ["Field","curve_index" = NULL,
<a name="line_15"></a>  "This field contains the same information as the @constraint@ field, but encoded differently.  It takes the value 0, 1, 3 or 5 if the edge lies along C[0], C[1], C[3] or C[5], and it is NULL if the edge does not lie along any of these boundary curves."
<a name="line_16"></a> ],
<a name="line_17"></a>
<a name="line_18"></a> ["Field","end"::table,
<a name="line_19"></a>  "This is a table with indices 0 and 1; the entries are instances of an appropriate subclass of @domain_point@, representing the two endpoints of the edge.  We do not store any information about the precise path taken between the endpoints.  The domain may have methods that encode a canonical choice of path."
<a name="line_20"></a> ],
<a name="line_21"></a>
<a name="line_22"></a> ["Field","vector"::list(scalar),
<a name="line_23"></a>  "This is the vector from end[0] to end[1]"
<a name="line_24"></a> ],
<a name="line_25"></a>
<a name="line_26"></a> ["Field","straight_length"::scalar,
<a name="line_27"></a>  "This is the straight line distance from end[0] to end[1]"
<a name="line_28"></a> ],
<a name="line_29"></a>
<a name="line_30"></a> ["Field",
<a name="line_31"></a>  "weighting"::scalar = 0,
<a name="line_32"></a>  "This field is used when calculating the Dirichlet energy of a map between two domains.  Details will be explained elsewhere."
<a name="line_33"></a> ],
<a name="line_34"></a>
<a name="line_35"></a> ["Constructor",
<a name="line_36"></a>  "Construct a new edge with endpoints @P0@ and @P1@.",
<a name="line_37"></a>  proc(this,P0::domain_point,P1::domain_point)
<a name="line_38"></a>   this["end"] := table();
<a name="line_39"></a>   this["set",P0,P1];
<a name="line_40"></a>  end
<a name="line_41"></a> ],
<a name="line_42"></a>
<a name="line_43"></a> ["Method","set"::void,
<a name="line_44"></a>  "Set the endpoints to @P0@ and @P1@",
<a name="line_45"></a>  proc(this,P0::domain_point,P1::domain_point)
<a name="line_46"></a>   this["end"][0] := eval(P0);
<a name="line_47"></a>   this["end"][1] := eval(P1);
<a name="line_48"></a>   this["constraint"] := bitwise_and(P0["constraint"],P1["constraint"]);
<a name="line_49"></a>   this["curve_index"] := curve_index_by_constraint[this["constraint"]];
<a name="line_50"></a>   this["calculate"];
<a name="line_51"></a>  end
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Method","calculate"::void,
<a name="line_55"></a>  "Calculate various auxiliary quantities such as the @vector@ and @straight_length@ fields.  Subclasses may override this method to perform more interesting work.",
<a name="line_56"></a>  proc(this)
<a name="line_57"></a>   local v,t;
<a name="line_58"></a>
<a name="line_59"></a>   v := this["end"][1]["x"] -~ this["end"][0]["x"];
<a name="line_60"></a>   this["vector"] := v;
<a name="line_61"></a>   this["straight_length"] := simp(sqrt(expand(add(t^2,t in v))));
<a name="line_62"></a>   NULL;
<a name="line_63"></a>  end
<a name="line_64"></a> ],
<a name="line_65"></a>
<a name="line_66"></a> ["Method","end_indices"::list(integer),
<a name="line_67"></a>  "For an edge in a grid, return the indices of the two endpoints.",
<a name="line_68"></a>  proc(this)
<a name="line_69"></a>   local E;
<a name="line_70"></a>   E := this["end"];
<a name="line_71"></a>   [E[0]["grid_index"],E[1]["grid_index"]];
<a name="line_72"></a>  end
<a name="line_73"></a> ],
<a name="line_74"></a>
<a name="line_75"></a> NULL
<a name="line_76"></a>);
<a name="line_77"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/domain/domain_face.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_domain_face"></a><span style="color:red">#@ CLASS: domain_face
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`(
<a name="line_4"></a> "domain_face",
<a name="line_5"></a> "An instance represents a triangular face in a domain.",
<a name="line_6"></a> 
<a name="line_7"></a> ["Field","grid_index"::integer = 0,
<a name="line_8"></a>  "In many cases faces will form part of a grid, and all the faces in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field."
<a name="line_9"></a> ],
<a name="line_10"></a>
<a name="line_11"></a> ["Field","corner"::table,
<a name="line_12"></a>  "This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of @domain_point@, representing the three corners of the face."
<a name="line_13"></a> ],
<a name="line_14"></a>
<a name="line_15"></a> ["Field","side"::table,
<a name="line_16"></a>  "This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of @domain_edge@, representing the three sides of the face.  side[0] should join corner[0] to corner[1], and side[1] should join corner[0] to corner[2], and side[2] should join corner[1] to corner[2].  In more detail, end[0] of side[0] should be the same Maple object as corner[0], so that changing the fields of end[0] of side[0] automatically changes the fields of corner[0], and similarly in the other cases; it is not enough for end[0] of side[0] to be a different object with the same coordinates."
<a name="line_17"></a> ],
<a name="line_18"></a>
<a name="line_19"></a> ["Field","orientation"::integer = 1,
<a name="line_20"></a>  "This should be +1 if circuit corner[0] -> corner[1] -> corner[2] -> corner[0] runs anticlockwise (with respect to the given orientation of the domain), and -1 otherwise."
<a name="line_21"></a> ],
<a name="line_22"></a>
<a name="line_23"></a> ["Field","flat_area"::scalar = 0,
<a name="line_24"></a>  "This is the area of the affine triangle with the same vertices as this face."
<a name="line_25"></a> ],
<a name="line_26"></a>
<a name="line_27"></a> ["Constructor",
<a name="line_28"></a>  "Construct a new face with sides @S0@, @S1@ and @S2@.  It is assumed that the endpoints of these sides match up correctly.",
<a name="line_29"></a>  proc(this,S0::domain_edge,S1::domain_edge,S2::domain_edge)
<a name="line_30"></a>   this["corner"] := table();
<a name="line_31"></a>   this["side"] := table();
<a name="line_32"></a>   this["set",S0,S1,S2];
<a name="line_33"></a>  end
<a name="line_34"></a> ],
<a name="line_35"></a>
<a name="line_36"></a> ["Method","set"::void,
<a name="line_37"></a>  "Set the sides of this face to be @S0@, @S1@ and @S2@, and set the corners and other auxiliary quantities accordingly.  If the argument @s_@ is supplied, then it will be used as the orientation; otherwise the orientation will be calculated by a method that is valid provided that the face is not too strongly curved.  It is assumed that the endpoints of @S0@, @S1@ and @S2@ match up correctly; this can be checked by the @check_matching@ method if necessary.",
<a name="line_38"></a>  proc(this,S0::domain_edge,S1::domain_edge,S2::domain_edge,s_)
<a name="line_39"></a>
<a name="line_40"></a>   this["corner"][0] := eval(S0["end"][0]);
<a name="line_41"></a>   this["corner"][1] := eval(S0["end"][1]);
<a name="line_42"></a>   this["corner"][2] := eval(S1["end"][1]);
<a name="line_43"></a>
<a name="line_44"></a>   this["side"][0] := eval(S0);
<a name="line_45"></a>   this["side"][1] := eval(S1);
<a name="line_46"></a>   this["side"][2] := eval(S2);
<a name="line_47"></a>
<a name="line_48"></a>   if nargs >= 5 and s_ <> 0 then 
<a name="line_49"></a>    this["orientation"] := s_;
<a name="line_50"></a>   else 
<a name="line_51"></a>    this["set_orientation"];
<a name="line_52"></a>   fi;
<a name="line_53"></a>
<a name="line_54"></a>   this["calculate"];
<a name="line_55"></a>   NULL;
<a name="line_56"></a>  end
<a name="line_57"></a> ],
<a name="line_58"></a>
<a name="line_59"></a> ["Method","set_orientation"::void,
<a name="line_60"></a>  "Set the orientation,  by a method that is valid provided that the face is not too strongly curved.",
<a name="line_61"></a>  proc(this)
<a name="line_62"></a>   local x01,x02,u,v,s;
<a name="line_63"></a>
<a name="line_64"></a>   u := this["corner"][0]["u"];
<a name="line_65"></a>   v := this["corner"][0]["v"];
<a name="line_66"></a>
<a name="line_67"></a>   x01 := this["corner"][1]["x"] -~ this["corner"][1]["x"];
<a name="line_68"></a>   x02 := this["corner"][2]["x"] -~ this["corner"][0]["x"];
<a name="line_69"></a>
<a name="line_70"></a>   s := round(signum(dpv(x01,u) * dpv(x02,v) - dpv(x02,u) * dpv(x01,v)));
<a name="line_71"></a>   this["orientation"] := s;
<a name="line_72"></a>
<a name="line_73"></a>   return s;
<a name="line_74"></a>  end
<a name="line_75"></a> ],
<a name="line_76"></a>
<a name="line_77"></a> ["Method","calculate"::void,
<a name="line_78"></a>  "Calculate various auxiliary quantities such as the @flat_area@ field.  Subclasses may override this method to perform more interesting work.",
<a name="line_79"></a>  proc(this)
<a name="line_80"></a>   local q0,q1,q2,x01,x02,A;
<a name="line_81"></a>
<a name="line_82"></a>   x01 := this["side"][0]["vector"];
<a name="line_83"></a>   x02 := this["side"][1]["vector"];
<a name="line_84"></a>
<a name="line_85"></a>   q0 := simp(dpv(x01,x01));
<a name="line_86"></a>   q1 := simp(dpv(x02,x02));
<a name="line_87"></a>   q2 := simp(dpv(x01,x02));
<a name="line_88"></a>
<a name="line_89"></a>   A := simp(expand(q0*q1 - q2*q2));
<a name="line_90"></a>
<a name="line_91"></a>   # If calculated exactly then A should be nonnegative.  However,
<a name="line_92"></a>   # it might be tiny and negative due to rounding errors.
<a name="line_93"></a>   if type(A,float) and A < 0 then A := 0; fi;
<a name="line_94"></a>
<a name="line_95"></a>   this["flat_area"] := simp(sqrt(A)/2);
<a name="line_96"></a>   NULL;
<a name="line_97"></a>  end
<a name="line_98"></a> ],
<a name="line_99"></a>
<a name="line_100"></a> ["Method","corner_indices"::list(integer),
<a name="line_101"></a>  "For an face in a grid, return the indices of the three corners.",
<a name="line_102"></a>  proc(this)
<a name="line_103"></a>   local C;
<a name="line_104"></a>   C := this["corner"];
<a name="line_105"></a>   [C[0]["grid_index"],C[1]["grid_index"],C[2]["grid_index"]];
<a name="line_106"></a>  end
<a name="line_107"></a> ],
<a name="line_108"></a> 
<a name="line_109"></a> ["Method","side_indices"::list(integer),
<a name="line_110"></a>  "For an face in a grid, return the indices of the three sidess.",
<a name="line_111"></a>  proc(this)
<a name="line_112"></a>   local S;
<a name="line_113"></a>   S := this["side"];
<a name="line_114"></a>   [S[0]["grid_index"],S[1]["grid_index"],S[2]["grid_index"]];
<a name="line_115"></a>  end
<a name="line_116"></a> ],
<a name="line_117"></a> 
<a name="line_118"></a> ["Method","check_matching"::boolean,
<a name="line_119"></a>  "Check whether the endpoints of the sides are the same as the corresponding corners.  They should be the same Maple objects, which can be tested by the built in equality operator.  However, one can also pass an equality checking procedure as a second argument to this method.",
<a name="line_120"></a>  proc(this,eq_)
<a name="line_121"></a>   local P0a,P0b,P0c,P1a,P1b,P1c,P2a,P2b,P2c,eq;
<a name="line_122"></a>
<a name="line_123"></a>   if nargs > 1 then
<a name="line_124"></a>    eq := eval(eq_);
<a name="line_125"></a>   else
<a name="line_126"></a>    eq := (Q0,Q1) -> evalb(Q0 = Q1);
<a name="line_127"></a>   end;
<a name="line_128"></a>
<a name="line_129"></a>   P0a := this["corner"][0];
<a name="line_130"></a>   P0b := this["side"][0]["end"][0];
<a name="line_131"></a>   P0c := this["side"][1]["end"][0];
<a name="line_132"></a>   P1a := this["corner"][1];
<a name="line_133"></a>   P1b := this["side"][0]["end"][1];
<a name="line_134"></a>   P1c := this["side"][2]["end"][0];
<a name="line_135"></a>   P2a := this["corner"][2];
<a name="line_136"></a>   P2b := this["side"][1]["end"][1];
<a name="line_137"></a>   P2c := this["side"][2]["end"][1];
<a name="line_138"></a>
<a name="line_139"></a>   return eq(P0a,P0b) and eq(P0b,P0c) and
<a name="line_140"></a>	  eq(P1a,P1b) and eq(P1b,P1c) and
<a name="line_141"></a>	  eq(P2a,P2b) and eq(P2b,P2c);
<a name="line_142"></a>  end
<a name="line_143"></a> ],
<a name="line_144"></a>
<a name="line_145"></a> NULL
<a name="line_146"></a>);
  </pre>
 </body>
</html>
    

==> anc/doc/maple/domain/domain_point.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_domain_point"></a><span style="color:red">#@ CLASS: domain_point
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("domain_point",
<a name="line_4"></a> "This is an abstract class which serves as the parent for various subclasses representing points in various different domains.",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","grid_index"::integer = 0,
<a name="line_7"></a>  "In many cases points will form part of a grid, and all the points in the grid will be numbered from $0$ to $n-1$ for some $n$.  The index number will be stored in this field."
<a name="line_8"></a> ],
<a name="line_9"></a>
<a name="line_10"></a> ["Field","var_index"::integer = 0,
<a name="line_11"></a>  "In various situations we will want to adjust slightly the position of points in a grid.  Points in the interior of the domain have two degrees of freedom to move, but points on an edge have only one degree of freedom, and the corners have no freedom.  The adjustment will be governed by variables @t[0],..,t[m-1]@ say.  If this point is in the interior, then the first order adjustment will be @t[j] * u + t[j+1] * v@, where @u@ and @v@ are the vectors described below, and @j@ is the value of @var_index@.  If this point is on an edge, then the first order adjustment will be @t[j] * u@, where again @j@ is the value of @var_index@.  The @var_index@ field is not used for corner points."
<a name="line_12"></a> ],
<a name="line_13"></a>
<a name="line_14"></a> ["Field","constraint"::integer = CONSTRAINT_FREE,
<a name="line_15"></a>  "The @constraint@ field contains an integer encoding information about whether this point is in the interior of the domain, or on an edge, or at a corner.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE, CONSTRAINT_C3 or CONSTRAINT_V6 rather than bare integers.  For more details of the encoding, see the file domain.mpl."
<a name="line_16"></a> ],
<a name="line_17"></a>
<a name="line_18"></a> ["Field","x"::list,"Coordinates of the point"],
<a name="line_19"></a> ["Field","u"::list,"A unit vector tangent to the surface at the point.  If the point is constrained to lie on an edge, then @u@ should point along that edge."],
<a name="line_20"></a> ["Field","v"::list,"The vector obtained by rotating @u@ anticlockwise by a quarter turn."],
<a name="line_21"></a>
<a name="line_22"></a> ["Method","set"::void,
<a name="line_23"></a>  "Set the constraint and coordinates, then calculate all other fields.  The calculation procedure may change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied.",
<a name="line_24"></a>  proc(this,c::integer,x::list(scalar))
<a name="line_25"></a>   this["constraint"] := c;
<a name="line_26"></a>   this["x"] := x;
<a name="line_27"></a>   this["fix"];
<a name="line_28"></a>  end
<a name="line_29"></a> ],
<a name="line_30"></a>
<a name="line_31"></a> ["Method","fix"::void,
<a name="line_32"></a>  "This is an abstract method, which should be overridden by subclasses.  The overriding method should change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied, then it should calculate @u@ and @v@ and possibly other information specific to the relevant domain.",
<a name="line_33"></a>  proc(this)
<a name="line_34"></a>   error("This is an abstract method, which should be overridden by subclasses."); 
<a name="line_35"></a>  end
<a name="line_36"></a> ],
<a name="line_37"></a>
<a name="line_38"></a> ["Method","adjust"::void,
<a name="line_39"></a>  "For a point in the interior, this method adds $su + tv$ to $x$ and then calls the @fix@ method.  Here $s$ and $t$ are parameters for this method, and $u$ and $v$ are the unit vectors stored in the @u@ and @v@ fields.  For an edge point we add $su$ instead of $su + tv$; for a corner point we do nothing.",
<a name="line_40"></a>  proc(this,s::scalar,t::scalar)
<a name="line_41"></a>   if this["constraint"] <> CONSTRAINT_FIXED then
<a name="line_42"></a>    if this["constraint"] = CONSTRAINT_FREE then
<a name="line_43"></a>     this["x"] := this["x"] +~ (s *~ this["u"]) +~ (t *~ this["v"]);
<a name="line_44"></a>    else
<a name="line_45"></a>     this["x"] := this["x"] +~ (s *~ this["u"]);
<a name="line_46"></a>    fi;
<a name="line_47"></a>
<a name="line_48"></a>    this["fix"];
<a name="line_49"></a>   fi;
<a name="line_50"></a>   NULL;
<a name="line_51"></a>  end
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Method","set_C0"::void,
<a name="line_55"></a>  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the left edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_3$ at the top left.",
<a name="line_56"></a>  proc(this,t::scalar)
<a name="line_57"></a>   error("This is an abstract method, which should be overridden by subclasses."); 
<a name="line_58"></a>  end
<a name="line_59"></a> ],
<a name="line_60"></a>
<a name="line_61"></a> ["Method","set_C1"::void,
<a name="line_62"></a>  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the bottom edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_0$ at the bottom right.",
<a name="line_63"></a>  proc(this,t::scalar)
<a name="line_64"></a>   error("This is an abstract method, which should be overridden by subclasses."); 
<a name="line_65"></a>  end
<a name="line_66"></a> ],
<a name="line_67"></a>
<a name="line_68"></a> ["Method","set_C3"::void,
<a name="line_69"></a>  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the top edge of the domain, with $t=0$ corresponding to the point $v_3$ at the top left, and $t=1$ corresponding to the point $v_{11}$ at the top right.",
<a name="line_70"></a>  proc(this,t::scalar)
<a name="line_71"></a>   error("This is an abstract method, which should be overridden by subclasses."); 
<a name="line_72"></a>  end
<a name="line_73"></a> ],
<a name="line_74"></a>
<a name="line_75"></a> ["Method","set_C5"::void,
<a name="line_76"></a>  "This is an abstract method, which should be overridden by subclasses.  The parameter t should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the right edge of the domain, with $t=0$ corresponding to the point $v_0$ at the bottom right, and $t=1$ corresponding to the point $v_{11}$ at the top right.",
<a name="line_77"></a>  proc(this,t::scalar)
<a name="line_78"></a>   error("This is an abstract method, which should be overridden by subclasses."); 
<a name="line_79"></a>  end
<a name="line_80"></a> ],
<a name="line_81"></a>
<a name="line_82"></a> ["Method","set_C"::void,"This invokes one of the methods @set_C0@, @set_C1@, @set_C3@ or @set_C5@, as specified by the parameter @k@.",
<a name="line_83"></a>  proc(this,k::integer,t::scalar)
<a name="line_84"></a>   if k = 0 then
<a name="line_85"></a>    this["set_C0",t];
<a name="line_86"></a>   elif k = 1 then
<a name="line_87"></a>    this["set_C1",t];
<a name="line_88"></a>   elif k = 3 then
<a name="line_89"></a>    this["set_C3",t];
<a name="line_90"></a>   elif k = 5 then
<a name="line_91"></a>    this["set_C5",t];
<a name="line_92"></a>   else
<a name="line_93"></a>    error("Invalid index for C");
<a name="line_94"></a>   fi;
<a name="line_95"></a>  end
<a name="line_96"></a> ],
<a name="line_97"></a>
<a name="line_98"></a> ["Method","set_v0"::void,
<a name="line_99"></a>  "Set this point to be $v_0$, at the bottom right corner of the domain",
<a name="line_100"></a>  proc(this,float_::boolean)
<a name="line_101"></a>   if nargs > 1 and float_ = true then 
<a name="line_102"></a>    this["set_C1",0.];
<a name="line_103"></a>   else 
<a name="line_104"></a>    this["set_C1",0];
<a name="line_105"></a>   fi;
<a name="line_106"></a>   this["constraint"] := CONSTRAINT_V0;
<a name="line_107"></a>   NULL;
<a name="line_108"></a>  end
<a name="line_109"></a> ],
<a name="line_110"></a>
<a name="line_111"></a> ["Method","set_v3"::void,
<a name="line_112"></a>  "Set this point to be $v_3$, at the top left corner of the domain",
<a name="line_113"></a>  proc(this,float_::boolean)
<a name="line_114"></a>   if nargs > 1 and float_ = true then 
<a name="line_115"></a>    this["set_C0",1.];
<a name="line_116"></a>   else 
<a name="line_117"></a>    this["set_C0",1];
<a name="line_118"></a>   fi;
<a name="line_119"></a>   this["constraint"] := CONSTRAINT_V3;
<a name="line_120"></a>   NULL;
<a name="line_121"></a>  end
<a name="line_122"></a> ],
<a name="line_123"></a>
<a name="line_124"></a> ["Method","set_v6"::void,
<a name="line_125"></a>  "Set this point to be $v_6$, at the bottom left corner of the domain",
<a name="line_126"></a>  proc(this,float_::boolean)
<a name="line_127"></a>   if nargs > 1 and float_ = true then 
<a name="line_128"></a>    this["set_C0",0.];
<a name="line_129"></a>   else 
<a name="line_130"></a>    this["set_C0",0];
<a name="line_131"></a>   fi;
<a name="line_132"></a>   this["constraint"] := CONSTRAINT_V6;
<a name="line_133"></a>   NULL;
<a name="line_134"></a>  end
<a name="line_135"></a> ],
<a name="line_136"></a>
<a name="line_137"></a> ["Method","set_v11"::void,
<a name="line_138"></a>  "Set this point to be $v_{11}$, at the top right corner of the domain",
<a name="line_139"></a>  proc(this,float_::boolean)
<a name="line_140"></a>   if nargs > 1 and float_ = true then 
<a name="line_141"></a>    this["set_C3",0.];
<a name="line_142"></a>   else 
<a name="line_143"></a>    this["set_C3",0];
<a name="line_144"></a>   fi;
<a name="line_145"></a>   this["constraint"] := CONSTRAINT_V11;
<a name="line_146"></a>   NULL;
<a name="line_147"></a>  end
<a name="line_148"></a> ],
<a name="line_149"></a>
<a name="line_150"></a> ["Method","set_v"::void,
<a name="line_151"></a>  "Set this point to be $v_k$",
<a name="line_152"></a>  proc(this,k::integer)
<a name="line_153"></a>   if k = 0 then 
<a name="line_154"></a>    this["set_v0"];
<a name="line_155"></a>   elif k = 3 then 
<a name="line_156"></a>    this["set_v3"];
<a name="line_157"></a>   elif k = 6 then 
<a name="line_158"></a>    this["set_v6"];
<a name="line_159"></a>   elif k = 11 then 
<a name="line_160"></a>    this["set_v11"];
<a name="line_161"></a>   else
<a name="line_162"></a>    error("Invalid index for v");
<a name="line_163"></a>   fi;
<a name="line_164"></a>
<a name="line_165"></a>   NULL;
<a name="line_166"></a>  end
<a name="line_167"></a> ],
<a name="line_168"></a>
<a name="line_169"></a> ["Method","float"::void,
<a name="line_170"></a>  "Convert the coordinates etc (which might be exact rational or algebraic numbers) to floating point.",
<a name="line_171"></a>  proc(this)
<a name="line_172"></a>   this["x"] := evalf(this["x"]);
<a name="line_173"></a>   this["fix"];
<a name="line_174"></a>   NULL;
<a name="line_175"></a>  end
<a name="line_176"></a> ],
<a name="line_177"></a>
<a name="line_178"></a> ["Method","clone"::domain_point,
<a name="line_179"></a>  "Return an independent copy of this point, which can be changed without affecting the original.",
<a name="line_180"></a>  proc(this)
<a name="line_181"></a>   return copy(this);
<a name="line_182"></a>  end
<a name="line_183"></a> ],
<a name="line_184"></a>
<a name="line_185"></a> NULL
<a name="line_186"></a>);
  </pre>
 </body>
</html>
    

==> anc/doc/maple/domain/grid.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_grid"></a><span style="color:red">#@ CLASS: grid
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("grid",
<a name="line_4"></a> "An instance of this class represents a triangulation of a domain.",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","description"::string = ""],
<a name="line_7"></a>
<a name="line_8"></a> ["Field","domain"::domain,
<a name="line_9"></a>  "This field should contain an instance of the @domain@ class (or a subclass), which specifies the domain on which this grid is based."
<a name="line_10"></a> ],
<a name="line_11"></a>
<a name="line_12"></a> ["Field","num_points"::integer = 0,"Number of points in the grid"],
<a name="line_13"></a> ["Field","num_edges"::integer = 0,"Nmber of edges in the grid"],
<a name="line_14"></a> ["Field","num_faces"::integer = 0,"Number of triangular faces in the grid"],
<a name="line_15"></a> ["Field","num_vars"::integer = 0,
<a name="line_16"></a>  "Number of degrees of freedom to move the points while respecting the fact that some points are constrained to lie on a side of the domain or at a corner."
<a name="line_17"></a> ],
<a name="line_18"></a>
<a name="line_19"></a> ["Field","points"::table,
<a name="line_20"></a>  "A table of points (represented by instances of the class #domain_point#), indexed by natural numbers starting with 0.  If @P=this[\"points\"][i]@, then @P[\"grid_index\"]@ should be set to @i@."
<a name="line_21"></a> ],
<a name="line_22"></a>
<a name="line_23"></a> ["Field","edges"::table,
<a name="line_24"></a>  "A table of edges (represented by instances of the class #domain_edge#), indexed by natural numbers starting with 0.  If @E=this[\"edges\"][i]@, then @E[\"grid_index\"]@ should be set to @i@."
<a name="line_25"></a> ],
<a name="line_26"></a>
<a name="line_27"></a> ["Field","faces"::table,
<a name="line_28"></a>  "A table of faces (represented by instances of the class #domain_face#), indexed by natural numbers starting with 0.  If @F=this[\"faces\"][i]@, then @F[\"grid_index\"]@ should be set to @i@."
<a name="line_29"></a> ],
<a name="line_30"></a>
<a name="line_31"></a> ["Field","edges_by_ends"::table,
<a name="line_32"></a>  "This is a table containing the same objects as the @edges@ table, but indexed differently: if there is an edge @E@ from @this[\"points\"][i]@ to @this[\"points\"][j]@, then @this[\"edges_by_ends\"][i,j]@ will be equal to @E@.  This is set up automatically by the @add_edge@ method.  Note that edges are directed: we are assuming here that @E[\"end\"][0]=this[\"points\"][i]@ and @E[\"end\"][1]=this[\"points\"][j]@, and @this[\"edges_by_ends\"][j,i]@ (with @i@ and @j@ the wrong way around) will not be set."
<a name="line_33"></a> ],
<a name="line_34"></a>
<a name="line_35"></a> ["Field","faces_by_corners"::table,
<a name="line_36"></a>  "This is a table containing the same objects as the @faces@ table, but indexed differently: if there is a face @F@ with corners @this[\"points\"][i]@, @this[\"points\"][j]@ and @this[\"points\"][k]@, then @this[\"faces_by_corners\"][i,j,k]@ will be equal to @F@.  This is set up automatically by the @add_face@ method."
<a name="line_37"></a> ],
<a name="line_38"></a>
<a name="line_39"></a> ["Constructor",
<a name="line_40"></a>  "Construct a new grid with no points",
<a name="line_41"></a>  proc(this,X_)
<a name="line_42"></a>   this["points"] := table();
<a name="line_43"></a>   this["edges"] := table();
<a name="line_44"></a>   this["faces"] := table();
<a name="line_45"></a>   this["edges_by_ends"] := table();
<a name="line_46"></a>   this["faces_by_corners"] := table();
<a name="line_47"></a>
<a name="line_48"></a>   if nargs > 1 then
<a name="line_49"></a>    this["domain"] := eval(X_);
<a name="line_50"></a>   fi;
<a name="line_51"></a>  end
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Field","total_flat_area"::scalar = 0,
<a name="line_55"></a>  "Total area of the simplicial complex whose 2-simplices are affine triangles with the same corners as the grid faces.  If the faces are small then this will be a reasonable approximation to the true area of the domain (but convergence is slow)."
<a name="line_56"></a> ],
<a name="line_57"></a>
<a name="line_58"></a> ["Field","tension"::scalar = 0,
<a name="line_59"></a>  "This is a quantity depending on the edge lengths.  The idea is that minimising the tension should give a grid that is quite evenly spaced.  We have tried various different versions at different times."
<a name="line_60"></a> ],
<a name="line_61"></a>
<a name="line_62"></a> ["Method","has_edge"::boolean,
<a name="line_63"></a>  "Returns true if there is an edge whose endpoints have indices @i@ and @j@.",
<a name="line_64"></a>  proc(this,i,j) member([i,j],[indices(this["edges_by_ends"])]); end
<a name="line_65"></a> ],
<a name="line_66"></a> 
<a name="line_67"></a> ["Method","has_face"::boolean,
<a name="line_68"></a>  "Returns true if there is an face whose endpoints have indices @i@, @j@ and @k@.",
<a name="line_69"></a>  proc(this,i,j,k) member([i,j,k],[indices(this["faces_by_corners"])]); end
<a name="line_70"></a> ],
<a name="line_71"></a> 
<a name="line_72"></a> ["Method","edge_indices"::list(list(integer)),
<a name="line_73"></a>  "Returns the list of pairs @[i,j]@ such that there is an edge from point @i@ to point @j@",
<a name="line_74"></a>  proc(this) [indices(this["edges_by_ends"])]; end
<a name="line_75"></a> ],
<a name="line_76"></a>
<a name="line_77"></a> ["Method","face_indices"::list(list(integer)),
<a name="line_78"></a>  "Returns the list of triples @[i,j,k]@ such that there is a face with corners point @i@, point @j@ and point @k@ (in order)",
<a name="line_79"></a>  proc(this) [indices(this["faces_by_corners"])]; end
<a name="line_80"></a> ],
<a name="line_81"></a>
<a name="line_82"></a> ["Method","add_point"::integer,
<a name="line_83"></a>  "Add a point (represented by an instance of #domain_point#) to the grid; return the index of the added point.",
<a name="line_84"></a>  proc(this,P::domain_point)
<a name="line_85"></a>   local i;
<a name="line_86"></a>   i := this["num_points"];
<a name="line_87"></a>   this["num_points"] := i+1;
<a name="line_88"></a>   P["grid_index"] := i;
<a name="line_89"></a>   this["points"][i] := eval(P);
<a name="line_90"></a>   return i;
<a name="line_91"></a>  end
<a name="line_92"></a> ],
<a name="line_93"></a>
<a name="line_94"></a> ["Method","add_new_point"::integer,
<a name="line_95"></a>  "Create a new point with constraint @c@ and coordinates @x@, add it to the grid, and return the index.",
<a name="line_96"></a>  proc(this,c::integer,x::list(scalar))
<a name="line_97"></a>   local P;
<a name="line_98"></a>
<a name="line_99"></a>   P := eval(this["domain"]["new_point"]);
<a name="line_100"></a>   P["set",c,x];
<a name="line_101"></a>   this["add_point",eval(P)];
<a name="line_102"></a>  end
<a name="line_103"></a> ],
<a name="line_104"></a>
<a name="line_105"></a> ["Method","add_new_C_point"::integer,
<a name="line_106"></a>  "Create a new point at $c_k(t)$, add it to the grid, and return the index.",
<a name="line_107"></a>  proc(this,k::integer,t)
<a name="line_108"></a>   local P;
<a name="line_109"></a>
<a name="line_110"></a>   P := eval(this["domain"]["new_point"]);
<a name="line_111"></a>   P["set_C",k,t];
<a name="line_112"></a>   this["add_point",eval(P)];
<a name="line_113"></a>  end
<a name="line_114"></a> ],
<a name="line_115"></a>
<a name="line_116"></a> ["Method","add_new_v_point"::integer,
<a name="line_117"></a>  "Create a new point at $v_k$, add it to the grid, and return the index.",
<a name="line_118"></a>  proc(this,k::integer)
<a name="line_119"></a>   local P;
<a name="line_120"></a>
<a name="line_121"></a>   P := eval(this["domain"]["new_point"]);
<a name="line_122"></a>   P["set_v",k];
<a name="line_123"></a>   this["add_point",eval(P)];
<a name="line_124"></a>  end
<a name="line_125"></a> ],
<a name="line_126"></a>
<a name="line_127"></a> ["Method","add_edge",
<a name="line_128"></a>  "Add an edge (represented by an instance of #domain_edge#) to the grid.  It is assumed that the endpoints of the edge have already been added.  Return the index of the added edge.",
<a name="line_129"></a>  proc(this,E::domain_edge)
<a name="line_130"></a>   local i,j,n;
<a name="line_131"></a>
<a name="line_132"></a>   n := this["num_edges"];
<a name="line_133"></a>   this["num_edges"] := n+1;
<a name="line_134"></a>   E["grid_index"] := n;
<a name="line_135"></a>
<a name="line_136"></a>   i,j := op(E["end_indices"]);
<a name="line_137"></a>   this["edges"][n] := eval(E);
<a name="line_138"></a>   this["edges_by_ends"][i,j] := eval(E);
<a name="line_139"></a>
<a name="line_140"></a>   return n;
<a name="line_141"></a>  end
<a name="line_142"></a> ],
<a name="line_143"></a>
<a name="line_144"></a> ["Method","add_new_edge",
<a name="line_145"></a>  "Create a new edge from point @i@ to point @j@, add it to the grid, and return the index.",
<a name="line_146"></a>  proc(this,i,j)
<a name="line_147"></a>   local E,k,X;
<a name="line_148"></a>
<a name="line_149"></a>   if i < 0 or i >= this["num_points"] or j < 0 or j >= this["num_points"] then
<a name="line_150"></a>    error "Indices out of bounds";
<a name="line_151"></a>   fi;
<a name="line_152"></a>
<a name="line_153"></a>   if i >= j then 
<a name="line_154"></a>    error "Indices out of order";
<a name="line_155"></a>   fi;
<a name="line_156"></a>
<a name="line_157"></a>   X := this["domain"];
<a name="line_158"></a>   E := eval(X["new_edge",eval(this["points"][i]),eval(this["points"][j])]);
<a name="line_159"></a>   this["add_edge",eval(E)];
<a name="line_160"></a>
<a name="line_161"></a>   return eval(E);
<a name="line_162"></a>  end
<a name="line_163"></a> ],
<a name="line_164"></a>
<a name="line_165"></a> ["Method","add_face",
<a name="line_166"></a>  "Add a face (represented by an instance of #domain_face#) to the grid.  It is assumed that the corners and sides of the face have already been added.  Return the index of the added face.",
<a name="line_167"></a>  proc(this,F::domain_face)
<a name="line_168"></a>   local i,j,k,n;
<a name="line_169"></a>
<a name="line_170"></a>   n := this["num_faces"];
<a name="line_171"></a>   this["num_faces"] := n+1;
<a name="line_172"></a>   F["grid_index"] := n;
<a name="line_173"></a>
<a name="line_174"></a>   i,j,k := op(F["corner_indices"]);
<a name="line_175"></a>   this["faces"][n] := eval(F);
<a name="line_176"></a>   this["faces_by_corners"][i,j,k] := eval(F);
<a name="line_177"></a>
<a name="line_178"></a>   return n;
<a name="line_179"></a>  end
<a name="line_180"></a> ],
<a name="line_181"></a>
<a name="line_182"></a> ["Method","add_new_face",
<a name="line_183"></a>  "Create a new face with corners at point @i@, point @j@ and point @k@.  Add the edges to the grid if this has not already been done, then add the face, and return the index of the new face.",
<a name="line_184"></a>  proc(this,i,j,k,s_)
<a name="line_185"></a>   local s,F,S0,S1,S2,X;
<a name="line_186"></a>
<a name="line_187"></a>   if i < 0 or i >= this["num_points"] or
<a name="line_188"></a>      j < 0 or j >= this["num_points"] or 
<a name="line_189"></a>      k < 0 or k >= this["num_points"] then
<a name="line_190"></a>    error "Indices out of bounds";
<a name="line_191"></a>   fi;
<a name="line_192"></a>
<a name="line_193"></a>   if i >= j or j >= k then 
<a name="line_194"></a>    error "Indices out of order";
<a name="line_195"></a>   fi;
<a name="line_196"></a>
<a name="line_197"></a>   if not(this["has_edge",i,j]) then this["add_new_edge",i,j]; fi;
<a name="line_198"></a>   if not(this["has_edge",i,k]) then this["add_new_edge",i,k]; fi;
<a name="line_199"></a>   if not(this["has_edge",j,k]) then this["add_new_edge",j,k]; fi;
<a name="line_200"></a>
<a name="line_201"></a>   S0 := eval(this["edges_by_ends"][i,j]);
<a name="line_202"></a>   S1 := eval(this["edges_by_ends"][i,k]);
<a name="line_203"></a>   S2 := eval(this["edges_by_ends"][j,k]);
<a name="line_204"></a>
<a name="line_205"></a>   s := `if`(nargs >= 5, s_, 0);
<a name="line_206"></a>
<a name="line_207"></a>   X := eval(this["domain"]);
<a name="line_208"></a>   F := eval(X["new_face",S0,S1,S2,s]);
<a name="line_209"></a>   this["add_face",eval(F)];
<a name="line_210"></a>  end
<a name="line_211"></a> ],
<a name="line_212"></a>
<a name="line_213"></a> ["Method","clone"::domain_grid,
<a name="line_214"></a>  "Return an independent copy of this grid, which can be changed without affecting the original.  The points, edges and faces of the new grid are also independent of the points, edges and faces of the old grid",
<a name="line_215"></a>  proc(this)
<a name="line_216"></a>   local G,np,ne,nf,i,ij,ijk,F,X;
<a name="line_217"></a>
<a name="line_218"></a>   X := eval(this["domain"]);
<a name="line_219"></a>   G := eval(X["new_grid"]);
<a name="line_220"></a>   G["domain"] := eval(this["domain"]);
<a name="line_221"></a>
<a name="line_222"></a>   np := this["num_points"];
<a name="line_223"></a>
<a name="line_224"></a>   for i from 0 to np - 1 do
<a name="line_225"></a>    G["points"][i] := G["points"][i]["clone"];
<a name="line_226"></a>   od;
<a name="line_227"></a>
<a name="line_228"></a>   G["num_points"] := np;
<a name="line_229"></a>
<a name="line_230"></a>   for ij in this["edge_indices"] do
<a name="line_231"></a>    G["add_new_edge",op(ij)];
<a name="line_232"></a>   od;
<a name="line_233"></a>
<a name="line_234"></a>   for ijk in this["face_indices"] do
<a name="line_235"></a>    F := eval(this["faces_by_corners"][op(ijk)]);
<a name="line_236"></a>    G["add_new_face",op(ijk),F["orientation"]];
<a name="line_237"></a>   od;
<a name="line_238"></a>
<a name="line_239"></a>   return eval(G);
<a name="line_240"></a>  end
<a name="line_241"></a> ],
<a name="line_242"></a>
<a name="line_243"></a> ["Method","calculate",
<a name="line_244"></a>  "Calculate various auxiliary quantities such as the @total_flat_area@ field.  Subclasses may override this method to perform more interesting work.",
<a name="line_245"></a>  proc(this)
<a name="line_246"></a>   local i,E,F;
<a name="line_247"></a>
<a name="line_248"></a>   this["total_flat_area"] := 0;
<a name="line_249"></a>   this["tension"] := 0;
<a name="line_250"></a>
<a name="line_251"></a>   for i from 0 to this["num_edges"] - 1 do
<a name="line_252"></a>    E := eval(this["edges"][i]);
<a name="line_253"></a>    E["calculate"];
<a name="line_254"></a>    this["tension"] := expand(this["tension"] + (0.25^2-E["straight_length"]^2)^2);
<a name="line_255"></a>   od;
<a name="line_256"></a>
<a name="line_257"></a>   for i from 0 to this["num_faces"] - 1 do
<a name="line_258"></a>    F := eval(this["faces"][i]);
<a name="line_259"></a>    F["calculate"];
<a name="line_260"></a>    this["total_flat_area"] := this["total_flat_area"] + F["flat_area"];
<a name="line_261"></a>   od;
<a name="line_262"></a>
<a name="line_263"></a>   NULL;
<a name="line_264"></a>  end
<a name="line_265"></a> ],
<a name="line_266"></a>
<a name="line_267"></a> ["Method","set_var_indices",
<a name="line_268"></a>  "Set the @var_index@ fields of all the points in the grid.",
<a name="line_269"></a>  proc(this)
<a name="line_270"></a>   local i,nv,P;
<a name="line_271"></a>
<a name="line_272"></a>   nv := 0;
<a name="line_273"></a>   for i from 0 to this["num_points"] - 1 do
<a name="line_274"></a>    P := eval(this["points"][i]);
<a name="line_275"></a>    if P["constraint"] >= CONSTRAINT_FIXED then
<a name="line_276"></a>     P["var_index"] := NULL;
<a name="line_277"></a>    else
<a name="line_278"></a>     P["var_index"] := nv;
<a name="line_279"></a>     if P["constraint"] = CONSTRAINT_FREE then
<a name="line_280"></a>      nv := nv + 2;
<a name="line_281"></a>     else
<a name="line_282"></a>      nv := nv + 1;
<a name="line_283"></a>     fi;
<a name="line_284"></a>    fi;
<a name="line_285"></a>   od;
<a name="line_286"></a>
<a name="line_287"></a>   this["num_vars"] := nv;
<a name="line_288"></a>  end
<a name="line_289"></a> ],
<a name="line_290"></a>
<a name="line_291"></a> ["Method","raw_adjust",
<a name="line_292"></a>  "This method sets the coordinates of all points in the grid to symbolic values involving variables @t[j]@.  The idea is that we can then solve for the values of these variables that minimise some objective function, and then move the grid points accordingly.  Note that in order to isolate the variables @t[j]@ from any existing meaning of the symbol @t@, we have declared @t@ to be a local variable in this procedure.  This creates a potentially confusing situation, because this local variable will exist outside the procedure and will be visually indistinguishable from the global symbol @t@.  In order to refer to the correct variables when solving, we need to use the @indets()@ function.",
<a name="line_293"></a>  proc(this)
<a name="line_294"></a>   local t,i,j,P;
<a name="line_295"></a>
<a name="line_296"></a>   this["vars"] := {seq(t[i],i=0..this["num_vars"]-1)};
<a name="line_297"></a>
<a name="line_298"></a>   for i from 0 to this["num_points"] - 1 do
<a name="line_299"></a>    P := eval(this["points"][i]);
<a name="line_300"></a>    j := P["var_index"];
<a name="line_301"></a>    if P["constraint"] < CONSTRAINT_FIXED then
<a name="line_302"></a>     if P["constraint"] = CONSTRAINT_FREE then
<a name="line_303"></a>      P["x"] := P["x"] +~ t[j] *~ P["u"] +~ t[j+1] *~ P["v"];
<a name="line_304"></a>     else
<a name="line_305"></a>      P["x"] := P["x"] +~ t[j] *~ P["u"];
<a name="line_306"></a>     fi;
<a name="line_307"></a>    fi;
<a name="line_308"></a>   od;
<a name="line_309"></a>
<a name="line_310"></a>   NULL;
<a name="line_311"></a>  end
<a name="line_312"></a> ],
<a name="line_313"></a>
<a name="line_314"></a> ["Method","subdivide"::void,
<a name="line_315"></a>  "This method subdivides the grid by adding new points at the midpoints of all the original edges, and reconnecting everything in an obvious way.  The old information is destroyed by default, so one should use the @clone@ method first if one wants to retain it.",
<a name="line_316"></a>  proc(this) 
<a name="line_317"></a>   local X,np,ne,nf,old_edges,old_faces,
<a name="line_318"></a>    midpoints,edge_parts,cuts,face_parts,E,P0,P1,Q,F,s,
<a name="line_319"></a>    i,j,k,i0,i1,i2,j0,j1,j2;
<a name="line_320"></a>
<a name="line_321"></a>   X := eval(this["domain"]);
<a name="line_322"></a>
<a name="line_323"></a>   np := this["num_points"];
<a name="line_324"></a>   ne := this["num_edges"];
<a name="line_325"></a>   nf := this["num_faces"];
<a name="line_326"></a>
<a name="line_327"></a>   old_edges := eval(this["edges"]);
<a name="line_328"></a>   old_faces := eval(this["faces"]);
<a name="line_329"></a>   this["edges"] := table();
<a name="line_330"></a>   this["faces"] := table();
<a name="line_331"></a>   this["num_edges"] := 0;
<a name="line_332"></a>   this["num_faces"] := 0;
<a name="line_333"></a>
<a name="line_334"></a>   midpoints  := table(); # Midpoints of old edges
<a name="line_335"></a>   edge_parts := table(); # New edges that cover half of an old edge
<a name="line_336"></a>   cuts       := table(); # New edges that cut across an old face
<a name="line_337"></a>   face_parts := table(); # New faces that cover a quarter of an old face
<a name="line_338"></a>
<a name="line_339"></a>   for j from 0 to ne - 1 do;
<a name="line_340"></a>    E := eval(old_edges[j]);
<a name="line_341"></a>    P0 := eval(E["end"][0]);
<a name="line_342"></a>    P1 := eval(E["end"][1]);
<a name="line_343"></a>
<a name="line_344"></a>    Q := eval(this["domain"]["new_point"]);
<a name="line_345"></a>    Q["set",
<a name="line_346"></a>      bitwise_and(P0["constraint"],P1["constraint"]),
<a name="line_347"></a>      0.5 *~ (P0["x"] +~ P1["x"])
<a name="line_348"></a>     ];
<a name="line_349"></a>
<a name="line_350"></a>    midpoints[j] := eval(Q);
<a name="line_351"></a>    edge_parts[j,0] := eval(X["new_edge",P0,Q]);
<a name="line_352"></a>    edge_parts[j,1] := eval(X["new_edge",P1,Q]);
<a name="line_353"></a>
<a name="line_354"></a>    this["add_point",eval(midpoints[j])];
<a name="line_355"></a>    this["add_edge",eval(edge_parts[j,0])];
<a name="line_356"></a>    this["add_edge",eval(edge_parts[j,1])];
<a name="line_357"></a>   od;
<a name="line_358"></a>
<a name="line_359"></a>   # We now add in all the subdivided faces.  Note that to keep everything
<a name="line_360"></a>   # in lexicographic order, we add the three corner pieces for each of
<a name="line_361"></a>   # the old faces before adding the centre pieces for any of the old faces.
<a name="line_362"></a>
<a name="line_363"></a>   for k from 0 to nf - 1 do
<a name="line_364"></a>    F := eval(old_faces[k]);
<a name="line_365"></a>    j0 := F["side"][0]["grid_index"];
<a name="line_366"></a>    j1 := F["side"][1]["grid_index"];
<a name="line_367"></a>    j2 := F["side"][2]["grid_index"];
<a name="line_368"></a>    i0 := old_edges[j0]["end"][0];
<a name="line_369"></a>    i1 := old_edges[j0]["end"][1];
<a name="line_370"></a>    i2 := old_edges[j2]["end"][1];
<a name="line_371"></a>
<a name="line_372"></a>    cuts[k,0] := eval(X["new_edge",midpoints[j0],midpoints[j1]]);
<a name="line_373"></a>    cuts[k,1] := eval(X["new_edge",midpoints[j0],midpoints[j2]]);
<a name="line_374"></a>    cuts[k,2] := eval(X["new_edge",midpoints[j1],midpoints[j2]]);
<a name="line_375"></a>
<a name="line_376"></a>    s := F["orientation"];
<a name="line_377"></a>
<a name="line_378"></a>    face_parts[k,0] := eval(X["new_face",edge_parts[j0,0],edge_parts[j1,0],cuts[k,0], s]);
<a name="line_379"></a>    face_parts[k,1] := eval(X["new_face",edge_parts[j0,1],edge_parts[j2,0],cuts[k,1],-s]);
<a name="line_380"></a>    face_parts[k,2] := eval(X["new_face",edge_parts[j1,1],edge_parts[j2,1],cuts[k,2], s]);
<a name="line_381"></a>
<a name="line_382"></a>    face_parts[k,3] := eval(X["new_face",cuts[k,0],cuts[k,1],cuts[k,2],-s]);
<a name="line_383"></a>
<a name="line_384"></a>    for i from 0 to 2 do this["add_edge",cuts[k,i]]; od;
<a name="line_385"></a>    for i from 0 to 2 do this["add_face",face_parts[k,i]]; od;
<a name="line_386"></a>   od;
<a name="line_387"></a>
<a name="line_388"></a>   for k from 0 to nf - 1 do
<a name="line_389"></a>    this["add_face",face_parts[k,3]];
<a name="line_390"></a>   od;
<a name="line_391"></a>
<a name="line_392"></a>   this["set_var_indices"];
<a name="line_393"></a>   this["calculate"];
<a name="line_394"></a>   NULL;
<a name="line_395"></a>  end
<a name="line_396"></a> ],
<a name="line_397"></a>
<a name="line_398"></a> ["Method","setup",
<a name="line_399"></a>  "This method takes an argument @coords@ which should be a list of lists, all of the same length, giving a rectangular array.  Both dimensions of this array should be even.  Each element of the inner lists should itself be a list, giving coordinates of a point in the domain for this grid.  The @setup@ method creates a point for each entry in the array.  Points in the first row are constrained to lie on $C_1$, those in the last row are constrained to lie in $C_3$, those in the first column are constrained to lie on $C_0$, and those in the last column are constrained to lie on $C_5$.  The corners are constrained in the obvious way compatible with this.  Edges and faces are added in a slightly non-obvious pattern to ensure that no edge crosses a corner to join points on different sides of the domain. ",
<a name="line_400"></a>  proc(this,coords::list(list(list(numeric))))
<a name="line_401"></a>   local mm,nn,m,n,i,j,EI,FI,p,c,e,f;
<a name="line_402"></a>
<a name="line_403"></a>   mm := nops(coords);
<a name="line_404"></a>   nn := op({op(map(nops,coords))});
<a name="line_405"></a>   if nops([nn]) <> 1 then
<a name="line_406"></a>    error("Ragged coordinate table");
<a name="line_407"></a>   fi;
<a name="line_408"></a>   if not(type(nn,odd) and type(mm,odd)) then
<a name="line_409"></a>    error("Dimensions not both odd");
<a name="line_410"></a>   fi;
<a name="line_411"></a>
<a name="line_412"></a>   m := (mm - 1)/2;
<a name="line_413"></a>   n := (nn - 1)/2;
<a name="line_414"></a>   p := (i,j) -> i + j*nn;
<a name="line_415"></a>   for j from 0 to mm - 1 do
<a name="line_416"></a>    for i from 0 to nn - 1 do
<a name="line_417"></a>     c := constraint_for_square(i/(nn-1),j/(mm-1));
<a name="line_418"></a>     this["add_new_point",c,coords[j+1][i+1]];
<a name="line_419"></a>    od;
<a name="line_420"></a>   od;
<a name="line_421"></a>
<a name="line_422"></a>   FI := [
<a name="line_423"></a>     seq(seq([p(i,j),p(i+1,j),p(i+1,j+1)],i=0..n-1),j=0..m-1),
<a name="line_424"></a>     seq(seq([p(i,j),p(i,j+1),p(i+1,j+1)],i=0..n-1),j=0..m-1),
<a name="line_425"></a>     seq(seq([p(2*n-i,j),p(2*n-i,j+1),p(2*n-i-1,j+1)],i=0..n-1),j=0..m-1),
<a name="line_426"></a>     seq(seq([p(2*n-i,j),p(2*n-i-1,j),p(2*n-i-1,j+1)],i=0..n-1),j=0..m-1),
<a name="line_427"></a>     seq(seq([p(i,2*m-j),p(i+1,2*m-j),p(i+1,2*m-j-1)],i=0..n-1),j=0..m-1),
<a name="line_428"></a>     seq(seq([p(i,2*m-j),p(i,2*m-j-1),p(i+1,2*m-j-1)],i=0..n-1),j=0..m-1),
<a name="line_429"></a>     seq(seq([p(2*n-i,2*m-j),p(2*n-i-1,2*m-j),p(2*n-i-1,2*m-j-1)],i=0..n-1),j=0..m-1),
<a name="line_430"></a>     seq(seq([p(2*n-i,2*m-j),p(2*n-i,2*m-j-1),p(2*n-i-1,2*m-j-1)],i=0..n-1),j=0..m-1)   
<a name="line_431"></a>   ];
<a name="line_432"></a>
<a name="line_433"></a>   FI := sort(map(sort,FI));
<a name="line_434"></a>
<a name="line_435"></a>   EI := map(F -> [[F[1],F[2]],[F[1],F[3]],[F[2],F[3]]],FI);
<a name="line_436"></a>   EI := map(op,EI);
<a name="line_437"></a>   EI := {op(EI)};
<a name="line_438"></a>   EI := [op(EI)];
<a name="line_439"></a>   EI := sort(EI);
<a name="line_440"></a>
<a name="line_441"></a>   for e in EI do this["add_new_edge",op(e)]; od;
<a name="line_442"></a>   for f in FI do this["add_new_face",op(f)]; od;
<a name="line_443"></a>
<a name="line_444"></a>   this["set_var_indices"];
<a name="line_445"></a>   this["calculate"];
<a name="line_446"></a>   NULL;
<a name="line_447"></a>  end
<a name="line_448"></a> ],
<a name="line_449"></a>
<a name="line_450"></a> ["Method","edge_plot",
<a name="line_451"></a>  "This method returns a plot structure displaying the edges of the grid.  By default, it just uses the raw coordinates of the grid points (which will cause an error if the dimension is larger than three).  However, one can supply a map @proj_@ as an argument, and that map will then be applied to the coordinates before plotting.  Additional options for the @display()@ command can also be given as a second argument to the method.",
<a name="line_452"></a>  proc(this,proj_,opts__)
<a name="line_453"></a>   local L,n,i,E,x0,x1,k,proj,opts;
<a name="line_454"></a>
<a name="line_455"></a>   if nargs > 1 then proj := eval(proj_); else proj := (x -> x); fi;
<a name="line_456"></a>   if nargs > 2 then opts := args[3..-1]; else opts := NULL; fi;
<a name="line_457"></a>
<a name="line_458"></a>   L := NULL;
<a name="line_459"></a>   n := this["num_edges"];
<a name="line_460"></a>   for i from 0 to n-1 do
<a name="line_461"></a>    E := this["edges"][i];
<a name="line_462"></a>    x0 := proj(E["end"][0]["x"]);
<a name="line_463"></a>    x1 := proj(E["end"][1]["x"]);
<a name="line_464"></a>    k := E["curve_index"];
<a name="line_465"></a>    if k <> NULL and member(k,{0,1,3,5}) then
<a name="line_466"></a>     L := L,line(x0,x1,colour=c_colour[k]);
<a name="line_467"></a>    else 
<a name="line_468"></a>     L := L,line(x0,x1,colour=black);
<a name="line_469"></a>    fi;
<a name="line_470"></a>   od;
<a name="line_471"></a>
<a name="line_472"></a>   display(L,scaling=constrained,axes=none,opts);
<a name="line_473"></a>  end
<a name="line_474"></a> ],
<a name="line_475"></a>
<a name="line_476"></a> NULL
<a name="line_477"></a>);
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/EX.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>assume(a_E > 0 and a_E < 1);
<a name="line_2"></a>
<a name="line_3"></a>######################################################################
<a name="line_4"></a>
<a name="line_5"></a># Functions involved in defining the surface X
<a name="line_6"></a>f_1 := (x::RR_4) -> (2*x[2]^2+(x[4]-1-x[3]/a_E)^2); <span style="color:red">#@ f_1 
</span><a name="line_7"></a>f_2 := (x::RR_4) -> (2*x[1]^2+(x[4]-1+x[3]/a_E)^2); <span style="color:red">#@ f_2 
</span><a name="line_8"></a>f   := (x::RR_4) -> f_1(x)*f_2(x); <span style="color:red">#@ f   
</span><a name="line_9"></a>g_0 := (x::RR_4) -> ((1+1/a_E^2)*x[3]^2-2)*x[4]+1/a_E*(x[1]^2-x[2]^2)*x[3]; <span style="color:red">#@ g_0 
</span><a name="line_10"></a>g_1 := (x::RR_4) -> x[2]^2 - x[1]^2 - (a_E+1/a_E)*x[3]*x[4]; <span style="color:red">#@ g_1 
</span><a name="line_11"></a>g   := (x::RR_4) -> (1/a_E^2-1)*x[3]^2*x[4] - 2*(x[1]^2+x[2]^2)*x[4]
<a name="line_12"></a>                     - 2*x[4]^3 + 1/a_E*(x[1]^2-x[2]^2)*x[3]; <span style="color:red">#@ g   
</span><a name="line_13"></a>
<a name="line_14"></a># rho(xx) is the squared norm of xx
<a name="line_15"></a>rho := (x::RR_4) -> add(x[i]^2,i=1..4); <span style="color:red">#@ rho
</span><a name="line_16"></a>
<a name="line_17"></a># simplify_E is a simplification routine which is useful for 
<a name="line_18"></a># tidying up various expressions that arise when studying EX(a).
<a name="line_19"></a># We have told Maple to assume that a_E > 0 and a_E < 1, and
<a name="line_20"></a># Maple is able to deduce many consequences of these inequalities,
<a name="line_21"></a># but not all of them.  In particular, there are various identities
<a name="line_22"></a># between square roots of polynomials that are valid when 0 < a_E < 1
<a name="line_23"></a># but which are not automatically used by Maple.  The function 
<a name="line_24"></a># simplify_E() applies various identities of this type.
<a name="line_25"></a>
<a name="line_26"></a><span style="color:red">#@ simplify_E 
</span><a name="line_27"></a>simplify_E := proc(u)
<a name="line_28"></a> local v;
<a name="line_29"></a> v := simplify(u);
<a name="line_30"></a> v := simplify(subs(sqrt(1-4*a_E^4)=sqrt(1+2*a_E^2) * sqrt(1-2*a_E^2),v));
<a name="line_31"></a> v := simplify(subs(sqrt(2-2*a_E^2)=sqrt(2)*sqrt(1-a_E^2),v));
<a name="line_32"></a> v := simplify(subs(sqrt(1-a_E^4)=sqrt(1+a_E^2) * sqrt(1-a_E^2),v));
<a name="line_33"></a> v := simplify(subs(sqrt(sqrt(2)*sqrt(1-a_E^2)+2*a_E^2) = 
<a name="line_34"></a>                    sqrt(1+a_E^2)*(sqrt(2)+2*sqrt(1-a_E^2))/
<a name="line_35"></a>                    sqrt(sqrt(2)*sqrt(-a_E^2+1)+1)/sqrt(sqrt(2)*sqrt(-a_E^2+1)+2)
<a name="line_36"></a>               ,v));
<a name="line_37"></a> return(v);
<a name="line_38"></a>end:
<a name="line_39"></a>
<a name="line_40"></a><span style="color:red">#@ is_member_E 
</span><a name="line_41"></a>is_member_E := proc(x)
<a name="line_42"></a> type(x,list) and
<a name="line_43"></a> nops(x) = 4 and
<a name="line_44"></a> simplify_E(rho(x) - 1) = 0 and
<a name="line_45"></a> simplify_E(g_0(x)) = 0;
<a name="line_46"></a>end:
<a name="line_47"></a>
<a name="line_48"></a><span style="color:red">#@ is_equal_E 
</span><a name="line_49"></a>is_equal_E := proc(x,y) 
<a name="line_50"></a> evalb(simplify_E(x -~ y) = [0$4]);
<a name="line_51"></a>end:
<a name="line_52"></a>
<a name="line_53"></a>######################################################################
<a name="line_54"></a> 
<a name="line_55"></a><span style="color:red">#@ act_R4
</span><a name="line_56"></a>act_R4[1]    := (x) -> [ x[1], x[2], x[3], x[4]];
<a name="line_57"></a>act_R4[L]    := (x) -> [-x[2], x[1], x[3],-x[4]];
<a name="line_58"></a>act_R4[LL]   := (x) -> [-x[1],-x[2], x[3], x[4]];
<a name="line_59"></a>act_R4[LLL]  := (x) -> [ x[2],-x[1], x[3],-x[4]];
<a name="line_60"></a>act_R4[M]    := (x) -> [ x[1],-x[2],-x[3],-x[4]];
<a name="line_61"></a>act_R4[LM]   := (x) -> [ x[2], x[1],-x[3], x[4]];
<a name="line_62"></a>act_R4[LLM]  := (x) -> [-x[1], x[2],-x[3],-x[4]];
<a name="line_63"></a>act_R4[LLLM] := (x) -> [-x[2],-x[1],-x[3], x[4]];
<a name="line_64"></a>act_R4[N]    := (x) -> [ x[1],-x[2], x[3], x[4]];
<a name="line_65"></a>act_R4[LN]   := (x) -> [ x[2], x[1], x[3],-x[4]];
<a name="line_66"></a>act_R4[LLN]  := (x) -> [-x[1], x[2], x[3], x[4]];
<a name="line_67"></a>act_R4[LLLN] := (x) -> [-x[2],-x[1], x[3],-x[4]];
<a name="line_68"></a>act_R4[MN]   := (x) -> [ x[1], x[2],-x[3],-x[4]];
<a name="line_69"></a>act_R4[LMN]  := (x) -> [-x[2], x[1],-x[3], x[4]];
<a name="line_70"></a>act_R4[LLMN] := (x) -> [-x[1],-x[2],-x[3],-x[4]];
<a name="line_71"></a>act_R4[LLLMN]:= (x) -> [ x[2],-x[1],-x[3], x[4]];
<a name="line_72"></a>
<a name="line_73"></a><span style="color:red">#@ act_E 
</span><a name="line_74"></a>act_E := eval(act_R4):
<a name="line_75"></a>
<a name="line_76"></a>######################################################################
<a name="line_77"></a>
<a name="line_78"></a><span style="color:red">#@ v_E
</span><a name="line_79"></a>v_E[ 0] := [  0,  0,  1, 0]:
<a name="line_80"></a>v_E[ 1] := [  0,  0, -1, 0]:
<a name="line_81"></a>v_E[ 2] := [  1,  0,  0, 0]:
<a name="line_82"></a>v_E[ 3] := [  0,  1,  0, 0]:
<a name="line_83"></a>v_E[ 4] := [ -1,  0,  0, 0]:
<a name="line_84"></a>v_E[ 5] := [  0, -1,  0, 0]:
<a name="line_85"></a>v_E[ 6] := [  1,  1,  0, 0] /~ sqrt(2):
<a name="line_86"></a>v_E[ 7] := [ -1,  1,  0, 0] /~ sqrt(2):
<a name="line_87"></a>v_E[ 8] := [ -1, -1,  0, 0] /~ sqrt(2):
<a name="line_88"></a>v_E[ 9] := [  1, -1,  0, 0] /~ sqrt(2):
<a name="line_89"></a>v_E[10] := [  0,  0,  sqrt((2*a_E^2)/(1+a_E^2)),  sqrt((1-a_E^2)/(1+a_E^2))]:
<a name="line_90"></a>v_E[11] := [  0,  0,  sqrt((2*a_E^2)/(1+a_E^2)), -sqrt((1-a_E^2)/(1+a_E^2))]:
<a name="line_91"></a>v_E[12] := [  0,  0, -sqrt((2*a_E^2)/(1+a_E^2)), -sqrt((1-a_E^2)/(1+a_E^2))]:
<a name="line_92"></a>v_E[13] := [  0,  0, -sqrt((2*a_E^2)/(1+a_E^2)),  sqrt((1-a_E^2)/(1+a_E^2))]:
<a name="line_93"></a>
<a name="line_94"></a>######################################################################
<a name="line_95"></a>
<a name="line_96"></a><span style="color:red">#@ c_E_tau
</span><a name="line_97"></a>c_E_tau[5] := (t) -> -sqrt((1/a_E^2-1)/2) * sin(t/2)^2;
<a name="line_98"></a>
<a name="line_99"></a><span style="color:red">#@ c_E_p
</span><a name="line_100"></a>c_E_p[3] := (t) -> (a_E^2+1)*sin(t)^2+sqrt((a_E^2+1)*(-a_E^2+1+2*a_E^2*sin(t)^2)+(-a_E^2+1)^2*cos(t)^4);
<a name="line_101"></a>c_E_p[5] := unapply((c_E_tau[5](t) - a_E)*(c_E_tau[5](t) - 1/a_E),t);
<a name="line_102"></a>
<a name="line_103"></a><span style="color:red">#@ c_E
</span><a name="line_104"></a>c_E[ 0] := (t) -> [cos(t),sin(t),0,0];
<a name="line_105"></a>c_E[ 1] := (t) -> [sin(t)/sqrt(2),sin(t)/sqrt(2),cos(t),0];
<a name="line_106"></a>c_E[ 2] := unapply(simplify(act_E[L](c_E[1](t))),t);
<a name="line_107"></a>
<a name="line_108"></a>c_E[3] := unapply(
<a name="line_109"></a>[ 0,
<a name="line_110"></a>  sqrt((2*(1-a_E^2)+4*a_E^2*sin(t)^2)/c_E_p[3](t))*sin(t),
<a name="line_111"></a>  sqrt(2/(1+1/a_E^2))*cos(t),
<a name="line_112"></a> -sqrt(2/(1+1/a_E^2))*(1/a_E-a_E+2*a_E*sin(t)^2)/c_E_p[3](t)*cos(t)
<a name="line_113"></a>],t);
<a name="line_114"></a>
<a name="line_115"></a>c_E[ 4] :=  unapply(simplify(act_E[L](c_E[3](t))),t);
<a name="line_116"></a>
<a name="line_117"></a>c_E[5] := unapply(
<a name="line_118"></a>[ (1/a_E^2-1)^(3/4) * 2^(-5/4) * sqrt(a_E*(1+sin(t/2)^2)/c_E_p[5](t)) * sin(t),
<a name="line_119"></a>  0,
<a name="line_120"></a>  sqrt((1 - 2*a_E*c_E_tau[5](t))/c_E_p[5](t)),
<a name="line_121"></a>  sqrt((1 - 2*a_E*c_E_tau[5](t))/c_E_p[5](t)) * c_E_tau[5](t)
<a name="line_122"></a>],t);
<a name="line_123"></a>
<a name="line_124"></a>c_E[ 6] := unapply(simplify(act_E[L](c_E[5](t))),t);
<a name="line_125"></a>c_E[ 7] := unapply(simplify(act_E[M](c_E[5](t))),t);
<a name="line_126"></a>c_E[ 8] := unapply(simplify(act_E[LM](c_E[5](t))),t);
<a name="line_127"></a>
<a name="line_128"></a>######################################################################
<a name="line_129"></a>
<a name="line_130"></a><span style="color:red">#@ c_check_E
</span><a name="line_131"></a>c_check_E[0] := proc(x::RR_4) x[3] = 0 and x[4] = 0; end:
<a name="line_132"></a>c_check_E[1] := proc(x::RR_4) simplify(x[1]-x[2]) = 0 and simplify(x[4]) = 0; end:
<a name="line_133"></a>c_check_E[2] := proc(x::RR_4) simplify(x[1]+x[2]) = 0 and simplify(x[4]) = 0; end:
<a name="line_134"></a>
<a name="line_135"></a>c_check_E[3] := proc(x::RR_4) 
<a name="line_136"></a> evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) > 0));
<a name="line_137"></a>end:
<a name="line_138"></a>
<a name="line_139"></a>c_check_E[4] := proc(x::RR_4) 
<a name="line_140"></a> evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) > 0));
<a name="line_141"></a>end:
<a name="line_142"></a>
<a name="line_143"></a>c_check_E[5] := proc(x::RR_4) 
<a name="line_144"></a> evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) <= 0) and is(x[3] >= 0));
<a name="line_145"></a>end:
<a name="line_146"></a>
<a name="line_147"></a>c_check_E[6] := proc(x::RR_4) 
<a name="line_148"></a> local y;
<a name="line_149"></a> y := simplify(y_proj(x));
<a name="line_150"></a> evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) <= 0) and is(x[3] >= 0));
<a name="line_151"></a>end:
<a name="line_152"></a>
<a name="line_153"></a>c_check_E[7] := proc(x::RR_4) 
<a name="line_154"></a> local y;
<a name="line_155"></a> y := simplify(y_proj(x));
<a name="line_156"></a> evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) <= 0) and is(x[3] <= 0));
<a name="line_157"></a>end:
<a name="line_158"></a>
<a name="line_159"></a>c_check_E[8] := proc(x::RR_4) 
<a name="line_160"></a> local y;
<a name="line_161"></a> y := simplify(y_proj(x));
<a name="line_162"></a> evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) <= 0) and is(x[3] <= 0));
<a name="line_163"></a>end:
<a name="line_164"></a>
<a name="line_165"></a>######################################################################
<a name="line_166"></a>
<a name="line_167"></a><span style="color:red">#@ c_param_E
</span><a name="line_168"></a>c_param_E[0] := (x::RR_4) -> arctan(x[2],x[1]);
<a name="line_169"></a>c_param_E[1] := (x::RR_4) -> arctan(sqrt(2)*x[2],x[3]);
<a name="line_170"></a>c_param_E[2] := (x::RR_4) -> arctan(sqrt(2)*x[2],x[3]);
<a name="line_171"></a>c_param_E[3] := proc(x::RR_4)
<a name="line_172"></a> local S,C,m;
<a name="line_173"></a> C := x[3]/sqrt(2)/sqrt(a_E/(a_E+1/a_E));
<a name="line_174"></a> m := sqrt((-2*a_E^2+2+4*a_E^2*(1-C^2))/((a_E^2+1)*(1-C^2)+sqrt((a_E^2+1)*(-a_E^2+1+2*a_E^2*(1-C^2))+(-a_E^2+1)^2*C^4)));
<a name="line_175"></a> S := x[2]/m;
<a name="line_176"></a> arctan(S,C);
<a name="line_177"></a>end:
<a name="line_178"></a>
<a name="line_179"></a>c_param_E[4] := (x::RR_4) -> c_param_E[3](act_R4[LLL](x));
<a name="line_180"></a>
<a name="line_181"></a>c_param_E[5] := proc(x::RR_4)
<a name="line_182"></a> local y2,m,S,C;
<a name="line_183"></a>
<a name="line_184"></a> y2 := (1/2)*(-x[1]^2+x[2]^2-(a_E+1/a_E)*x[3]*x[4])/a_E:
<a name="line_185"></a> C := 1-2*y2*sqrt(2)/sqrt((1/a_E-a_E)/a_E):
<a name="line_186"></a> m := sqrt(sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1/a_E-a_E)*(3/2-C/2)/((-(1/2)*sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1-C)/2-a_E)*(-(1/2)*sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1-C)/2-1/a_E))):
<a name="line_187"></a> S := x[1]*4/sqrt(2)/m:
<a name="line_188"></a>
<a name="line_189"></a>arctan(S,C);
<a name="line_190"></a>end:
<a name="line_191"></a>
<a name="line_192"></a>c_param_E[6] := (x::RR_4) -> c_param_E[5](act_R4[LLL](x));
<a name="line_193"></a>c_param_E[7] := (x::RR_4) -> c_param_E[5](act_R4[M  ](x));
<a name="line_194"></a>c_param_E[8] := (x::RR_4) -> c_param_E[5](act_R4[LM ](x));
<a name="line_195"></a>
<a name="line_196"></a>######################################################################
<a name="line_197"></a>
<a name="line_198"></a># The functions below are designed for use with symbolic arguments.
<a name="line_199"></a># They return FAIL if Maple is unable to decide whether the relevant
<a name="line_200"></a># inequalities hold.  Similar functions for use with numerical 
<a name="line_201"></a># arguments (after setting a numerical value for a_E) are defined
<a name="line_202"></a># in EX0.mpl.
<a name="line_203"></a>
<a name="line_204"></a><span style="color:red">#@ is_in_F4_E 
</span><a name="line_205"></a>is_in_F4_E := proc(x::RR_4)
<a name="line_206"></a> if is(x[1] >= 0) and is(x[2] >= 0) then
<a name="line_207"></a>  return true;
<a name="line_208"></a> elif is(x[1] < 0) or is(x[2] < 0) then
<a name="line_209"></a>  return false;
<a name="line_210"></a> else
<a name="line_211"></a>  return FAIL;
<a name="line_212"></a> fi;
<a name="line_213"></a>end:
<a name="line_214"></a>
<a name="line_215"></a><span style="color:red">#@ is_in_F16_E 
</span><a name="line_216"></a>is_in_F16_E := proc(x::RR_4)
<a name="line_217"></a> if is(x[1] >= 0) and is(x[2] >= 0) and
<a name="line_218"></a>    is(x[3] >= 0) and is(simplify(g_1(x)) >= 0) then
<a name="line_219"></a>  return true;
<a name="line_220"></a> elif is(x[1] < 0) or is(x[2] < 0) and
<a name="line_221"></a>      is(x[3] < 0) or is(simplify(g_1(x)) < 0) then
<a name="line_222"></a>  return false;
<a name="line_223"></a> else
<a name="line_224"></a>  return FAIL;
<a name="line_225"></a> fi;
<a name="line_226"></a>end:
<a name="line_227"></a>
<a name="line_228"></a><span style="color:red">#@ retract_F4_E 
</span><a name="line_229"></a>retract_F4_E := (x::RR_4) -> [abs(x[1]),abs(x[2]),x[3],x[4]];
<a name="line_230"></a>
<a name="line_231"></a><span style="color:red">#@ retract_F16_E 
</span><a name="line_232"></a>retract_F16_E := proc(x::RR_4)
<a name="line_233"></a> if is(g_1(x) >= 0) then 
<a name="line_234"></a>  return [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
<a name="line_235"></a> elif is(g_1(x) <= 0) then 
<a name="line_236"></a>  return [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
<a name="line_237"></a> else
<a name="line_238"></a>  return FAIL;
<a name="line_239"></a> fi;
<a name="line_240"></a>end:
<a name="line_241"></a>
<a name="line_242"></a>retract_F16_E_alt := (x) ->
<a name="line_243"></a> ((abs(x[1])+abs(x[2]))/2) *~ [1,1,0,0] +~
<a name="line_244"></a> (signum(x[3])*signum(x[4]) * (abs(x[1])-abs(x[2]))/2) *~ [-1,1,0,0] +~
<a name="line_245"></a> [0,0,abs(x[3]),-abs(x[4])]:
<a name="line_246"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/EX0.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>set_a_E0 := proc(a::RR0) 
<a name="line_2"></a> global a_E0,a_E1,g0,g_00,g_10,g1,g_01,g_11,dg0,dg1,
<a name="line_3"></a>   square_norm_of_dg0,square_norm_of_dg1,
<a name="line_4"></a>   curvature0,curvature1,
<a name="line_5"></a>   square_norm_of_dg_z0,square_norm_of_dg_z1,
<a name="line_6"></a>   curvature_z0,curvature_z1,g_stereo0,g_stereo1,
<a name="line_7"></a>   laplacian_z_C0,laplacian_z0,
<a name="line_8"></a>   omega0,omega1,
<a name="line_9"></a>   v_E0,v_E1,c_E0,c_E1,c_param_E0,c_param_E1,
<a name="line_10"></a>   yx0,yx1,xy0,xy1,uy0,uy1,uf0,uf1,uz0,uz1,zx0,zx1,
<a name="line_11"></a>   dyx0,dyx1,dxy0,dxy1,dzx0,dzx1,
<a name="line_12"></a>   y_proj0,y_proj1,z_proj0,z_proj1,w_proj0,w_proj1,
<a name="line_13"></a>   y_lift0,y_lift1,z_lift0,z_lift1,
<a name="line_14"></a>   z_to_w0,z_to_w1,y_to_w0,y_to_w1,
<a name="line_15"></a>   z_rels0,y_rels0,x_rels0,NF_z0,NF_y0,NF_x0,
<a name="line_16"></a>   is_in_F4_E0_measure,is_in_F16_E0_measure,
<a name="line_17"></a>   num_vertices_E,num_curves_E;
<a name="line_18"></a> local i,t;
<a name="line_19"></a>
<a name="line_20"></a> a_E0 := a; <span style="color:red">#@  a_E0 
</span><a name="line_21"></a> a_E1 := evalf(a_E0); <span style="color:red">#@  a_E1 
</span><a name="line_22"></a>
<a name="line_23"></a> g0    := unapply(subs(a_E=a_E0,g(xx)),x): <span style="color:red">#@  g0    
</span><a name="line_24"></a> g_00  := unapply(subs(a_E=a_E0,g_0(xx)),x): <span style="color:red">#@  g_00  
</span><a name="line_25"></a> g_10  := unapply(subs(a_E=a_E0,g_1(xx)),x): <span style="color:red">#@  g_10  
</span><a name="line_26"></a> dg0   := unapply(subs(a_E=a_E0,dg(xx)),x): <span style="color:red">#@  dg0   
</span><a name="line_27"></a> square_norm_of_dg0 := unapply(simplify(subs(a_E=a_E0,square_norm_of_dg(xx))),x): <span style="color:red">#@  square_norm_of_dg0 
</span><a name="line_28"></a> curvature0 := unapply(simplify(subs(a_E=a_E0,curvature(xx))),x): <span style="color:red">#@  curvature0 
</span><a name="line_29"></a> square_norm_of_dg_z0 := unapply(subs(a_E=a_E0,square_norm_of_dg_z(z)),z): <span style="color:red">#@  square_norm_of_dg_z0 
</span><a name="line_30"></a> curvature_z0 := unapply(1 - factor(1-subs(a_E=a_E0,curvature_z(z))),z): <span style="color:red">#@  curvature_z0 
</span><a name="line_31"></a> g_stereo0 := unapply(subs(a_E=a_E0,g_stereo([u[1],u[2],u[3]])),u): <span style="color:red">#@  g_stereo0 
</span><a name="line_32"></a>
<a name="line_33"></a> g1    := unapply(subs(a_E=a_E1,g(xx)),x): <span style="color:red">#@  g1    
</span><a name="line_34"></a> g_01  := unapply(subs(a_E=a_E1,g_0(xx)),x): <span style="color:red">#@  g_01  
</span><a name="line_35"></a> g_11  := unapply(subs(a_E=a_E1,g_1(xx)),x): <span style="color:red">#@  g_11  
</span><a name="line_36"></a> dg1   := unapply(subs(a_E=a_E1,dg(xx)),x): <span style="color:red">#@  dg1   
</span><a name="line_37"></a> square_norm_of_dg1 := unapply(evalf(square_norm_of_dg0(xx)),x): <span style="color:red">#@  square_norm_of_dg1 
</span><a name="line_38"></a> curvature1 := unapply(evalf(curvature0(xx)),x): <span style="color:red">#@  curvature1 
</span><a name="line_39"></a> square_norm_of_dg_z1 := unapply(subs(a_E=a_E1,square_norm_of_dg_z(z)),z): <span style="color:red">#@  square_norm_of_dg_z1 
</span><a name="line_40"></a> curvature_z1 := unapply(1 - factor(1-subs(a_E=a_E1,curvature_z(z))),z): <span style="color:red">#@  curvature_z1 
</span><a name="line_41"></a> g_stereo1 := unapply(evalf(subs(a_E=a_E0,g_stereo([u[1],u[2],u[3]]))),u): <span style="color:red">#@  g_stereo1 
</span><a name="line_42"></a>
<a name="line_43"></a> <span style="color:red">#@ laplacian_z_C0
</span><a name="line_44"></a> for i from 0 to 5 do 
<a name="line_45"></a>  laplacian_z_C0[i] := factor(subs(a_E=a_E0,laplacian_z_C[i])); 
<a name="line_46"></a> od;
<a name="line_47"></a>
<a name="line_48"></a> <span style="color:red">#@  laplacian_z0
</span><a name="line_49"></a> laplacian_z0 := proc(p)
<a name="line_50"></a>  (laplacian_z_C0[1] * diff(p,z[1]) + 
<a name="line_51"></a>   laplacian_z_C0[2] * diff(p,z[2]) + 
<a name="line_52"></a>   laplacian_z_C0[3] * diff(p,z[1],z[1]) + 
<a name="line_53"></a>   laplacian_z_C0[4] * diff(p,z[1],z[2]) + 
<a name="line_54"></a>   laplacian_z_C0[5] * diff(p,z[2],z[2]))/laplacian_z_C0[0]; 
<a name="line_55"></a> end:
<a name="line_56"></a>
<a name="line_57"></a> <span style="color:red">#@ omega0
</span><a name="line_58"></a> <span style="color:red">#@ omega1
</span><a name="line_59"></a> for i from 1 to 2 do
<a name="line_60"></a>  omega0[i] := unapply(simplify(subs(a_E=a_E0,omega[i](t))),t);
<a name="line_61"></a>  omega1[i] := unapply(evalf(subs(a_E=a_E1,omega[i](t))),t);
<a name="line_62"></a> od;
<a name="line_63"></a>
<a name="line_64"></a> if not(type(num_vertices_E,posint)) then
<a name="line_65"></a>  num_vertices_E := 14;
<a name="line_66"></a> fi;
<a name="line_67"></a>
<a name="line_68"></a> <span style="color:red">#@ v_E0
</span><a name="line_69"></a> <span style="color:red">#@ v_E1
</span><a name="line_70"></a> for i from 0 to num_vertices_E-1 do
<a name="line_71"></a>  v_E0[i] := combine(simplify(subs(a_E = a_E0,v_E[i]))):
<a name="line_72"></a>  v_E1[i] := evalf(v_E0[i]);
<a name="line_73"></a> od:
<a name="line_74"></a>
<a name="line_75"></a> assume(t::real):
<a name="line_76"></a>
<a name="line_77"></a> if not(type(num_curves_E,posint)) then
<a name="line_78"></a>  num_curves_E := 9;
<a name="line_79"></a> fi;
<a name="line_80"></a> 
<a name="line_81"></a> <span style="color:red">#@ c_E0
</span><a name="line_82"></a> <span style="color:red">#@ c_E1
</span><a name="line_83"></a> <span style="color:red">#@ c_param_E0
</span><a name="line_84"></a> <span style="color:red">#@ c_param_E1
</span><a name="line_85"></a> for i from 0 to num_curves_E - 1 do
<a name="line_86"></a>  c_E0[i] := unapply(simplify(subs(csgn(cos(t)^2-3)=-1,simplify(subs(a_E=a_E0,c_E[i](t))))),t):
<a name="line_87"></a>  c_E1[i] := unapply(evalf(c_E0[i](t)),t):
<a name="line_88"></a>  c_param_E0[i] := unapply(simplify(subs(a_E=a_E0,c_param_E[i](xx))),x);
<a name="line_89"></a>  c_param_E1[i] := unapply(simplify(evalf(subs(a_E=a_E1,c_param_E[i](xx)))),x);
<a name="line_90"></a> od:
<a name="line_91"></a>
<a name="line_92"></a> <span style="color:red">#@ yx0
</span><a name="line_93"></a> <span style="color:red">#@ dyx0
</span><a name="line_94"></a> <span style="color:red">#@ uy0
</span><a name="line_95"></a> <span style="color:red">#@ uf0
</span><a name="line_96"></a> for i from 1 to 2 do 
<a name="line_97"></a>  yx0[i]  := simplify(subs(a_E=a_E0,yx[i])):
<a name="line_98"></a>  dyx0[i] := simplify(subs(a_E=a_E0,dyx[i])):
<a name="line_99"></a>  uy0[i]  := simplify(subs(a_E=a_E0,uy[i])):
<a name="line_100"></a>  uf0[i]  := unapply(uy0[i],y):
<a name="line_101"></a> od:
<a name="line_102"></a>
<a name="line_103"></a> <span style="color:red">#@ xy0
</span><a name="line_104"></a> <span style="color:red">#@ dxy0
</span><a name="line_105"></a> for i from 1 to 4 do 
<a name="line_106"></a>  xy0[i]  := simplify(subs(a_E=a_E0,xy[i])):
<a name="line_107"></a>  dxy0[i] := simplify(subs(a_E=a_E0,dxy[i])):
<a name="line_108"></a> od:
<a name="line_109"></a>
<a name="line_110"></a> <span style="color:red">#@ uz0
</span><a name="line_111"></a> uz0[3] := simplify(subs(a_E=a_E0,uz[3])):
<a name="line_112"></a> uz0[4] := simplify(subs(a_E=a_E0,uz[4])):
<a name="line_113"></a>
<a name="line_114"></a> for i from 1 to 5 do
<a name="line_115"></a>  zx0[i]  := simplify(subs(a_E=a_E0,zx[i])):
<a name="line_116"></a>  dzx0[i] := simplify(subs(a_E=a_E0,dyx[i])):
<a name="line_117"></a> od:
<a name="line_118"></a>
<a name="line_119"></a> y_proj0 := unapply(subs(a_E=a_E0,y_proj(xx)),x): <span style="color:red">#@ y_proj0 
</span><a name="line_120"></a> z_proj0 := unapply(subs(a_E=a_E0,z_proj(xx)),x): <span style="color:red">#@ z_proj0 
</span><a name="line_121"></a> w_proj0 := unapply(subs(a_E=a_E0,w_proj(xx)),x): <span style="color:red">#@ w_proj0 
</span><a name="line_122"></a> z_to_w0 := unapply(subs(a_E=a_E0,z_to_w(z)),z):  <span style="color:red">#@ z_to_w0 
</span><a name="line_123"></a> y_to_w0 := unapply(subs(sqrt(y[2]^2)=abs(y[2]),subs(a_E=a_E0,y_to_w(y))),y): <span style="color:red">#@  y_to_w0 
</span><a name="line_124"></a> y_lift0 := unapply(subs(a_E=a_E0,y_lift(xx)),x): <span style="color:red">#@ y_lift0 
</span><a name="line_125"></a> z_lift0 := unapply(subs(a_E=a_E0,z_lift(xx)),x): <span style="color:red">#@ z_lift0 
</span><a name="line_126"></a>
<a name="line_127"></a> yx1[1] := simplify(evalf(subs(a_E=a_E1,yx[1]))): <span style="color:red">#@ yx1
</span><a name="line_128"></a> yx1[2] := simplify(evalf(subs(a_E=a_E1,yx[2]))):
<a name="line_129"></a> uy1[1] := simplify(evalf(subs(a_E=a_E1,uy[1]))): <span style="color:red">#@ uy1
</span><a name="line_130"></a> uy1[2] := simplify(evalf(subs(a_E=a_E1,uy[2]))):
<a name="line_131"></a> uf1[1] := unapply(uy1[1],y):                     <span style="color:red">#@ uf1
</span><a name="line_132"></a> uf1[2] := unapply(uy1[2],y):
<a name="line_133"></a> uz1[3] := simplify(evalf(subs(a_E=a_E1,uz[3]))): <span style="color:red">#@ uz1
</span><a name="line_134"></a> uz1[4] := simplify(evalf(subs(a_E=a_E1,uz[4]))):
<a name="line_135"></a>
<a name="line_136"></a> <span style="color:red">#@ zx1
</span><a name="line_137"></a> for i from 1 to 5 do
<a name="line_138"></a>  zx1[i] := simplify(evalf(subs(a_E=a_E1,zx[i]))):
<a name="line_139"></a> od:
<a name="line_140"></a>
<a name="line_141"></a> y_proj1 := unapply(evalf(subs(a_E=a_E1,y_proj(xx))),x): <span style="color:red">#@ y_proj1 
</span><a name="line_142"></a> z_proj1 := unapply(evalf(subs(a_E=a_E1,z_proj(xx))),x): <span style="color:red">#@ z_proj1 
</span><a name="line_143"></a> w_proj1 := unapply(evalf(subs(a_E=a_E1,w_proj(xx))),x): <span style="color:red">#@ w_proj1 
</span><a name="line_144"></a> z_to_w1 := unapply(evalf(subs(a_E=a_E1,z_to_w(z))),z):  <span style="color:red">#@ z_to_w1 
</span><a name="line_145"></a> y_to_w1 := unapply(subs(sqrt(y[2]^2)=abs(y[2]),evalf(subs(a_E=a_E1,y_to_w(y)))),y): <span style="color:red">#@  y_to_w1 
</span><a name="line_146"></a> y_lift1 := unapply(evalf(subs(a_E=a_E1,y_lift(xx))),x): <span style="color:red">#@ y_lift1 
</span><a name="line_147"></a> z_lift1 := unapply(evalf(subs(a_E=a_E1,z_lift(xx))),x): <span style="color:red">#@ z_lift1 
</span><a name="line_148"></a>
<a name="line_149"></a> z_rels0 := simplify(subs(a_E=a_E0,z_rels));   <span style="color:red">#@ z_rels0 
</span><a name="line_150"></a> NF_z0 := (u) -> NormalForm(u,z_rels0,z_vars); <span style="color:red">#@ NF_z0 
</span><a name="line_151"></a> y_rels0 := simplify(subs(a_E=a_E0,y_rels));   <span style="color:red">#@ y_rels0 
</span><a name="line_152"></a> NF_y0 := (u) -> NormalForm(u,y_rels0,y_vars); <span style="color:red">#@ NF_y0 
</span><a name="line_153"></a> x_rels0 := simplify(subs(a_E=a_E0,x_rels));   <span style="color:red">#@ x_rels0 
</span><a name="line_154"></a> NF_x0 := (u) -> NormalForm(u,x_rels0,x_vars); <span style="color:red">#@ NF_x0 
</span><a name="line_155"></a>
<a name="line_156"></a> <span style="color:red">#@ is_in_F4_E0_measure 
</span><a name="line_157"></a> is_in_F4_E0_measure := (x) -> max(0,-evalf(x[1]),-evalf(x[2])); 
<a name="line_158"></a>
<a name="line_159"></a> <span style="color:red">#@ is_in_F16_E0_measure
</span><a name="line_160"></a> is_in_F16_E0_measure := (x) ->
<a name="line_161"></a>   max(0,-evalf(x[1]),-evalf(x[2]),-evalf(x[3]),-evalf(g_11(x)));
<a name="line_162"></a>
<a name="line_163"></a> NULL;
<a name="line_164"></a>end:
<a name="line_165"></a>
<a name="line_166"></a><span style="color:red">#@ c_check_E0
</span><a name="line_167"></a>c_check_E0[0] := proc(x) max(abs(evalf(x[3])),abs(evalf(x[4]))); end:
<a name="line_168"></a>c_check_E0[1] := proc(x) max(abs(evalf(x[1]-x[2])),abs(evalf(x[4]))); end:
<a name="line_169"></a>c_check_E0[2] := proc(x) max(abs(evalf(x[1]+x[2])),abs(evalf(x[4]))); end:
<a name="line_170"></a>c_check_E0[3] := proc(x) max(abs(evalf(x[1])),evalf(-g_10(x))); end:
<a name="line_171"></a>c_check_E0[4] := proc(x) max(abs(evalf(x[2])),evalf( g_10(x))); end:
<a name="line_172"></a>c_check_E0[5] := proc(x) max(abs(evalf(x[2])),evalf(-g_10(x)),-evalf(x[3])); end:
<a name="line_173"></a>c_check_E0[6] := proc(x) max(abs(evalf(x[1])),evalf( g_10(x)),-evalf(x[3])); end:
<a name="line_174"></a>c_check_E0[7] := proc(x) max(abs(evalf(x[2])),evalf(-g_10(x)), evalf(x[3])); end:
<a name="line_175"></a>c_check_E0[8] := proc(x) max(abs(evalf(x[1])),evalf( g_10(x)), evalf(x[3])); end:
<a name="line_176"></a>
<a name="line_177"></a><span style="color:red">#@ classify_point_E0 
</span><a name="line_178"></a>classify_point_E0 := proc(x0::RR0_4,tol)
<a name="line_179"></a> local i;
<a name="line_180"></a>
<a name="line_181"></a> for i from 0 to 13 do
<a name="line_182"></a>  if d4f(x0,v_E0[i]) < tol then
<a name="line_183"></a>   return sprintf("V%d",i);
<a name="line_184"></a>  fi;
<a name="line_185"></a> od;
<a name="line_186"></a> for i from 0 to 8 do
<a name="line_187"></a>  if c_check_E0[i](x0) < tol then
<a name="line_188"></a>   return sprintf("C%d",i);
<a name="line_189"></a>  fi;
<a name="line_190"></a> od;
<a name="line_191"></a> return "FREE";
<a name="line_192"></a>end:
<a name="line_193"></a>
<a name="line_194"></a><span style="color:red">#@ is_in_F4_E0 
</span><a name="line_195"></a>is_in_F4_E0 := proc(x::RR0_4)
<a name="line_196"></a> is(x[1] >= 0) and is(x[2] >= 0);
<a name="line_197"></a>end:
<a name="line_198"></a>
<a name="line_199"></a><span style="color:red">#@ is_in_F16_E0 
</span><a name="line_200"></a>is_in_F16_E0 := proc(x::RR0_4)
<a name="line_201"></a> is(x[1] >= 0) and is(x[2] >= 0) and is(x[3] >= 0) and is(simplify(g_10(x)) >= 0);
<a name="line_202"></a>end:
<a name="line_203"></a>
<a name="line_204"></a><span style="color:red">#@ retract_F16_E0 
</span><a name="line_205"></a>retract_F16_E0 := proc(x::RR0_4)
<a name="line_206"></a> if is(g_10(x) >= 0) then 
<a name="line_207"></a>  [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
<a name="line_208"></a> elif is(g_10(x) <= 0) then 
<a name="line_209"></a>  [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
<a name="line_210"></a> else
<a name="line_211"></a>  FAIL;
<a name="line_212"></a> fi;
<a name="line_213"></a>end:
<a name="line_214"></a>
<a name="line_215"></a><span style="color:red">#@ is_in_F4_E1 
</span><a name="line_216"></a>is_in_F4_E1 := proc(x::RR0_4)
<a name="line_217"></a> evalf(x[1]) >= 0 and evalf(x[2]) >= 0;
<a name="line_218"></a>end:
<a name="line_219"></a>
<a name="line_220"></a><span style="color:red">#@ is_in_F16_E1 
</span><a name="line_221"></a>is_in_F16_E1 := proc(x::RR0_4)
<a name="line_222"></a> evalf(x[1]) >= 0 and evalf(x[2]) >= 0 and evalf(x[3]) >= 0 and evalf(g_10(x)) >= 0;
<a name="line_223"></a>end:
<a name="line_224"></a>
<a name="line_225"></a><span style="color:red">#@ retract_F16_E1 
</span><a name="line_226"></a>retract_F16_E1 := proc(x::RR0_4)
<a name="line_227"></a> if evalf(g_10(x)) >= 0 then 
<a name="line_228"></a>  [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
<a name="line_229"></a> else
<a name="line_230"></a>  [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
<a name="line_231"></a> fi;
<a name="line_232"></a>end:
<a name="line_233"></a>
<a name="line_234"></a>set_a_E0(1/sqrt(2));
<a name="line_235"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/EX_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_R4_action := proc()
<a name="line_2"></a> local T,U,x;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(
<a name="line_7"></a>  `and`(seq(seq(
<a name="line_8"></a>   act_R4[T](act_R4[U](x)) = act_R4[G_mult(T,U)](x),
<a name="line_9"></a>    U in G16),T in G16)),
<a name="line_10"></a>  "action on R^4 is associative"
<a name="line_11"></a> );
<a name="line_12"></a>
<a name="line_13"></a>NULL;
<a name="line_14"></a>end:
<a name="line_15"></a>
<a name="line_16"></a>add_check(check_R4_action):
<a name="line_17"></a>
<a name="line_18"></a>######################################################################
<a name="line_19"></a>
<a name="line_20"></a>check_smoothness := proc()
<a name="line_21"></a> local x,xx,n,p,q,sols;
<a name="line_22"></a>
<a name="line_23"></a> printf("%a()\n",procname);
<a name="line_24"></a>
<a name="line_25"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_26"></a> n := dg(xx);
<a name="line_27"></a> p := (1-a_E^2)/16*(n[1]^2+n[2]^2) + a_E/2*(x[1]^2-x[2]^2)*n[3] - (x[1]^2+x[2]^2)/4*n[4];
<a name="line_28"></a> q := x[1]^4 + x[2]^4 + (5/2 - a_E^2)*(x[1]^2+x[2]^2)*x[4]^2;
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(expand(p-q) = 0,"X is smooth 0");
<a name="line_31"></a>
<a name="line_32"></a> sols := {solve(subs({x[1]=0,x[2]=0},{op(n),rho(xx)-1}))};
<a name="line_33"></a> sols := select(s -> (subs(s,a_E) > 0 and subs(s,a_E) < 1),sols);
<a name="line_34"></a>
<a name="line_35"></a> _ASSERT(sols = {},"X is smooth 1");
<a name="line_36"></a> NULL;
<a name="line_37"></a>end:
<a name="line_38"></a>
<a name="line_39"></a>add_check(check_smoothness):
<a name="line_40"></a>
<a name="line_41"></a>######################################################################
<a name="line_42"></a>
<a name="line_43"></a>check_PEX_smoothness := proc()
<a name="line_44"></a> local x,r;
<a name="line_45"></a>
<a name="line_46"></a> r[ 1] := expand(-1/8*(x[2]*dg(x)[1]+x[1]*dg(x)[2]));
<a name="line_47"></a> r[ 2] := expand(a_E/4*(x[2]*dg(x)[1]-x[1]*dg(x)[2]));
<a name="line_48"></a> r[ 3] := collect(expand(- a_E*dg(x)[3]/2 - dg(x)[4]/4),xx);
<a name="line_49"></a> r[ 4] := collect(expand(  a_E*dg(x)[3]/2 - dg(x)[4]/4),xx);
<a name="line_50"></a> r[ 5] := expand(x[1]*x[2]*r[3] - ( x[4]*a_E-x[4]/a_E+(a_E^2-1)/(4*a_E^2)*x[3])*r[2] - 3*x[4]/2*r[1] );
<a name="line_51"></a> r[ 6] := expand(x[1]*x[2]*r[4] - (-x[4]*a_E+x[4]/a_E+(a_E^2-1)/(4*a_E^2)*x[3])*r[2] - 3*x[4]/2*r[1] );
<a name="line_52"></a> r[ 7] := factor(collect(expand(x[1]*r[3] - ((1/8)*(a_E^2-1)*x[3]/a_E+(3/4)*x[4]*(a_E^2-1))*dg(x)[1]),x[3]));
<a name="line_53"></a> r[ 8] := factor(collect(expand(x[2]*r[4] - (-(1/8)*(a_E^2-1)*x[3]/a_E+(3/4)*x[4]*(a_E^2-1))*dg(x)[2]),x[3]));
<a name="line_54"></a>
<a name="line_55"></a> # NB the next two lines divide by 2*a_E^2 - 1, which is zero in 
<a name="line_56"></a> # the special case a_E = 1/sqrt(2).  All other denominators are
<a name="line_57"></a> # invertible for all a_E in (0,1).
<a name="line_58"></a> r[ 9] := factor(expand((2/3)*(x[1]^2*r[7]-x[2]*r[6])/(2*a_E^2-1)));
<a name="line_59"></a> r[10] := factor(expand((2/3)*(x[2]^2*r[8]-x[1]*r[5])/(2*a_E^2-1)));
<a name="line_60"></a>
<a name="line_61"></a> r[11] := expand(dg(x)[1]*a_E^2/2*x[1]^2*( x[3]/a_E+2*x[4]) + 4*a_E^2*r[ 9]);
<a name="line_62"></a> r[12] := expand(dg(x)[2]*a_E^2/2*x[2]^2*(-x[3]/a_E+2*x[4]) + 4*a_E^2*r[10]);
<a name="line_63"></a> r[13] := expand( a_E/2*dg(x)[1]*x[1]^2*x[4]+2*a_E*r[ 9]);
<a name="line_64"></a> r[14] := expand(-a_E/2*dg(x)[2]*x[2]^2*x[4]-2*a_E*r[10]);
<a name="line_65"></a> r[15] := expand(x[1]^3*r[4]+(1/4*(1/a_E^2-1))*r[11]-3/2*r[ 9]+(a_E-1/a_E)*r[13]);
<a name="line_66"></a> r[16] := expand(x[2]^3*r[3]+(1/4*(1/a_E^2-1))*r[12]-3/2*r[10]-(a_E-1/a_E)*r[14]);
<a name="line_67"></a> r[17] := expand(1/12*x[3]*dg(x)[3]-1/6*x[4]*dg(x)[4]);
<a name="line_68"></a> r[18] := expand(r[17] * (2*x[4]^3 - r[17]) + 1/9*x[1]*r[9] + 1/9*x[2]*r[10] + 1/18/a_E*x[1]*r[13] - 1/18/a_E*x[2]*r[14]-r[2]^2/72/a_E^2+x[1]*r[11]/144/a_E^2+x[2]*r[12]/144/a_E^2+2/9*r[1]^2);
<a name="line_69"></a> r[19] := collect(expand((1/a_E^2-1)*x[3]*dg(x)[4]+3*x[4]*dg(x)[3]),xx);
<a name="line_70"></a>
<a name="line_71"></a> _ASSERT(r[15] = x[1]^5 and
<a name="line_72"></a>         r[16] = x[2]^5 and
<a name="line_73"></a>         r[18] = x[4]^6 and
<a name="line_74"></a>         expand(subs({x[1]=0,x[2]=0,x[4]=0},r[19]) - (1/a_E^2-1)^2*x[3]^3) = 0,
<a name="line_75"></a>         "PEX(a) is smooth except when a = 1/sqrt(2)");
<a name="line_76"></a> NULL;
<a name="line_77"></a>end:
<a name="line_78"></a>
<a name="line_79"></a>######################################################################
<a name="line_80"></a>
<a name="line_81"></a>check_symmetry := proc()
<a name="line_82"></a> global xx;
<a name="line_83"></a>
<a name="line_84"></a> printf("%a()\n",procname);
<a name="line_85"></a>
<a name="line_86"></a> _ASSERT(simplify(rho(act_R4[L](xx)) - rho(xx))=0,"lambda preserves S3");
<a name="line_87"></a> _ASSERT(simplify(rho(act_R4[M](xx)) - rho(xx))=0,"mu preserves S3");
<a name="line_88"></a> _ASSERT(simplify(rho(act_R4[N](xx)) - rho(xx))=0,"nu preserves S3");
<a name="line_89"></a> _ASSERT(simplify(g(act_R4[L](xx)) + g(xx))=0,"lambda preserves X");
<a name="line_90"></a> _ASSERT(simplify(g(act_R4[M](xx)) + g(xx))=0,"mu preserves X");
<a name="line_91"></a> _ASSERT(simplify(g(act_R4[N](xx)) - g(xx))=0,"nu preserves X");
<a name="line_92"></a>
<a name="line_93"></a> NULL;
<a name="line_94"></a>end:
<a name="line_95"></a>
<a name="line_96"></a>add_check(check_symmetry):
<a name="line_97"></a>
<a name="line_98"></a>######################################################################
<a name="line_99"></a>
<a name="line_100"></a>check_fixed_points := proc()
<a name="line_101"></a> local T,sols,FP0,FP1,i,s;
<a name="line_102"></a>
<a name="line_103"></a> printf("%a()\n",procname);
<a name="line_104"></a>
<a name="line_105"></a> for T in {op(G8)} minus {1} do
<a name="line_106"></a>  sols := solve({rho(xx)=1,g_0(xx)=0,seq(act_R4[T](xx)[i]=xx[i],i=1..4)},{op(xx)});
<a name="line_107"></a>  FP0 := map(simplify,map(s -> subs(s,xx),{sols}));
<a name="line_108"></a>  FP1 := map(simplify,map(i -> v_E[i],{op(fixed_vertices[T])}));
<a name="line_109"></a>
<a name="line_110"></a>  # Substitute a fairly generic value for a_E.  Should be replaced by 
<a name="line_111"></a>  # something more rigorous.
<a name="line_112"></a>  FP0 := simplify(subs(a_E=1/7,FP0));
<a name="line_113"></a>  FP1 := simplify(subs(a_E=1/7,FP1));
<a name="line_114"></a>
<a name="line_115"></a>  _ASSERT(FP0 = FP1,sprintf("fixed points for %a",T));
<a name="line_116"></a> od:
<a name="line_117"></a> NULL;
<a name="line_118"></a>end:
<a name="line_119"></a>
<a name="line_120"></a>add_check(check_fixed_points):
<a name="line_121"></a>
<a name="line_122"></a>######################################################################
<a name="line_123"></a>
<a name="line_124"></a>check_E_F4 := proc()
<a name="line_125"></a> local T,i,err,r,x1;
<a name="line_126"></a> global x,xx;
<a name="line_127"></a>
<a name="line_128"></a> printf("%a()\n",procname);
<a name="line_129"></a>
<a name="line_130"></a> err := simplify(rho(retract_F4_E(xx)) - rho(xx)) assuming real;
<a name="line_131"></a> _ASSERT(err = 0,"retract_F4_E preserves S3");
<a name="line_132"></a>
<a name="line_133"></a> err := simplify(g(retract_F4_E(xx)) - g(xx)) assuming real;
<a name="line_134"></a> _ASSERT(err = 0,"retract_F4_E preserves EX(a)");
<a name="line_135"></a>
<a name="line_136"></a> for T in H4 do
<a name="line_137"></a>  _ASSERT(simplify(retract_F4_E(act_R4[T](xx)) -~ retract_F4_E(xx)) = [0$4],
<a name="line_138"></a>         sprintf("retract_F4_E is %a-invariant",T));
<a name="line_139"></a> od:
<a name="line_140"></a>
<a name="line_141"></a> for i from 0 to 8 do
<a name="line_142"></a>  err := add(evalf(Int(is_in_F4_E0_measure(c_E1[i](t)),t=r)),r in [F4_curve_limits[i]]);
<a name="line_143"></a>  _ASSERT(err < 10^(-8),sprintf("F4_curve_limits[%d]",i));
<a name="line_144"></a> od;
<a name="line_145"></a>
<a name="line_146"></a> _ASSERT(
<a name="line_147"></a>  simplify(y_proj(y_lift([y[1],y[2]])) -~ [y[1],y[2]]) = [0,0],
<a name="line_148"></a>  "y_proj o y_lift"
<a name="line_149"></a> );
<a name="line_150"></a>
<a name="line_151"></a> x1 := y_lift(y_proj(x));
<a name="line_152"></a> 
<a name="line_153"></a> _ASSERT(
<a name="line_154"></a>  NF_x([x1[1]^2-x[1]^2,x1[2]^2-x[2]^2,x1[3]-x[3],x1[4]-x[4]]) = [0$4],
<a name="line_155"></a>  "y_lift o y_proj"
<a name="line_156"></a> );
<a name="line_157"></a>
<a name="line_158"></a> _ASSERT(
<a name="line_159"></a>  simplify(y_proj(c_algebraic(t)) -~ 
<a name="line_160"></a>   [sqrt((1-2*a_E*t)/((t-a_E)*(t-1/a_E))),t]) = [0,0],
<a name="line_161"></a>  "y_proj o c_alg"
<a name="line_162"></a> );
<a name="line_163"></a>
<a name="line_164"></a> NULL;
<a name="line_165"></a>end:
<a name="line_166"></a>
<a name="line_167"></a>add_check(check_E_F4):
<a name="line_168"></a>
<a name="line_169"></a>######################################################################
<a name="line_170"></a>
<a name="line_171"></a>check_E_F16 := proc()
<a name="line_172"></a> local T,i,err,a;
<a name="line_173"></a> local x,xx;
<a name="line_174"></a>
<a name="line_175"></a> printf("%a()\n",procname);
<a name="line_176"></a>
<a name="line_177"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_178"></a>
<a name="line_179"></a> _ASSERT(expand(g_0(xx) - (-2*x[4] - x[3]/a_E*g_1(xx))) = 0,"g_1 formula");
<a name="line_180"></a> 
<a name="line_181"></a> _ASSERT(
<a name="line_182"></a>  expand(x[4] - (-g_0(xx)/2-x[3]*g_1(xx)/(2*a_E))) = 0,
<a name="line_183"></a>  "x[4] is in (g_0,g_1)"
<a name="line_184"></a> );
<a name="line_185"></a>
<a name="line_186"></a> _ASSERT(
<a name="line_187"></a>  expand(x[2]^2 - x[1]^2 - ((1 - (1+1/a_E^2)/2*x[3]^2)*g_1(xx)-(a_E+1/a_E)/2*x[3]*g_0(xx))) = 0,
<a name="line_188"></a>  "x[2]^2 - x[1]^2 is in (g0,g1)"
<a name="line_189"></a> );
<a name="line_190"></a>
<a name="line_191"></a> for T in H8 do 
<a name="line_192"></a>  _ASSERT(g_1(act_R4[T](xx)) = g_1(xx),"g_1, H8");
<a name="line_193"></a> od:
<a name="line_194"></a>
<a name="line_195"></a> for T in {op(G16)} minus {op(H8)} do 
<a name="line_196"></a>  _ASSERT(g_1(act_R4[T](xx)) = -g_1(xx),"g1, H8^c");
<a name="line_197"></a> od:
<a name="line_198"></a> NULL;
<a name="line_199"></a>end:
<a name="line_200"></a>
<a name="line_201"></a>add_check(check_E_F16):
<a name="line_202"></a>
<a name="line_203"></a>######################################################################
<a name="line_204"></a>
<a name="line_205"></a>check_retract_F16_E := proc()
<a name="line_206"></a> local x,xx,T,i,err,a,samples;
<a name="line_207"></a>
<a name="line_208"></a> printf("%a()\n",procname);
<a name="line_209"></a>
<a name="line_210"></a> samples := [seq(seq(act_R4[T](x),T in G16),x in inner_quasirational_points)]:
<a name="line_211"></a>
<a name="line_212"></a> _ASSERT({op(map(rho,map(retract_F16_E0,samples)))} = {1} and
<a name="line_213"></a>         {op(map(g0,map(retract_F16_E0,samples)))} = {0},
<a name="line_214"></a>         "retract_F16_E preserves X"
<a name="line_215"></a> );
<a name="line_216"></a>
<a name="line_217"></a> _ASSERT(`and`(op(map(is_in_F16_E0,map(retract_F16_E0,samples)))),
<a name="line_218"></a>         "retract_F16_E maps into F16"
<a name="line_219"></a> );
<a name="line_220"></a>
<a name="line_221"></a> _ASSERT(
<a name="line_222"></a>  `and`(seq(seq(evalb(simplify(
<a name="line_223"></a>         retract_F16_E0(act_R4[T](x)) -~ retract_F16_E0(x)) = [0$4]),
<a name="line_224"></a>        x in samples),T in G16)),
<a name="line_225"></a>  "retract_F16_E is G16-invariant"
<a name="line_226"></a> );
<a name="line_227"></a> NULL;
<a name="line_228"></a>end:
<a name="line_229"></a>
<a name="line_230"></a>add_check(check_retract_F16_E):
<a name="line_231"></a>
<a name="line_232"></a>######################################################################
<a name="line_233"></a>
<a name="line_234"></a>check_c_param_E := proc()
<a name="line_235"></a> local err;
<a name="line_236"></a>
<a name="line_237"></a> printf("%a()\n",procname);
<a name="line_238"></a>
<a name="line_239"></a> err := max([seq(seq(seq(
<a name="line_240"></a>         abs(evalf(subs({a_E=0.1*i,t=j*Pi/12},c_param_E[k](c_E[k](t)) - t))),
<a name="line_241"></a>	  j=-11..11),i=1..9),k=0..8)]);
<a name="line_242"></a>
<a name="line_243"></a> _ASSERT(err < 10.^(-98),"c_param_E");
<a name="line_244"></a> NULL;
<a name="line_245"></a>end:
<a name="line_246"></a>
<a name="line_247"></a>add_check(check_c_param_E):
<a name="line_248"></a>
<a name="line_249"></a>
<a name="line_250"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/E_domain.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_E_point"></a><span style="color:red">#@ CLASS: E_point
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("E_point",
<a name="line_4"></a> "An instance of this class  represents a point on the embedded surface EX(a)",
<a name="line_5"></a>
<a name="line_6"></a> ["Extends","domain_point"],
<a name="line_7"></a>
<a name="line_8"></a> ["StaticField","tolerance"::float = 10.^(-98)],
<a name="line_9"></a> ["StaticField","max_iterations"::integer = 100],
<a name="line_10"></a>
<a name="line_11"></a> ["StaticField","a"::scalar,"This is the value of $a$, where we are considering $EX(a)$."],
<a name="line_12"></a> ["StaticField","alpha0"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_13"></a> ["StaticField","alpha1"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_14"></a> ["StaticField","alpha2"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_15"></a> ["StaticField","alpha3"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_16"></a> ["StaticField","alpha4"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_17"></a> ["StaticField","alpha5"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_18"></a> ["StaticField","alpha6"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_19"></a> ["StaticField","alpha7"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_20"></a> ["StaticField","alpha8"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_21"></a> ["StaticField","alpha9"::scalar, "This is computed from a by the @set_a()@ method"],
<a name="line_22"></a> ["StaticField","alpha10"::scalar,"This is computed from a by the @set_a()@ method"],
<a name="line_23"></a> ["StaticField","alpha11"::scalar,"This is computed from a by the @set_a()@ method"],
<a name="line_24"></a> ["StaticField","alpha12"::scalar,"This is computed from a by the @set_a()@ method"],
<a name="line_25"></a> ["StaticField","alpha13"::scalar,"This is computed from a by the @set_a()@ method"],
<a name="line_26"></a> ["StaticField","alpha14"::scalar,"This is computed from a by the @set_a()@ method"],
<a name="line_27"></a>
<a name="line_28"></a> # This should be a static method, but we have not implemented those.
<a name="line_29"></a> ["Method","set_a"::void,"",
<a name="line_30"></a>  proc(this,a_)
<a name="line_31"></a>   local a;
<a name="line_32"></a>   a := `if`(nargs > 1, a_, a_E0);
<a name="line_33"></a>   this["a"] := a;
<a name="line_34"></a>   this["alpha0" ] := 1 + a^2;
<a name="line_35"></a>   this["alpha1" ] := 1 - a^2;
<a name="line_36"></a>   this["alpha2" ] := this["alpha0"]^2;
<a name="line_37"></a>   this["alpha3" ] := this["alpha1"]^2;
<a name="line_38"></a>   this["alpha4" ] := sqrt(2*a^2/this["alpha0"]);
<a name="line_39"></a>   this["alpha5" ] := sqrt(2*(1-a^2));
<a name="line_40"></a>   this["alpha6" ] := this["alpha0"]*this["alpha5"];
<a name="line_41"></a>   this["alpha7" ] := this["alpha1"]+this["alpha6"];
<a name="line_42"></a>   this["alpha8" ] := 1/2 + 7*a^2/2 + this["alpha6"];
<a name="line_43"></a>   this["alpha9" ] := 2*a*this["alpha5"];
<a name="line_44"></a>   this["alpha10"] := 4*(1/a^3-5/a);
<a name="line_45"></a>   this["alpha11"] := 8-2/a^2;
<a name="line_46"></a>   this["alpha12"] := 4+1/a^2;
<a name="line_47"></a>   this["alpha13"] := 16-20/a^2+4/a^4;
<a name="line_48"></a>   this["alpha14"] := (1-1/a^2)^2;
<a name="line_49"></a>  end
<a name="line_50"></a> ],
<a name="line_51"></a>
<a name="line_52"></a> ["Field","x"::[scalar,scalar,scalar,scalar],"Coordinates of the point"],
<a name="line_53"></a> ["Field","u"::[scalar,scalar,scalar,scalar],"A unit vector orthogonal to $x$, $n$ and $v$"],
<a name="line_54"></a> ["Field","v"::[scalar,scalar,scalar,scalar],"A unit vector orthogonal to $x$, $n$ and $u$"],
<a name="line_55"></a> ["Field","n"::[scalar,scalar,scalar,scalar],"Normalised gradient of $g$"],
<a name="line_56"></a> ["Field","z"::[scalar,scalar],"Basic G-invariant functions of $x$"],
<a name="line_57"></a> ["Field","ndg"::scalar,"Norm of the gradient of $g$"],
<a name="line_58"></a> ["Field","sndg"::scalar,"Square norm of the gradient of $g$"],
<a name="line_59"></a> ["Field","indg"::scalar,"Inverse norm of the gradient of $g$"],
<a name="line_60"></a> ["Field","curvature"::scalar,"Gaussian curvature of the surface"],
<a name="line_61"></a>
<a name="line_62"></a> ["Method","fix"::void,"",
<a name="line_63"></a>  proc(this)
<a name="line_64"></a>   this["fix_x"];
<a name="line_65"></a>   this["fix_n"];
<a name="line_66"></a>   this["fix_uv"];
<a name="line_67"></a>   this["z"] := simp(z_proj0(this["x"]));
<a name="line_68"></a>   this["curvature"] := simp(curvature0(this["x"]));
<a name="line_69"></a>   NULL;
<a name="line_70"></a>  end
<a name="line_71"></a> ],
<a name="line_72"></a>
<a name="line_73"></a> ["Method","fix_x"::void,
<a name="line_74"></a>  "This method adjusts the coordinates of a point to ensure that it lies on the surface $EX(a)$ and in the fundamental domain.  Moreover, if the constraint field is set to a value indicating that the point should lie on one of the curves $C_0$, $C_1$, $C_3$ or $C_5$, then the coordinates are adjusted if necessary to ensure that that holds.",
<a name="line_75"></a>  proc(this)
<a name="line_76"></a>   local iterations_left,gx,r,err,pp,sndg,x,x1,constraint; 
<a name="line_77"></a>
<a name="line_78"></a>   x := this["x"];
<a name="line_79"></a>   x := simp(x);
<a name="line_80"></a>   this["x"] := x;
<a name="line_81"></a>
<a name="line_82"></a>   constraint := this["constraint"];
<a name="line_83"></a>
<a name="line_84"></a>   # If x lies exactly on EX and any boundary constraint is exactly
<a name="line_85"></a>   # satisfied then we do nothing (and in particular, we do not convert
<a name="line_86"></a>   # any coordinates to floating point numbers).
<a name="line_87"></a>
<a name="line_88"></a>   if not(hastype(x,float)) and
<a name="line_89"></a>      simplify(g0(x)) = 0 and
<a name="line_90"></a>      simplify(rho(x) - 1) = 0 then
<a name="line_91"></a>    if constraint = CONSTRAINT_FIXED then
<a name="line_92"></a>     return;
<a name="line_93"></a>    elif constraint = CONSTRAINT_C0 and x[3] = 0 and x[4] = 0 then
<a name="line_94"></a>     return;
<a name="line_95"></a>    elif constraint = CONSTRAINT_C1 and simplify(x[1] - x[2]) = 0 and x[4] = 0 then
<a name="line_96"></a>     return;
<a name="line_97"></a>    elif constraint = CONSTRAINT_C3 and x[1] = 0 then
<a name="line_98"></a>     return;
<a name="line_99"></a>    elif constraint = CONSTRAINT_C5 and x[2] = 0 then
<a name="line_100"></a>     return;
<a name="line_101"></a>    fi;
<a name="line_102"></a>   fi;
<a name="line_103"></a>
<a name="line_104"></a>   # If we reach this point, then we are going to need to do numerical 
<a name="line_105"></a>   # adjustments, so we convert everything to floating point.
<a name="line_106"></a>   x := evalf(x);
<a name="line_107"></a>   this["x"] := x;
<a name="line_108"></a>
<a name="line_109"></a>   if (constraint = CONSTRAINT_V0) then
<a name="line_110"></a>    this["set_v0",true];
<a name="line_111"></a>   elif (constraint = CONSTRAINT_V3) then
<a name="line_112"></a>    this["set_v3",true];
<a name="line_113"></a>   elif (constraint = CONSTRAINT_V6) then
<a name="line_114"></a>    this["set_v6",true];
<a name="line_115"></a>   elif (constraint = CONSTRAINT_V11) then
<a name="line_116"></a>    this["set_v11",true];
<a name="line_117"></a>   elif (constraint >= CONSTRAINT_FIXED) then
<a name="line_118"></a>    # This should not occur
<a name="line_119"></a>   elif (constraint = CONSTRAINT_C0) then
<a name="line_120"></a>     # The general method would be inefficient for points on C0
<a name="line_121"></a>     x := [max(x[1],0),max(x[2],0),0,0];
<a name="line_122"></a>     r := sqrt(x[1]*x[1] + x[2]*x[2]);
<a name="line_123"></a>     this["x"] := x /~ r;
<a name="line_124"></a>   elif (constraint = CONSTRAINT_C1) then
<a name="line_125"></a>     # The general method would be inefficient for points on C1
<a name="line_126"></a>     x := [(x[1]+x[2])/2,(x[1]+x[2])/2,x[3],0];
<a name="line_127"></a>     r := sqrt(2*x[1]^2 + x[3]^2);
<a name="line_128"></a>     this["x"] := x /~ r;
<a name="line_129"></a>   else 
<a name="line_130"></a>    # We now do a Newton-Raphson procedure to find a nearby point on
<a name="line_131"></a>    # the surface EX.  The method for points on C3 and C5 is essentially
<a name="line_132"></a>    # the same as for interior points, except for a couple of extra 
<a name="line_133"></a>    # lines where we impose the boundary conditions.
<a name="line_134"></a>
<a name="line_135"></a>    iterations_left := this["max_iterations"];
<a name="line_136"></a>
<a name="line_137"></a>    x := this["x"];
<a name="line_138"></a>    r := sqrt(rho(x));
<a name="line_139"></a>    x := x /~ r;
<a name="line_140"></a>    gx := g0(x);
<a name="line_141"></a>    this["x"] := x;
<a name="line_142"></a>    this["fix_n"];
<a name="line_143"></a>    sndg := this["sndg"];
<a name="line_144"></a>    err := 1.;
<a name="line_145"></a>
<a name="line_146"></a>    while((err > this["tolerance"]) and (iterations_left > 0)) do 
<a name="line_147"></a>     pp := evalf(gx/sqrt(sndg));
<a name="line_148"></a>     if (pp >  0.1) then pp :=  0.1; fi;
<a name="line_149"></a>     if (pp < -0.1) then pp := -0.1; fi;
<a name="line_150"></a>
<a name="line_151"></a>     this["x"] := this["x"] -~ pp * this["n"];
<a name="line_152"></a>
<a name="line_153"></a>     if (constraint = CONSTRAINT_C3) then
<a name="line_154"></a>      this["x"] := map(abs,this["x"] *~ [0,1,1,-1]) *~ [0,1,1,-1];
<a name="line_155"></a>     fi;
<a name="line_156"></a>
<a name="line_157"></a>     if (constraint = CONSTRAINT_C5) then
<a name="line_158"></a>      this["x"] := map(abs,this["x"] *~ [1,0,1,-1]) *~ [1,0,1,-1];
<a name="line_159"></a>     fi;
<a name="line_160"></a>
<a name="line_161"></a>     r := sqrt(rho(this["x"]));
<a name="line_162"></a>     this["x"] := this["x"] /~ r;
<a name="line_163"></a>
<a name="line_164"></a>     this["fix_n"];
<a name="line_165"></a>     gx := evalf(g0(this["x"]));
<a name="line_166"></a>     sndg := this["sndg"];
<a name="line_167"></a>
<a name="line_168"></a>     err := abs(gx);
<a name="line_169"></a>
<a name="line_170"></a>     iterations_left := iterations_left - 1;
<a name="line_171"></a>    od;
<a name="line_172"></a>   fi;
<a name="line_173"></a>   NULL;
<a name="line_174"></a>  end
<a name="line_175"></a> ],
<a name="line_176"></a>
<a name="line_177"></a> ["Method","fix_n"::void,
<a name="line_178"></a>  "This method sets @this[\"n\"]@ to the normalisation of the gradient of $g$ at the point @this[\"x\"]@.  It uses the @simp()@ function, which simplifies symbolically unless we have any floating point subexpressions, in which case it evaluates numerically.",
<a name="line_179"></a>  proc(this)
<a name="line_180"></a>   local i,n,sndg,ndg,x;
<a name="line_181"></a>
<a name="line_182"></a>   x := this["x"];
<a name="line_183"></a>
<a name="line_184"></a>   n := simp(dg0(x));
<a name="line_185"></a>   sndg := simp(n[1]*n[1] + n[2]*n[2] + n[3]*n[3] + n[4]*n[4]);
<a name="line_186"></a>   ndg := simp(sqrt(sndg));
<a name="line_187"></a>   n := simp(n /~ ndg);
<a name="line_188"></a>
<a name="line_189"></a>   this["n"] := n;
<a name="line_190"></a>   this["sndg"] := sndg;
<a name="line_191"></a>   this["ndg"]  := ndg;
<a name="line_192"></a>   this["indg"] := simp(1/ndg);
<a name="line_193"></a>   NULL;
<a name="line_194"></a>  end
<a name="line_195"></a> ],
<a name="line_196"></a>
<a name="line_197"></a> ["Method","fix_uv"::void,
<a name="line_198"></a>  "This method sets @this[\"u\"]@ and @this[\"v\"]@ in such a way that @[this[\"x\"],this[\"n\"],this[\"u\"],this[\"v\"]]@ is an oriented orthonormal basis for $\\mathbb{R}^4$.",
<a name="line_199"></a>  proc(this)
<a name="line_200"></a>   local r,dp,uu,vv,t,constraint,x,n,u,v,u1,u2,u3,u4;
<a name="line_201"></a>
<a name="line_202"></a>   constraint := this["constraint"];
<a name="line_203"></a>   x := this["x"];
<a name="line_204"></a>   n := this["n"];
<a name="line_205"></a>   u := this["u"];
<a name="line_206"></a>   v := this["v"];
<a name="line_207"></a>
<a name="line_208"></a>   if (constraint = CONSTRAINT_C0) then
<a name="line_209"></a>    u := [-x[2],x[1],0,0];
<a name="line_210"></a>    v := [0,0,-2*a_E0,1 - 2*x[1]*x[1]];
<a name="line_211"></a>    vv := simplify(sqrt(v[3]*v[3] + v[4]*v[4]));
<a name="line_212"></a>    v := v /~ vv;
<a name="line_213"></a>   elif (constraint = CONSTRAINT_C1) then
<a name="line_214"></a>    u := [x[3]/sqrt(2),x[3]/sqrt(2),-x[1]*sqrt(2),0];
<a name="line_215"></a>    v := [2 - (1+1/a_E0^2)*x[3]*x[3],-2 + (1+1/a_E0^2)*x[3]*x[3],0,4*x[1]*x[3]/a_E0];
<a name="line_216"></a>    vv := simplify(sqrt(v[1]*v[1] + v[2]*v[2] + v[3]*v[3] + v[4]*v[4]));
<a name="line_217"></a>    v := v /~ vv;
<a name="line_218"></a>   elif (constraint = CONSTRAINT_C3) then
<a name="line_219"></a>    u2 := -a_E0*x[2]*x[2]*x[4]-x[3]*x[3]*x[3]+(a_E0^3+a_E0)*x[4]*x[3]*x[3]+
<a name="line_220"></a>	      ((3*a_E0^2+2)*x[4]*x[4]+a_E0^2)*x[3]-2*a_E0^3*x[4];
<a name="line_221"></a>    u3 := -2*x[2]*x[2]*x[2]*a_E0^2+((1-a_E0^2)*x[3]*x[3]+2*a_E0*x[3]*x[4]-2*a_E0^2*x[4]*x[4])*x[2];
<a name="line_222"></a>    u4 := x[2]*x[2]*x[2]*a_E0+(-2*a_E0*x[3]*x[3]+(-2*a_E0^2-2)*x[4]*x[3])*x[2];
<a name="line_223"></a>
<a name="line_224"></a>    u := simplify([0,u2,u3,u4]);
<a name="line_225"></a>    uu := simplify(sqrt(u[2]*u[2] + u[3]*u[3] + u[4]*u[4]));
<a name="line_226"></a>    u := simplify(u /~ uu);
<a name="line_227"></a>    v := [1,0,0,0];
<a name="line_228"></a>   elif (constraint = CONSTRAINT_C5) then
<a name="line_229"></a>    u1 := -x[3]*x[3]*x[3]-(a_E0^3+2*a_E0)*x[4]*x[3]*x[3]+((3*a_E0^2+2)*x[4]*x[4]+a_E0^2)*x[3]-
<a name="line_230"></a>	   a_E0*x[4]*x[4]*x[4]+(2*a_E0^3+a_E0)*x[4];
<a name="line_231"></a>    u3 := ((1+a_E0^2)*x[3]*x[3]-2*a_E0*x[3]*x[4]-2*a_E0^2)*x[1];
<a name="line_232"></a>    u4 := (3*a_E0*x[3]*x[3]-2*(1+a_E0^2)*x[4]*x[3]+a_E0*x[4]*x[4]-a_E0)*x[1];
<a name="line_233"></a>
<a name="line_234"></a>    u := simplify([u1,0,u3,u4]);
<a name="line_235"></a>    uu := simplify(sqrt(u[1]*u[1] + u[3]*u[3] + u[4]*u[4]));
<a name="line_236"></a>    u := simplify(u /~ uu);
<a name="line_237"></a>    v := [0,-1,0,0];
<a name="line_238"></a>   else
<a name="line_239"></a>    u := [1,1,1,1];
<a name="line_240"></a>    dp := add(x[t]*u[t],t=1..4);
<a name="line_241"></a>    u := simplify(u -~ dp *~ x);
<a name="line_242"></a>    dp := add(n[t]*u[t],t=1..4);
<a name="line_243"></a>    u := simplify(u -~ dp *~ n);
<a name="line_244"></a>    u := simplify(u /~ sqrt(add(u[t]^2,t=1..4)));
<a name="line_245"></a>    v := simplify([
<a name="line_246"></a>      -x[2]*n[3]*u[4]+x[2]*u[3]*n[4]-n[2]*u[3]*x[4]+n[2]*x[3]*u[4]-u[2]*x[3]*n[4]+u[2]*n[3]*x[4],
<a name="line_247"></a>       x[1]*n[3]*u[4]-x[1]*u[3]*n[4]-n[1]*x[3]*u[4]+n[1]*u[3]*x[4]+u[1]*x[3]*n[4]-u[1]*n[3]*x[4],
<a name="line_248"></a>      -x[1]*n[2]*u[4]+x[1]*u[2]*n[4]+n[1]*x[2]*u[4]-n[1]*u[2]*x[4]-u[1]*x[2]*n[4]+u[1]*n[2]*x[4],
<a name="line_249"></a>       x[1]*n[2]*u[3]-x[1]*u[2]*n[3]-n[1]*x[2]*u[3]+n[1]*u[2]*x[3]+u[1]*x[2]*n[3]-u[1]*n[2]*x[3]
<a name="line_250"></a>      ]);
<a name="line_251"></a>    v := simplify(v /~ sqrt(add(v[t]^2,t=1..4)));
<a name="line_252"></a>   fi;
<a name="line_253"></a>
<a name="line_254"></a>   this["u"] := simp(u);
<a name="line_255"></a>   this["v"] := simp(v);
<a name="line_256"></a>   NULL;
<a name="line_257"></a>  end
<a name="line_258"></a> ],
<a name="line_259"></a>
<a name="line_260"></a> ["Method","set_C0"::void,"This method sets the current point to lie on the curve $C_0$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_0$ contained in the fundamental domain $F_{16}$ starting with $v_6$ at $t=0$, and moving to $v_3$ at $t=1$.",
<a name="line_261"></a>  proc(this,t::scalar)
<a name="line_262"></a>   local theta;
<a name="line_263"></a>
<a name="line_264"></a>   this["constraint"] := CONSTRAINT_C0;
<a name="line_265"></a>   theta := simp(Pi/4 * (1 + t));
<a name="line_266"></a>   this["x"] := simp([cos(theta),sin(theta),0,0]);
<a name="line_267"></a>   this["fix"];
<a name="line_268"></a>   NULL;
<a name="line_269"></a>  end
<a name="line_270"></a> ],
<a name="line_271"></a>
<a name="line_272"></a> ["Method","set_C1"::void,"This method sets the current point to lie on the curve $C_1$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_1$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_6$ at $t=1$.",
<a name="line_273"></a>  proc(this,t::scalar)
<a name="line_274"></a>   local theta;
<a name="line_275"></a>
<a name="line_276"></a>   this["constraint"] := CONSTRAINT_C1;
<a name="line_277"></a>   theta := simp(Pi/2*t);
<a name="line_278"></a>   this["x"] := simp([sin(theta)/sqrt(2),sin(theta)/sqrt(2),cos(theta),0]);
<a name="line_279"></a>   this["fix"];
<a name="line_280"></a>   NULL;
<a name="line_281"></a>  end
<a name="line_282"></a> ],
<a name="line_283"></a>
<a name="line_284"></a> ["Method","set_C3"::void,"This method sets the current point to lie on the curve $C_3$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_3$ contained in the fundamental domain $F_{16}$ starting with $v_{11}$ at $t=0$, and moving to $v_3$ at $t=1$.",
<a name="line_285"></a>  proc(this,t::scalar)
<a name="line_286"></a>   local theta,C,S,u0,u1,u2,x2,x3,x4;
<a name="line_287"></a>
<a name="line_288"></a>   this["constraint"] := CONSTRAINT_C3;
<a name="line_289"></a>   theta := simp(Pi/2*t);
<a name="line_290"></a>   C := simp(cos(theta));
<a name="line_291"></a>   S := simp(sin(theta));
<a name="line_292"></a>
<a name="line_293"></a>   u0 := this["alpha2"] - 2*this["a"]^2*this["alpha0"] * C^2 + this["alpha3"] * C^4;
<a name="line_294"></a>   u1 := this["alpha0"] * S^2 + sqrt(u0);
<a name="line_295"></a>   u2 := this["alpha1"] + 2*this["a"]^2*S^2;
<a name="line_296"></a>   x2 := S * sqrt(2*u2/u1);
<a name="line_297"></a>   x3 := this["alpha4"] * C;
<a name="line_298"></a>   x4 := -x3*u2/(this["a"]*u1);
<a name="line_299"></a>
<a name="line_300"></a>   this["x"] := simp([0,x2,x3,x4]);
<a name="line_301"></a>
<a name="line_302"></a>   this["fix"];
<a name="line_303"></a>   NULL;
<a name="line_304"></a>  end
<a name="line_305"></a> ],
<a name="line_306"></a>
<a name="line_307"></a> ["Method","set_C5"::void,"This method sets the current point to lie on the curve $C_5$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_5$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_{11}$ at $t=1$.",
<a name="line_308"></a>  proc(this,t::scalar)
<a name="line_309"></a>   local theta,C,S,u0,u1,u2,x1,x3,x4;
<a name="line_310"></a>
<a name="line_311"></a>   this["constraint"] := CONSTRAINT_C5;
<a name="line_312"></a>   theta := simp(Pi*t);
<a name="line_313"></a>   C := simp(cos(theta));
<a name="line_314"></a>   S := simp(sin(theta));
<a name="line_315"></a>
<a name="line_316"></a>   u0 := this["alpha1"]/2*C^2 - this["alpha7"]*C + this["alpha8"];
<a name="line_317"></a>   u1 := this["alpha9"]*(1-C) + 4*this["a"];
<a name="line_318"></a>   u2 := this["alpha1"]*this["alpha5"]*(3-C);
<a name="line_319"></a>   x1 := -1/2*S*sqrt(u2/u0);
<a name="line_320"></a>   x3 := sqrt(this["a"]*u1/u0);
<a name="line_321"></a>   x4 := this["alpha5"]*(C-1)*x3/(4*this["a"]);
<a name="line_322"></a>
<a name="line_323"></a>   this["x"] := simp([x1,0,x3,x4]);
<a name="line_324"></a>
<a name="line_325"></a>   this["fix"];
<a name="line_326"></a>   NULL;
<a name="line_327"></a>  end
<a name="line_328"></a> ],
<a name="line_329"></a>
<a name="line_330"></a> ["Method","set_random"::void,"This sets the current point to a randomly generated point in $F_{16}$",
<a name="line_331"></a>  proc(this) 
<a name="line_332"></a>   this["set",CONSTRAINT_FREE,retract_F16_E(random_X_point())];
<a name="line_333"></a>  end
<a name="line_334"></a> ],
<a name="line_335"></a>
<a name="line_336"></a> NULL
<a name="line_337"></a>);
<a name="line_338"></a>
<a name="line_339"></a>######################################################################
<a name="line_340"></a>
<a name="line_341"></a><a name="CLASS_E_sample_point"></a><span style="color:red">#@ CLASS: E_sample_point
</span><a name="line_342"></a>
<a name="line_343"></a>`Class/Declare`("E_sample_point",
<a name="line_344"></a> "An instance of this class represents a point in a triangular face of a domain of type @E@.  In addition to the usual data for a point in such a domain, it has some additional fields that only make sense relative to the containing face.",
<a name="line_345"></a>
<a name="line_346"></a> ["Extends","E_point"],
<a name="line_347"></a>
<a name="line_348"></a> ["Field","barycentric_coords"::list(scalar),
<a name="line_349"></a>  "The (generalised) barycentric coordinates of the point, relative to the containing face.  This is a list of three nonnegative scalars, whose sum is one."
<a name="line_350"></a> ],
<a name="line_351"></a>
<a name="line_352"></a> ["Field","ibj"::scalar = 0,
<a name="line_353"></a>  "This field is the Jacobian of the inverse of the barycentric coordinate map.  (TODO: clarify the normalisation conditions.)"
<a name="line_354"></a> ],
<a name="line_355"></a>
<a name="line_356"></a> ["Field","quadrature_weight"::scalar,
<a name="line_357"></a>  "This will be set in such a way that the integral (with respect to metric area) of a function on the face can be approximated by the sum of the values at the sample points multiplied by the corresponding quadrature weights"
<a name="line_358"></a> ]
<a name="line_359"></a>);
<a name="line_360"></a>
<a name="line_361"></a>######################################################################
<a name="line_362"></a>
<a name="line_363"></a><a name="CLASS_E_edge"></a><span style="color:red">#@ CLASS: E_edge
</span><a name="line_364"></a>
<a name="line_365"></a>`Class/Declare`(
<a name="line_366"></a> "E_edge",
<a name="line_367"></a> "",
<a name="line_368"></a> ["Extends","domain_edge"],
<a name="line_369"></a>
<a name="line_370"></a> ["Field","hyperbolic_length"::scalar],
<a name="line_371"></a>
<a name="line_372"></a> ["Constructor","",
<a name="line_373"></a>  proc(this,P0::E_point,P1::E_point)
<a name="line_374"></a>   this["end"] := table();
<a name="line_375"></a>   this["set",P0,P1];
<a name="line_376"></a>  end
<a name="line_377"></a> ]
<a name="line_378"></a>);
<a name="line_379"></a>
<a name="line_380"></a>#######################################################################
<a name="line_381"></a>
<a name="line_382"></a><a name="CLASS_E_face"></a><span style="color:red">#@ CLASS: E_face
</span><a name="line_383"></a>
<a name="line_384"></a>`Class/Declare`(
<a name="line_385"></a> "E_face",
<a name="line_386"></a> "",
<a name="line_387"></a> ["Extends","domain_face"],
<a name="line_388"></a> ["Field","samples"::table,"This is a table indexed by some points in the 2-simplex $\\Delta_2$.  The entries are instances of the class @E_sample_point@.  Typically we will fix a triangle quadrature rule @Q@, with points $t_i$ say.  The @samples@ table will have indices $t_i$, and the corresponding entry will represent a point $u_i\\in EX^*$ with barycentric coordinates $t_i$ with respect to this face.  This is set up by the @create_samples@ method."],
<a name="line_389"></a> ["Field","sample_list"::list,"This contains the same @E_sample_point@ objects as the @samples@ table, but organised as a list.  This is set up by the @create_samples@ method."],
<a name="line_390"></a> ["Field","total_area"::scalar = 0,"The area of this face, with respect to the metric on $EX^*$ inherited from the standard metric on $S^3$.  This is calculated by the @create_samples@ method."],
<a name="line_391"></a> ["Field","total_curvature"::scalar = 0,"The integral of the Gaussian curvature function over this face.  This is calculated by the @create_samples@ method."],
<a name="line_392"></a> ["Field","barycentric_table","obsolete"],
<a name="line_393"></a> 
<a name="line_394"></a> ["Constructor","",
<a name="line_395"></a>  proc(this,S0::E_edge,S1::E_edge,S2::E_edge)
<a name="line_396"></a>   local C;
<a name="line_397"></a>
<a name="line_398"></a>   this["corner"] := table();
<a name="line_399"></a>   this["side"] := table();
<a name="line_400"></a>   this["samples"] := table();
<a name="line_401"></a>   this["set",S0,S1,S2];
<a name="line_402"></a>   C := eval(this["corner"]);
<a name="line_403"></a>  end
<a name="line_404"></a> ],
<a name="line_405"></a>
<a name="line_406"></a> ["Method","create_samples"::void,
<a name="line_407"></a>  "This method sets up the fields @samples@, @samples_list@, @total_area@ and @total_curvature@, as described above.",
<a name="line_408"></a>  proc(this,Q::triangle_quadrature_rule)
<a name="line_409"></a>   local A,F,tt,ttt,x,xt,P,i,j,k,V,L;
<a name="line_410"></a>
<a name="line_411"></a>   this["samples"] := table():
<a name="line_412"></a>
<a name="line_413"></a>   A := [this["corner"][0]["x"],
<a name="line_414"></a>         this["corner"][1]["x"],
<a name="line_415"></a>	 this["corner"][2]["x"]];
<a name="line_416"></a>
<a name="line_417"></a>   L := [];
<a name="line_418"></a>   this["total_area"] := 0;
<a name="line_419"></a>   this["total_curvature"] := 0;
<a name="line_420"></a>
<a name="line_421"></a>   F := barycentric_inverse_F(A);
<a name="line_422"></a>
<a name="line_423"></a>   for i from 1 to Q["num_points"] do
<a name="line_424"></a>    tt := Q["points"][i];
<a name="line_425"></a>    P := `new/E_sample_point`();
<a name="line_426"></a>    P["set",CONSTRAINT_FREE,barycentric_inverse(A,tt,F)];
<a name="line_427"></a>    P["ibj"] := simp(1/barycentric_jacobian(A,P["x"]));
<a name="line_428"></a>    P["quadrature_weight"] := simp(P["ibj"] * Q["weights"][i]); 
<a name="line_429"></a>    this["samples"][op(tt)] := eval(P);
<a name="line_430"></a>    L := [op(L),eval(P)];
<a name="line_431"></a>    this["total_area"] := this["total_area"] + P["quadrature_weight"];
<a name="line_432"></a>    this["total_curvature"] := this["total_curvature"] + 
<a name="line_433"></a>      simp(P["quadrature_weight"] * P["curvature"]);
<a name="line_434"></a>   od;
<a name="line_435"></a>
<a name="line_436"></a>   this["sample_list"] := L;
<a name="line_437"></a>   NULL;
<a name="line_438"></a>  end
<a name="line_439"></a> ],
<a name="line_440"></a>
<a name="line_441"></a> ["Method","check","This checks the correctness of the sample points.  It returns an offset error (which measures the failure of the points to lie exactly on $EX^*$) and a barycentric error (which measures the failure of the barycentric coordinates to be equal to the indices in the @samples@ table).",
<a name="line_442"></a>  proc(this)
<a name="line_443"></a>   local a1,a2,a3,e,x0,x1,x2,t1,tt,i,
<a name="line_444"></a>	 barycentric_err,barycentric_worst,
<a name="line_445"></a>	 interpolation_err,interpolation_worst,
<a name="line_446"></a>	 offset_err,offset_worst,
<a name="line_447"></a>	 F16_err,F16_worst;
<a name="line_448"></a>
<a name="line_449"></a>   a1 := this["corner"][0]["x"];
<a name="line_450"></a>   a2 := this["corner"][1]["x"];
<a name="line_451"></a>   a3 := this["corner"][2]["x"];
<a name="line_452"></a>
<a name="line_453"></a>   barycentric_worst := NULL;
<a name="line_454"></a>   offset_worst := NULL;
<a name="line_455"></a>   F16_worst := NULL;
<a name="line_456"></a>
<a name="line_457"></a>   barycentric_err := 0;
<a name="line_458"></a>   offset_err := 0;
<a name="line_459"></a>   F16_err := 0;
<a name="line_460"></a>   
<a name="line_461"></a>   for tt in indices(this["samples"]) do
<a name="line_462"></a>    x0 := this["samples"][op(tt)]["x"];
<a name="line_463"></a>    e := max(abs(rho(x0)-1),abs(g_01(x0)));
<a name="line_464"></a>    if (e > offset_err) then
<a name="line_465"></a>     offset_err := e;
<a name="line_466"></a>     offset_worst := tt;
<a name="line_467"></a>    fi;
<a name="line_468"></a>
<a name="line_469"></a>    e := abs(min(evalf([0,x0[1],x0[2],x0[3],g_10(x0)])));
<a name="line_470"></a>    if (e > F16_err) then
<a name="line_471"></a>     F16_err := e;
<a name="line_472"></a>     F16_worst := tt;
<a name="line_473"></a>    fi;
<a name="line_474"></a>    
<a name="line_475"></a>    t1 := barycentric_coords([a1,a2,a3],x0);
<a name="line_476"></a>    e := d3f(tt,t1);
<a name="line_477"></a>    if (e > barycentric_err) then
<a name="line_478"></a>     barycentric_err := e;
<a name="line_479"></a>     barycentric_worst := tt;
<a name="line_480"></a>    fi;
<a name="line_481"></a>   od:
<a name="line_482"></a>
<a name="line_483"></a>   return [barycentric_err,barycentric_worst,
<a name="line_484"></a>           offset_err,offset_worst,
<a name="line_485"></a>	   F16_err,F16_worst];
<a name="line_486"></a>  end
<a name="line_487"></a> ],
<a name="line_488"></a>
<a name="line_489"></a> ["Method","plot_x","",
<a name="line_490"></a>  proc(this,f,vertical_range := -2..2)
<a name="line_491"></a>   local S;
<a name="line_492"></a>   S := eval(this["samples"]);
<a name="line_493"></a>   display(
<a name="line_494"></a>    seq(point([op(triangle_proj(t0)),f(S[op(t0)]["x"])],colour=red),
<a name="line_495"></a>     t0 in [indices(S)]),
<a name="line_496"></a>    triangle_axes(vertical_range),
<a name="line_497"></a>    axes=none,scaling=constrained
<a name="line_498"></a>   );
<a name="line_499"></a>  end
<a name="line_500"></a> ],
<a name="line_501"></a>
<a name="line_502"></a> ["Method","plot_z","",
<a name="line_503"></a>  proc(this,f,z_range := -2..2)
<a name="line_504"></a>   this["plot_x",(u) -> f(z_proj1(u))];
<a name="line_505"></a>  end
<a name="line_506"></a> ],
<a name="line_507"></a> 
<a name="line_508"></a> ["Method","plot_x_ibj","",
<a name="line_509"></a>  proc(this,f,vertical_range := -2..2)
<a name="line_510"></a>   local S;
<a name="line_511"></a>   S := eval(this["samples"]);
<a name="line_512"></a>   display(
<a name="line_513"></a>    seq(point([op(triangle_proj(t0)),f(S[op(t0)]["x"]) * S[op(t0)]["ibj"]],colour=red),
<a name="line_514"></a>     t0 in [indices(S)]),
<a name="line_515"></a>    triangle_axes(vertical_range),
<a name="line_516"></a>    axes=none,scaling=constrained
<a name="line_517"></a>   );
<a name="line_518"></a>  end
<a name="line_519"></a> ],
<a name="line_520"></a>
<a name="line_521"></a> ["Method","plot_z_ibj","",
<a name="line_522"></a>  proc(this,f,z_range := -2..2)
<a name="line_523"></a>   this["plot_x",(u) -> f(z_proj1(u))];
<a name="line_524"></a>  end
<a name="line_525"></a> ]
<a name="line_526"></a>);
<a name="line_527"></a>
<a name="line_528"></a>######################################################################
<a name="line_529"></a>
<a name="line_530"></a><a name="CLASS_E_grid"></a><span style="color:red">#@ CLASS: E_grid
</span><a name="line_531"></a>
<a name="line_532"></a>`Class/Declare`(
<a name="line_533"></a> "E_grid",
<a name="line_534"></a> "",
<a name="line_535"></a> ["Extends","grid"],
<a name="line_536"></a> ["Field","triangle_quadrature_rule"],
<a name="line_537"></a> ["Field","int_table"::table,"This is a table indexed by triples $(i,j,k)$; the values are the integrals over $F_{16}$ of $z_1^iz_2^j|n|^k$"],
<a name="line_538"></a>
<a name="line_539"></a> ["Constructor",
<a name="line_540"></a>  "",
<a name="line_541"></a>  proc(this)
<a name="line_542"></a>   this["points"] := table();
<a name="line_543"></a>   this["edges"] := table();
<a name="line_544"></a>   this["faces"] := table();
<a name="line_545"></a>   this["edges_by_ends"] := table();
<a name="line_546"></a>   this["faces_by_corners"] := table();
<a name="line_547"></a>   this["int_table"] := table();
<a name="line_548"></a>   this["domain"] := E_domain;
<a name="line_549"></a>  end
<a name="line_550"></a> ],
<a name="line_551"></a>
<a name="line_552"></a> ["Method","create_samples"::void,"This invokes the @create_samples@ method for each face.",
<a name="line_553"></a>  proc(this)
<a name="line_554"></a>   local i,n,F;
<a name="line_555"></a>   n := this["num_faces"];
<a name="line_556"></a>   for i from 0 to n-1 do
<a name="line_557"></a>    userinfo(6,genus2,sprintf("Creating samples for face %d/%d",i,n));
<a name="line_558"></a>    F := eval(this["faces"][i]);
<a name="line_559"></a>    F["create_samples",this["triangle_quadrature_rule"]];
<a name="line_560"></a>   od;
<a name="line_561"></a>   NULL;
<a name="line_562"></a>  end
<a name="line_563"></a> ],
<a name="line_564"></a>
<a name="line_565"></a> ["Method","int_x",
<a name="line_566"></a>  "The argument $f$ is assumed to be a polynomial in $x_1,\\dotsc,x_4$.  The method returns an approximation to the integral over $EX(a)$ of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Here $n$ is the gradient of $g$.",
<a name="line_567"></a>  proc(this,f,k_)
<a name="line_568"></a>   local f1;
<a name="line_569"></a>   f1 := NF_z(expand(add(act_A[T](f),T in G16)));
<a name="line_570"></a>   return this["int_z",f1,args[2..-1]];
<a name="line_571"></a>  end
<a name="line_572"></a> ],
<a name="line_573"></a>
<a name="line_574"></a> ["Method","int_z",
<a name="line_575"></a>  "The argument $f$ is assumed to be an expression in $z_1$ and $z_2$.  The method returns an approximation to the integral over F16 of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Note that this is 1/16 times the integral over $EX(a)$.",
<a name="line_576"></a>  proc(this,f,k_)
<a name="line_577"></a>   local J,i,F,tt,P,f0,k;
<a name="line_578"></a>
<a name="line_579"></a>   J := 0;
<a name="line_580"></a>   k := `if`(nargs > 2,k_,0);
<a name="line_581"></a>
<a name="line_582"></a>   for i in indices(this["faces"]) do
<a name="line_583"></a>    F := eval(this["faces"][op(i)]);
<a name="line_584"></a>    for tt in indices(F["samples"]) do
<a name="line_585"></a>     P := eval(F["samples"][op(tt)]);
<a name="line_586"></a>     f0 := subs({z[1]=P["z"][1],z[2]=P["z"][2]},f);
<a name="line_587"></a>     J := J + f0 * P["quadrature_weight"] * P["ndg"]^k;
<a name="line_588"></a>    od;
<a name="line_589"></a>   od;
<a name="line_590"></a>
<a name="line_591"></a>   return(J);
<a name="line_592"></a>  end
<a name="line_593"></a> ],
<a name="line_594"></a>
<a name="line_595"></a> ["Method","set_int_table","This sets one value in @int_table@",
<a name="line_596"></a>  proc(this,i,j,k_)
<a name="line_597"></a>   local k;
<a name="line_598"></a>   k := `if`(nargs > 3, k_, 0);
<a name="line_599"></a>   this["int_table"][i,j,k] := this["int_z",z[1]^i*z[2]^j,k];
<a name="line_600"></a>  end
<a name="line_601"></a> ],
<a name="line_602"></a>
<a name="line_603"></a> ["Method","int_z_by_table","This assumes that $f$ is a polynomial in $z_1$ and $z_2$.  It calculates the integral of $f$ over $F_{16}$ by looking up the integrals of the individual monomials in @int_table@.  If any of the required integrals are missing from @int_table@, then they will be calculated and saved there.",
<a name="line_604"></a>  proc(this,f,k_)
<a name="line_605"></a>   local f0,k,n1,n2,i1,i2,b,c,J;
<a name="line_606"></a>   f0 := expand(f);
<a name="line_607"></a>   k := `if`(nargs > 2,k_,0);
<a name="line_608"></a>
<a name="line_609"></a>   n1 := degree(f0,z[1]);
<a name="line_610"></a>   n2 := degree(f0,z[2]);
<a name="line_611"></a>   J := 0;
<a name="line_612"></a>
<a name="line_613"></a>   for i1 from 0 to n1 do
<a name="line_614"></a>    for i2 from 0 to n2 do
<a name="line_615"></a>     c := coeff(coeff(f0,z[1],i1),z[2],i2);
<a name="line_616"></a>     if c <> 0 then
<a name="line_617"></a>      b := this["int_table"][i1,i2,k];
<a name="line_618"></a>      if not(type(b,numeric)) then
<a name="line_619"></a>       this["set_int_table",i1,i2,k];
<a name="line_620"></a>       b := this["int_table"][i1,i2,k];
<a name="line_621"></a>      fi;
<a name="line_622"></a>      J := J + b * c;
<a name="line_623"></a>     fi;
<a name="line_624"></a>    od;
<a name="line_625"></a>   od;
<a name="line_626"></a>   return(J);
<a name="line_627"></a>  end
<a name="line_628"></a> ],
<a name="line_629"></a>
<a name="line_630"></a> ["Method","set_max_deg"::void,"Calculate and save integrals for all monomials in $z_1$ and $z_2$ of degree at most $d$",
<a name="line_631"></a>  proc(this,d::posint)
<a name="line_632"></a>   local i,j,m,u;
<a name="line_633"></a>
<a name="line_634"></a>   for m from 0 to d do
<a name="line_635"></a>    for i from 0 to m do
<a name="line_636"></a>     j := m - i;
<a name="line_637"></a>     u := z[1]^i * z[2]^j;
<a name="line_638"></a>     userinfo(7,genus2,sprintf("Integrating %A",u));
<a name="line_639"></a>     this["int_z_by_table",u];
<a name="line_640"></a>    od;
<a name="line_641"></a>   od:
<a name="line_642"></a>   NULL;
<a name="line_643"></a>  end
<a name="line_644"></a> ],
<a name="line_645"></a>
<a name="line_646"></a> ["Method","total_area","This returns the total area of $F_{16}$",
<a name="line_647"></a>  proc(this)
<a name="line_648"></a>   add(this["faces"][i]["total_area"],i=0..this["num_faces"]-1);
<a name="line_649"></a>  end
<a name="line_650"></a> ],
<a name="line_651"></a>
<a name="line_652"></a> ["Method","total_curvature","This returns the integral of the curvature over $F_{16}$",
<a name="line_653"></a>  proc(this)
<a name="line_654"></a>   add(this["faces"][i]["total_curvature"],i=0..this["num_faces"]-1);
<a name="line_655"></a>  end
<a name="line_656"></a> ],
<a name="line_657"></a>
<a name="line_658"></a> ["Method","curvature_error","If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.",
<a name="line_659"></a>  proc(this)
<a name="line_660"></a>   evalf(Pi/4 + this["total_curvature"]);
<a name="line_661"></a>  end
<a name="line_662"></a> ],
<a name="line_663"></a>
<a name="line_664"></a> ["Method","stokes_error","Here @ff@ should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of the exterior derivative of $f_1\\alpha_1+f_2\\alpha_2$, where the forms $\\alpha_i$ are defined in @embedded/roothalf/forms.mpl@.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.",
<a name="line_665"></a>  proc(this,ff)
<a name="line_666"></a>   if `class/E_point`["StaticFieldValue"]["a"] <> 1/sqrt(2) then
<a name="line_667"></a>    return(FAIL);
<a name="line_668"></a>   fi;
<a name="line_669"></a>   
<a name="line_670"></a>   this["int_z",stokes_alpha(ff)];
<a name="line_671"></a>  end
<a name="line_672"></a> ]
<a name="line_673"></a>);
<a name="line_674"></a>
<a name="line_675"></a>######################################################################
<a name="line_676"></a>
<a name="line_677"></a><span style="color:red">#@ E_domain
</span><a name="line_678"></a>
<a name="line_679"></a>E_domain := `new/domain`():
<a name="line_680"></a>E_domain["set_point_class","E_point"]:
<a name="line_681"></a>E_domain["set_edge_class" ,"E_edge" ]:
<a name="line_682"></a>E_domain["set_face_class" ,"E_face" ]:
<a name="line_683"></a>E_domain["set_grid_class" ,"E_grid" ]:
<a name="line_684"></a>
<a name="line_685"></a>if (type(a_E0,realcons)) then
<a name="line_686"></a> `new/E_point`()["set_a",a_E0];
<a name="line_687"></a>fi:
<a name="line_688"></a>
<a name="line_689"></a>######################################################################
<a name="line_690"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/E_quadrature.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_E_quadrature_rule"></a><span style="color:red">#@ CLASS: E_quadrature_rule
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("E_quadrature_rule",
<a name="line_4"></a> "An instance of this class represents a quadrature rule for approximate integration of functions on $EX^*$.  Essentially, such a rule consists of a list of points $p_i$ in the fundamental domain $F_{16}$, together with weights $w_i\\geq 0$.  The integral over $F_{16}$ of a function $f$ is approximately $\\sum_i w_i f(p_i)$.  Thus, the integral over $EX^*$ is $\\sum_i\\sum_{g\\in G}w_if(g.p_i)$.\n\n This class also has fields and methods designed to allow us to measure and improve the accuracy of the quadrature rule.  Specifically, suppose we have calculated the integrals of some monomials $z_1^iz_2^j$ by some other method.  We can then list these monomials in the @test_monomials@ field, and their integrals in the @test_integrals@ field.  Various methods will then try to ensure that our quadrature rule gives the correct answer on those monomials.",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","num_points"::integer = 0,"Number of evaluation points"],
<a name="line_7"></a>
<a name="line_8"></a> ["Field","points"::table,"The list of evaluation points.  This is represented as a table indexed by natural numbers (starting at 0), and each point is represented as an object of the class @E_point@ defined in the file @E_domain.mpl@"],
<a name="line_9"></a>
<a name="line_10"></a> ["Field","weights"::table,"The list of weights, represented as a table indexed by natural numbers."],
<a name="line_11"></a>
<a name="line_12"></a> ["Field","num_test_monomials"::integer = 0],
<a name="line_13"></a>
<a name="line_14"></a> ["Field","test_monomials"::table,
<a name="line_15"></a>   "The list of test monomials, represented as a table indexed by natural numbers."],
<a name="line_16"></a>
<a name="line_17"></a> ["Field","test_integrals"::table,
<a name="line_18"></a>   "The list of integrals over $F_{16}$ of test monomials, represented as a table indexed by natural numbers.  This can be used if we have calculated the relevant integrals by some other means.  If not, this field should be null."],
<a name="line_19"></a>
<a name="line_20"></a> ["Field","test_monomial_values"::table,
<a name="line_21"></a>   "This is a table @T@ such that @T[i,j]@ is the value of the $i$'th test monomial $m_i$ at the $j$'th evaluation point $p_j$.  It should be set using the @set_monomial_values@ method."],
<a name="line_22"></a>
<a name="line_23"></a> ["Field","test_monomial_diff_values"::table,
<a name="line_24"></a>   "This is a table @T@ such that @T[i,j,0]@ and @T[i,j,1]@ measure the derivatives of $m_i$ at the point $p_j$.  In more detail, $p_j$ is stored as an instance of the class @E_point@, so it comes packaged with two tangent vectors $u_j$ and $v_j$; the entries @T[i,j,0]@ and @T[i,j,1]@ are the derivatives in these directions.  If $p_j$ is in the interior of $F_{16}$ then $u_j$ and $v_j$ will form an oriented orthonormal frame.  If $p_j$ is on an edge of $F_{16}$ then $u_j$ will be a unit vector pointing along the edge, and $v_j$ will be zero.  If $p_j$ is at a corner then both $u_j$ and $v_j$ will be zero."
<a name="line_25"></a> ],
<a name="line_26"></a>
<a name="line_27"></a> ["Field","errors"::table],
<a name="line_28"></a> ["Field","total_square_error" = 0],
<a name="line_29"></a>
<a name="line_30"></a> ["Field","eval_det"::RR1,
<a name="line_31"></a>  "Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the @set_eval_det@ method will set the @eval_det@ field to be the determinant of the $n\\times n$ matrix of values of the first $n$ test monomials at the evaluation points.  Some theory developed in a slightly different context suggests that it is desirable to adjust the evaluation points to make this determinant as large as possible."
<a name="line_32"></a> ],
<a name="line_33"></a>
<a name="line_34"></a> ["Field","eval_det_diff"::table,
<a name="line_35"></a>  "Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the @set_eval_det_diff@ method will set the @eval_det_diff@ field to be a table @T@ containing information about how @eval_det@ changes as the evaluation points are moved.  In more detail, @T[j,0]@ is the derivative of @eval_det@ if $p_j$ is moved in the direction $u_j$, and @T[j,1]@ is the derivative of @eval_det@ if $p_j$ is moved in the direction $v_j$."
<a name="line_36"></a> ],
<a name="line_37"></a>
<a name="line_38"></a> ["Constructor","",
<a name="line_39"></a>  proc(this)
<a name="line_40"></a>   local f;
<a name="line_41"></a>
<a name="line_42"></a>   for f in ["points",
<a name="line_43"></a>             "weights",
<a name="line_44"></a>             "test_monomials",
<a name="line_45"></a>             "test_monomial_values",
<a name="line_46"></a>             "test_monomial_diff_values",
<a name="line_47"></a>             "errors"] do 
<a name="line_48"></a>    this[f] := table();
<a name="line_49"></a>   od;
<a name="line_50"></a>
<a name="line_51"></a>   this["test_integrals"] := NULL;
<a name="line_52"></a>   this["eval_det_diff"] := NULL;
<a name="line_53"></a>  end
<a name="line_54"></a> ],
<a name="line_55"></a>
<a name="line_56"></a> ["Method","clone"::E_quadrature_rule,
<a name="line_57"></a>  "Returns a cloned copy of this quadrature rule",
<a name="line_58"></a>  proc(this)
<a name="line_59"></a>   local Q,i,f;
<a name="line_60"></a>
<a name="line_61"></a>   Q := `new/E_quadrature_rule`();
<a name="line_62"></a>   Q["num_points"] := this["num_points"];
<a name="line_63"></a>   Q["num_test_monomials"] := this["num_test_monomials"];
<a name="line_64"></a>
<a name="line_65"></a>   for i from 0 to this["num_points"]-1 do
<a name="line_66"></a>    Q["points"][i] := eval(this["points"][i]["clone"]);
<a name="line_67"></a>   od;
<a name="line_68"></a>
<a name="line_69"></a>   for f in ["weights",
<a name="line_70"></a>             "test_monomials",
<a name="line_71"></a>             "test_integrals",
<a name="line_72"></a>             "test_monomial_values",
<a name="line_73"></a>             "test_monomial_diff_values",
<a name="line_74"></a>             "errors",
<a name="line_75"></a>             "eval_det_diff"] do 
<a name="line_76"></a>    if this[f] = NULL then
<a name="line_77"></a>     Q[f] := NULL;
<a name="line_78"></a>    else
<a name="line_79"></a>     Q[f] := copy(this[f]);
<a name="line_80"></a>    fi;
<a name="line_81"></a>   od;
<a name="line_82"></a>
<a name="line_83"></a>   return eval(Q);
<a name="line_84"></a>  end
<a name="line_85"></a> ],
<a name="line_86"></a>
<a name="line_87"></a> ["Method","degrees_of_freedom"::integer,
<a name="line_88"></a>  "Some of the evaluation points lie in the interior of $F_{16}$ and so have two degrees of freedom to move.  Some points may lie on an  edge or at a corner, so that they have one or zero degrees of freedom.  This methd returns the total number of degrees of freedom for all evaluation points.",
<a name="line_89"></a>  proc(this)
<a name="line_90"></a>   local dof,i,P,c;
<a name="line_91"></a>
<a name="line_92"></a>   dof := 0;
<a name="line_93"></a>   for i from 0 to this["num_points"]-1 do
<a name="line_94"></a>    P := eval(this["points"][i]);
<a name="line_95"></a>    c := P["constraint"];
<a name="line_96"></a>    if c = CONSTRAINT_FREE then
<a name="line_97"></a>     dof := dof + 2;
<a name="line_98"></a>    elif c < CONSTRAINT_FIXED then
<a name="line_99"></a>     dof := dof + 1;
<a name="line_100"></a>    fi;
<a name="line_101"></a>   od;
<a name="line_102"></a>
<a name="line_103"></a>   return dof;
<a name="line_104"></a>  end
<a name="line_105"></a> ],
<a name="line_106"></a>
<a name="line_107"></a> ["Method","choose_random_points"::void,
<a name="line_108"></a>  "This method randomly chooses $n$ evaluation points in the interior of $F_{16}$, and gives them all the same weight.",
<a name="line_109"></a>  proc(this,n)
<a name="line_110"></a>   local i,P;
<a name="line_111"></a>
<a name="line_112"></a>   this["num_points"] := n;
<a name="line_113"></a>   this["points"] := table();
<a name="line_114"></a>   this["weights"] := table();
<a name="line_115"></a>
<a name="line_116"></a>   for i from 0 to n-1 do
<a name="line_117"></a>    P := `new/E_point`();
<a name="line_118"></a>    P["set_random"];
<a name="line_119"></a>    this["points"][i] := eval(P): 
<a name="line_120"></a>    this["weights"][i] := 1.171882066198705389190745405111444384076232479768421659034323598323228171698800702578886902713314708/n;
<a name="line_121"></a>   od:
<a name="line_122"></a>
<a name="line_123"></a>   this["set_monomial_values"];
<a name="line_124"></a>   this["set_eval_det"];
<a name="line_125"></a>   NULL;
<a name="line_126"></a>  end
<a name="line_127"></a> ],
<a name="line_128"></a>
<a name="line_129"></a> ["Method","adjust"::void,"",
<a name="line_130"></a>  proc(this,t,offset_)
<a name="line_131"></a>   local i,j,P,c;
<a name="line_132"></a>
<a name="line_133"></a>   i := `if`(nargs > 2,offset_,0);
<a name="line_134"></a>   for j from 0 to this["num_points"]-1 do
<a name="line_135"></a>    P := eval(this["points"][j]);
<a name="line_136"></a>    c := P["constraint"];
<a name="line_137"></a>    if c = CONSTRAINT_FREE then
<a name="line_138"></a>     P["adjust",t[i],t[i+1]];
<a name="line_139"></a>     i := i+2;
<a name="line_140"></a>    elif c < CONSTRAINT_FIXED then
<a name="line_141"></a>     P["adjust",t[i]];
<a name="line_142"></a>     i := i+1;
<a name="line_143"></a>    fi;
<a name="line_144"></a>   od;
<a name="line_145"></a>
<a name="line_146"></a>   this["set_monomial_values"];
<a name="line_147"></a>   NULL;
<a name="line_148"></a>  end
<a name="line_149"></a> ],
<a name="line_150"></a>
<a name="line_151"></a> ["Method","adjust_randomly"::void,"",
<a name="line_152"></a>  proc(this,scale_)
<a name="line_153"></a>   local scale,r,i,t;
<a name="line_154"></a>   scale := `if`(nargs > 1, scale_, 0.1);
<a name="line_155"></a>   r := () -> 0.001 * rand(-1000..1000)();
<a name="line_156"></a>   t := [seq(scale * r(),i=1..this["degrees_of_freedom"])];
<a name="line_157"></a>   this["adjust",t,1];
<a name="line_158"></a>  end
<a name="line_159"></a> ],
<a name="line_160"></a>
<a name="line_161"></a> ["Method","add_new_point","Add a new evaluation point with the specified coordinates",
<a name="line_162"></a>  proc(this,x0::[scalar,scalar,scalar,scalar])
<a name="line_163"></a>   local k,P;
<a name="line_164"></a>
<a name="line_165"></a>   P := `new/E_point`();
<a name="line_166"></a>   P["set",CONSTRAINT_FREE,x0];
<a name="line_167"></a>   k := this["num_points"];
<a name="line_168"></a>   this["points"][k] := eval(P);
<a name="line_169"></a>   this["weights"][k] := 0;
<a name="line_170"></a>   this["num_points"] := k+1;
<a name="line_171"></a>   this["set_monomial_values"];
<a name="line_172"></a>   this["set_eval_det"];
<a name="line_173"></a>  end
<a name="line_174"></a> ],
<a name="line_175"></a>
<a name="line_176"></a> ["Method","set_max_deg"::void,"Set the list of test monomials to be the list of all monomials of total degree less than or equal to the argument @max_deg@.  Also, calculate the corresponding test integrals using the @E_grid@ object supplied as the @grid@ argument.  (This may be slow.)",
<a name="line_177"></a>  proc(this,max_deg,grid::E_grid)
<a name="line_178"></a>   local i,j,k,m;
<a name="line_179"></a>
<a name="line_180"></a>   this["test_monomials"] := table();
<a name="line_181"></a>   this["test_integrals"] := table();
<a name="line_182"></a>   k := 0;
<a name="line_183"></a>   for m from 0 to max_deg do
<a name="line_184"></a>    for i from 0 to m do
<a name="line_185"></a>     j := m - i;
<a name="line_186"></a>     this["test_monomials"][k] := z[1]^i * z[2]^j;
<a name="line_187"></a>     userinfo(7,genus2,sprintf("Integrating %A",this["test_monomials"][k]));
<a name="line_188"></a>     this["test_integrals"][k] := grid["int_z_by_table",this["test_monomials"][k]];
<a name="line_189"></a>     k := k+1;
<a name="line_190"></a>    od;
<a name="line_191"></a>   od:
<a name="line_192"></a>   this["num_test_monomials"] := k;
<a name="line_193"></a>   this["set_monomial_values"];
<a name="line_194"></a>   NULL;
<a name="line_195"></a>  end
<a name="line_196"></a> ],
<a name="line_197"></a>
<a name="line_198"></a> ["Method","int_z"::scalar,"Integrate @f@, which should be an expression involving $z_1$ and $z_2$.",
<a name="line_199"></a>  proc(this,f)
<a name="line_200"></a>   local i,P,J;
<a name="line_201"></a>   J := 0;
<a name="line_202"></a>   for i from 0 to this["num_points"]-1 do
<a name="line_203"></a>    P := eval(this["points"][i]);
<a name="line_204"></a>    J := evalf(J + this["weights"][i] * subs({z[1]=P["z"][1],z[2]=P["z"][2]},f));
<a name="line_205"></a>   od;
<a name="line_206"></a>   return(J);
<a name="line_207"></a>  end
<a name="line_208"></a> ],
<a name="line_209"></a>
<a name="line_210"></a> ["Method","set_monomial_values"::void,"Calculate the values and derivatives of all the test monomials at the evaluation points.",
<a name="line_211"></a>  proc(this)
<a name="line_212"></a>   local i,j,k,P,z1,z2,z1u,z1v,z2u,z2v,m,n,PP,Px,Pz,Pu,Pv,dzdx,xr,TMV,TMDV;
<a name="line_213"></a>
<a name="line_214"></a>   PP := eval(this["points"]);
<a name="line_215"></a>   n := this["num_points"];
<a name="line_216"></a>
<a name="line_217"></a>   Px := [seq(PP[j]["x"],j=0..n-1)];
<a name="line_218"></a>   Pz := [seq(PP[j]["z"],j=0..n-1)];
<a name="line_219"></a>   Pu := [seq(PP[j]["u"],j=0..n-1)];
<a name="line_220"></a>   Pv := [seq(PP[j]["v"],j=0..n-1)];
<a name="line_221"></a>   dzdx := [seq([seq(diff(zx0[i],x[j]),j=1..4)],i=1..2)];
<a name="line_222"></a>
<a name="line_223"></a>   TMV := table():
<a name="line_224"></a>   TMDV := table():
<a name="line_225"></a>   for j from 0 to n-1 do
<a name="line_226"></a>    z1 := Pz[j+1][1];
<a name="line_227"></a>    z2 := Pz[j+1][2];
<a name="line_228"></a>    xr := {seq(x[i]=Px[j+1][i],i=1..4)};
<a name="line_229"></a>    z1u := subs(xr,add(dzdx[1,k] * Pu[j+1][k],k=1..4));
<a name="line_230"></a>    z1v := subs(xr,add(dzdx[1,k] * Pv[j+1][k],k=1..4));
<a name="line_231"></a>    z2u := subs(xr,add(dzdx[2,k] * Pu[j+1][k],k=1..4));
<a name="line_232"></a>    z2v := subs(xr,add(dzdx[2,k] * Pv[j+1][k],k=1..4));
<a name="line_233"></a>
<a name="line_234"></a>    for i from 0 to this["num_test_monomials"]-1 do 
<a name="line_235"></a>     m := this["test_monomials"][i];
<a name="line_236"></a>     TMV[i,j] := evalf(subs({z[1]=z1,z[2]=z2},m));
<a name="line_237"></a>     TMDV[i,j,0] := 
<a name="line_238"></a>      evalf(subs({z[1]=z1,z[2]=z2},diff(m,z[1])*z1u + diff(m,z[2])*z2u));
<a name="line_239"></a>     TMDV[i,j,1] := 
<a name="line_240"></a>      evalf(subs({z[1]=z1,z[2]=z2},diff(m,z[1])*z1v + diff(m,z[2])*z2v));
<a name="line_241"></a>    od;
<a name="line_242"></a>   od;
<a name="line_243"></a>
<a name="line_244"></a>   this["test_monomial_values"] := eval(TMV);
<a name="line_245"></a>   this["test_monomial_diff_values"] := eval(TMDV);
<a name="line_246"></a>   this["eval_det"] := NULL;
<a name="line_247"></a>   this["eval_det_diff"] := NULL;
<a name="line_248"></a>  end
<a name="line_249"></a> ],
<a name="line_250"></a>
<a name="line_251"></a> ["Method","solve_weights"::void,"Set the @weights@ field to minimize the mean square integration error for all the test monomials, subject to the constraint that all weights should be nonnegative.",
<a name="line_252"></a>  proc(this)
<a name="line_253"></a>   local n,m,i,j,TMV,TMVM,TI,TIV,WV;
<a name="line_254"></a>
<a name="line_255"></a>   n := this["num_test_monomials"];
<a name="line_256"></a>   m := this["num_points"];
<a name="line_257"></a>   TMV := eval(this["test_monomial_values"]):
<a name="line_258"></a>   TI := eval(this["test_integrals"]):
<a name="line_259"></a>   TMVM := Matrix([seq([seq(TMV[i,j],j=0..m-1)],i=0..n-1)]);
<a name="line_260"></a>   TIV := Vector([seq(TI[i],i=0..n-1)]);
<a name="line_261"></a>
<a name="line_262"></a>   WV := LSSolve([TIV,TMVM],assume=nonnegative)[2];
<a name="line_263"></a>   
<a name="line_264"></a>   for j from 0 to m-1 do
<a name="line_265"></a>    this["weights"][j] := WV[j+1];
<a name="line_266"></a>   od;
<a name="line_267"></a>   NULL;
<a name="line_268"></a>  end
<a name="line_269"></a> ],
<a name="line_270"></a>
<a name="line_271"></a> ["Method","weight_list","Convert the @weights@ table to a list.",
<a name="line_272"></a>  proc(this)
<a name="line_273"></a>   [seq(this["weights"][i],i=0..this["num_points"]-1)];
<a name="line_274"></a>  end
<a name="line_275"></a> ],
<a name="line_276"></a>
<a name="line_277"></a> ["Method","sorted_weight_list","Convert the @weights@ table to a list, and sort it.",
<a name="line_278"></a>  proc(this)
<a name="line_279"></a>   sort([seq(this["weights"][i],i=0..this["num_points"]-1)]);
<a name="line_280"></a>  end
<a name="line_281"></a> ],
<a name="line_282"></a>
<a name="line_283"></a> ["Method","set_eval_det"::scalar,"Set the @eval_det@ field.",
<a name="line_284"></a>  proc(this)
<a name="line_285"></a>   local n,m,TMV;
<a name="line_286"></a>
<a name="line_287"></a>   n := this["num_points"];
<a name="line_288"></a>   m := this["num_test_monomials"];
<a name="line_289"></a>   if m < n then return NULL; fi;
<a name="line_290"></a>
<a name="line_291"></a>   TMV := eval(this["test_monomial_values"]);
<a name="line_292"></a>   this["eval_det"] := 
<a name="line_293"></a>    Determinant(Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]));
<a name="line_294"></a>   return this["eval_det"];
<a name="line_295"></a>  end
<a name="line_296"></a> ],
<a name="line_297"></a>
<a name="line_298"></a> ["Method","set_eval_det_diff","Set the @eval_det_diff@ field.  This method is quite slow.",
<a name="line_299"></a>  proc(this)
<a name="line_300"></a>   local i,j,k,n,M0,M1,T,TMV,TMDV;
<a name="line_301"></a>   n := this["num_points"];
<a name="line_302"></a>   TMV := eval(this["test_monomial_values"]);
<a name="line_303"></a>   TMDV := eval(this["test_monomial_diff_values"]);
<a name="line_304"></a>   M0 := Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]);
<a name="line_305"></a>   M1 := Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]);
<a name="line_306"></a>   T := table();
<a name="line_307"></a>   for j from 0 to n-1 do # points
<a name="line_308"></a>    if j > 0 then
<a name="line_309"></a>     for i from 0 to n-1 do M1[i+1,j] := M0[i+1,j]; od;
<a name="line_310"></a>    fi;
<a name="line_311"></a>    for k from 0 to 1 do
<a name="line_312"></a>     for i from 0 to n-1 do # monomials
<a name="line_313"></a>      M1[i+1,j+1] := TMDV[i,j,k];
<a name="line_314"></a>     od;
<a name="line_315"></a>     T[j,k] := Determinant(M1);
<a name="line_316"></a>    od;
<a name="line_317"></a>   od;
<a name="line_318"></a>   this["eval_det_diff"] := eval(T);
<a name="line_319"></a>   return(eval(T));
<a name="line_320"></a>  end
<a name="line_321"></a> ],
<a name="line_322"></a>
<a name="line_323"></a> ["Method","increase_eval_det_once","Adjust the evaluation points to increase @eval_det@.  This assumes that @eval_det@ has already been calculated, but not @eval_det_diff@.  It calculates @eval_det_diff@ for the unadjusted points, but does not recalculate it after performing the adjustment.",
<a name="line_324"></a>  proc(this,step)
<a name="line_325"></a>   local n,d,m,i,j,k,r,R,t,T,c,sgn;
<a name="line_326"></a>
<a name="line_327"></a>   n := this["num_points"];
<a name="line_328"></a>   d := this["degrees_of_freedom"];
<a name="line_329"></a>   m := this["num_test_monomials"];
<a name="line_330"></a>   if (this["eval_det"] = NULL) then 
<a name="line_331"></a>    this["set_eval_det"];
<a name="line_332"></a>   fi;
<a name="line_333"></a>   sgn := signum(this["eval_det"]);
<a name="line_334"></a>
<a name="line_335"></a>   t := table();
<a name="line_336"></a>   T := eval(this["set_eval_det_diff"]):
<a name="line_337"></a>   R := 0;
<a name="line_338"></a>   k := 0;
<a name="line_339"></a>   for i from 0 to n-1 do
<a name="line_340"></a>    c := this["points"][i]["constraint"];
<a name="line_341"></a>    r := 0;
<a name="line_342"></a>    if c < CONSTRAINT_FIXED then
<a name="line_343"></a>     t[k] := T[i,0];
<a name="line_344"></a>     r := abs(t[k]);
<a name="line_345"></a>     k := k + 1;
<a name="line_346"></a>     if c = CONSTRAINT_FREE then
<a name="line_347"></a>      t[k] := T[i,1];
<a name="line_348"></a>      r := sqrt(t[k-1]^2+t[k]^2);
<a name="line_349"></a>      k := k + 1;
<a name="line_350"></a>     fi;
<a name="line_351"></a>    fi;
<a name="line_352"></a>    R := max(R,r);
<a name="line_353"></a>   od;
<a name="line_354"></a>
<a name="line_355"></a>   for i from 0 to d-1 do
<a name="line_356"></a>    t[i] := t[i] * step/R;
<a name="line_357"></a>   od;
<a name="line_358"></a>   this["eval_det_diff"] := NULL;
<a name="line_359"></a>
<a name="line_360"></a>   this["adjust",t];
<a name="line_361"></a>   this["set_eval_det"];
<a name="line_362"></a>  end
<a name="line_363"></a> ],
<a name="line_364"></a>
<a name="line_365"></a> ["Method","increase_eval_det","",
<a name="line_366"></a>  proc(this,step_,num_steps_)
<a name="line_367"></a>   local step,num_steps,d0,d1,i;
<a name="line_368"></a>
<a name="line_369"></a>   step  := `if`(nargs > 1,step_,0.1);
<a name="line_370"></a>   num_steps := `if`(nargs > 2,num_steps,10);
<a name="line_371"></a>   if (this["eval_det"] = NULL) then 
<a name="line_372"></a>    this["set_eval_det"];
<a name="line_373"></a>   fi;
<a name="line_374"></a>   d0 := abs(this["eval_det"]);
<a name="line_375"></a>
<a name="line_376"></a>   for i from 1 to num_steps do
<a name="line_377"></a>    d1 := abs(this["increase_eval_det_once",step]);
<a name="line_378"></a>    userinfo(7,genus2,sprintf("log(abs(det)) = %.3f",log[10](d1)));
<a name="line_379"></a>    if d1 < d0 then
<a name="line_380"></a>     step := step/2;
<a name="line_381"></a>     userinfo(7,genus2,sprintf("reducing step size to %A",step));
<a name="line_382"></a>    fi;
<a name="line_383"></a>    d0 := d1;
<a name="line_384"></a>   od;
<a name="line_385"></a>
<a name="line_386"></a>   this["eval_det"];
<a name="line_387"></a>  end
<a name="line_388"></a> ],
<a name="line_389"></a>
<a name="line_390"></a> ["Method","set_errors","Calculate all the errors obtained when integrating all the test monomials using this quadrature rule.  This assumes that correct values for all the integrals have already been stored in the @test_integrals@ field. ",
<a name="line_391"></a>  proc(this)
<a name="line_392"></a>   local n,m,i,E,J,TI,TMV,W;
<a name="line_393"></a>
<a name="line_394"></a>   n := this["num_points"];
<a name="line_395"></a>   m := this["num_test_monomials"];
<a name="line_396"></a>   TI := eval(this["test_integrals"]);
<a name="line_397"></a>   TMV := eval(this["test_monomial_values"]);
<a name="line_398"></a>   W := eval(this["weights"]);
<a name="line_399"></a>
<a name="line_400"></a>   E := table();
<a name="line_401"></a>   for i from 0 to m-1 do
<a name="line_402"></a>    E[i] := TI[i] - add(W[j] * TMV[i,j],j=0..n-1);
<a name="line_403"></a>   od;
<a name="line_404"></a>
<a name="line_405"></a>   this["errors"] := eval(E);
<a name="line_406"></a>   this["total_square_error"] := add(E[i]^2,i=0..m-1);
<a name="line_407"></a>  end  
<a name="line_408"></a> ],
<a name="line_409"></a>
<a name="line_410"></a> ["Method","reduce_errors_once","This adjusts the evaluation points and weights to attempt to reduce the integration errors.  We have not made much use of this; instead, we have used @increase_eval_det@ repeatedly, followed by @solve_weights@.",
<a name="line_411"></a>  proc(this,max_step_)
<a name="line_412"></a>   local n,d,m,i,j,k,a,B,u,v,c,max_step,TI,TMV,TMDV,W;
<a name="line_413"></a>
<a name="line_414"></a>   max_step := `if`(nargs > 1, max_step_, 0.1);
<a name="line_415"></a>   n := this["num_points"];
<a name="line_416"></a>   d := this["degrees_of_freedom"];
<a name="line_417"></a>   m := this["num_test_monomials"];
<a name="line_418"></a>   this["set_errors"];
<a name="line_419"></a>   a := Transpose(Vector(m));
<a name="line_420"></a>   B := Matrix(m,d+n);
<a name="line_421"></a>
<a name="line_422"></a>   TI := eval(this["test_integrals"]);
<a name="line_423"></a>   TMV := eval(this["test_monomial_values"]);
<a name="line_424"></a>   TMDV := eval(this["test_monomial_diff_values"]);
<a name="line_425"></a>   W := eval(this["weights"]);
<a name="line_426"></a>   
<a name="line_427"></a>   for i from 0 to m-1 do
<a name="line_428"></a>    a[i+1] := this["errors"][i];
<a name="line_429"></a>    k := 0;
<a name="line_430"></a>    for j from 0 to n-1 do
<a name="line_431"></a>     c := this["points"][j]["constraint"];
<a name="line_432"></a>     B[i+1,j    +1] := TMV[i,j];
<a name="line_433"></a>     if c < CONSTRAINT_FIXED then
<a name="line_434"></a>      B[i+1,k+n  +1] := W[j] * TMDV[i,j,0];
<a name="line_435"></a>      k := k + 1;
<a name="line_436"></a>      if c = CONSTRAINT_FREE then
<a name="line_437"></a>       B[i+1,k+n  +1] := W[j] * TMDV[i,j,1];
<a name="line_438"></a>       k := k + 1;
<a name="line_439"></a>      fi;
<a name="line_440"></a>     fi;
<a name="line_441"></a>    od;
<a name="line_442"></a>   od;
<a name="line_443"></a>   u := a . B;
<a name="line_444"></a>   c := (a . Transpose(a))/(2 * u . Transpose(u));
<a name="line_445"></a>   v := c * u;
<a name="line_446"></a>#   v := MatrixInverse(Transpose(B).B,method = pseudo) . (a . B);
<a name="line_447"></a>   if Norm(v,2) > max_step then
<a name="line_448"></a>    v := max_step * v / Norm(v,2);
<a name="line_449"></a>   fi;
<a name="line_450"></a>   for i from 0 to n-1 do
<a name="line_451"></a>    this["weights"][i] := this["weights"][i] + v[i+1];
<a name="line_452"></a>   od;
<a name="line_453"></a>
<a name="line_454"></a>   this["adjust",v,n+1];
<a name="line_455"></a>   this["set_monomial_values"];
<a name="line_456"></a>   this["set_errors"];
<a name="line_457"></a>  end
<a name="line_458"></a> ],
<a name="line_459"></a>
<a name="line_460"></a> ["Method","reduce_errors","",
<a name="line_461"></a>  proc(this,max_step_,num_steps_)
<a name="line_462"></a>   local max_step,num_steps,e0,e1,i;
<a name="line_463"></a>
<a name="line_464"></a>   max_step  := `if`(nargs > 1,max_step_,0.1);
<a name="line_465"></a>   num_steps := `if`(nargs > 2,num_steps,10);
<a name="line_466"></a>   e0 := this["set_errors"];
<a name="line_467"></a>
<a name="line_468"></a>   for i from 1 to num_steps do
<a name="line_469"></a>    e1 := this["reduce_errors_once",max_step];
<a name="line_470"></a>    userinfo(7,genus2,sprintf("log(error) = %.3f",log[10](e1)));
<a name="line_471"></a>    if e1 > e0 then
<a name="line_472"></a>     max_step := max_step/2;
<a name="line_473"></a>     userinfo(7,genus2,sprintf("reducing step size to %4f",max_step));
<a name="line_474"></a>    fi;
<a name="line_475"></a>    e0 := e1;
<a name="line_476"></a>   od;
<a name="line_477"></a>
<a name="line_478"></a>   e1;
<a name="line_479"></a>  end
<a name="line_480"></a> ],
<a name="line_481"></a>
<a name="line_482"></a> ["Method","curvature_error","If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.",
<a name="line_483"></a>  proc(this)
<a name="line_484"></a>   evalf(Pi/4 + this["int_z",curvature_z0(z)]);
<a name="line_485"></a>  end
<a name="line_486"></a> ],
<a name="line_487"></a>
<a name="line_488"></a> ["Method","log_curvature_error","",
<a name="line_489"></a>  proc(this)
<a name="line_490"></a>   return log[10](abs(this["curvature_error"]));
<a name="line_491"></a>  end
<a name="line_492"></a> ],
<a name="line_493"></a>
<a name="line_494"></a> ["Method","stokes_error","Here @ff@ should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of $d(f_1\\alpha_1+f_2\\alpha_2)$, where the forms $\\alpha_i$ are defined in @embedded/roothalf/forms.mpl@.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.  The formulae used are only valid when $a=1/\\sqrt{2}$, so the method gives an error in other cases.",
<a name="line_495"></a>  proc(this,ff)
<a name="line_496"></a>   if `class/E_point`["StaticFieldValue"]["a"] <> 1/sqrt(2) then
<a name="line_497"></a>    error("Method is only valid for EX^*");
<a name="line_498"></a>   fi;
<a name="line_499"></a>   
<a name="line_500"></a>   this["int_z",stokes_alpha(ff)];
<a name="line_501"></a>  end
<a name="line_502"></a> ],
<a name="line_503"></a>
<a name="line_504"></a> ["Method","max_stokes_error","",
<a name="line_505"></a>  proc(this)
<a name="line_506"></a>   local i,m,TM,NM,errs;
<a name="line_507"></a>   
<a name="line_508"></a>   TM := this["test_monomials"];
<a name="line_509"></a>   m := this["num_test_monomials"];
<a name="line_510"></a>   NM := table();
<a name="line_511"></a>   for i from 0 to m-1 do
<a name="line_512"></a>    NM[i] := sqrt(this["int_z",TM[i]^2]);
<a name="line_513"></a>   od:
<a name="line_514"></a>   
<a name="line_515"></a>   errs := [
<a name="line_516"></a>    seq(this["stokes_error",[TM[i],0]]/NM[i],i=0..m-1),
<a name="line_517"></a>    seq(this["stokes_error",[0,TM[i]]]/NM[i],i=0..m-1)
<a name="line_518"></a>   ];
<a name="line_519"></a>
<a name="line_520"></a>   return(max(map(abs,errs)));
<a name="line_521"></a>  end
<a name="line_522"></a> ],
<a name="line_523"></a> 
<a name="line_524"></a> ["Method","log_max_stokes_error","",
<a name="line_525"></a>  proc(this)
<a name="line_526"></a>   return log[10](abs(this["max_stokes_error"]));
<a name="line_527"></a>  end
<a name="line_528"></a> ],
<a name="line_529"></a>
<a name="line_530"></a> ["Method","plot_z","This generates a plot showing the location of the evaluation points in the $z$-plane.",
<a name="line_531"></a>  proc(this)
<a name="line_532"></a>   load_plot("z_proj_F16_bare");
<a name="line_533"></a>   display(pics["z_proj_F16_bare"],seq(point(this["points"][i]["z"]),i=0..this["num_points"]-1));
<a name="line_534"></a>  end
<a name="line_535"></a> ],
<a name="line_536"></a>
<a name="line_537"></a> ["Method","error_plot","Generate a plot showing $\\log_{10}$ of the relative errors $|Q(m)-\\int m|/\\|m\\|_2$, as $m$ runs through the test monomials.",
<a name="line_538"></a>  proc(this)
<a name="line_539"></a>   local i,m,TI,TM,errs;
<a name="line_540"></a>   
<a name="line_541"></a>   TM := this["test_monomials"];
<a name="line_542"></a>   TI := this["test_integrals"];
<a name="line_543"></a>   m := this["num_test_monomials"];
<a name="line_544"></a>   errs := [seq((this["int_z",TM[i]]-TI[i])/sqrt(this["int_z",TM[i]^2]),i=0..m-1)];
<a name="line_545"></a>   listplot(map(log[10],map(abs,errs)),style=point);
<a name="line_546"></a>  end
<a name="line_547"></a> ],
<a name="line_548"></a>
<a name="line_549"></a> ["Method","describe","",
<a name="line_550"></a>  proc(this)
<a name="line_551"></a>   local d,s,nn,nz;
<a name="line_552"></a>
<a name="line_553"></a>   d := max(map(degree,subs(z[2]=z[1],map(op,[entries(this["test_monomials"])])),z[1]));
<a name="line_554"></a>   s := sprintf("This is a quadrature rule with %d points and %d test monomials of maximum degree %d.  ",this["num_points"],this["num_test_monomials"],d);
<a name="line_555"></a>   nz := nops(select(w -> evalf(w) = 0.,this["weight_list"]));
<a name="line_556"></a>   nn := nops(select(w -> evalf(w) < 0.,this["weight_list"]));
<a name="line_557"></a>   if nn = 0 then
<a name="line_558"></a>    if nz = 0 then
<a name="line_559"></a>     s := cat(s,"All weights are strictly positive.  ");
<a name="line_560"></a>    elif nz = 1 then
<a name="line_561"></a>     s := cat(s,"There is one point with weight zero, and all other points have positive weight.  ");
<a name="line_562"></a>    else  
<a name="line_563"></a>     s := cat(s,sprintf("There are %d points with weight zero, and all other points have positive weight.  ",nz));
<a name="line_564"></a>    fi;
<a name="line_565"></a>   elif nn = 1 then
<a name="line_566"></a>    if nz = 0 then
<a name="line_567"></a>     s := cat(s,"There is one point with negative weight, and all other weights are strictly positive.  ");
<a name="line_568"></a>    elif nz = 1 then
<a name="line_569"></a>     s := cat(s,"There is one point with negative weight and one with weight zero, but all other points have positive weight.  ");
<a name="line_570"></a>    else  
<a name="line_571"></a>     s := cat(s,sprintf("There is one point with negative weight and %d points with weight zero, and all other points have positive weight.  ",nz));
<a name="line_572"></a>    fi;
<a name="line_573"></a>   else
<a name="line_574"></a>    if nz = 0 then
<a name="line_575"></a>     s := cat(s,sprintf("There are %d points with negative weight, and all other weights are strictly positive.  ",nn));
<a name="line_576"></a>    elif nz = 1 then
<a name="line_577"></a>     s := cat(s,sprintf("There are %d points with negative weight and one with weight zero, but all other points have positive weight.  ",nn));
<a name="line_578"></a>    else  
<a name="line_579"></a>     s := cat(s,sprintf("There are %d points with negative weight and %d points with weight zero, and all other points have positive weight.  ",nn,nz));
<a name="line_580"></a>    fi;
<a name="line_581"></a>   fi;
<a name="line_582"></a>  
<a name="line_583"></a>   if type(this["eval_det"],numeric) then
<a name="line_584"></a>    s := cat(s,sprintf("The log of the evaluation determinant is %.3f.  ",log[10](abs(this["eval_det"]))));
<a name="line_585"></a>   fi;
<a name="line_586"></a>
<a name="line_587"></a>   return s;
<a name="line_588"></a>  end
<a name="line_589"></a> ]
<a name="line_590"></a>):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/E_quadrature_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_E_quadrature := proc()
<a name="line_2"></a> local Q,f;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> f := cat(data_dir,"/embedded/roothalf/quadrature_frobenius_256a.m");
<a name="line_7"></a> if not(FileTools[Exists](f)) then
<a name="line_8"></a>  printf("Skipping check_E_quadrature() because data file %s does not exist.\n",f);
<a name="line_9"></a>  printf("(It can be generated using build_data[\"E_quadrature_rule\"]())\n");
<a name="line_10"></a>  return NULL;
<a name="line_11"></a> fi;
<a name="line_12"></a>
<a name="line_13"></a> read(f);
<a name="line_14"></a> Q := eval(quadrature_frobenius_256a);
<a name="line_15"></a>
<a name="line_16"></a> _ASSERT(abs(Q["curvature_error"]) < 10.^(-17),"Gauss-Bonet check");
<a name="line_17"></a> _ASSERT(abs(Q["max_stokes_error"]) < 10.^(-7),"Stokes check");
<a name="line_18"></a>end:
<a name="line_19"></a>
<a name="line_20"></a>add_check(check_E_quadrature):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/annular_charts.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><span style="color:red">#@ annular_chart
</span><a name="line_2"></a>
<a name="line_3"></a>annular_chart[0] := unapply(subs({t=s[1],u=s[2]},eval(subs(C=cos(2*t)^2+4*a_E^2,[
<a name="line_4"></a>  cos(u)*cos(t),
<a name="line_5"></a>  cos(u)*sin(t),
<a name="line_6"></a>  -C^(-1/2)*u*2*a_E - C^(-5/2)*u^3*(-(1/6)*a_E*(64*a_E^4+20*a_E^2*cos(4*t)-12*a_E^2+8*cos(4*t)-cos(8*t)+9)),
<a name="line_7"></a>  -C^(-1/2)*u*cos(2*t) - C^(-5/2)*u^3*(-(40/3)*cos(2*t)*a_E^4-(7/3)*cos(6*t)*a_E^2+(11/3)*a_E^2*cos(2*t)-(5/48)*cos(6*t)-(1/48)*cos(10*t)-(5/24)*cos(2*t))
<a name="line_8"></a> ]))),s);
<a name="line_9"></a>
<a name="line_10"></a>annular_chart[1] := unapply(subs({t=s[1],u=s[2]},[
<a name="line_11"></a>  (1/2)*sin(t)*sqrt(2)+(1/2)*sin(u)*(sin(t)^2*a_E^2+a_E^2+sin(t)^2-1)*sqrt(2)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))-(1/4)*u^2*sin(t)*sqrt(2),
<a name="line_12"></a>  (1/2)*sin(t)*sqrt(2)-(1/2)*sin(u)*(sin(t)^2*a_E^2+a_E^2+sin(t)^2-1)*sqrt(2)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))-(1/4)*u^2*sin(t)*sqrt(2),
<a name="line_13"></a>  cos(t)-(1/2)*u^2*cos(t),
<a name="line_14"></a>  sin(u)*a_E*sin(2*t)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))
<a name="line_15"></a> ]),s);
<a name="line_16"></a>
<a name="line_17"></a>annular_chart[2] := unapply(act_E[L](annular_chart[1](s)),s);
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/annular_charts_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_annular_charts := proc()
<a name="line_2"></a> local A0,A1,A2;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> A0 := annular_chart[0]([t,u]);
<a name="line_7"></a> A1 := map(diff,A0,t);
<a name="line_8"></a> A2 := map(diff,A0,u);
<a name="line_9"></a>
<a name="line_10"></a> _ASSERT(
<a name="line_11"></a>  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
<a name="line_12"></a>  "annular_chart[0] lands in S3"
<a name="line_13"></a> );
<a name="line_14"></a>
<a name="line_15"></a> _ASSERT(
<a name="line_16"></a>  convert(series(combine(simplify(g(A0))),u=0,5),polynom,u) = 0,
<a name="line_17"></a>  "annular_chart[0] lands in EX(a)"
<a name="line_18"></a> );
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(
<a name="line_21"></a>  convert(series(combine(simplify(dp4(A1,A2))),u=0,3),polynom,u) = 0,
<a name="line_22"></a>  "annular_chart[0] is approximately conformal 1"
<a name="line_23"></a> );
<a name="line_24"></a>
<a name="line_25"></a> _ASSERT(
<a name="line_26"></a>  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,4),polynom,u) = 0,
<a name="line_27"></a>  "annular_chart[0] is approximately conformal 2"
<a name="line_28"></a> );
<a name="line_29"></a>
<a name="line_30"></a> A0 := annular_chart[1]([t,u]);
<a name="line_31"></a> A1 := map(diff,A0,t);
<a name="line_32"></a> A2 := map(diff,A0,u);
<a name="line_33"></a>
<a name="line_34"></a> _ASSERT(
<a name="line_35"></a>  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
<a name="line_36"></a>  "annular_chart[1] lands in S3"
<a name="line_37"></a> );
<a name="line_38"></a>
<a name="line_39"></a> _ASSERT(
<a name="line_40"></a>  convert(series(combine(simplify(g(A0))),u=0,3),polynom,u) = 0,
<a name="line_41"></a>  "annular_chart[1] lands in EX(a)"
<a name="line_42"></a> );
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(
<a name="line_45"></a>  combine(simplify(dp4(A1,A2))) = 0,
<a name="line_46"></a>  "annular_chart[1] is approximately conformal 1"
<a name="line_47"></a> );
<a name="line_48"></a>
<a name="line_49"></a> _ASSERT(
<a name="line_50"></a>  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,2),polynom,u) = 0,
<a name="line_51"></a>  "annular_chart[1] is approximately conformal 2"
<a name="line_52"></a> );
<a name="line_53"></a>
<a name="line_54"></a>end:
<a name="line_55"></a>
<a name="line_56"></a>add_check(check_annular_charts);
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/barycentric.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><span style="color:red">#@ unnormalised_barycentric_coords 
</span><a name="line_2"></a>unnormalised_barycentric_coords := proc(A::[RR_4,RR_4,RR_4],x::RR_4)
<a name="line_3"></a> local n;
<a name="line_4"></a># n := evalf(subs(a_E=a_E1,dg(x)));
<a name="line_5"></a> n := dg0(x);
<a name="line_6"></a>
<a name="line_7"></a> return(([
<a name="line_8"></a>   Determinant(Matrix([x,n,A[2],A[3]])),
<a name="line_9"></a>   Determinant(Matrix([x,n,A[3],A[1]])),
<a name="line_10"></a>   Determinant(Matrix([x,n,A[1],A[2]]))
<a name="line_11"></a> ])):
<a name="line_12"></a>end:
<a name="line_13"></a>
<a name="line_14"></a><span style="color:red">#@ barycentric_coords 
</span><a name="line_15"></a>barycentric_coords := proc(A::[RR_4,RR_4,RR_4],x::RR_4)
<a name="line_16"></a> local b;
<a name="line_17"></a> b := unnormalised_barycentric_coords(A,x);
<a name="line_18"></a> return(b /~ (b[1]+b[2]+b[3]));
<a name="line_19"></a>end:
<a name="line_20"></a>
<a name="line_21"></a>barycentric_inverse_F := proc(A::[RR_4,RR_4,RR_4])
<a name="line_22"></a> local F0;
<a name="line_23"></a> F0 := evalf(unnormalised_barycentric_coords(A,xx)):
<a name="line_24"></a> F0 := [op(F0),g1(xx)]:
<a name="line_25"></a> return F0;
<a name="line_26"></a>end:
<a name="line_27"></a>
<a name="line_28"></a>barycentric_inverse := proc(A::[RR_4,RR_4,RR_4],t0::RR0_3,F0_)
<a name="line_29"></a> local st,et,t1,t2,t3,x0,x1,tt,m,F0;
<a name="line_30"></a>
<a name="line_31"></a> st := time();
<a name="line_32"></a> F0 := `if`(nargs > 2,F0_,barycentric_inverse_F(A));
<a name="line_33"></a> t1 := evalf(t0);
<a name="line_34"></a> x0 := convert(evalf(add(t1[i] * Vector(A[i]),i=1..3)),list);
<a name="line_35"></a> x0 := move_to_X(x0);
<a name="line_36"></a> t2 := unnormalised_barycentric_coords(A,x0);
<a name="line_37"></a> t3 := `+`(op(t2)) *~ t1;
<a name="line_38"></a> x1 := subs(fsolve(F0 -~ [op(t3),0],{seq(x[i] = x0[i],i=1..4)}),xx);
<a name="line_39"></a> x1 := x1 /~ nm4(x1);
<a name="line_40"></a> et := time();
<a name="line_41"></a> userinfo(8,genus2,sprintf("Time in barycentric_inverse(): %d ms",round(1000*(et - st)))); 
<a name="line_42"></a> return x1;
<a name="line_43"></a>end:
<a name="line_44"></a>
<a name="line_45"></a># The function below works only when the arguments are numerical.
<a name="line_46"></a># It calculates the area scaling function for the barycentric 
<a name="line_47"></a># coordinate map, where the measure on the simplex is scaled to
<a name="line_48"></a># have total area one.
<a name="line_49"></a>
<a name="line_50"></a><span style="color:red">#@ barycentric_jacobian 
</span><a name="line_51"></a>barycentric_jacobian := proc(A::[RR_4,RR_4,RR_4],x::RR0_4)
<a name="line_52"></a> local tu,tv,p,q,J,nn;
<a name="line_53"></a>
<a name="line_54"></a> nn := evalf(subs(a_E=a_E1,dg(x)));
<a name="line_55"></a> nn := nn /~ sqrt(dp4(nn,nn));
<a name="line_56"></a> tu := [x[4],-x[3],x[2],-x[1]];
<a name="line_57"></a> tu := tu -~ dp4(tu,nn) *~ nn;
<a name="line_58"></a> tu := tu /~ sqrt(dp4(tu,tu));
<a name="line_59"></a> tv := cross_product4(x,nn,tu);
<a name="line_60"></a>
<a name="line_61"></a> p := subs(e=0,map(diff,barycentric_coords(A,x +~ e *~ tu),e));
<a name="line_62"></a> q := subs(e=0,map(diff,barycentric_coords(A,x +~ e *~ tv),e));
<a name="line_63"></a>
<a name="line_64"></a> J := sqrt(dp3(p,p)*dp3(q,q) - dp3(p,q)^2) * evalf(2/sqrt(3));
<a name="line_65"></a> return(J);
<a name="line_66"></a>end:
<a name="line_67"></a>
<a name="line_68"></a><span style="color:red">#@ barycentric_face_plot 
</span><a name="line_69"></a>barycentric_face_plot := proc(p)
<a name="line_70"></a> local i0,i1,i2,a,N;
<a name="line_71"></a> a := table();
<a name="line_72"></a> N := 16;
<a name="line_73"></a> for i1 from 0 to N do
<a name="line_74"></a>  for i2 from 0 to N-i1 do
<a name="line_75"></a>   i0 := N-i1-i2;
<a name="line_76"></a>   a[i1,i2] := evalf(stereo(subs({t[0]=i0/N,t[1]=i1/N,t[2]=i2/N},p)));
<a name="line_77"></a>  od:
<a name="line_78"></a> od:
<a name="line_79"></a> return(display(
<a name="line_80"></a>  seq(seq(polygon([a[i1,i2],a[i1+1,i2],a[i1,i2+1]]),i2=0..N-i1-1),i1=0..N-1),
<a name="line_81"></a>  seq(seq(polygon([a[i1,i2],a[i1-1,i2],a[i1,i2-1]]),i2=1..N-i1),i1=1..N))):
<a name="line_82"></a>end:
<a name="line_83"></a>
<a name="line_84"></a><span style="color:red">#@ random_triangle 
</span><a name="line_85"></a>random_triangle := proc()
<a name="line_86"></a> local a1,a2,a3,u1,v1,r;
<a name="line_87"></a>
<a name="line_88"></a> a1 := random_X_point():
<a name="line_89"></a> u1,v1 := op(tangent_frame_b(a1));
<a name="line_90"></a> r := rand(-1000..1000);
<a name="line_91"></a> a2 := move_to_X(a1 +~ (r()/10000.) *~ u1 +~ (r()/10000.) *~ v1);
<a name="line_92"></a> a3 := move_to_X(a1 +~ (r()/10000.) *~ u1 +~ (r()/10000.) *~ v1);
<a name="line_93"></a> return [a1,a2,a3];
<a name="line_94"></a>end:
<a name="line_95"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/barycentric_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_barycentric := proc()
<a name="line_2"></a> local P,P0,P1,P2,A,A0,t,tolerance,i;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> # We will use the following points as test data.
<a name="line_7"></a> # [P[1],P[2],P[3]] and [P[2],P[3],P[4]] are triangles of reasonable size,
<a name="line_8"></a> # not too far from being equilateral.  P[5] is in [P[1],P[2],P[3]].
<a name="line_9"></a>
<a name="line_10"></a> P[1] := [2902516/8526427, 903675/1218061,  sqrt(2) * 1424/3913, -2237104/8526427];
<a name="line_11"></a> P[2] := [681/1406,        5797/7030,       sqrt(2) * 37/190,    -344/3515];
<a name="line_12"></a> P[3] := [788/2665,        459/533,         sqrt(2) * 52/205,    -548/2665];
<a name="line_13"></a> P[4] := [214099/533478,   217940/266739,   sqrt(2) * 73/274,    -91469/533478];
<a name="line_14"></a> P[5] := [284246/653235,   1387235/1829058, sqrt(2) * 827/2590,  -1623401/9145290];
<a name="line_15"></a>
<a name="line_16"></a> for i from 1 to 5 do P0[i] := evalf(P[i]); od;
<a name="line_17"></a> A  := [P[1],P[2],P[3]];
<a name="line_18"></a> A0 := [P0[1],P0[2],P0[3]];
<a name="line_19"></a>
<a name="line_20"></a> t := barycentric_coords(A0,P[5]);
<a name="line_21"></a>
<a name="line_22"></a> P2[5] := barycentric_inverse(A0,t);
<a name="line_23"></a> P2[6] := barycentric_inverse(A0,[0,1/3,2/3]);
<a name="line_24"></a>
<a name="line_25"></a> tolerance := 10^(-98);
<a name="line_26"></a>
<a name="line_27"></a> _ASSERT(barycentric_coords(A,P[1]) = [1,0,0] and
<a name="line_28"></a>         barycentric_coords(A,P[2]) = [0,1,0] and
<a name="line_29"></a>         barycentric_coords(A,P[3]) = [0,0,1],
<a name="line_30"></a>  "barycentric_coords on vertices"
<a name="line_31"></a> );
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(d4f(P0[5],P2[5]) < tolerance,
<a name="line_34"></a>  "barycentric_inverse o barycentric_coords");
<a name="line_35"></a>
<a name="line_36"></a> _ASSERT(
<a name="line_37"></a>  d3f(barycentric_coords(A0,P2[6]),[0,1/3,2/3]) < tolerance,
<a name="line_38"></a>  "barycentric_coords o barycentric_inverse"
<a name="line_39"></a> );
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT(
<a name="line_42"></a>  d3f(barycentric_coords([P0[2],P0[3],P0[4]],P2[6]),[1/3,2/3,0]) < tolerance,
<a name="line_43"></a>  "edge matching via barycentric_inverse"
<a name="line_44"></a> );
<a name="line_45"></a>end:
<a name="line_46"></a>
<a name="line_47"></a>add_check(check_barycentric):  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/cayley.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file finds the 27 lines on the cubic surface g = 0.
<a name="line_2"></a>
<a name="line_3"></a><span style="color:red">#@ find_cayley_lines 
</span><a name="line_4"></a>find_cayley_lines := proc() 
<a name="line_5"></a> local a,aa,aa0,b,bb,bb0,rels,cell_rules,all_sols,sols,R;
<a name="line_6"></a> global cayley_lines;
<a name="line_7"></a>
<a name="line_8"></a> # aa and bb span a Cayley line if the terms in rels are all zero.
<a name="line_9"></a> aa := [seq(a[i],i=1..4)];
<a name="line_10"></a> bb := [seq(b[i],i=1..4)];
<a name="line_11"></a> rels := [coeffs(expand(g(aa +~ t *~ bb)),t)];
<a name="line_12"></a>
<a name="line_13"></a> # We can describe each Cayley line in terms of its row-reduced
<a name="line_14"></a> # basis.  This divides the relevant Grassmannian into six Schubert
<a name="line_15"></a> # cells, as follows.
<a name="line_16"></a> cell_rules := [
<a name="line_17"></a>  {a[1]=1,a[2]=0,b[1]=0,b[2]=1},
<a name="line_18"></a>  {a[1]=1,a[3]=0,b[1]=0,b[2]=0,b[3]=1},
<a name="line_19"></a>  {a[1]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1},
<a name="line_20"></a>  {a[1]=0,a[2]=1,a[3]=0,b[1]=0,b[2]=0,b[3]=1},
<a name="line_21"></a>  {a[1]=0,a[2]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1},
<a name="line_22"></a>  {a[1]=0,a[2]=0,a[3]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1}
<a name="line_23"></a> ]:
<a name="line_24"></a>
<a name="line_25"></a> # We now find the solutions in each cell.
<a name="line_26"></a>
<a name="line_27"></a> all_sols := NULL:
<a name="line_28"></a> for R in cell_rules do
<a name="line_29"></a>  aa0 := subs(R,aa);
<a name="line_30"></a>  bb0 := subs(R,bb);
<a name="line_31"></a>  sols := [solve(subs(R,rels),{op(aa0),op(bb0)} minus {0,1})];
<a name="line_32"></a>  sols := map(s -> simplify_E(subs(s,[aa0,bb0])),sols);
<a name="line_33"></a>  all_sols := all_sols,op(sols);
<a name="line_34"></a> od:
<a name="line_35"></a> cayley_lines := {all_sols}:
<a name="line_36"></a>
<a name="line_37"></a> return cayley_lines;
<a name="line_38"></a>end:
<a name="line_39"></a>
<a name="line_40"></a>######################################################################
<a name="line_41"></a>
<a name="line_42"></a># The procedure below executes automatically because of the () at the end.
<a name="line_43"></a># This sets cayley_lines in essentially the same way as find_cayley_lines(),
<a name="line_44"></a># but the result is ordered in a more structured way and annotated.
<a name="line_45"></a>
<a name="line_46"></a><span style="color:red">#@ cayley_lines
</span><a name="line_47"></a>proc()
<a name="line_48"></a> global cayley_lines;
<a name="line_49"></a> local p1,p2;
<a name="line_50"></a>
<a name="line_51"></a> p1 := sqrt(-4*a_E^2+2);
<a name="line_52"></a> p2 := sqrt(-4*a_E^4+6*a_E^2-2);
<a name="line_53"></a>
<a name="line_54"></a> cayley_lines := [
<a name="line_55"></a>  [[1, 0, 0, 0],
<a name="line_56"></a>   [0, 1, 0, 0]], # C[0]
<a name="line_57"></a>  [[1, 1, 0, 0],
<a name="line_58"></a>   [0, 0, 1, 0]], # C[1]
<a name="line_59"></a>  [[1,-1, 0, 0],
<a name="line_60"></a>   [0, 0, 1, 0]], # C[2]
<a name="line_61"></a>  [[1, 0, -4*a_E/p1,  2/p1],
<a name="line_62"></a>   [0, 1, 0, 0]],
<a name="line_63"></a>  [[1, 0, 0, 0],
<a name="line_64"></a>   [0, 1, -4*a_E/p1, -2/p1]],
<a name="line_65"></a>  [[1, 0,  4*a_E/p1, -2/p1], [0, 1, 0, 0]],
<a name="line_66"></a>  [[1, 0, 0, 0], [0, 1,  4*a_E/p1,  2/p1]],
<a name="line_67"></a>  [[1, 0, -(1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
<a name="line_68"></a>   [0, 1, -(1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
<a name="line_69"></a>  [[1, 0, -(1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
<a name="line_70"></a>   [0, 1,  (1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
<a name="line_71"></a>  [[1, 0,  (1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
<a name="line_72"></a>   [0, 1, -(1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
<a name="line_73"></a>  [[1, 0,  (1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
<a name="line_74"></a>   [0, 1,  (1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
<a name="line_75"></a>  [[1, 0, -(1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
<a name="line_76"></a>   [0, 1, -(1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
<a name="line_77"></a>  [[1, 0, -(1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
<a name="line_78"></a>   [0, 1,  (1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
<a name="line_79"></a>  [[1, 0,  (1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
<a name="line_80"></a>   [0, 1, -(1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
<a name="line_81"></a>  [[1, 0,  (1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
<a name="line_82"></a>   [0, 1,  (1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
<a name="line_83"></a>  [[1, 0, -(1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
<a name="line_84"></a>   [0, 1,  a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
<a name="line_85"></a>  [[1, 0, -(1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
<a name="line_86"></a>   [0, 1, -a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
<a name="line_87"></a>  [[1, 0,  (1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
<a name="line_88"></a>   [0, 1,  a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
<a name="line_89"></a>  [[1, 0,  (1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
<a name="line_90"></a>   [0, 1, -a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
<a name="line_91"></a>  [[1, 0, -(1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
<a name="line_92"></a>   [0, 1,  a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
<a name="line_93"></a>  [[1, 0, -(1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
<a name="line_94"></a>   [0, 1, -a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
<a name="line_95"></a>  [[1, 0,  (1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
<a name="line_96"></a>   [0, 1,  a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
<a name="line_97"></a>  [[1, 0,  (1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
<a name="line_98"></a>   [0, 1, -a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
<a name="line_99"></a>  [[1,  sqrt(3-2*a_E^2-2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
<a name="line_100"></a>   [0, 0, 1,  (1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
<a name="line_101"></a>  [[1,  sqrt(3-2*a_E^2+2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
<a name="line_102"></a>   [0, 0, 1, -(1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
<a name="line_103"></a>  [[1, -sqrt(3-2*a_E^2-2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
<a name="line_104"></a>   [0, 0, 1,  (1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
<a name="line_105"></a>  [[1, -sqrt(3-2*a_E^2+2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
<a name="line_106"></a>   [0, 0, 1, -(1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]]
<a name="line_107"></a> ]:
<a name="line_108"></a>end():
<a name="line_109"></a>
<a name="line_110"></a><span style="color:red">#@ c_cayley
</span><a name="line_111"></a>
<a name="line_112"></a>c_cayley[1] := (t) -> [sqrt((1-2*a_E^2)/(1+2*a_E^2)/3)*sin(t),
<a name="line_113"></a>                       -cos(t),
<a name="line_114"></a>                       -4*a_E/sqrt(6)/sqrt(1+2*a_E^2)*sin(t),
<a name="line_115"></a>                       2/sqrt(6)/sqrt(1+2*a_E^2)*sin(t)];
<a name="line_116"></a>
<a name="line_117"></a>c_cayley[2] := unapply(simplify(act_E[L](c_cayley[1](t))),t);
<a name="line_118"></a>c_cayley[3] := unapply(simplify(act_E[L](c_cayley[2](t))),t);
<a name="line_119"></a>c_cayley[4] := unapply(simplify(act_E[L](c_cayley[3](t))),t);
<a name="line_120"></a>
<a name="line_121"></a>######################################################################
<a name="line_122"></a>
<a name="line_123"></a># Assuming that ab=[a,b], where a and b are linearly independent in C^4,
<a name="line_124"></a># the function is_in_line(ab,c) will return true if c lies in the C-linear
<a name="line_125"></a># span of a and b.
<a name="line_126"></a>
<a name="line_127"></a><span style="color:red">#@ is_in_line 
</span><a name="line_128"></a>is_in_line := proc(ab,c)
<a name="line_129"></a> local i,d,M,N,J;
<a name="line_130"></a> M := Matrix([op(ab),c]);
<a name="line_131"></a> for i from 1 to 4 do
<a name="line_132"></a>  J := sort([op({1,2,3,4} minus {i})]);
<a name="line_133"></a>  N := SubMatrix(M,1..3,J);
<a name="line_134"></a>  d := simplify(Determinant(N));
<a name="line_135"></a>  if d <> 0 then return false; fi;
<a name="line_136"></a> od:
<a name="line_137"></a> return true;
<a name="line_138"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/cayley_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_cayley := proc()
<a name="line_2"></a> local CL,i,j;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a> 
<a name="line_6"></a> _ASSERT(nops(cayley_lines) = 27,"27 lines");
<a name="line_7"></a>
<a name="line_8"></a> _ASSERT(
<a name="line_9"></a>  map(ab -> simplify_E(g(ab[1] +~ t *~ ab[2])),cayley_lines) = [0$27],
<a name="line_10"></a>  "The 27 lines all lie in the cubic surface"
<a name="line_11"></a> );
<a name="line_12"></a>
<a name="line_13"></a> CL := proc(i,u,v) 
<a name="line_14"></a>  u *~ cayley_lines[i+1][1] +~ v *~ cayley_lines[i+1][2];
<a name="line_15"></a> end:
<a name="line_16"></a>
<a name="line_17"></a> _ASSERT( simplify_E(c_E[ 0](t) -~ CL(0,cos(t),sin(t))) = [0$4],
<a name="line_18"></a>          "C[0] is a Cayley line");
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT( simplify_E(c_E[ 1](t) -~ CL(1, sin(t)/sqrt(2),cos(t))) = [0$4],
<a name="line_21"></a>          "C[1] is a Cayley line");
<a name="line_22"></a>
<a name="line_23"></a> _ASSERT( simplify_E(c_E[ 2](t) -~ CL(2,-sin(t)/sqrt(2),cos(t))) = [0$4],
<a name="line_24"></a>          "C[2] is a Cayley line");
<a name="line_25"></a>
<a name="line_26"></a> _ASSERT( simplify_E(c_cayley[1](t) -~ CL(3, (1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1),-cos(t))) = [0$4],
<a name="line_27"></a>          "c_cayley[1] is a Cayley line");
<a name="line_28"></a>
<a name="line_29"></a> _ASSERT( simplify_E(c_cayley[2](t) -~ CL(4, cos(t), (1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1))) = [0$4],
<a name="line_30"></a>          "c_cayley[2] is a Cayley line");
<a name="line_31"></a>
<a name="line_32"></a> _ASSERT( simplify_E(c_cayley[3](t) -~ CL(5,-(1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1), cos(t))) = [0$4],
<a name="line_33"></a>          "c_cayley[3] is a Cayley line");
<a name="line_34"></a>
<a name="line_35"></a> _ASSERT( simplify_E(c_cayley[4](t) -~ CL(6,-cos(t),-(1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1))) = [0$4],
<a name="line_36"></a>          "c_cayley[4] is a Cayley line");
<a name="line_37"></a>
<a name="line_38"></a> for i from 0 to num_vertices_E - 1 do
<a name="line_39"></a>  for j from 1 to 4 do 
<a name="line_40"></a>   if v_on_c_cayley[i,j] <> NULL then
<a name="line_41"></a>    _ASSERT(simplify_E(v_E[i] -~ c_cayley[j](v_on_c_cayley[i,j])) = [0$4],
<a name="line_42"></a>	    sprintf("v[%d] on c_cayley[%d]",i,j));
<a name="line_43"></a>   fi;
<a name="line_44"></a>  od:
<a name="line_45"></a> od:
<a name="line_46"></a>end:
<a name="line_47"></a>
<a name="line_48"></a>add_check(check_cayley):  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/curvature.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Here are two different formulae for the Gaussian curvature of a metric
<a name="line_2"></a># on R^2, in terms of the metric coefficients E, F and G.  
<a name="line_3"></a>
<a name="line_4"></a><span style="color:red">#@ brioschi_formula 
</span><a name="line_5"></a>brioschi_formula := proc(E,F,G,t,u)
<a name="line_6"></a> local E1,E2,E22,F1,F2,F12,G1,G2,G11;
<a name="line_7"></a> E1 := diff(E,t); E2 := diff(E,u); E22 := diff(E2,u);
<a name="line_8"></a> F1 := diff(F,t); F2 := diff(F,u); F12 := diff(F1,u);
<a name="line_9"></a> G1 := diff(G,t); G2 := diff(G,u); G11 := diff(G1,t);
<a name="line_10"></a> (Determinant(<<4*F12 - 2*G11 - 2*E22|E1|2*F1-E2>,
<a name="line_11"></a>              <2*F2-G1|E|F>,<G2|F|G>>) - 
<a name="line_12"></a>  Determinant(<<0|E2|G1>,<E2|E|F>,<G1|F|G>>))/(4*(E*G-F^2)^2);
<a name="line_13"></a>end:
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ christoffel_symbol 
</span><a name="line_16"></a>christoffel_symbol := proc(E,F,G,t,u)
<a name="line_17"></a> local x,g,gi,C,i,j,k,l,m;
<a name="line_18"></a> 
<a name="line_19"></a> C := table():
<a name="line_20"></a>
<a name="line_21"></a> x := [t,u];
<a name="line_22"></a> g := <<E|F>,<F|G>>;
<a name="line_23"></a> gi := 1/g;
<a name="line_24"></a> for i from 1 to 2 do
<a name="line_25"></a>  for k from 1 to 2 do
<a name="line_26"></a>   for l from 1 to 2 do
<a name="line_27"></a>    C[i,k,l] :=
<a name="line_28"></a>     add(gi[i,m]*(diff(g[m,k],x[l])+diff(g[m,l],x[k])-diff(g[k,l],x[m]))/2,m=1..2);
<a name="line_29"></a>   od;
<a name="line_30"></a>  od;
<a name="line_31"></a> od;
<a name="line_32"></a>
<a name="line_33"></a> return eval(C);
<a name="line_34"></a>end:
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ christoffel_formula 
</span><a name="line_37"></a>christoffel_formula := proc(E,F,G,t,u)
<a name="line_38"></a> local C;
<a name="line_39"></a> 
<a name="line_40"></a> C := christoffel_symbol(E,F,G,t,u);
<a name="line_41"></a> -(diff(C[2,1,2],t)-diff(C[2,1,1],u)+
<a name="line_42"></a>   C[1,1,2]*C[2,1,1]-C[1,1,1]*C[2,1,2]+C[2,1,2]*C[2,1,2]-C[2,1,1]*C[2,2,2])/E;
<a name="line_43"></a>end:
<a name="line_44"></a>
<a name="line_45"></a># Given a map f : R^2 -> R^d for some d, this calculates the 
<a name="line_46"></a># metric on R^2 obtained by pulling back the standard euclidean
<a name="line_47"></a># metric on R^d.  Here f is given as a vector or list of length d,
<a name="line_48"></a># whose entries are expressions depending on the variables t and u
<a name="line_49"></a># supplied as additional arguments.
<a name="line_50"></a>
<a name="line_51"></a><span style="color:red">#@ metric_from_embedding 
</span><a name="line_52"></a>metric_from_embedding := proc(f,t,u)
<a name="line_53"></a> local d,ft,fu,E,F,G;
<a name="line_54"></a>
<a name="line_55"></a> d := nops(convert(f,list));
<a name="line_56"></a> ft := map(diff,f,t);
<a name="line_57"></a> fu := map(diff,f,u);
<a name="line_58"></a> E := dp(d,ft,ft);
<a name="line_59"></a> F := dp(d,ft,fu);
<a name="line_60"></a> G := dp(d,fu,fu);
<a name="line_61"></a> return([E,F,G]);
<a name="line_62"></a>end:
<a name="line_63"></a>
<a name="line_64"></a># Here are two formulae for the curvature of a metric obtained from
<a name="line_65"></a># a map to R^d as above.
<a name="line_66"></a>
<a name="line_67"></a><span style="color:red">#@ brioschi_from_embedding 
</span><a name="line_68"></a>brioschi_from_embedding := (f,t,u) -> 
<a name="line_69"></a> brioschi_formula(op(metric_from_embedding(f,t,u)),t,u);
<a name="line_70"></a>
<a name="line_71"></a><span style="color:red">#@ christoffel_from_embedding 
</span><a name="line_72"></a>christoffel_from_embedding := (f,t,u) -> 
<a name="line_73"></a> christoffel_formula(op(metric_from_embedding(f,t,u)),t,u);
<a name="line_74"></a>
<a name="line_75"></a># This calculates the laplacian of an expression p depending on t and u,
<a name="line_76"></a># with respect to the metric on R^2 given by E, F and G.
<a name="line_77"></a>
<a name="line_78"></a><span style="color:red">#@ coord_laplacian 
</span><a name="line_79"></a>coord_laplacian := proc(p,E,F,G,t,u)
<a name="line_80"></a> local pt,pu,g;
<a name="line_81"></a> g := E*G - F^2;
<a name="line_82"></a> pt := diff(p,t);
<a name="line_83"></a> pu := diff(p,u);
<a name="line_84"></a> (diff((G*pt-F*pu)/sqrt(g),t) + diff((E*pu-F*pt)/sqrt(g),u))/sqrt(g);
<a name="line_85"></a>end:
<a name="line_86"></a>
<a name="line_87"></a><span style="color:red">#@ laplacian_from_embedding 
</span><a name="line_88"></a>laplacian_from_embedding := proc(p,f,t,u)
<a name="line_89"></a> coord_laplacian(p,op(metric_from_embedding(f,t,u)),t,u);
<a name="line_90"></a>end:
<a name="line_91"></a>
<a name="line_92"></a># This calculates an order N approximation to the geodesic spray for
<a name="line_93"></a># a conformally flat metric on R^2.
<a name="line_94"></a>
<a name="line_95"></a><span style="color:red">#@ geodesic_spray_R2 
</span><a name="line_96"></a>geodesic_spray_R2 := proc(E,t,u,N)
<a name="line_97"></a> local CC,ijk,C,P,Q,PP,QQ,PPe,QQe,PQe,rels,sol,e;
<a name="line_98"></a> CC := christoffel_symbol(E,0,E,t,u):
<a name="line_99"></a> for ijk in indices(CC) do 
<a name="line_100"></a>  C := CC[op(ijk)];
<a name="line_101"></a>  C := subs({t=e*t,u=e*u},C);
<a name="line_102"></a>  C := expand(subs(e=1,convert(series(C,e=0,N+1),polynom,e)));
<a name="line_103"></a>  CC[op(ijk)] := C;
<a name="line_104"></a> od:
<a name="line_105"></a> PP := t + add(add(P[i-j,j] * t^(i-j) * u^j,j=0..i),i=2..N):
<a name="line_106"></a> QQ := u + add(add(Q[i-j,j] * t^(i-j) * u^j,j=0..i),i=2..N):
<a name="line_107"></a> PPe := subs({t=e*t,u=e*u},PP);
<a name="line_108"></a> QQe := subs({t=e*t,u=e*u},QQ);
<a name="line_109"></a> PQe :=[PPe,QQe]:
<a name="line_110"></a> rels := [
<a name="line_111"></a>  diff(PPe,e,e)+add(add(subs({t=PPe,u=QQe},CC[1,j,k])*diff(PQe[j],e)*diff(PQe[k],e),j=1..2),k=1..2),
<a name="line_112"></a>  diff(QQe,e,e)+add(add(subs({t=PPe,u=QQe},CC[2,j,k])*diff(PQe[j],e)*diff(PQe[k],e),j=1..2),k=1..2)
<a name="line_113"></a> ]:
<a name="line_114"></a> rels := map(expand,map(convert,map(series,rels,e=0,N-1),polynom,e));
<a name="line_115"></a> rels := subs(e=1,rels);
<a name="line_116"></a> rels := map(coeffs,rels,{t,u});
<a name="line_117"></a> sol := solve(rels,indets(rels) minus {t,u});
<a name="line_118"></a> return subs(sol,[PP,QQ]);
<a name="line_119"></a>end:
<a name="line_120"></a>
<a name="line_121"></a># This returns a series E in t and u such that E times the standard
<a name="line_122"></a># euclidean metric has curvature -1 mod (t,u)^(N-2), and
<a name="line_123"></a># E[i,j] = E0[i,j] for i < 2 and i + j <= N.  There is a unique
<a name="line_124"></a># series with these properties.
<a name="line_125"></a>
<a name="line_126"></a><span style="color:red">#@ general_hyperbolic_metric 
</span><a name="line_127"></a>general_hyperbolic_metric := proc(E0,t,u,N)
<a name="line_128"></a> local i,j,C,E,K,EE,KK,rels,vars,sol;
<a name="line_129"></a>
<a name="line_130"></a> for i from 0 to N do
<a name="line_131"></a>  for j from 0 to N-i do
<a name="line_132"></a>   C[i,j] := coeff(coeff(E0,t,i),u,j);
<a name="line_133"></a>  od;
<a name="line_134"></a> od;
<a name="line_135"></a>
<a name="line_136"></a> EE := add(add(E[i,j] * t^i * u^j,j=0..N-i),i=0..N):
<a name="line_137"></a> 
<a name="line_138"></a> KK := brioschi_formula(EE,0,EE,t,u):
<a name="line_139"></a> KK := multi_series(KK,N-2,t,u);
<a name="line_140"></a> rels := map(numer,map(factor,{coeffs(expand(KK+1),{t,u})})):
<a name="line_141"></a> vars := [seq(seq(E[i,j],j=0..N-i),i=2..N)];
<a name="line_142"></a> sol := solve(rels,vars)[1]:
<a name="line_143"></a>
<a name="line_144"></a> return eval(subs(E=C,subs(sol,EE)));
<a name="line_145"></a>end:
<a name="line_146"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/curvature_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Check that the sphere of radius r has curvature 1/r^2
<a name="line_2"></a>
<a name="line_3"></a>check_sphere_curvature := proc()
<a name="line_4"></a> local r,t,u;
<a name="line_5"></a>
<a name="line_6"></a> printf("%a()\n",procname);
<a name="line_7"></a>
<a name="line_8"></a> _ASSERT(
<a name="line_9"></a>  factor(simplify(brioschi_from_embedding([t,u,sqrt(r^2-t^2-u^2)],t,u) - 1/r^2)) = 0,
<a name="line_10"></a>  "brioschi curvature of sphere 1"
<a name="line_11"></a> );
<a name="line_12"></a>
<a name="line_13"></a> _ASSERT(
<a name="line_14"></a>  factor(simplify(brioschi_from_embedding([r*cos(t)*cos(u),r*cos(t)*sin(u),r*sin(t)],t,u) - 1/r^2)) = 0,
<a name="line_15"></a>  "brioschi curvature of sphere 2"
<a name="line_16"></a> );
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(
<a name="line_19"></a>  factor(simplify(christoffel_from_embedding([t,u,sqrt(r^2-t^2-u^2)],t,u) - 1/r^2)) = 0,
<a name="line_20"></a>  "christoffel curvature of sphere 1"
<a name="line_21"></a> );
<a name="line_22"></a>
<a name="line_23"></a> _ASSERT(
<a name="line_24"></a>  factor(simplify(christoffel_from_embedding([r*cos(t)*cos(u),r*cos(t)*sin(u),r*sin(t)],t,u) - 1/r^2)) = 0,
<a name="line_25"></a>  "christoffel curvature of sphere 2"
<a name="line_26"></a> );
<a name="line_27"></a>end:
<a name="line_28"></a>
<a name="line_29"></a>add_check(check_sphere_curvature):
<a name="line_30"></a>
<a name="line_31"></a>######################################################################
<a name="line_32"></a>
<a name="line_33"></a># Check that our extrinsic formula for the curvature of EX(a) is
<a name="line_34"></a># compatible with the above intrinsic formulae
<a name="line_35"></a>
<a name="line_36"></a>check_EX_curvature := proc()
<a name="line_37"></a> local z0,K0,K1,t,u,err;
<a name="line_38"></a>
<a name="line_39"></a> printf("%a()\n",procname);
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT(
<a name="line_42"></a>  simplify(brioschi_from_embedding(y_lift([s[1],s[2]]),s[1],s[2]) -
<a name="line_43"></a>           curvature(y_lift([s[1],s[2]]))) = 0,
<a name="line_44"></a>  "curvature of EX(a)"
<a name="line_45"></a> );
<a name="line_46"></a>
<a name="line_47"></a> err := simplify(curvature(xx) - curvature_z([zx[1],zx[2]])):
<a name="line_48"></a> err := NF_x(numer(err));
<a name="line_49"></a>
<a name="line_50"></a> _ASSERT(err = 0,"curvature of EX(a) in terms of z");
<a name="line_51"></a>end:
<a name="line_52"></a>
<a name="line_53"></a>add_check(check_EX_curvature):
<a name="line_54"></a>
<a name="line_55"></a>######################################################################
<a name="line_56"></a>
<a name="line_57"></a>check_general_hyperbolic := proc()
<a name="line_58"></a> local N,E,E0,E1,K1,t,u;
<a name="line_59"></a>
<a name="line_60"></a> N := 7;
<a name="line_61"></a>
<a name="line_62"></a> E0 := add(add(E[i,j]*t^i*u^j,j=0..N-i),i=0..N);
<a name="line_63"></a> E1 := general_hyperbolic_metric(E0,t,u,N);
<a name="line_64"></a> K1 := multi_series(brioschi_formula(E1,0,E1,t,u),N-2,t,u);
<a name="line_65"></a>
<a name="line_66"></a> _ASSERT(K1 = -1,"general hyperbolic metric has curvature -1");
<a name="line_67"></a>end:
<a name="line_68"></a>
<a name="line_69"></a>add_check(check_general_hyperbolic);  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/disc_proj.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># disc_delta_proj defines a map from X to the closed unit disc.
<a name="line_2"></a>
<a name="line_3"></a><span style="color:red">#@ disc_delta_proj 
</span><a name="line_4"></a>disc_delta_proj := (x::RR_4) -> [
<a name="line_5"></a> (x[1]-x[2])/sqrt(2),
<a name="line_6"></a> x[3]
<a name="line_7"></a>]:
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ disc_delta_lift_aux 
</span><a name="line_10"></a>disc_delta_lift_aux := (z::RR_2) -> sqrt((1-z[1]^2-z[2]^2)/(4*a_E^2*z[1]^2*z[2]^2+(2*a_E^2-(1+a_E^2)*z[2]^2)^2)):
<a name="line_11"></a>
<a name="line_12"></a><span style="color:red">#@ disc_delta_lift 
</span><a name="line_13"></a>disc_delta_lift := (z::RR_2) -> [
<a name="line_14"></a> ((2*a_E^2 - (1+a_E^2)*z[2]^2) * disc_delta_lift_aux(z) + z[1])/sqrt(2),
<a name="line_15"></a> ((2*a_E^2 - (1+a_E^2)*z[2]^2) * disc_delta_lift_aux(z) - z[1])/sqrt(2),
<a name="line_16"></a> z[2],
<a name="line_17"></a> 2*a_E*z[1]*z[2]*disc_delta_lift_aux(z)
<a name="line_18"></a>]:
<a name="line_19"></a>
<a name="line_20"></a><span style="color:red">#@ act_disc_delta
</span><a name="line_21"></a>act_disc_delta[1]    := (z::RR_2) -> z;
<a name="line_22"></a>act_disc_delta[LL]   := (z::RR_2) -> [-z[1], z[2]];
<a name="line_23"></a>act_disc_delta[LM]   := (z::RR_2) -> [-z[1],-z[2]];
<a name="line_24"></a>act_disc_delta[LLLM] := (z::RR_2) -> [ z[1],-z[2]];
<a name="line_25"></a>act_disc_delta[LN]   := (z::RR_2) -> [-z[1], z[2]];
<a name="line_26"></a>act_disc_delta[LLLN] := (z::RR_2) -> [ z[1], z[2]];
<a name="line_27"></a>act_disc_delta[MN]   := (z::RR_2) -> [ z[1],-z[2]];
<a name="line_28"></a>act_disc_delta[LLMN] := (z::RR_2) -> [-z[1],-z[2]];
<a name="line_29"></a>
<a name="line_30"></a>######################################################################
<a name="line_31"></a>
<a name="line_32"></a><span style="color:red">#@ disc_pi_proj 
</span><a name="line_33"></a>disc_pi_proj := (x::RR_4) -> [x[1],x[2]]:
<a name="line_34"></a>
<a name="line_35"></a><span style="color:red">#@ act_disc_pi
</span><a name="line_36"></a>act_disc_pi[1]    := (x::RR_2) -> [ x[1], x[2]];
<a name="line_37"></a>act_disc_pi[L]    := (x::RR_2) -> [-x[2], x[1]];
<a name="line_38"></a>act_disc_pi[LL]   := (x::RR_2) -> [-x[1],-x[2]];
<a name="line_39"></a>act_disc_pi[LLL]  := (x::RR_2) -> [ x[2],-x[1]];
<a name="line_40"></a>act_disc_pi[M]    := (x::RR_2) -> [ x[1],-x[2]];
<a name="line_41"></a>act_disc_pi[LM]   := (x::RR_2) -> [ x[2], x[1]];
<a name="line_42"></a>act_disc_pi[LLM]  := (x::RR_2) -> [-x[1], x[2]];
<a name="line_43"></a>act_disc_pi[LLLM] := (x::RR_2) -> [-x[2],-x[1]];
<a name="line_44"></a>act_disc_pi[N]    := (x::RR_2) -> [ x[1],-x[2]];
<a name="line_45"></a>act_disc_pi[LN]   := (x::RR_2) -> [ x[2], x[1]];
<a name="line_46"></a>act_disc_pi[LLN]  := (x::RR_2) -> [-x[1], x[2]];
<a name="line_47"></a>act_disc_pi[LLLN] := (x::RR_2) -> [-x[2],-x[1]];
<a name="line_48"></a>act_disc_pi[MN]   := (x::RR_2) -> [ x[1], x[2]];
<a name="line_49"></a>act_disc_pi[LMN]  := (x::RR_2) -> [-x[2], x[1]];
<a name="line_50"></a>act_disc_pi[LLMN] := (x::RR_2) -> [-x[1],-x[2]];
<a name="line_51"></a>act_disc_pi[LLLMN]:= (x::RR_2) -> [ x[2],-x[1]];
<a name="line_52"></a>
<a name="line_53"></a>######################################################################
<a name="line_54"></a>
<a name="line_55"></a><span style="color:red">#@ disc_zeta_proj 
</span><a name="line_56"></a>disc_zeta_proj := (x::RR_4) -> [(x[3]-x[4])/sqrt(2),x[2]];
<a name="line_57"></a>
<a name="line_58"></a><span style="color:red">#@ act_disc_zeta
</span><a name="line_59"></a>act_disc_zeta[1]    := (x::RR_2) -> [ x[1], x[2]];
<a name="line_60"></a>act_disc_zeta[LL]   := (x::RR_2) -> [ x[1],-x[2]];
<a name="line_61"></a>act_disc_zeta[M]    := (x::RR_2) -> [-x[1],-x[2]];
<a name="line_62"></a>act_disc_zeta[LLM]  := (x::RR_2) -> [-x[1], x[2]];
<a name="line_63"></a>act_disc_zeta[N]    := (x::RR_2) -> [ x[1],-x[2]];
<a name="line_64"></a>act_disc_zeta[LLN]  := (x::RR_2) -> [ x[1], x[2]];
<a name="line_65"></a>act_disc_zeta[MN]   := (x::RR_2) -> [-x[1], x[2]];
<a name="line_66"></a>act_disc_zeta[LLMN] := (x::RR_2) -> [-x[1],-x[2]];
<a name="line_67"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/disc_proj_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_disc_delta := proc()
<a name="line_2"></a> local i,T,sols,z,zz,err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(disc_delta_proj(v_E[0]) -~ [0, 1] = [0,0],"disc_delta_proj(v[0])");
<a name="line_7"></a> _ASSERT(disc_delta_proj(v_E[1]) -~ [0,-1] = [0,0],"disc_delta_proj(v[1])");
<a name="line_8"></a> _ASSERT(disc_delta_proj(v_E[2]) -~ [ 1/sqrt(2),0] = [0,0],"disc_delta_proj(v[2])");
<a name="line_9"></a> _ASSERT(disc_delta_proj(v_E[3]) -~ [-1/sqrt(2),0] = [0,0],"disc_delta_proj(v[3])");
<a name="line_10"></a> _ASSERT(disc_delta_proj(v_E[4]) -~ [-1/sqrt(2),0] = [0,0],"disc_delta_proj(v[4])");
<a name="line_11"></a> _ASSERT(disc_delta_proj(v_E[5]) -~ [ 1/sqrt(2),0] = [0,0],"disc_delta_proj(v[5])");
<a name="line_12"></a> _ASSERT(disc_delta_proj(v_E[6]) -~ [ 0,0] = [0,0],"disc_delta_proj(v[6])");
<a name="line_13"></a> _ASSERT(disc_delta_proj(v_E[7]) -~ [-1,0] = [0,0],"disc_delta_proj(v[7])");
<a name="line_14"></a> _ASSERT(disc_delta_proj(v_E[8]) -~ [ 0,0] = [0,0],"disc_delta_proj(v[8])");
<a name="line_15"></a> _ASSERT(disc_delta_proj(v_E[9]) -~ [ 1,0] = [0,0],"disc_delta_proj(v[9])");
<a name="line_16"></a>
<a name="line_17"></a> for i in {10,11,12,13,14,16,19,21} do
<a name="line_18"></a>  _ASSERT(
<a name="line_19"></a>   simplify(map(abs,disc_delta_proj(v_E[i])) - [0, sqrt(2)*a_E/sqrt(a_E^2+1)]) = [0,0],
<a name="line_20"></a>   sprintf("disc_delta_proj(v[%d])",i)
<a name="line_21"></a>  );
<a name="line_22"></a> od:
<a name="line_23"></a>
<a name="line_24"></a> for i in {15,17,18,20} do
<a name="line_25"></a>  _ASSERT(
<a name="line_26"></a>   simplify(map(abs,disc_delta_proj(v_E[i])) - [sqrt((1-a_E^2)/(a_E^2+1)), sqrt(2)*a_E/sqrt(a_E^2+1)]) = [0,0],
<a name="line_27"></a>   sprintf("disc_delta_proj(v[%d])",i)
<a name="line_28"></a>  );
<a name="line_29"></a> od:
<a name="line_30"></a>
<a name="line_31"></a> _ASSERT(
<a name="line_32"></a>  simplify(expand(disc_delta_proj(c_E[0](t)) - [cos(t+Pi/4),0])) = [0,0],
<a name="line_33"></a>  "disc_delta_proj(c[0](t))"
<a name="line_34"></a> );
<a name="line_35"></a>
<a name="line_36"></a> _ASSERT(
<a name="line_37"></a>  simplify(expand(disc_delta_proj(c_E[1](t)) - [0,cos(t)])) = [0,0],
<a name="line_38"></a>  "disc_delta_proj(c[1](t))"
<a name="line_39"></a> );
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT(
<a name="line_42"></a>  simplify(expand(disc_delta_proj(c_E[2](t)) - [-sin(t),cos(t)])) = [0,0],
<a name="line_43"></a>  "disc_delta_proj(c[2](t))"
<a name="line_44"></a> );
<a name="line_45"></a>
<a name="line_46"></a> _ASSERT(
<a name="line_47"></a>  simplify(expand(disc_delta_proj(c_E[ 9](t)) - [0, sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
<a name="line_48"></a>  "disc_delta_proj(c[ 9](t))"
<a name="line_49"></a> );
<a name="line_50"></a>
<a name="line_51"></a> _ASSERT(
<a name="line_52"></a>  simplify(expand(disc_delta_proj(c_E[12](t)) - [0,-sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
<a name="line_53"></a>  "disc_delta_proj(c[12](t))"
<a name="line_54"></a> );
<a name="line_55"></a>
<a name="line_56"></a> _ASSERT(
<a name="line_57"></a>  simplify(expand(disc_delta_proj(c_E[10](t)) - [-sqrt(-a_E^4+1)*sin(t)/(a_E^2+1), sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
<a name="line_58"></a>  "disc_delta_proj(c[10](t))"
<a name="line_59"></a> );
<a name="line_60"></a>
<a name="line_61"></a> _ASSERT(
<a name="line_62"></a>  simplify(expand(disc_delta_proj(c_E[11](t)) - [sqrt(-a_E^4+1)*sin(t)/(a_E^2+1), -sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
<a name="line_63"></a>  "disc_delta_proj(c[11](t))"
<a name="line_64"></a> );
<a name="line_65"></a>
<a name="line_66"></a> _ASSERT(
<a name="line_67"></a>  simplify(expand(disc_delta_proj(c_cayley[1](t)) - 
<a name="line_68"></a>     [(1/3)*sqrt(6)*sqrt((a_E^2+1)/(2*a_E^2+1))*cos(t-arctan((1/3)*sqrt(3)*sqrt((-2*a_E^2+1)/(2*a_E^2+1)))),
<a name="line_69"></a>      -(2/3)*a_E*sqrt(6)*sin(t)/sqrt(2*a_E^2+1)])) = [0,0],
<a name="line_70"></a>  "disc_delta_proj(c_cayley[1](t))"
<a name="line_71"></a> );
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(
<a name="line_74"></a>  simplify(expand(disc_delta_proj(c_cayley[4](Pi-t)) - 
<a name="line_75"></a>     [(1/3)*sqrt(6)*sqrt((a_E^2+1)/(2*a_E^2+1))*cos(t-arctan((1/3)*sqrt(3)*sqrt((-2*a_E^2+1)/(2*a_E^2+1)))),
<a name="line_76"></a>      -(2/3)*a_E*sqrt(6)*sin(t)/sqrt(2*a_E^2+1)])) = [0,0],
<a name="line_77"></a>  "disc_delta_proj(c_cayley[4](t))"
<a name="line_78"></a> );
<a name="line_79"></a>
<a name="line_80"></a> zz := disc_delta_proj(c_cayley[1](t));
<a name="line_81"></a> err := simplify(expand(2*zz[1]^2+sqrt(1-4*a_E^4)/(sqrt(1+2*a_E^2)*a_E)*zz[1]*zz[2]+(1+1/a_E^2)/2*zz[2]^2-1));
<a name="line_82"></a>
<a name="line_83"></a> _ASSERT(err = 0,"disc_delta_proj(c_cayley[1]) ellipse");
<a name="line_84"></a>
<a name="line_85"></a> unassign('zz');
<a name="line_86"></a>
<a name="line_87"></a> for T in K8 do
<a name="line_88"></a>  _ASSERT(
<a name="line_89"></a>   simplify(disc_delta_proj(act_R4[T](xx)) - act_disc_delta[T](disc_delta_proj(xx)))=[0,0],
<a name="line_90"></a>   sprintf("disc_delta_proj is %a-equivariant",T)
<a name="line_91"></a>  );
<a name="line_92"></a> od:
<a name="line_93"></a>
<a name="line_94"></a> sols :=
<a name="line_95"></a>  map(s -> subs(s,xx),
<a name="line_96"></a>   {solve({disc_delta_proj(xx)[1]=cos(t),
<a name="line_97"></a>	   disc_delta_proj(xx)[2]=sin(t),
<a name="line_98"></a>	   rho(xx)=1,
<a name="line_99"></a>	   g0(xx)=0},
<a name="line_100"></a>	  {x[1],x[2],x[3],x[4]})});
<a name="line_101"></a> _ASSERT(sols = {c_E[2](t-Pi/2)},"disc_delta proj over boundary");
<a name="line_102"></a>
<a name="line_103"></a> zz := [z[1],z[2]];
<a name="line_104"></a>
<a name="line_105"></a> _ASSERT(
<a name="line_106"></a>  is_member_E(disc_delta_lift(zz)),
<a name="line_107"></a>  "disc_delta_lift maps to X"
<a name="line_108"></a> );
<a name="line_109"></a>
<a name="line_110"></a> _ASSERT(
<a name="line_111"></a>  simplify(disc_delta_proj(disc_delta_lift(zz)) - zz) = [0,0],
<a name="line_112"></a>  "disc_delta_proj o disc_delta_lift"
<a name="line_113"></a> );
<a name="line_114"></a>
<a name="line_115"></a>end:
<a name="line_116"></a>
<a name="line_117"></a>add_check(check_disc_delta):
<a name="line_118"></a>
<a name="line_119"></a>######################################################################
<a name="line_120"></a>
<a name="line_121"></a>check_disc_pi := proc()
<a name="line_122"></a> local i,j,t,T;
<a name="line_123"></a>
<a name="line_124"></a> printf("%a()\n",procname);
<a name="line_125"></a>
<a name="line_126"></a> for i in {0,1,10,11,12,13} do
<a name="line_127"></a>  _ASSERT(disc_pi_proj(v_E[i]) = [0,0],sprintf("disc_pi_proj(v[%d])",i));
<a name="line_128"></a> od;
<a name="line_129"></a> for i from 0 to 3 do
<a name="line_130"></a>  j := i+2;
<a name="line_131"></a>  t := i*Pi/2;
<a name="line_132"></a>  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ [cos(t),sin(t)]) = [0,0],
<a name="line_133"></a>	  sprintf("disc_pi_proj(v[%d])",j));
<a name="line_134"></a> od:
<a name="line_135"></a> for i from 0 to 3 do
<a name="line_136"></a>  j := i+6;
<a name="line_137"></a>  t := i*Pi/2 + Pi/4;
<a name="line_138"></a>  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ [cos(t),sin(t)]) = [0,0],
<a name="line_139"></a>	  sprintf("disc_pi_proj(v[%d])",j));
<a name="line_140"></a> od:
<a name="line_141"></a> for i from 0 to 3 do
<a name="line_142"></a>  j := i+14;
<a name="line_143"></a>  t := i*Pi/2 + Pi/4;
<a name="line_144"></a>  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ sqrt((1-a_E^2)/(a_E^2+1)) *~ [cos(t),sin(t)]) = [0,0],
<a name="line_145"></a>	  sprintf("disc_pi_proj(v[%d])",j));
<a name="line_146"></a> od:
<a name="line_147"></a> for i from 0 to 3 do
<a name="line_148"></a>  j := i+18;
<a name="line_149"></a>  t := i*Pi/2 - Pi/4;
<a name="line_150"></a>  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ sqrt((1-a_E^2)/(a_E^2+1)) *~ [cos(t),sin(t)]) = [0,0],
<a name="line_151"></a>	  sprintf("disc_pi_proj(v[%d])",j));
<a name="line_152"></a> od:
<a name="line_153"></a>
<a name="line_154"></a> for T in G16 do
<a name="line_155"></a>  _ASSERT(
<a name="line_156"></a>   simplify(disc_pi_proj(act_R4[T](xx)) - act_disc_pi[T](disc_pi_proj(xx)))=[0,0],
<a name="line_157"></a>   sprintf("disc_pi_proj is %a-equivariant",T)
<a name="line_158"></a>  );
<a name="line_159"></a> od:
<a name="line_160"></a>end:
<a name="line_161"></a>
<a name="line_162"></a>add_check(check_disc_pi):
<a name="line_163"></a>
<a name="line_164"></a>######################################################################
<a name="line_165"></a>
<a name="line_166"></a>check_disc_zeta := proc()
<a name="line_167"></a> local i,j,t,T,c0,c1;
<a name="line_168"></a>
<a name="line_169"></a> printf("%a()\n",procname);
<a name="line_170"></a> 
<a name="line_171"></a> for i in {0,1} do
<a name="line_172"></a>  _ASSERT(disc_zeta_proj(v_E[i]) = [(-1)^i/sqrt(2),0],sprintf("disc_zeta_proj(v[%d])",i));
<a name="line_173"></a> od;
<a name="line_174"></a> for i in {2,4} do
<a name="line_175"></a>  _ASSERT(disc_zeta_proj(v_E[i]) = [0,0],sprintf("disc_zeta_proj(v[%d])",i));
<a name="line_176"></a> od;
<a name="line_177"></a> for i in {3,5} do
<a name="line_178"></a>  _ASSERT(disc_zeta_proj(v_E[i]) = [0,(-1)^((i-3)/2)],sprintf("disc_zeta_proj(v[%d])",i));
<a name="line_179"></a> od;
<a name="line_180"></a> for i in {6,7,8,9} do
<a name="line_181"></a>  _ASSERT(disc_zeta_proj(v_E[i]) = [0,(-1)^floor((i-6)/2)/sqrt(2)],sprintf("disc_zeta_proj(v[%d])",i));
<a name="line_182"></a> od;
<a name="line_183"></a>
<a name="line_184"></a> c0 :=  (1/2)*(sqrt(2)*a_E-sqrt(1-a_E^2))*sqrt(2)/sqrt(1+a_E^2);
<a name="line_185"></a> c1 :=  (1/2)*(sqrt(2)*a_E+sqrt(1-a_E^2))*sqrt(2)/sqrt(1+a_E^2);
<a name="line_186"></a>
<a name="line_187"></a> for i in {10,12} do
<a name="line_188"></a>  _ASSERT(
<a name="line_189"></a>   simplify_E(disc_zeta_proj(v_E[i]) -~ [(-1)^((i-10)/2)*c0,0]) = [0,0],
<a name="line_190"></a>   sprintf("disc_zeta_proj(v[%d])",i)
<a name="line_191"></a>  );
<a name="line_192"></a> od;
<a name="line_193"></a>
<a name="line_194"></a> for i in {11,13} do
<a name="line_195"></a>  _ASSERT(
<a name="line_196"></a>   simplify_E(disc_zeta_proj(v_E[i]) -~ [(-1)^((i-11)/2)*c1,0]) = [0,0],
<a name="line_197"></a>   sprintf("disc_zeta_proj(v[%d])",i)
<a name="line_198"></a>  );
<a name="line_199"></a> od;
<a name="line_200"></a>
<a name="line_201"></a> _ASSERT(
<a name="line_202"></a>  disc_zeta_proj(c_E[0](t)) -~ [0,sin(t)] = [0,0],
<a name="line_203"></a>  "disc_zeta_proj(c[0](t))"
<a name="line_204"></a> );
<a name="line_205"></a>
<a name="line_206"></a> _ASSERT(
<a name="line_207"></a>  disc_zeta_proj(c_E[1](t)) -~ [cos(t),sin(t)] /~ sqrt(2) = [0,0],
<a name="line_208"></a>  "disc_zeta_proj(c[1](t))"
<a name="line_209"></a> );
<a name="line_210"></a>
<a name="line_211"></a> _ASSERT(
<a name="line_212"></a>  disc_zeta_proj(c_E[2](t)) -~ [cos(t),sin(t)] /~ sqrt(2) = [0,0],
<a name="line_213"></a>  "disc_zeta_proj(c[2](t))"
<a name="line_214"></a> );
<a name="line_215"></a>
<a name="line_216"></a> _ASSERT(
<a name="line_217"></a>  simplify(disc_zeta_proj(c_E0[3](t)) -~ [(sqrt(1/3)+sqrt(1/6)) * cos(t),sin(t)]) = [0,0],
<a name="line_218"></a>  "disc_zeta_proj(c[3](t))"
<a name="line_219"></a> );
<a name="line_220"></a>
<a name="line_221"></a> _ASSERT(
<a name="line_222"></a>  simplify(disc_zeta_proj(c_E0[4](t)) -~ [(sqrt(1/3)-sqrt(1/6)) * cos(t),0]) = [0,0],
<a name="line_223"></a>  "disc_zeta_proj(c[4](t))"
<a name="line_224"></a> );
<a name="line_225"></a>
<a name="line_226"></a> _ASSERT(
<a name="line_227"></a>  simplify(disc_zeta_proj(c_E0[5](t)) -~ [2+(1-cos(t))/sqrt(2),0] /~ sqrt(10 - 2*cos(t))) = [0,0],
<a name="line_228"></a>  "disc_zeta_proj(c[5](t))"
<a name="line_229"></a> );
<a name="line_230"></a>
<a name="line_231"></a> _ASSERT(
<a name="line_232"></a>  simplify(disc_zeta_proj(c_E0[6](t)) -~ [2-(1-cos(t))/sqrt(2), sin(t)] /~ sqrt(10 - 2*cos(t))) = [0,0],
<a name="line_233"></a>  "disc_zeta_proj(c[6](t))"
<a name="line_234"></a> );
<a name="line_235"></a>
<a name="line_236"></a> _ASSERT(
<a name="line_237"></a>  simplify(disc_zeta_proj(c_E0[7](t)) +~ [2+(1-cos(t))/sqrt(2),0] /~ sqrt(10 - 2*cos(t))) = [0,0],
<a name="line_238"></a>  "disc_zeta_proj(c[7](t))"
<a name="line_239"></a> );
<a name="line_240"></a>
<a name="line_241"></a> _ASSERT(
<a name="line_242"></a>  simplify(disc_zeta_proj(c_E0[8](t)) +~ [2-(1-cos(t))/sqrt(2),-sin(t)] /~ sqrt(10 - 2*cos(t))) = [0,0],
<a name="line_243"></a>  "disc_zeta_proj(c[8](t))"
<a name="line_244"></a> );
<a name="line_245"></a>
<a name="line_246"></a> for T in [1,LL,M,LLM,N,LLN,MN,LLMN] do
<a name="line_247"></a>  _ASSERT(
<a name="line_248"></a>   simplify(disc_zeta_proj(act_R4[T](xx)) - act_disc_zeta[T](disc_zeta_proj(xx)))=[0,0],
<a name="line_249"></a>   sprintf("disc_zeta_proj is %a-equivariant",T)
<a name="line_250"></a>  );
<a name="line_251"></a> od:
<a name="line_252"></a>end:
<a name="line_253"></a>
<a name="line_254"></a>add_check(check_disc_zeta):
<a name="line_255"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/extra_curves.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><span style="color:red">#@ c_algebraic 
</span><a name="line_2"></a>c_algebraic :=
<a name="line_3"></a> (t) -> [0,
<a name="line_4"></a>         sqrt(t*(2*a_E*t^2-1/a_E+a_E)/((t-a_E)*(t-1/a_E))),
<a name="line_5"></a>         sqrt((-2*a_E*t+1)/((t-a_E)*(t-1/a_E))),
<a name="line_6"></a>         -t*sqrt((-2*a_E*t+1)/((t-a_E)*(t-1/a_E)))
<a name="line_7"></a>        ];
<a name="line_8"></a>
<a name="line_9"></a># NB c_E[6](t) is the same as c_algebraic(tau_algebraic[6](t)) up to sign issues.
<a name="line_10"></a># However, c_E[3](t) is not the same as c_algebraic(tau_algebraic[3](t)).
<a name="line_11"></a># The latter gives an alternative parametrisation of C[3] except in the
<a name="line_12"></a># case a = 1/sqrt(2).  In that case, tau_algebraic[3](t) is constant at 1/sqrt(2),
<a name="line_13"></a># and c_algebraic(tau_algebraic[3](t)) is undefined.
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ a_star_E
</span><a name="line_16"></a>a_star_E := sqrt((1/a_E^2-1)/2);
<a name="line_17"></a>
<a name="line_18"></a><span style="color:red">#@ tau_algebraic
</span><a name="line_19"></a>tau_algebraic[3] := (t) -> 1/(2*a_E) + (sqrt((1/a_E^2-1)/2)-1/(2*a_E)) * cos(t)^2;
<a name="line_20"></a>tau_algebraic[6] := (t) -> -sqrt((1/a_E-a_E)/(2*a_E)) * sin(t/2)^2;
<a name="line_21"></a>
<a name="line_22"></a>######################################################################
<a name="line_23"></a>
<a name="line_24"></a>c_E[ 9] := (t) -> [sqrt((1-a_E^2)/(1+a_E^2)/2)*sin(t), sqrt((1-a_E^2)/(1+a_E^2)/2)*sin(t),
<a name="line_25"></a>                 sqrt(2)*a_E/sqrt(a_E^2+1),-sqrt((1-a_E^2)/(1+a_E^2))*cos(t)];
<a name="line_26"></a>
<a name="line_27"></a>c_E[10] := unapply(simplify(act_E[ L](c_E[ 9](t))),t);
<a name="line_28"></a>c_E[11] := unapply(simplify(act_E[ M](c_E[ 9](t))),t);
<a name="line_29"></a>c_E[12] := unapply(simplify(act_E[LM](c_E[ 9](t))),t);
<a name="line_30"></a>
<a name="line_31"></a>c_check_E[ 9] := (a) -> evalb(simplify([a[1]-a[2],a[3]-a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
<a name="line_32"></a>c_check_E[10] := (a) -> evalb(simplify([a[1]+a[2],a[3]-a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
<a name="line_33"></a>c_check_E[11] := (a) -> evalb(simplify([a[1]+a[2],a[3]+a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
<a name="line_34"></a>c_check_E[12] := (a) -> evalb(simplify([a[1]-a[2],a[3]+a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
<a name="line_35"></a>
<a name="line_36"></a>c_param_E[ 9] := (x) -> arctan( sqrt(2)*x[1],-x[4]);
<a name="line_37"></a>c_param_E[10] := (x) -> arctan(-sqrt(2)*x[1], x[4]);
<a name="line_38"></a>c_param_E[11] := (x) -> arctan( sqrt(2)*x[1], x[4]);
<a name="line_39"></a>c_param_E[12] := (x) -> arctan( sqrt(2)*x[1],-x[4]);
<a name="line_40"></a>
<a name="line_41"></a>c_homology[ 9] := [-1, 1, 0, 0];
<a name="line_42"></a>c_homology[10] := [-1,-1, 0, 0];
<a name="line_43"></a>c_homology[11] := [ 0, 0,-1,-1];
<a name="line_44"></a>c_homology[12] := [ 0, 0, 1,-1];
<a name="line_45"></a>
<a name="line_46"></a>for i from  9 to 12 do c_colour[i] := red:  od:
<a name="line_47"></a>
<a name="line_48"></a>######################################################################
<a name="line_49"></a>
<a name="line_50"></a>c_E[13] := (t) -> [ cos(t)/sqrt(2)*(1 - sin(t)/sqrt(2/(1-a_E^2)-cos(t)^2)),
<a name="line_51"></a>                    cos(t)/sqrt(2)*(1 + sin(t)/sqrt(2/(1-a_E^2)-cos(t)^2)),
<a name="line_52"></a>		    sqrt(2)*a_E/sqrt(1+a_E^2)*sin(t),
<a name="line_53"></a>                   -sqrt(2)*sin(t)^2/sqrt(2/(-a_E^2+1)-cos(t)^2)/sqrt(a_E^2+1)];
<a name="line_54"></a>
<a name="line_55"></a>c_E[14] := unapply(simplify(act_E[ L](c_E[13](t))),t);
<a name="line_56"></a>c_E[15] := unapply(simplify(act_E[ N](c_E[13](t))),t);
<a name="line_57"></a>c_E[16] := unapply(simplify(act_E[LN](c_E[13](t))),t);
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ h_c13_a 
</span><a name="line_60"></a>h_c13_a := (x) -> x[1]*(x[3]-a_E*x[4])-x[2]*(x[3]+a_E*x[4]);
<a name="line_61"></a>
<a name="line_62"></a><span style="color:red">#@ h_c13_b 
</span><a name="line_63"></a>h_c13_b := (x) -> (3-a_E^2)*(x[1]-x[2])^2 - 2*(x[1]^2+x[2]^2)*(x[3]^2+x[4]^2)*(1-a_E^2);
<a name="line_64"></a>
<a name="line_65"></a>c_check_E[13] := (a) -> evalb(simplify(h_c13_a(a)) = 0 and is(a[4] <= 0) and is(h_c13_b(a) >= 0));
<a name="line_66"></a>c_check_E[14] := (a) -> c_check_E[13](act_R4[LLL](a));
<a name="line_67"></a>c_check_E[15] := (a) -> c_check_E[13](act_R4[  N](a));
<a name="line_68"></a>c_check_E[16] := (a) -> c_check_E[13](act_R4[ LN](a));
<a name="line_69"></a>
<a name="line_70"></a>c_param_E[13] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]+x[2]);
<a name="line_71"></a>c_param_E[14] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3],-x[1]+x[2]);
<a name="line_72"></a>c_param_E[15] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]-x[2]);
<a name="line_73"></a>c_param_E[16] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]+x[2]);
<a name="line_74"></a>
<a name="line_75"></a>c_homology[13] := [ 0,-1, 1, 0];
<a name="line_76"></a>c_homology[14] := [ 1, 0, 0, 1];
<a name="line_77"></a>c_homology[15] := [ 0, 1, 1, 0];
<a name="line_78"></a>c_homology[16] := [-1, 0, 0, 1];
<a name="line_79"></a>
<a name="line_80"></a>for i from 13 to 16 do c_colour[i] := "Orange":  od:
<a name="line_81"></a>
<a name="line_82"></a><span style="color:red">#@ num_curves_E 
</span><a name="line_83"></a>num_curves_E := 17;
<a name="line_84"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/extra_curves_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_extra_curves := proc()
<a name="line_2"></a> local k,d,s,s0,t,err,check_alg;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for k from 0 to num_curves_E-1 do
<a name="line_7"></a>  _ASSERT(is_member_E(c_E[k](t)),sprintf("c[%d](t) is in EX",k));
<a name="line_8"></a> od;
<a name="line_9"></a>
<a name="line_10"></a> _ASSERT(is_member_E(c_algebraic(t)),"c_algebraic(t) is in EX");
<a name="line_11"></a>
<a name="line_12"></a> err := simplify(c_algebraic(-sqrt((1/a_E^2-1)/2)) -~ v_E[10]);
<a name="line_13"></a> err := max(seq(op(map(abs,evalf(subs(a_E=0.1*i,err)))),i=1..9));
<a name="line_14"></a> _ASSERT(err < 10.^(-90),"v[10] on c_algebraic");
<a name="line_15"></a>
<a name="line_16"></a> err := simplify(c_algebraic( sqrt((1/a_E^2-1)/2)) -~ v_E[11]);
<a name="line_17"></a> err := max(seq(op(map(abs,evalf(subs(a_E=0.1*i,err)))),i=1..9));
<a name="line_18"></a> _ASSERT(err < 10.^(-90),"v[11] on c_algebraic");
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(simplify(c_algebraic( 0)         - v_E[ 0])=[0$4],"v[ 0] on c_algebraic");
<a name="line_21"></a> _ASSERT(simplify(c_algebraic( 1/2/a_E)   - v_E[ 3])=[0$4],"v[ 3] on c_algebraic");
<a name="line_22"></a>
<a name="line_23"></a> err :=  simplify_E(factor(combine(c_algebraic(tau_algebraic[6](t)) -~ c_E[6](t))))
<a name="line_24"></a>           assuming t>0 and t < Pi;
<a name="line_25"></a>
<a name="line_26"></a> _ASSERT(
<a name="line_27"></a>  err[1] = 0 and err[3] = 0 and err[4] = 0 and
<a name="line_28"></a>  max(seq(seq(abs(evalf(subs({a_E=0.1*i,t=Pi/10*j},err[2]))),i=1..9),j=0..10)) < 10^(-99),
<a name="line_29"></a>  "c_E[6] = c_algebraic o tau_algebraic[6] on (0,Pi)"
<a name="line_30"></a> );
<a name="line_31"></a> 
<a name="line_32"></a> for k from 9 to 12 do
<a name="line_33"></a>  _ASSERT(c_check_E[k](c_E[k](t)) = true,sprintf("c[%d](t) is in C[%d]",k,k));
<a name="line_34"></a> od:
<a name="line_35"></a>
<a name="line_36"></a> for k from 13 to 16 do
<a name="line_37"></a>  _ASSERT(`and`(seq(c_check_E[k](c_E[k](i*Pi/12)),i=0..23)),sprintf("c[%d](t) is in C[%d]",k,k));
<a name="line_38"></a> od;
<a name="line_39"></a>
<a name="line_40"></a> for k from 9 to 16 do 
<a name="line_41"></a>  err := simplify(c_param_E[k](c_E[k](t)) - t) assuming t > -Pi and t < Pi;
<a name="line_42"></a>  _ASSERT(err = 0,sprintf("c_param_E[%d]",k));
<a name="line_43"></a> od:
<a name="line_44"></a>
<a name="line_45"></a> _ASSERT(
<a name="line_46"></a>  select(i -> c_check_E[1](v_E[i]) and c_check_E[9](v_E[i]),
<a name="line_47"></a>	 {seq(i,i=0..num_vertices_E-1)}) = {14,16},
<a name="line_48"></a>  "C[1] intersect C[9] = {v[14],v[16]}"
<a name="line_49"></a> );
<a name="line_50"></a>
<a name="line_51"></a>end:
<a name="line_52"></a>
<a name="line_53"></a>add_check(check_extra_curves):
<a name="line_54"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/extra_vertices.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>v_E[14] := [sqrt((1-a_E^2)/(1+a_E^2)/2),sqrt((1-a_E^2)/(1+a_E^2)/2),a_E*sqrt(2/(1+a_E^2)),0];
<a name="line_2"></a>for i from 1 to 7 do
<a name="line_3"></a> v_E[14+i] := act_R4[G16[1+i]](v_E[14]);
<a name="line_4"></a>od:
<a name="line_5"></a>
<a name="line_6"></a># Note: the remaining vertices are undefined for a_E > 1/sqrt(2), because they involve complex numbers.
<a name="line_7"></a>
<a name="line_8"></a>v_E[22] := [sqrt((1-2*a_E^2)/(1+2*a_E^2)/3),0,2*a_E*sqrt(2/3/(1+2*a_E^2)),-sqrt(2/3/(1+2*a_E^2))];
<a name="line_9"></a>for i from 1 to 7 do
<a name="line_10"></a> v_E[22+i] := act_R4[G16[1+i]](v_E[22]);
<a name="line_11"></a>od:
<a name="line_12"></a>
<a name="line_13"></a>v_E[30] := [sqrt((1-2*a_E^2)/(1+a_E^2))/2,sqrt((1-2*a_E^2)/(1+a_E^2))/2,a_E*sqrt(2/(1+a_E^2)),sqrt(1/2/(1+a_E^2))];
<a name="line_14"></a>for i from 1 to 15 do
<a name="line_15"></a> v_E[30+i] := act_R4[G16[1+i]](v_E[30]);
<a name="line_16"></a>od:
<a name="line_17"></a>
<a name="line_18"></a><span style="color:red">#@ num_vertices_E 
</span><a name="line_19"></a>num_vertices_E := 46:
<a name="line_20"></a>
<a name="line_21"></a>for i from 0 to num_vertices_E-1 do
<a name="line_22"></a> v_E1[i] := evalf(subs(a_E = a_E1,v_E[i]));
<a name="line_23"></a> v_E_stereo[i] := stereo(v_E1[i]);
<a name="line_24"></a> v_E_label[i] := TEXT(v_E_stereo[i],i);
<a name="line_25"></a> v_E_tangent_projector[i] := 
<a name="line_26"></a>  map(simplify,tangent_projector(v_E[i]));
<a name="line_27"></a>od:
<a name="line_28"></a>
<a name="line_29"></a><span style="color:red">#@ find_v_E_index 
</span><a name="line_30"></a>find_v_E_index := proc(x,tolerance_) 
<a name="line_31"></a> local i,d,x_float,tolerance;
<a name="line_32"></a>
<a name="line_33"></a> x_float := evalf(subs(a_E=a_E1,x));
<a name="line_34"></a> tolerance := `if`(nargs > 1, tolerance_, 0.00001);
<a name="line_35"></a> for i from 0 to num_vertices_E-1 do
<a name="line_36"></a>  if evalf(d4(v_E1[i],x_float)) < tolerance then
<a name="line_37"></a>   return(i);
<a name="line_38"></a>  fi;
<a name="line_39"></a> od;
<a name="line_40"></a> return(FAIL);
<a name="line_41"></a>end:
<a name="line_42"></a>
<a name="line_43"></a><span style="color:red">#@ find_v_E_permlist 
</span><a name="line_44"></a>find_v_E_permlist := 
<a name="line_45"></a> (phi) -> [seq(find_v_index(phi(v_E[i])),i=0..num_vertices-1)];
<a name="line_46"></a>
<a name="line_47"></a>to_cycles := proc(s) 
<a name="line_48"></a> local s1,s2,c;
<a name="line_49"></a> s1 := map(i -> i+1,s);
<a name="line_50"></a> s2 := convert(s1,disjcyc);
<a name="line_51"></a> map(c -> map(i -> i-1,c),s2);
<a name="line_52"></a>end:
<a name="line_53"></a>
<a name="line_54"></a><span style="color:red">#@ find_v_E_cycles 
</span><a name="line_55"></a>find_v_E_cycles := 
<a name="line_56"></a> (phi) -> to_cycles(find_v_E_permlist(phi));
<a name="line_57"></a>
<a name="line_58"></a>unassign('i');
<a name="line_59"></a>
<a name="line_60"></a># The results below could be computed by the function find_v_E_permlist
<a name="line_61"></a>
<a name="line_62"></a><span style="color:red">#@ v_E_permlist
</span><a name="line_63"></a>v_E_permlist[1]     := [0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]:
<a name="line_64"></a>v_E_permlist[L]     := [0,1,3,4,5,2,7,8,9,6,11,10,13,12,15,16,17,14,19,20,21,18,23,24,25,22,27,28,29,26,31,32,33,30,35,36,37,34,39,40,41,38,43,44,45,42]:
<a name="line_65"></a>v_E_permlist[LL]    := [0,1,4,5,2,3,8,9,6,7,10,11,12,13,16,17,14,15,20,21,18,19,24,25,22,23,28,29,26,27,32,33,30,31,36,37,34,35,40,41,38,39,44,45,42,43]:
<a name="line_66"></a>v_E_permlist[LLL]   := [0,1,5,2,3,4,9,6,7,8,11,10,13,12,17,14,15,16,21,18,19,20,25,22,23,24,29,26,27,28,33,30,31,32,37,34,35,36,41,38,39,40,45,42,43,44]:
<a name="line_67"></a>v_E_permlist[M]     := [1,0,2,5,4,3,9,8,7,6,12,13,10,11,18,21,20,19,14,17,16,15,26,29,28,27,22,25,24,23,34,37,36,35,30,33,32,31,42,45,44,43,38,41,40,39]:
<a name="line_68"></a>v_E_permlist[LM]    := [1,0,3,2,5,4,6,9,8,7,13,12,11,10,19,18,21,20,15,14,17,16,27,26,29,28,23,22,25,24,35,34,37,36,31,30,33,32,43,42,45,44,39,38,41,40]:
<a name="line_69"></a>v_E_permlist[LLM]   := [1,0,4,3,2,5,7,6,9,8,12,13,10,11,20,19,18,21,16,15,14,17,28,27,26,29,24,23,22,25,36,35,34,37,32,31,30,33,44,43,42,45,40,39,38,41]:
<a name="line_70"></a>v_E_permlist[LLLM]  := [1,0,5,4,3,2,8,7,6,9,13,12,11,10,21,20,19,18,17,16,15,14,29,28,27,26,25,24,23,22,37,36,35,34,33,32,31,30,45,44,43,42,41,40,39,38]:
<a name="line_71"></a>v_E_permlist[N]     := [0,1,2,5,4,3,9,8,7,6,10,11,12,13,17,16,15,14,19,18,21,20,22,25,24,23,26,29,28,27,38,41,40,39,42,45,44,43,30,33,32,31,34,37,36,35]:
<a name="line_72"></a>v_E_permlist[LN]    := [0,1,3,2,5,4,6,9,8,7,11,10,13,12,14,17,16,15,20,19,18,21,23,22,25,24,27,26,29,28,39,38,41,40,43,42,45,44,31,30,33,32,35,34,37,36]:
<a name="line_73"></a>v_E_permlist[LLN]   := [0,1,4,3,2,5,7,6,9,8,10,11,12,13,15,14,17,16,21,20,19,18,24,23,22,25,28,27,26,29,40,39,38,41,44,43,42,45,32,31,30,33,36,35,34,37]:
<a name="line_74"></a>v_E_permlist[LLLN]  := [0,1,5,4,3,2,8,7,6,9,11,10,13,12,16,15,14,17,18,21,20,19,25,24,23,22,29,28,27,26,41,40,39,38,45,44,43,42,33,32,31,30,37,36,35,34]:
<a name="line_75"></a>v_E_permlist[MN]    := [1,0,2,3,4,5,6,7,8,9,12,13,10,11,19,20,21,18,17,14,15,16,26,27,28,29,22,23,24,25,42,43,44,45,38,39,40,41,34,35,36,37,30,31,32,33]:
<a name="line_76"></a>v_E_permlist[LMN]   := [1,0,3,4,5,2,7,8,9,6,13,12,11,10,20,21,18,19,14,15,16,17,27,28,29,26,23,24,25,22,43,44,45,42,39,40,41,38,35,36,37,34,31,32,33,30]:
<a name="line_77"></a>v_E_permlist[LLMN]  := [1,0,4,5,2,3,8,9,6,7,12,13,10,11,21,18,19,20,15,16,17,14,28,29,26,27,24,25,22,23,44,45,42,43,40,41,38,39,36,37,34,35,32,33,30,31]:
<a name="line_78"></a>v_E_permlist[LLLMN] := [1,0,5,2,3,4,9,6,7,8,13,12,11,10,18,19,20,21,16,17,14,15,29,26,27,28,25,22,23,24,45,42,43,44,41,38,39,40,37,34,35,36,33,30,31,32]:
<a name="line_79"></a>
<a name="line_80"></a>
<a name="line_81"></a><span style="color:red">#@ theta_E
</span><a name="line_82"></a>theta_E[1] := arctan(sqrt(1-a_E^2)/sqrt(2)/a_E);
<a name="line_83"></a>theta_E[2] := arctan(sqrt(2)*sqrt(sqrt(2)*sqrt(1-a_E^2)-1)*(sqrt(1-a_E^2)+sqrt(2))/(1+a_E^2));
<a name="line_84"></a>theta_E[3] := arctan(sqrt(1-2*a_E^2));
<a name="line_85"></a>theta_E[4] := arctan(sqrt((1-2*a_E^2)/(1+2*a_E^2)/3));
<a name="line_86"></a>
<a name="line_87"></a><span style="color:red">#@ v_on_c_E 
</span><a name="line_88"></a>v_on_c_E := table():
<a name="line_89"></a>
<a name="line_90"></a>for i from 0 to num_vertices_E-1 do
<a name="line_91"></a> for j from 0 to num_curves_E-1 do
<a name="line_92"></a>  v_on_c_E[i,j] := NULL;
<a name="line_93"></a> od:
<a name="line_94"></a>od:
<a name="line_95"></a>
<a name="line_96"></a># The values below could be computed by the function find_v_on_c_E
<a name="line_97"></a>
<a name="line_98"></a>v_on_c_E[ 0, 1] := 0;
<a name="line_99"></a>v_on_c_E[ 0, 2] := 0;
<a name="line_100"></a>v_on_c_E[ 0, 5] := 0;
<a name="line_101"></a>v_on_c_E[ 0, 6] := 0;
<a name="line_102"></a>v_on_c_E[ 1, 1] := Pi;
<a name="line_103"></a>v_on_c_E[ 1, 2] := Pi;
<a name="line_104"></a>v_on_c_E[ 1, 7] := 0;
<a name="line_105"></a>v_on_c_E[ 1, 8] := 0;
<a name="line_106"></a>v_on_c_E[ 2, 0] := 0;
<a name="line_107"></a>v_on_c_E[ 2, 4] := -1/2*Pi;
<a name="line_108"></a>v_on_c_E[ 3, 0] :=  1/2*Pi;
<a name="line_109"></a>v_on_c_E[ 3, 3] :=  1/2*Pi;
<a name="line_110"></a>v_on_c_E[ 4, 0] :=      Pi;
<a name="line_111"></a>v_on_c_E[ 4, 4] :=  1/2*Pi;
<a name="line_112"></a>v_on_c_E[ 5, 0] := -1/2*Pi;
<a name="line_113"></a>v_on_c_E[ 5, 3] := -1/2*Pi;
<a name="line_114"></a>v_on_c_E[ 6, 0] :=  1/4*Pi;
<a name="line_115"></a>v_on_c_E[ 6, 1] :=  1/2*Pi;
<a name="line_116"></a>v_on_c_E[ 6,13] := 0;
<a name="line_117"></a>v_on_c_E[ 6,16] := 0;
<a name="line_118"></a>v_on_c_E[ 7, 0] :=  3/4*Pi;
<a name="line_119"></a>v_on_c_E[ 7, 2] :=  1/2*Pi;
<a name="line_120"></a>v_on_c_E[ 7,14] := 0;
<a name="line_121"></a>v_on_c_E[ 7,15] :=      Pi;
<a name="line_122"></a>v_on_c_E[ 8, 0] := -3/4*Pi;
<a name="line_123"></a>v_on_c_E[ 8, 1] := -1/2*Pi;
<a name="line_124"></a>v_on_c_E[ 8,13] :=      Pi;
<a name="line_125"></a>v_on_c_E[ 8,16] :=      Pi;
<a name="line_126"></a>v_on_c_E[ 9, 0] := -1/4*Pi;
<a name="line_127"></a>v_on_c_E[ 9, 2] := -1/2*Pi;
<a name="line_128"></a>v_on_c_E[ 9,14] :=      Pi;
<a name="line_129"></a>v_on_c_E[ 9,15] := 0;
<a name="line_130"></a>v_on_c_E[10, 4] := 0;
<a name="line_131"></a>v_on_c_E[10, 6] :=      Pi;
<a name="line_132"></a>v_on_c_E[10, 9] :=      Pi;
<a name="line_133"></a>v_on_c_E[10,10] := 0;
<a name="line_134"></a>v_on_c_E[10,14] :=  1/2*Pi;
<a name="line_135"></a>v_on_c_E[10,16] :=  1/2*Pi;
<a name="line_136"></a>v_on_c_E[11, 3] := 0;
<a name="line_137"></a>v_on_c_E[11, 5] :=      Pi;
<a name="line_138"></a>v_on_c_E[11, 9] := 0;
<a name="line_139"></a>v_on_c_E[11,10] :=      Pi;
<a name="line_140"></a>v_on_c_E[11,13] :=  1/2*Pi;
<a name="line_141"></a>v_on_c_E[11,15] :=  1/2*Pi;
<a name="line_142"></a>v_on_c_E[12, 4] :=      Pi;
<a name="line_143"></a>v_on_c_E[12, 8] :=      Pi;
<a name="line_144"></a>v_on_c_E[12,11] :=      Pi;
<a name="line_145"></a>v_on_c_E[12,12] := 0;
<a name="line_146"></a>v_on_c_E[12,13] := -1/2*Pi;
<a name="line_147"></a>v_on_c_E[12,15] := -1/2*Pi;
<a name="line_148"></a>v_on_c_E[13, 3] :=      Pi;
<a name="line_149"></a>v_on_c_E[13, 7] :=      Pi;
<a name="line_150"></a>v_on_c_E[13,11] := 0;
<a name="line_151"></a>v_on_c_E[13,12] :=      Pi;
<a name="line_152"></a>v_on_c_E[13,14] := -1/2*Pi;
<a name="line_153"></a>v_on_c_E[13,16] := -1/2*Pi;
<a name="line_154"></a>v_on_c_E[14, 1] :=  theta_E[1];
<a name="line_155"></a>v_on_c_E[14, 9] :=  1/2*Pi;
<a name="line_156"></a>v_on_c_E[15, 2] :=  theta_E[1];
<a name="line_157"></a>v_on_c_E[15,10] :=  1/2*Pi;
<a name="line_158"></a>v_on_c_E[16, 1] := -theta_E[1];
<a name="line_159"></a>v_on_c_E[16, 9] := -1/2*Pi;
<a name="line_160"></a>v_on_c_E[17, 2] := -theta_E[1];
<a name="line_161"></a>v_on_c_E[17,10] := -1/2*Pi;
<a name="line_162"></a>v_on_c_E[18, 2] :=  theta_E[1]-Pi;
<a name="line_163"></a>v_on_c_E[18,11] :=  1/2*Pi;
<a name="line_164"></a>v_on_c_E[19, 1] := -theta_E[1]+Pi;
<a name="line_165"></a>v_on_c_E[19,12] :=  1/2*Pi;
<a name="line_166"></a>v_on_c_E[20, 2] := -theta_E[1]+Pi;
<a name="line_167"></a>v_on_c_E[20,11] := -1/2*Pi;
<a name="line_168"></a>v_on_c_E[21, 1] :=  theta_E[1]-Pi;
<a name="line_169"></a>v_on_c_E[21,12] := -1/2*Pi;
<a name="line_170"></a>v_on_c_E[22, 5] := -theta_E[2]+Pi;
<a name="line_171"></a>v_on_c_E[23, 6] := -theta_E[2]+Pi;
<a name="line_172"></a>v_on_c_E[24, 5] :=  theta_E[2]-Pi;
<a name="line_173"></a>v_on_c_E[25, 6] :=  theta_E[2]-Pi;
<a name="line_174"></a>v_on_c_E[26, 7] := -theta_E[2]+Pi;
<a name="line_175"></a>v_on_c_E[27, 8] := -theta_E[2]+Pi;
<a name="line_176"></a>v_on_c_E[28, 7] :=  theta_E[2]-Pi;
<a name="line_177"></a>v_on_c_E[29, 8] :=  theta_E[2]-Pi;
<a name="line_178"></a>v_on_c_E[30, 9] := -theta_E[3]+Pi;
<a name="line_179"></a>v_on_c_E[31,10] := -theta_E[3]+Pi;
<a name="line_180"></a>v_on_c_E[32, 9] :=  theta_E[3]-Pi;
<a name="line_181"></a>v_on_c_E[33,10] :=  theta_E[3]-Pi;
<a name="line_182"></a>v_on_c_E[34,11] := -theta_E[3]+Pi;
<a name="line_183"></a>v_on_c_E[35,12] := -theta_E[3]+Pi;
<a name="line_184"></a>v_on_c_E[36,11] :=  theta_E[3]-Pi;
<a name="line_185"></a>v_on_c_E[37,12] :=  theta_E[3]-Pi;
<a name="line_186"></a>v_on_c_E[38,10] := -theta_E[3];
<a name="line_187"></a>v_on_c_E[39, 9] :=  theta_E[3];
<a name="line_188"></a>v_on_c_E[40,10] :=  theta_E[3];
<a name="line_189"></a>v_on_c_E[41, 9] := -theta_E[3];
<a name="line_190"></a>v_on_c_E[42,12] :=  theta_E[3];
<a name="line_191"></a>v_on_c_E[43,11] := -theta_E[3];
<a name="line_192"></a>v_on_c_E[44,12] := -theta_E[3];
<a name="line_193"></a>v_on_c_E[45,11] :=  theta_E[3];
<a name="line_194"></a>
<a name="line_195"></a><span style="color:red">#@ v_on_c_cayley
</span><a name="line_196"></a>for i from 0 to num_vertices_E-1 do
<a name="line_197"></a> for j from 1 to 4 do
<a name="line_198"></a>  v_on_c_cayley[i,j] := NULL;
<a name="line_199"></a> od:
<a name="line_200"></a>od:
<a name="line_201"></a>
<a name="line_202"></a>v_on_c_cayley[ 2,2] := 0;
<a name="line_203"></a>v_on_c_cayley[ 2,4] := Pi;
<a name="line_204"></a>v_on_c_cayley[ 3,1] := Pi;
<a name="line_205"></a>v_on_c_cayley[ 3,3] := 0;
<a name="line_206"></a>v_on_c_cayley[ 4,2] := Pi;
<a name="line_207"></a>v_on_c_cayley[ 4,4] := 0;
<a name="line_208"></a>v_on_c_cayley[ 5,1] := 0;
<a name="line_209"></a>v_on_c_cayley[ 5,3] := Pi;
<a name="line_210"></a>v_on_c_cayley[22,3] := -1/2*Pi;
<a name="line_211"></a>v_on_c_cayley[23,4] := -1/2*Pi;
<a name="line_212"></a>v_on_c_cayley[24,1] := -1/2*Pi;
<a name="line_213"></a>v_on_c_cayley[25,2] := -1/2*Pi;
<a name="line_214"></a>v_on_c_cayley[26,1] :=  1/2*Pi;
<a name="line_215"></a>v_on_c_cayley[27,2] :=  1/2*Pi;
<a name="line_216"></a>v_on_c_cayley[28,3] :=  1/2*Pi;
<a name="line_217"></a>v_on_c_cayley[29,4] :=  1/2*Pi;
<a name="line_218"></a>v_on_c_cayley[30,4] := -1/2*Pi-theta_E[4];
<a name="line_219"></a>v_on_c_cayley[31,1] := -1/2*Pi-theta_E[4];
<a name="line_220"></a>v_on_c_cayley[32,2] := -1/2*Pi-theta_E[4];
<a name="line_221"></a>v_on_c_cayley[33,3] := -1/2*Pi-theta_E[4];
<a name="line_222"></a>v_on_c_cayley[34,4] :=  1/2*Pi+theta_E[4];
<a name="line_223"></a>v_on_c_cayley[35,1] :=  1/2*Pi+theta_E[4];
<a name="line_224"></a>v_on_c_cayley[36,2] :=  1/2*Pi+theta_E[4];
<a name="line_225"></a>v_on_c_cayley[37,3] :=  1/2*Pi+theta_E[4];
<a name="line_226"></a>v_on_c_cayley[38,2] := -1/2*Pi+theta_E[4];
<a name="line_227"></a>v_on_c_cayley[39,3] := -1/2*Pi+theta_E[4];
<a name="line_228"></a>v_on_c_cayley[40,4] := -1/2*Pi+theta_E[4];
<a name="line_229"></a>v_on_c_cayley[41,1] := -1/2*Pi+theta_E[4];
<a name="line_230"></a>v_on_c_cayley[42,2] :=  1/2*Pi-theta_E[4];
<a name="line_231"></a>v_on_c_cayley[43,3] :=  1/2*Pi-theta_E[4];
<a name="line_232"></a>v_on_c_cayley[44,4] :=  1/2*Pi-theta_E[4];
<a name="line_233"></a>v_on_c_cayley[45,1] :=  1/2*Pi-theta_E[4];
<a name="line_234"></a>
<a name="line_235"></a><span style="color:red">#@ v_track_E
</span><a name="line_236"></a>for i from 0 to num_vertices_E-1 do 
<a name="line_237"></a> v_track_E[i] := []:
<a name="line_238"></a>od:
<a name="line_239"></a>
<a name="line_240"></a><span style="color:red">#@ c_track_E
</span><a name="line_241"></a>for j from 0 to num_curves_E-1 do
<a name="line_242"></a> c_track_E[j] := []:
<a name="line_243"></a>od:
<a name="line_244"></a>
<a name="line_245"></a>for i from 0 to num_vertices_E-1 do
<a name="line_246"></a> for j from 0 to num_curves_E-1 do
<a name="line_247"></a>  if v_on_c_E[i,j] <> NULL then
<a name="line_248"></a>   v_track_E[i] := [op(v_track_E[i]),j = v_on_c_E[i,j]];
<a name="line_249"></a>   c_track_E[j] := [op(c_track_E[j]),i = v_on_c_E[i,j]];
<a name="line_250"></a>  fi;
<a name="line_251"></a> od:
<a name="line_252"></a>od:
<a name="line_253"></a>
<a name="line_254"></a><span style="color:red">#@ find_v_on_c_E 
</span><a name="line_255"></a>find_v_on_c_E := proc()
<a name="line_256"></a> local i,j,k,t0,t1,x0,x1,theta0,recognise_theta;
<a name="line_257"></a> global v_on_c_E,v_on_c_E_string;
<a name="line_258"></a>
<a name="line_259"></a> for k from 1 to 3 do 
<a name="line_260"></a>  theta0[k] := evalf(subs(a_E=0.1,theta_E[k]));
<a name="line_261"></a> od;
<a name="line_262"></a>
<a name="line_263"></a> recognise_theta := proc(t)
<a name="line_264"></a>  local t0,i,k,e;
<a name="line_265"></a>  if type(t/Pi,rational) then return t; fi;
<a name="line_266"></a>  t0 := evalf(subs(a_E=0.1,t));
<a name="line_267"></a>  for k from 1 to 3 do
<a name="line_268"></a>   i := evalf(12*(t0 - theta0[k])/Pi);
<a name="line_269"></a>   e := i - round(i);
<a name="line_270"></a>   if abs(e) < 10.^(-20) then
<a name="line_271"></a>    return theta[k] + round(i)*Pi/12;
<a name="line_272"></a>   fi;
<a name="line_273"></a>   i := evalf(12*(t0 + theta0[k])/Pi);
<a name="line_274"></a>   e := i - round(i);
<a name="line_275"></a>   if abs(e) < 10.^(-20) then
<a name="line_276"></a>    return -theta[k] + round(i)*Pi/12;
<a name="line_277"></a>   fi;
<a name="line_278"></a>  od:
<a name="line_279"></a>  return t;
<a name="line_280"></a> end:
<a name="line_281"></a>
<a name="line_282"></a> v_on_c_E := table():
<a name="line_283"></a>
<a name="line_284"></a> for i from 0 to num_vertices_E-1 do
<a name="line_285"></a>  for j from 0 to num_curves_E-1 do
<a name="line_286"></a>   v_on_c_E[i,j] := NULL;
<a name="line_287"></a>   try
<a name="line_288"></a>    t0 := simplify_E(c_param_E[j](v_E[i]));
<a name="line_289"></a>    t1 := Re(evalf(subs(a_E=0.1,t0)));
<a name="line_290"></a>    x0 := evalf(subs(a_E=0.1,v_E[i]));
<a name="line_291"></a>    x1 := evalf(subs(a_E=0.1,c_E[j](t1)));
<a name="line_292"></a>    if d4f(x0,x1) < 10.^(-20) then
<a name="line_293"></a>     v_on_c_E[i,j] := recognise_theta(t0);
<a name="line_294"></a>    fi;
<a name="line_295"></a>   catch:
<a name="line_296"></a>    v_on_c_E[i,j] := v_on_c[i,j];
<a name="line_297"></a>   end try:
<a name="line_298"></a>  od;
<a name="line_299"></a> od;
<a name="line_300"></a>
<a name="line_301"></a> v_on_c_E_string := "";
<a name="line_302"></a>
<a name="line_303"></a> for i from 0 to num_vertices_E-1 do
<a name="line_304"></a>  for j from 0 to num_curves_E-1 do
<a name="line_305"></a>   if v_on_c_E[i,j] <> NULL then
<a name="line_306"></a>    t0 := v_on_c_E[i,j];
<a name="line_307"></a>    t1 := sprintf("%A",subs(theta='theta_E',t0));
<a name="line_308"></a>    if t0 <> 0 and type(t0/Pi,rational) then 
<a name="line_309"></a>     while length(t1) < 7 do t1 := cat(" ",t1); od;
<a name="line_310"></a>    fi;
<a name="line_311"></a>    if substring(t1,1..7) = "theta_E" then t1 := cat(" ",t1); fi;
<a name="line_312"></a>    v_on_c_E_string := cat(v_on_c_E_string,sprintf("v_on_c_E[%2d,%2d] := %s;\n",i,j,t1));
<a name="line_313"></a>   fi;
<a name="line_314"></a>  od:
<a name="line_315"></a> od:
<a name="line_316"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/extra_vertices_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_extra_vertices := proc()
<a name="line_2"></a> local i,j,k,t0,T,ok,err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for k from 0 to num_vertices_E-1 do
<a name="line_7"></a>  _ASSERT(is_member_E(v_E[k]),sprintf("v[%d] is in EX(a)",k));
<a name="line_8"></a>
<a name="line_9"></a>  for T in G16 do
<a name="line_10"></a>   _ASSERT(
<a name="line_11"></a>    act_E[T](v_E[k]) = v_E[v_E_permlist[T][k+1]],
<a name="line_12"></a>    sprintf("Action of %A on v[%d]",T,k)
<a name="line_13"></a>   );
<a name="line_14"></a>  od:
<a name="line_15"></a> od;
<a name="line_16"></a>
<a name="line_17"></a> for i from 0 to num_vertices_E-1 do
<a name="line_18"></a>  for j from 0 to num_curves_E-1 do
<a name="line_19"></a>   t0 := v_on_c_E[i,j];
<a name="line_20"></a>   if t0 <> NULL then
<a name="line_21"></a>    if i < 22 then 
<a name="line_22"></a>     err := simplify_E(v_E[i] -~ c_E[j](t0));
<a name="line_23"></a>     ok := evalb(err = [0$4]);
<a name="line_24"></a>    else
<a name="line_25"></a>     err := v_E[i] -~ c_E[j](t0);
<a name="line_26"></a>     err := max(seq(evalf(nm4(subs(a_E = 0.1*i,err))),i=1..7));
<a name="line_27"></a>     ok := evalb (err < 10.^(-95));
<a name="line_28"></a>    fi;
<a name="line_29"></a>    _ASSERT(ok,sprintf("v[%2d] on c[%2d]",i,j));
<a name="line_30"></a>   fi;
<a name="line_31"></a>  od:
<a name="line_32"></a> od:
<a name="line_33"></a>end:
<a name="line_34"></a>
<a name="line_35"></a>add_check(check_extra_vertices):
<a name="line_36"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/geometry.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># g_stereo(u) = 0 iff  g(unstereo(u)) = 0
<a name="line_2"></a><span style="color:red">#@ g_stereo 
</span><a name="line_3"></a>g_stereo := (u::RR_3) -> g([2*u[1],2*u[2],2*u[3],u[1]^2+u[2]^2+u[3]^2-1]);
<a name="line_4"></a>
<a name="line_5"></a># Partial derivatives of g wrt x[1], x[2], x[3], x[4]
<a name="line_6"></a><span style="color:red">#@ dg 
</span><a name="line_7"></a>dg := (x::RR_4) -> [
<a name="line_8"></a>  2*x[1]*(x[3]/a_E-2*x[4]),
<a name="line_9"></a> -2*x[2]*(x[3]/a_E+2*x[4]),
<a name="line_10"></a> 2*(1/a_E^2-1)*x[3]*x[4]+1/a_E*(x[1]^2-x[2]^2),
<a name="line_11"></a> (1/a_E^2-1)*x[3]^2-2*(x[1]^2+x[2]^2)-6*x[4]^2
<a name="line_12"></a>];
<a name="line_13"></a>
<a name="line_14"></a><span style="color:red">#@ square_norm_of_dg 
</span><a name="line_15"></a>square_norm_of_dg := (x::RR_4) -> 
<a name="line_16"></a>  4*(1/a_E^3-5/a_E)*(x[1]^2-x[2]^2)*x[3]*x[4]+
<a name="line_17"></a>  (8-2/a_E^2)*x[1]^2*x[2]^2+
<a name="line_18"></a>  (4+1/a_E^2)*(x[1]^4+x[2]^4)+
<a name="line_19"></a>  (4*x[3]^2+40*x[4]^2)*(x[1]^2+x[2]^2)+
<a name="line_20"></a>  (16-20/a_E^2+4/a_E^4)*x[3]^2*x[4]^2+
<a name="line_21"></a>  (1-1/a_E^2)^2*x[3]^4+
<a name="line_22"></a>  36*x[4]^4:
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ conformal_twist 
</span><a name="line_25"></a>conformal_twist := (x::RR_4,u::RR_4) -> cross_product4(x,dg(x),u) /~ sqrt(square_norm_of_dg(x));
<a name="line_26"></a>
<a name="line_27"></a># The two curves omega[1] and omega[2] meet only at [0,0,0,1]
<a name="line_28"></a># I think that their union is a deformation retract of one component
<a name="line_29"></a># of the complement of X in S^3
<a name="line_30"></a><span style="color:red">#@ omega
</span><a name="line_31"></a>omega[1] := (t::RR) -> [sin(t)/sqrt(1+a_E^2), 0, (cos(t)-1)/(a_E+1/a_E), (a_E+cos(t)/a_E)/(a_E+1/a_E)];
<a name="line_32"></a>omega[2] := (t::RR) -> [0, sin(t)/sqrt(1+a_E^2),-(cos(t)-1)/(a_E+1/a_E), (a_E+cos(t)/a_E)/(a_E+1/a_E)];
<a name="line_33"></a>
<a name="line_34"></a># move_towards_X() takes a point in R^4 and returns a point in S^3
<a name="line_35"></a># that is closer to the surface X.
<a name="line_36"></a><span style="color:red">#@ move_towards_X 
</span><a name="line_37"></a>move_towards_X := proc(x::RR0_4)
<a name="line_38"></a> local y,u,n,e;
<a name="line_39"></a> y := evalf(Vector([x[1],x[2],x[3],x[4]]));
<a name="line_40"></a> u := Vector(dg1(y));
<a name="line_41"></a> n := sqrt(add(u[i]^2,i=1..4));
<a name="line_42"></a> u := u/n;
<a name="line_43"></a> e := min(evalf(g1(y))/n,0.1);
<a name="line_44"></a> y := y - e*u;
<a name="line_45"></a> y := y/sqrt(add(y[i]^2,i=1..4));
<a name="line_46"></a> return(convert(y,list));
<a name="line_47"></a>end:
<a name="line_48"></a>
<a name="line_49"></a># move_to_X() takes a point in R^4 and returns a point in X obtained
<a name="line_50"></a># by applying move_towards_X() repeatedly.
<a name="line_51"></a>
<a name="line_52"></a><span style="color:red">#@ move_to_X_tolerance 
</span><a name="line_53"></a>move_to_X_tolerance := 10.^(-99):
<a name="line_54"></a>
<a name="line_55"></a><span style="color:red">#@ move_to_X 
</span><a name="line_56"></a>move_to_X := proc(x::RR0_4)
<a name="line_57"></a> local n,a,b,d;
<a name="line_58"></a> a := x;
<a name="line_59"></a> n := 100;
<a name="line_60"></a> d := evalf(abs(g1(a)) + abs(rho(a)-1));
<a name="line_61"></a> while (d > move_to_X_tolerance and n > 0) do
<a name="line_62"></a>  a := move_towards_X(a);
<a name="line_63"></a>  n := n-1;
<a name="line_64"></a>  d := evalf(abs(g1(a)));
<a name="line_65"></a> od:
<a name="line_66"></a> return(convert(a,list)); 
<a name="line_67"></a>end:
<a name="line_68"></a>
<a name="line_69"></a><span style="color:red">#@ random_X_point 
</span><a name="line_70"></a>random_X_point := proc()
<a name="line_71"></a> local r,rr,T,i,j,s,t,a;
<a name="line_72"></a> r := rand(0..15);
<a name="line_73"></a> rr := rand(0..1000);
<a name="line_74"></a> T := G16[r()+1];
<a name="line_75"></a> i := r();
<a name="line_76"></a> j := r();
<a name="line_77"></a> s := evalf(rr()/1000);
<a name="line_78"></a> t := evalf(rr()/1000);
<a name="line_79"></a> a := act_R4[T](w_lift1([s,t]));
<a name="line_80"></a> a := move_to_X(a);
<a name="line_81"></a> return(a);
<a name="line_82"></a>end:
<a name="line_83"></a>
<a name="line_84"></a># midpoint_X(a,b) returns a point on X roughly half way between a and b.
<a name="line_85"></a><span style="color:red">#@ midpoint_X 
</span><a name="line_86"></a>midpoint_X := (a::RR0_4,b::RR0_4) -> move_to_X([seq((a[i]+b[i])/2,i=1..4)]):
<a name="line_87"></a>
<a name="line_88"></a># unnormalised_tangent_complement_projector(x) is a symmetric matrix P
<a name="line_89"></a># whose image is the subspace of R^4 orthogonal to the tangent space 
<a name="line_90"></a># T_xX, such that P^2 is a positive multiple of P.
<a name="line_91"></a>
<a name="line_92"></a><span style="color:red">#@ unnormalised_tangent_complement_projector 
</span><a name="line_93"></a>unnormalised_tangent_complement_projector := (x::RR_4) -> 
<a name="line_94"></a> map(expand,Matrix(4,4,[seq(seq(x[i]*x[j]*square_norm_of_dg(x) + dg(x)[i]*dg(x)[j],i=1..4),j=1..4)])):
<a name="line_95"></a>
<a name="line_96"></a># unnormalised_tangent_projector(x) is a symmetric matrix Q
<a name="line_97"></a># whose image is the tangent space T_xX, such that Q^2 is a positive
<a name="line_98"></a># multiple of Q.
<a name="line_99"></a>
<a name="line_100"></a><span style="color:red">#@ unnormalised_tangent_projector 
</span><a name="line_101"></a>unnormalised_tangent_projector := (x::RR_4) -> 
<a name="line_102"></a> square_norm_of_dg(x) * IdentityMatrix(4) - unnormalised_tangent_complement_projector(x);
<a name="line_103"></a>
<a name="line_104"></a># tangent_projector(x) is the orthogonal projection of R^4 onto the
<a name="line_105"></a># tangent space T_xX.  In other words, it is the unique symmetric matrix 
<a name="line_106"></a># R satisfying R^2=R such that the image of R is T_xX.
<a name="line_107"></a>
<a name="line_108"></a><span style="color:red">#@ tangent_projector 
</span><a name="line_109"></a>tangent_projector := (x::RR_4) -> unnormalised_tangent_projector(x)/square_norm_of_dg(x);
<a name="line_110"></a>
<a name="line_111"></a># We now define various functions that produce tangent vectors.
<a name="line_112"></a># tangent_u and tangent_v are continuous everywhere but unnormalised
<a name="line_113"></a># Each of them vanishes at two points.  tangent_u1 and tangent_v1 are
<a name="line_114"></a># normalised versions, so each is undefined at two points. 
<a name="line_115"></a># tangent_frame_u returns an orthonormal basis for the tangent space,
<a name="line_116"></a># whose first entry is tangent_u1.  tangent_frame_v is similar.
<a name="line_117"></a># tangent_frame returns either tangent_frame_u or tangent_frame_v,
<a name="line_118"></a># depending on whether tangent_u or tangent_v has larger norm.
<a name="line_119"></a>
<a name="line_120"></a><span style="color:red">#@ tangent_uu 
</span><a name="line_121"></a>tangent_uu := (x::RR_4) -> [x[4],-x[3],x[2],-x[1]];
<a name="line_122"></a>
<a name="line_123"></a><span style="color:red">#@ tangent_u 
</span><a name="line_124"></a>tangent_u := proc(x::RR_4) 
<a name="line_125"></a> local uu,nn;
<a name="line_126"></a> uu := tangent_uu(x);
<a name="line_127"></a> nn := dg(x);
<a name="line_128"></a> return(uu -~ (dp4(uu,nn)/dp4(nn,nn)) *~ nn);
<a name="line_129"></a>end:
<a name="line_130"></a>
<a name="line_131"></a><span style="color:red">#@ unit_tangent_u 
</span><a name="line_132"></a>unit_tangent_u := proc(x::RR_4) 
<a name="line_133"></a> local u;
<a name="line_134"></a> u := tangent_u(x);
<a name="line_135"></a> return(u /~ sqrt(rho(u)));
<a name="line_136"></a>end:
<a name="line_137"></a>
<a name="line_138"></a><span style="color:red">#@ full_frame_u 
</span><a name="line_139"></a>full_frame_u := proc(x::RR_4)
<a name="line_140"></a> local n,r,u,v;
<a name="line_141"></a>
<a name="line_142"></a> n := evalf(dg(x));
<a name="line_143"></a> n := n /~ nm4(n);
<a name="line_144"></a> u := unit_tangent_u(x);
<a name="line_145"></a> v := cross_product4(x,n,u);
<a name="line_146"></a> return [x,n,u,v];
<a name="line_147"></a>end:
<a name="line_148"></a>
<a name="line_149"></a><span style="color:red">#@ tangent_frame_u 
</span><a name="line_150"></a>tangent_frame_u := proc(x::RR_4)
<a name="line_151"></a> local f;
<a name="line_152"></a> f := full_frame_u(x);
<a name="line_153"></a> return [f[3],f[4]];
<a name="line_154"></a>end:
<a name="line_155"></a>
<a name="line_156"></a><span style="color:red">#@ tangent_vv 
</span><a name="line_157"></a>tangent_vv := (x::RR_4) -> [-x[3],x[4],x[1],-x[2]];
<a name="line_158"></a>
<a name="line_159"></a><span style="color:red">#@ tangent_v 
</span><a name="line_160"></a>tangent_v := proc(x::RR_4) 
<a name="line_161"></a> local vv,nn;
<a name="line_162"></a> vv := tangent_vv(x);
<a name="line_163"></a> nn := dg(x);
<a name="line_164"></a> return(vv -~ (dp4(vv,nn)/dp4(nn,nn)) *~ nn);
<a name="line_165"></a>end:
<a name="line_166"></a>
<a name="line_167"></a><span style="color:red">#@ unit_tangent_v 
</span><a name="line_168"></a>unit_tangent_v := proc(x::RR_4) 
<a name="line_169"></a> local v;
<a name="line_170"></a> v := tangent_v(x);
<a name="line_171"></a> return(v /~ sqrt(rho(v)));
<a name="line_172"></a>end:
<a name="line_173"></a>
<a name="line_174"></a><span style="color:red">#@ full_frame_v 
</span><a name="line_175"></a>full_frame_v := proc(x::RR_4)
<a name="line_176"></a> local n,r,u,v;
<a name="line_177"></a>
<a name="line_178"></a> n := evalf(dg(x));
<a name="line_179"></a> n := n /~ nm4(n);
<a name="line_180"></a> u := unit_tangent_v(x);
<a name="line_181"></a> v := cross_product4(x,n,u);
<a name="line_182"></a> return [x,n,u,v];
<a name="line_183"></a>end:
<a name="line_184"></a>
<a name="line_185"></a><span style="color:red">#@ tangent_frame_v 
</span><a name="line_186"></a>tangent_frame_v := proc(x::RR_4)
<a name="line_187"></a> local f;
<a name="line_188"></a> f := full_frame_v(x);
<a name="line_189"></a> return [f[3],f[4]];
<a name="line_190"></a>end:
<a name="line_191"></a>
<a name="line_192"></a># tighten_once accepts a list of points on X, thought of as representing
<a name="line_193"></a># a closed loop, and returns a slightly different list, which should be 
<a name="line_194"></a># closer to a geodesic loop.
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ tighten_once 
</span><a name="line_197"></a>tighten_once := proc(xs)
<a name="line_198"></a> local n,xxs,Pxxs;
<a name="line_199"></a> n := nops(xs);
<a name="line_200"></a> xxs := map(Vector,[xs[n],op(xs),xs[1]]);
<a name="line_201"></a> Pxxs := map(evalf,map(tangent_projector,xxs));
<a name="line_202"></a> map(move_to_X,[seq(convert(xxs[i] + Pxxs[i] . (xxs[i+1]/2 + xxs[i-1]/2 - xxs[i]),list), i = 2 .. n+1)]); 
<a name="line_203"></a>end:
<a name="line_204"></a>
<a name="line_205"></a># quadratic_chart accepts a point x in X and a tangent vector u at x
<a name="line_206"></a># It returns a point y of the form x + u + O(|u|^2) such that 
<a name="line_207"></a># \|y\|-1 and g(y) are O(|u|^3).
<a name="line_208"></a>
<a name="line_209"></a><span style="color:red">#@ quadratic_chart 
</span><a name="line_210"></a>quadratic_chart := proc(x::RR_4,u::RR_4)
<a name="line_211"></a> (1 - dp4(u,u)/2) *~ x +~ u -~ dp4(dg(u),x) *~ dg(x)/~ square_norm_of_dg(x);
<a name="line_212"></a>end:
<a name="line_213"></a>
<a name="line_214"></a># Below we define the curvature function.  In order to use some 
<a name="line_215"></a># preliminary definitions without polluting the global namespace,
<a name="line_216"></a># we define and immediately invoke an anonymous procedure.
<a name="line_217"></a>
<a name="line_218"></a><span style="color:red">#@ curvature
</span><a name="line_219"></a>proc()
<a name="line_220"></a> local x,xx,n,m,p;
<a name="line_221"></a> global curvature:
<a name="line_222"></a>
<a name="line_223"></a> xx := [seq(x[i],i=1..4)];
<a name="line_224"></a> n := unapply(dg(xx),x);
<a name="line_225"></a> m := unapply(Matrix([seq([seq(diff(g(xx),x[i],x[j]),j=1..4)],i=1..4)]),x);
<a name="line_226"></a> p := unapply(Matrix(expand([seq(cross_product4(xx,n(x),convert(Column(m(x),i),list)),i=1..4)])),x);
<a name="line_227"></a>
<a name="line_228"></a> curvature := unapply(1 - NF_x(expand(Trace(p(x) . p(x))))/NF_x(2*square_norm_of_dg(xx)^2),x);
<a name="line_229"></a>end():
<a name="line_230"></a>
<a name="line_231"></a><span style="color:red">#@ laplacian 
</span><a name="line_232"></a>laplacian := proc(p)
<a name="line_233"></a> local dp,ddp,n,m,rr,r1,r2,L0,L1,L2,L3,L4,L;
<a name="line_234"></a> dp  := [seq(diff(p,x[i]),i=1..4)];
<a name="line_235"></a> ddp := [seq([seq(diff(p,x[i],x[j]),j=1..4)],i=1..4)];
<a name="line_236"></a> n := [seq(diff(g(xx),x[i]),i=1..4)];
<a name="line_237"></a> m := [seq([seq(diff(g(xx),x[i],x[j]),j=1..4)],i=1..4)];
<a name="line_238"></a> rr := dp4(n,n);
<a name="line_239"></a> r1 := add(m[i,i],i=1..4);
<a name="line_240"></a> r2 := add(add(n[i]*m[i][j]*n[j],i=1..4),j=1..4);
<a name="line_241"></a>
<a name="line_242"></a> L0 := add(ddp[i,i],i=1..4);
<a name="line_243"></a> L1 := - add(add(x[i]*x[j]*ddp[i,j],j=1..4),i=1..4);
<a name="line_244"></a> L2 := - add(add(n[i]*n[j]*ddp[i,j],j=1..4),i=1..4)/rr;
<a name="line_245"></a> L3 := -2*add(x[i]*dp[i],i=1..4); 
<a name="line_246"></a> L4 := (-r1/rr + r2/rr^2) * add(n[i] * dp[i],i=1..4);
<a name="line_247"></a> L := L0+L1+L2+L3+L4;
<a name="line_248"></a> return(L);
<a name="line_249"></a>end:
<a name="line_250"></a>
<a name="line_251"></a><span style="color:red">#@ laplacian_z_C 
</span><a name="line_252"></a>laplacian_z_C := table();
<a name="line_253"></a>
<a name="line_254"></a>laplacian_z_C[0] := (a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2)^2;
<a name="line_255"></a>
<a name="line_256"></a>laplacian_z_C[1] := -6*a_E^8*z[1]^5*z[2]^2-12*a_E^8*z[1]^5*z[2]+104*a_E^8*z[1]^4*z[2]^2-6*a_E^8*z[1]^5+142*a_E^8*z[1]^4*z[2]-224*a_E^8*z[1]^3*z[2]^2+24*a_E^6*z[1]^5*z[2]^2+50*a_E^8*z[1]^4-376*a_E^8*z[1]^3*z[2]+96*a_E^8*z[1]^2*z[2]^2+48*a_E^6*z[1]^5*z[2]-240*a_E^6*z[1]^4*z[2]^2-160*a_E^8*z[1]^3+320*a_E^8*z[1]^2*z[2]-32*a_E^8*z[1]*z[2]^2+24*a_E^6*z[1]^5-328*a_E^6*z[1]^4*z[2]+128*a_E^6*z[1]^3*z[2]^2-36*a_E^4*z[1]^5*z[2]^2+240*a_E^8*z[1]^2-96*a_E^8*z[1]*z[2]-104*a_E^6*z[1]^4+400*a_E^6*z[1]^3*z[2]-72*a_E^4*z[1]^5*z[2]+168*a_E^4*z[1]^4*z[2]^2-160*a_E^8*z[1]+32*a_E^8*z[2]+128*a_E^6*z[1]^3-128*a_E^6*z[1]^2*z[2]-36*a_E^4*z[1]^5+236*a_E^4*z[1]^4*z[2]-32*a_E^4*z[1]^3*z[2]^2+24*a_E^2*z[1]^5*z[2]^2+32*a_E^8-32*a_E^6*z[1]^2+60*a_E^4*z[1]^4-216*a_E^4*z[1]^3*z[2]+48*a_E^2*z[1]^5*z[2]-32*a_E^2*z[1]^4*z[2]^2-64*a_E^4*z[1]^3+32*a_E^4*z[1]^2*z[2]+24*a_E^2*z[1]^5-56*a_E^2*z[1]^4*z[2]-6*z[1]^5*z[2]^2+16*a_E^4*z[1]^2-8*a_E^2*z[1]^4+32*a_E^2*z[1]^3*z[2]-12*z[1]^5*z[2]-6*z[1]^5+6*z[1]^4*z[2]+2*z[1]^4;
<a name="line_257"></a>
<a name="line_258"></a>laplacian_z_C[2] := 8*a_E^8*z[1]^3*z[2]^3+12*a_E^8*z[1]^3*z[2]^2-112*a_E^8*z[1]^2*z[2]^3+12*a_E^8*z[1]^3*z[2]-264*a_E^8*z[1]^2*z[2]^2+1120*a_E^8*z[1]*z[2]^3-32*a_E^6*z[1]^3*z[2]^3-120*a_E^8*z[1]^2*z[2]+912*a_E^8*z[1]*z[2]^2-320*a_E^8*z[2]^3-56*a_E^6*z[1]^3*z[2]^2+416*a_E^6*z[1]^2*z[2]^3+336*a_E^8*z[1]*z[2]-608*a_E^8*z[2]^2-32*a_E^6*z[1]^3*z[2]+480*a_E^6*z[1]^2*z[2]^2-448*a_E^6*z[1]*z[2]^3+40*a_E^4*z[1]^3*z[2]^3-288*a_E^8*z[2]-8*a_E^6*z[1]^3+136*a_E^6*z[1]^2*z[2]-384*a_E^6*z[1]*z[2]^2+88*a_E^4*z[1]^3*z[2]^2-176*a_E^4*z[1]^2*z[2]^3+40*a_E^6*z[1]^2-64*a_E^6*z[1]*z[2]+64*a_E^6*z[2]^2+48*a_E^4*z[1]^3*z[2]-296*a_E^4*z[1]^2*z[2]^2-16*a_E^2*z[1]^3*z[2]^3-64*a_E^6*z[1]+96*a_E^6*z[2]+16*a_E^4*z[1]^3-168*a_E^4*z[1]^2*z[2]+80*a_E^4*z[1]*z[2]^2-56*a_E^2*z[1]^3*z[2]^2+32*a_E^6-16*a_E^4*z[1]^2+48*a_E^4*z[1]*z[2]-48*a_E^2*z[1]^3*z[2]+48*a_E^2*z[1]^2*z[2]^2-8*a_E^2*z[1]^3+24*a_E^2*z[1]^2*z[2]+12*z[1]^3*z[2]^2+8*a_E^2*z[1]^2+20*z[1]^3*z[2];
<a name="line_259"></a>
<a name="line_260"></a>laplacian_z_C[3] := -4*z[1]*(z[1]*z[2]+z[1]-1)*(a_E^4*z[1]^2-4*a_E^4*z[1]+4*a_E^4-2*a_E^2*z[1]^2+z[1]^2)*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2);
<a name="line_261"></a>
<a name="line_262"></a>laplacian_z_C[4] := -16*z[1]*z[2]*(2*a_E^4*z[1]*z[2]-a_E^4*z[1]-4*a_E^4*z[2]+2*a_E^4-2*a_E^2*z[1]+z[1])*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2);
<a name="line_263"></a>
<a name="line_264"></a>laplacian_z_C[5] := 16*z[2]*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2)*(a_E^4*z[1]*z[2]-4*a_E^4*z[2]^2-4*a_E^4*z[2]-a_E^2*z[1]*z[2]^2-a_E^2*z[1]+a_E^2*z[2]+a_E^2+z[1]*z[2]);
<a name="line_265"></a>
<a name="line_266"></a><span style="color:red">#@ laplacian_z 
</span><a name="line_267"></a>laplacian_z := proc(p)
<a name="line_268"></a> (laplacian_z_C[1] * diff(p,z[1]) + 
<a name="line_269"></a>  laplacian_z_C[2] * diff(p,z[2]) + 
<a name="line_270"></a>  laplacian_z_C[3] * diff(p,z[1],z[1]) + 
<a name="line_271"></a>  laplacian_z_C[4] * diff(p,z[1],z[2]) + 
<a name="line_272"></a>  laplacian_z_C[5] * diff(p,z[2],z[2]))/laplacian_z_C[0]; 
<a name="line_273"></a>end:
<a name="line_274"></a>
<a name="line_275"></a>######################################################################
<a name="line_276"></a>
<a name="line_277"></a><span style="color:red">#@ gauss_map 
</span><a name="line_278"></a>gauss_map := (x::RR_4) -> [op(1..3,H_quotient(dg(x)/~nm4(dg(x)),x))];
<a name="line_279"></a>
<a name="line_280"></a><span style="color:red">#@ act_gauss
</span><a name="line_281"></a>act_gauss[1]    := (u) -> [ u[1],  u[2],  u[3]];
<a name="line_282"></a>act_gauss[LL]   := (u) -> [-u[1], -u[2],  u[3]];
<a name="line_283"></a>act_gauss[LM]   := (u) -> [ u[2],  u[1], -u[3]];
<a name="line_284"></a>act_gauss[LLLM] := (u) -> [-u[2], -u[1], -u[3]];
<a name="line_285"></a>act_gauss[LN]   := (u) -> [ u[2],  u[1],  u[3]];
<a name="line_286"></a>act_gauss[LLLN] := (u) -> [-u[2], -u[1],  u[3]];
<a name="line_287"></a>act_gauss[MN]   := (u) -> [ u[1],  u[2], -u[3]];
<a name="line_288"></a>act_gauss[LLMN] := (u) -> [-u[1], -u[2], -u[3]];
<a name="line_289"></a>
<a name="line_290"></a>
<a name="line_291"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/geometry_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_stereo := proc()
<a name="line_2"></a> local u,x,uu,xx;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_7"></a> uu := [u[1],u[2],u[3]];
<a name="line_8"></a>
<a name="line_9"></a> _ASSERT(simplify(rho(unstereo(uu))-1)=0,"|unstereo(u)|=1");
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a>  factor(
<a name="line_13"></a>   unstereo(stereo(xx)) -~ xx +~ (
<a name="line_14"></a>   (rho(xx)-1)/(rho(xx)+1-2*x[4]) *~ (xx -~ [0,0,0,1])
<a name="line_15"></a>  )) = [0,0,0,0],
<a name="line_16"></a>  "unstereo o stereo = id"
<a name="line_17"></a> );
<a name="line_18"></a>
<a name="line_19"></a> _ASSERT(
<a name="line_20"></a>  factor(stereo(unstereo(uu)) -~ uu) = [0,0,0],
<a name="line_21"></a>  "stereo o unstereo = id"
<a name="line_22"></a> );
<a name="line_23"></a>end:
<a name="line_24"></a>
<a name="line_25"></a>add_check(check_stereo):
<a name="line_26"></a>
<a name="line_27"></a>######################################################################
<a name="line_28"></a>
<a name="line_29"></a>check_omega := proc() 
<a name="line_30"></a> local u;
<a name="line_31"></a>
<a name="line_32"></a> printf("%a()\n",procname);
<a name="line_33"></a>
<a name="line_34"></a> _ASSERT(simplify(f_1(omega[1](t)))=0,"f_1(omega[1](t))=0");
<a name="line_35"></a> _ASSERT(simplify(f_2(omega[2](t)))=0,"f_2(omega[2](t))=0");
<a name="line_36"></a> _ASSERT(
<a name="line_37"></a>  solve({seq(omega[1](s1)[i]=omega[2](s2)[i],i=1..3)},{s1,s2})={s1=0,s2=0},
<a name="line_38"></a> "Omega[1] intersect Omega[2]"
<a name="line_39"></a> );
<a name="line_40"></a>
<a name="line_41"></a> u := simplify(stereo(omega[1](t)));
<a name="line_42"></a> _ASSERT(u[2]=0 and u[3]=-a_E,"stereo(Omega[1]+)");
<a name="line_43"></a> u := simplify(stereo(omega[2](t)));
<a name="line_44"></a> _ASSERT(u[1]=0 and u[3]= a_E,"stereo(Omega[2]+)");
<a name="line_45"></a>
<a name="line_46"></a> u := simplify(stereo(-omega[1](t)));
<a name="line_47"></a> _ASSERT(u[2]=0 and simplify(u[1]^2+(u[3]-1/(2*a_E))^2-1/(4*a_E^2))=0,"stereo(Omega[1]-)");
<a name="line_48"></a> u := simplify(stereo(-omega[2](t)));
<a name="line_49"></a> _ASSERT(u[1]=0 and simplify(u[2]^2+(u[3]+1/(2*a_E))^2-1/(4*a_E^2))=0,"stereo(Omega[2]-)");
<a name="line_50"></a>
<a name="line_51"></a>end:
<a name="line_52"></a>
<a name="line_53"></a>add_check(check_omega):
<a name="line_54"></a>
<a name="line_55"></a>######################################################################
<a name="line_56"></a>
<a name="line_57"></a>check_g := proc()
<a name="line_58"></a> local x,xx,u,uu,i,P;
<a name="line_59"></a>
<a name="line_60"></a> printf("%a()\n",procname);
<a name="line_61"></a>
<a name="line_62"></a> uu := [u[1],u[2],u[3]];
<a name="line_63"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_64"></a>
<a name="line_65"></a> _ASSERT(expand(g_0(xx) - ((f(xx)-f(-xx))/8 + x[4]*(rho(xx) - 1)))=0,"g_0(x) formula");
<a name="line_66"></a> _ASSERT(expand(g(xx)  - ((f(xx)-f(-xx))/8 - x[4]*(rho(xx) - 1)))=0,"g(x) formula");
<a name="line_67"></a> _ASSERT(expand(g_0(xx) - (-2*x[4]-1/a_E*x[3]*g_1(xx))) = 0, "g_1(x) formula");
<a name="line_68"></a>
<a name="line_69"></a> for i from 1 to 4 do
<a name="line_70"></a>  _ASSERT(expand(dg(xx)[i] - diff(g(xx),x[i]))=0,"dg(x)");
<a name="line_71"></a> od:
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(simplify(square_norm_of_dg(xx) - nm4(dg(xx))^2) = 0,
<a name="line_74"></a>         "square norm of dg formula");
<a name="line_75"></a>
<a name="line_76"></a> _ASSERT(
<a name="line_77"></a>  factor(g_stereo(uu) - ((nm3(uu)^2+1)^3 * g(unstereo(uu)))) = 0,
<a name="line_78"></a>  "g_stereo"
<a name="line_79"></a> );
<a name="line_80"></a> 
<a name="line_81"></a> _ASSERT( 
<a name="line_82"></a>  expand((1-a_E^2)/16*(dg(xx)[1]^2+dg(xx)[2]^2)+
<a name="line_83"></a>         a_E/2*(x[1]^2-x[2]^2)*dg(xx)[3]-(x[1]^2+x[2]^2)/4*dg(xx)[4] - (
<a name="line_84"></a>         x[1]^4+x[2]^4+(5/2-a_E^2)*(x[1]^2+x[2]^2)*x[4]^2)
<a name="line_85"></a>        ) = 0,
<a name="line_86"></a>  "smoothness identity"
<a name="line_87"></a> );
<a name="line_88"></a>
<a name="line_89"></a>end:
<a name="line_90"></a>
<a name="line_91"></a>add_check(check_g):
<a name="line_92"></a>
<a name="line_93"></a>######################################################################
<a name="line_94"></a>
<a name="line_95"></a>check_quadratic_chart := proc()
<a name="line_96"></a> local x,u,xx,uu,e,yy,err;
<a name="line_97"></a>
<a name="line_98"></a> printf("%a()\n",procname);
<a name="line_99"></a>
<a name="line_100"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_101"></a> uu := [u[1],u[2],u[3],u[4]];
<a name="line_102"></a>
<a name="line_103"></a> yy := quadratic_chart(xx,e *~ uu);
<a name="line_104"></a> err := rho(yy) - 1;
<a name="line_105"></a> err := err - (rho(xx)-1)
<a name="line_106"></a>            - 2*dp4(xx,uu)*e 
<a name="line_107"></a>            + 6*dp4(xx,dg(uu)) * g(xx)*e^2/square_norm_of_dg(xx) 
<a name="line_108"></a>            + (rho(xx)-1)*rho(uu)*e^2;
<a name="line_109"></a> err := factor(expand(convert(series(err,e=0,3),polynom,e)));
<a name="line_110"></a> _ASSERT(err=0,"rho on quadratic_chart");
<a name="line_111"></a>
<a name="line_112"></a> err := g(yy);
<a name="line_113"></a> err := err - g(xx)
<a name="line_114"></a>            - e*dp4(uu,dg(xx)) 
<a name="line_115"></a>            + e^2*(3/2)*dp4(uu,uu)*g(xx);
<a name="line_116"></a> err := factor(expand(convert(series(err,e=0,3),polynom,e)));
<a name="line_117"></a> _ASSERT(err=0,"g on quadratic_chart");
<a name="line_118"></a>end:
<a name="line_119"></a>
<a name="line_120"></a>add_check(check_quadratic_chart):
<a name="line_121"></a>
<a name="line_122"></a>######################################################################
<a name="line_123"></a>
<a name="line_124"></a>check_laplacian_a := proc()
<a name="line_125"></a> local i,j,k,gg,n0x,m0x,r0x,r1x,r2x;
<a name="line_126"></a>
<a name="line_127"></a> printf("%a()\n",procname);
<a name="line_128"></a>
<a name="line_129"></a> for i from 1 to 4 do 
<a name="line_130"></a>  for j from 1 to 4 do 
<a name="line_131"></a>   for k from 1 to 4 do 
<a name="line_132"></a>    gg[i,j,k] := diff(g0(x),x[i],x[j],x[k])/6;
<a name="line_133"></a>   od:
<a name="line_134"></a>  od:
<a name="line_135"></a> od:
<a name="line_136"></a>
<a name="line_137"></a> n0x := expand([seq(diff(g0(x),x[i]),i=1..4)]);
<a name="line_138"></a> m0x := [seq([seq(diff(g0(x),x[i],x[j]),j=1..4)],i=1..4)];
<a name="line_139"></a> 
<a name="line_140"></a> _ASSERT(
<a name="line_141"></a>  n0x -~ [seq(add(add(3*gg[p,j,k]*x[j]*x[k],j=1..4),k=1..4),p=1..4)] = [0$4],
<a name="line_142"></a>  "Formula for n(x) in terms of g_{ijk}"
<a name="line_143"></a> );
<a name="line_144"></a>
<a name="line_145"></a> _ASSERT(
<a name="line_146"></a>  m0x -~ [seq([seq(6*add(gg[p,q,k]*x[k],k=1..4),q=1..4)],p=1..4)] = [[0$4]$4],
<a name="line_147"></a>  "Formula for m(x) in terms of g_{ijk}"
<a name="line_148"></a> );
<a name="line_149"></a>
<a name="line_150"></a> # These are called r, r' and r'' in the LaTeX document
<a name="line_151"></a> r0x := sqrt(expand(dp4(n0x,n0x)));
<a name="line_152"></a> r1x := expand(add(m0x[i][i],i=1..4));
<a name="line_153"></a> r2x := expand(add(add(n0x[i]*m0x[i][j]*n0x[j],j=1..4),i=1..4));
<a name="line_154"></a>
<a name="line_155"></a> 
<a name="line_156"></a> _ASSERT(
<a name="line_157"></a>  expand(r0x^2 - 9*add(add(add(add(add(
<a name="line_158"></a>                    gg[i,j,m]*gg[k,l,m]*x[i]*x[j]*x[k]*x[l],
<a name="line_159"></a>		     i=1..4),j=1..4),k=1..4),l=1..4),m=1..4)
<a name="line_160"></a>  ) = 0,
<a name="line_161"></a>  "Formula for r^2 in terms of g_{ijk}"
<a name="line_162"></a> );
<a name="line_163"></a> 
<a name="line_164"></a> _ASSERT(
<a name="line_165"></a>  expand(r1x - 6*add(add(gg[i,j,j]*x[i],i=1..4),j=1..4)) = 0,
<a name="line_166"></a>  "Formula for r' in terms of g_{ijk}"
<a name="line_167"></a> );
<a name="line_168"></a>
<a name="line_169"></a> _ASSERT(
<a name="line_170"></a>  expand(r2x - 54*add(add(add(add(add(add(add(
<a name="line_171"></a>                   gg[i,j,k]*gg[k,l,m]*gg[m,n,p]*x[i]*x[j]*x[l]*x[n]*x[p],
<a name="line_172"></a>	            i=1..4),j=1..4),k=1..4),l=1..4),m=1..4),n=1..4),p=1..4)) = 0,
<a name="line_173"></a>  "Formula for r'' in terms of g_{ijk}"
<a name="line_174"></a> );
<a name="line_175"></a>end:
<a name="line_176"></a>
<a name="line_177"></a>add_check(check_laplacian_a):
<a name="line_178"></a>
<a name="line_179"></a>######################################################################
<a name="line_180"></a>
<a name="line_181"></a>check_laplacian_b := proc()
<a name="line_182"></a> local x0,u0,v0,E0,F0,G0,M0,D0,DI0,MI0,i1,i2,i3,i4,f0,p0,L0,L1,err,ok;
<a name="line_183"></a>
<a name="line_184"></a> printf("%a()\n",procname);
<a name="line_185"></a>
<a name="line_186"></a> x0 := y_lift([s[1],s[2]]):
<a name="line_187"></a> u0 := simplify(map(diff,x0,s[1])):
<a name="line_188"></a> v0 := simplify(map(diff,x0,s[2])):
<a name="line_189"></a> E0 := factor(expand(rationalize(simplify(dp4(u0,u0))))):
<a name="line_190"></a> F0 := factor(expand(rationalize(simplify(dp4(u0,v0))))):
<a name="line_191"></a> G0 := factor(expand(rationalize(simplify(dp4(v0,v0))))):
<a name="line_192"></a> M0 := <<E0|F0>,<F0|G0>>:
<a name="line_193"></a> D0 := factor(expand(rationalize(Determinant(M0)))):
<a name="line_194"></a> DI0 := factor(expand(rationalize(1/D0))):
<a name="line_195"></a> MI0 := factor(expand(map(rationalize,DI0 * <<G0|-F0>,<-F0|E0>>))):
<a name="line_196"></a>
<a name="line_197"></a> ok := true;
<a name="line_198"></a>
<a name="line_199"></a> for i1 from 0 to 2 do
<a name="line_200"></a>  for i2 from 0 to 2 do
<a name="line_201"></a>   for i3 from 0 to 2 do
<a name="line_202"></a>    for i4 from 0 to 2 do
<a name="line_203"></a>     if ok then
<a name="line_204"></a>      f0 := unapply(t[1]^i1 * t[2]^i2 * t[3]^i3 * t[4]^i4,t);
<a name="line_205"></a>      L0 := subs({seq(x[i]=x0[i],i=1..4)},laplacian(f0(x)));
<a name="line_206"></a>      p0 := factor(expand(simplify(sqrt(D0) * MI0 . <diff(f0(x0),s[1]),diff(f0(x0),s[2])>))):
<a name="line_207"></a>      L1 := simplify((diff(p0[1],s[1]) + diff(p0[2],s[2]))/sqrt(D0)):
<a name="line_208"></a>      err := simplify(L0 - L1);
<a name="line_209"></a>      if err <> 0 then
<a name="line_210"></a>       ok := false;
<a name="line_211"></a>      fi;
<a name="line_212"></a>     fi;
<a name="line_213"></a>    od;
<a name="line_214"></a>   od;
<a name="line_215"></a>  od;
<a name="line_216"></a> od;
<a name="line_217"></a>
<a name="line_218"></a> _ASSERT(ok = true,"laplacian on monomials");
<a name="line_219"></a>
<a name="line_220"></a>end:
<a name="line_221"></a>
<a name="line_222"></a>add_check(check_laplacian_b):
<a name="line_223"></a>
<a name="line_224"></a>######################################################################
<a name="line_225"></a>
<a name="line_226"></a>check_laplacian_z := proc()
<a name="line_227"></a> local i,j,mz,mx,Lmz,Lmx,err;
<a name="line_228"></a>
<a name="line_229"></a> printf("%a()\n",procname);
<a name="line_230"></a>
<a name="line_231"></a> for i from 0 to 3 do
<a name="line_232"></a>  for j from 0 to 3 do 
<a name="line_233"></a>   mz := z[1]^i*z[2]^j:
<a name="line_234"></a>   userinfo(5,genus2,sprintf("Checking laplacian of %A",mz));
<a name="line_235"></a>   mx := NF_x(eval(subs(z = zx,mz))):
<a name="line_236"></a>   Lmz := simplify(laplacian_z(mz)):
<a name="line_237"></a>   Lmx := simplify(laplacian(mx)):
<a name="line_238"></a>   Lmx := simplify(NF_z(numer(Lmx))/NF_z(denom(Lmx))):
<a name="line_239"></a>   err := simplify(Lmz - Lmx);
<a name="line_240"></a>   _ASSERT(err = 0,sprintf("laplacian = laplacian_z on %A",mz));
<a name="line_241"></a>  od:
<a name="line_242"></a> od:
<a name="line_243"></a>end:
<a name="line_244"></a>
<a name="line_245"></a>add_check(check_laplacian_z):
<a name="line_246"></a>
<a name="line_247"></a>######################################################################
<a name="line_248"></a>
<a name="line_249"></a>check_gauss_map := proc()
<a name="line_250"></a> local i,j,x0,n0,u0,v0,a0,b0,c0,errs,rels,sols,wl;
<a name="line_251"></a>
<a name="line_252"></a> printf("%a()\n",procname);
<a name="line_253"></a>
<a name="line_254"></a>_ASSERT(
<a name="line_255"></a>  NF_x(numer(factor(nm3(gauss_map(xx))^2 - 1))) = 0,
<a name="line_256"></a>  "gauss_map lands in S^2"
<a name="line_257"></a> );
<a name="line_258"></a>
<a name="line_259"></a> _ASSERT(
<a name="line_260"></a>  {seq(simplify(gauss_map(act_R4[T](xx)) - act_gauss[T](gauss_map(xx))),
<a name="line_261"></a>       T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])} = {[0$3]},
<a name="line_262"></a>  "equivariance of gauss_map"
<a name="line_263"></a> );
<a name="line_264"></a>
<a name="line_265"></a> x0 := v_E[6];
<a name="line_266"></a> n0 := dg(x0);
<a name="line_267"></a> u0 := [1,-1,0,0] /~ sqrt(2);
<a name="line_268"></a> v0 := [0,0,1,0];
<a name="line_269"></a> a0 := gauss_map(x0);
<a name="line_270"></a> b0 := simplify(subs(e = 0,map(diff,gauss_map(x0 +~ e *~ u0),e)));
<a name="line_271"></a> c0 := simplify(subs(e = 0,map(diff,gauss_map(x0 +~ e *~ v0),e)));
<a name="line_272"></a>
<a name="line_273"></a> errs := 
<a name="line_274"></a> {dp4(u0,x0),dp4(u0,n0),dp4(v0,x0),dp4(v0,n0),dp4(u0,v0),
<a name="line_275"></a>  Determinant(Matrix([x0,n0,u0,v0])) - 2,
<a name="line_276"></a>  Determinant(Matrix([a0,b0,c0])) - (1/a_E^2 - 1) 
<a name="line_277"></a> };
<a name="line_278"></a>
<a name="line_279"></a> errs := map(NF_x,map(numer,map(factor,errs)));
<a name="line_280"></a>
<a name="line_281"></a> _ASSERT(errs = {0},"gauss_map reverses orientation at v[6]");
<a name="line_282"></a> 
<a name="line_283"></a> # We now check that the preimage of gauss_map(v_E[6]) consists only
<a name="line_284"></a> # of v_E[6].  The preimage is defined by the relations in rels[0].
<a name="line_285"></a> rels[0] := simplify([rho(xx)-1,g(xx),op(gauss_map(xx) -~ gauss_map(v_E[6]))]):
<a name="line_286"></a>
<a name="line_287"></a> # These imply the relations in rels[1] and rels[2]
<a name="line_288"></a> rels[1] := [rels[0][1],
<a name="line_289"></a>             a_E^2*rels[0][2],
<a name="line_290"></a>	     numer(factor(rels[0][3]-rels[0][4])),
<a name="line_291"></a>	     numer(factor(rels[0][5]))];
<a name="line_292"></a> rels[2] := Basis(rels[1],vars_x);
<a name="line_293"></a>
<a name="line_294"></a> # We now check that the relation in rels[2] imply
<a name="line_295"></a> # a_E^3*x[4]*((x[1]+x[2])^2/2+x[4]^2) = 0.
<a name="line_296"></a> 
<a name="line_297"></a> _ASSERT(
<a name="line_298"></a>  NormalForm(a_E^3*x[4]*((x[1]+x[2])^2/2+x[4]^2),rels[2],vars_x) = 0,
<a name="line_299"></a>  "gauss map preimage a"
<a name="line_300"></a> );
<a name="line_301"></a>
<a name="line_302"></a> # The above relation together with positivity arguments gives x[4] = 0,
<a name="line_303"></a> # so we add that to our list of relations.
<a name="line_304"></a> 
<a name="line_305"></a> rels[3] := Basis([x[4],op(rels[2])],vars_x);
<a name="line_306"></a>
<a name="line_307"></a> # We now check that the relation in rels[3] imply
<a name="line_308"></a> # a_E^3*(x[1]-x[2])*(a_E+(x[1]+x[2])^2/2) = 0.
<a name="line_309"></a>
<a name="line_310"></a> _ASSERT(
<a name="line_311"></a>  NormalForm(a_E^3*(x[1]-x[2])*(a_E+(x[1]+x[2])^2/2),rels[3],vars_x) = 0,
<a name="line_312"></a>  "gauss map preimage b"
<a name="line_313"></a> );
<a name="line_314"></a>
<a name="line_315"></a> # The above relation together with positivity arguments gives x[1]-x[2] = 0,
<a name="line_316"></a> # so we add that to our list of relations.
<a name="line_317"></a> 
<a name="line_318"></a> rels[4] := Basis([x[1]-x[2],op(rels[3])],vars_x);
<a name="line_319"></a>
<a name="line_320"></a> # We now check that the relation in rels[3] imply
<a name="line_321"></a> # (1-a_E)*(2*a_E + (1-a_E)*x[3]^2)*x[3] = 0
<a name="line_322"></a>
<a name="line_323"></a> _ASSERT(
<a name="line_324"></a>  NormalForm((1-a_E)*(2*a_E + (1-a_E)*x[3]^2)*x[3],rels[4],vars_x) = 0,
<a name="line_325"></a>  "gauss map preimage c"
<a name="line_326"></a> );
<a name="line_327"></a>  
<a name="line_328"></a> # The above relation together with positivity arguments gives x[3] = 0,
<a name="line_329"></a> # so we add that to our list of relations.
<a name="line_330"></a> 
<a name="line_331"></a> rels[5] := Basis([x[3],op(rels[4])],vars_x);
<a name="line_332"></a>
<a name="line_333"></a> wl := interface(warnlevel = 0);
<a name="line_334"></a> sols := solve([op(rels[5]),op(rels[0])],xx);
<a name="line_335"></a> interface(warnlevel = wl);
<a name="line_336"></a> 
<a name="line_337"></a> sols := map(subs,sols,xx);
<a name="line_338"></a>
<a name="line_339"></a> _ASSERT(sols = [v_E[6]],"gauss map preimage d");
<a name="line_340"></a>end:
<a name="line_341"></a>
<a name="line_342"></a>add_check(check_gauss_map):
<a name="line_343"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/homology.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># The function homology_phi() defines a map from X to R^2\{0}, which
<a name="line_2"></a># induces a surjective map H_1(X) -> Z.
<a name="line_3"></a>
<a name="line_4"></a><span style="color:red">#@ homology_phi 
</span><a name="line_5"></a>homology_phi := (x) -> [1-x[3]/a_E-x[4], -sqrt(2)*x[1]];
<a name="line_6"></a>
<a name="line_7"></a># Given a 2 pi - periodic function u : R -> X, the function 
<a name="line_8"></a># winding_number(u) gives the winding number of the composite 
<a name="line_9"></a># homology_phi o u : R -> R^2\{0} around the origin.  The answer
<a name="line_10"></a># may be incorrect if the function moves too rapidly.  This
<a name="line_11"></a># can be fixed by supplying a number larger than the default
<a name="line_12"></a># value of 24 as the optional second argument.
<a name="line_13"></a>
<a name="line_14"></a><span style="color:red">#@ E_winding_number 
</span><a name="line_15"></a>E_winding_number := proc(u,n_,a_) 
<a name="line_16"></a> local v,w,t,a;
<a name="line_17"></a>
<a name="line_18"></a> a := `if`(nargs > 2, a_, a_E0);
<a name="line_19"></a> 
<a name="line_20"></a> R2_winding_number((t) -> subs(a_E=a,homology_phi(u(t))),args[2..-1]);
<a name="line_21"></a>end:
<a name="line_22"></a>
<a name="line_23"></a><span style="color:red">#@ E_winding_numbers 
</span><a name="line_24"></a>E_winding_numbers := (u,n_,a_) -> map(round,[
<a name="line_25"></a> E_winding_number(u,args[2..-1]),
<a name="line_26"></a> E_winding_number((t) -> act_R4[LLL](u(t)),args[2..-1]),
<a name="line_27"></a> E_winding_number((t) -> act_R4[  M](u(t)),args[2..-1]),
<a name="line_28"></a> E_winding_number((t) -> act_R4[ LM](u(t)),args[2..-1])
<a name="line_29"></a>]);
<a name="line_30"></a>
<a name="line_31"></a><span style="color:red">#@ cohomology_vector 
</span><a name="line_32"></a>cohomology_vector := proc(f,n_,a_)
<a name="line_33"></a> local a,w,k,c,t;
<a name="line_34"></a> 
<a name="line_35"></a> a := `if`(nargs > 2, a_, a_E0);
<a name="line_36"></a>
<a name="line_37"></a> w := NULL;
<a name="line_38"></a> for k from 5 to 8 do
<a name="line_39"></a>  c := unapply(evalf(subs(a_E=a,f(c_E[k](t)))),t);
<a name="line_40"></a>  w := w,R2_winding_number(c,args[2..-1]);
<a name="line_41"></a> od:
<a name="line_42"></a> 
<a name="line_43"></a> return [w];
<a name="line_44"></a>end:
<a name="line_45"></a>
<a name="line_46"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/homology_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_homology_embedded := proc()
<a name="line_2"></a> local i,j;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(
<a name="line_7"></a>  {seq(seq(E_winding_numbers(c_E[k],48,i*0.1) -~ c_homology[k],k=0..16),i=1..9)} = {[0$4]},
<a name="line_8"></a>  "winding numbers of c[0],..,c[16]"
<a name="line_9"></a> );
<a name="line_10"></a>
<a name="line_11"></a>end:
<a name="line_12"></a>
<a name="line_13"></a>add_check(check_homology_embedded):  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/invariants.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># The functions y_1 and y_2 generate the ring of invariants on X for <lambda^2,nu>
<a name="line_2"></a><span style="color:red">#@ yx
</span><a name="line_3"></a>yx[1] := x[3];
<a name="line_4"></a>yx[2] := (x[2]^2 - x[1]^2 - (a_E+1/a_E)*x[3]*x[4])/(2*a_E);
<a name="line_5"></a>
<a name="line_6"></a># u_i is an expression for x_i^2 in terms of y_1 and y_2
<a name="line_7"></a><span style="color:red">#@ uy
</span><a name="line_8"></a>uy[1] := (1-2*a_E*y[2])/2 - (y[2]-a_E)*(y[2]-1/a_E)*y[1]^2/2;
<a name="line_9"></a>uy[2] := (1+2*a_E*y[2])/2 - (y[2]+a_E)*(y[2]+1/a_E)*y[1]^2/2;
<a name="line_10"></a>
<a name="line_11"></a># xy[i] is an expression for x[i] in terms of y[1] and y[2], valid when x[1],x[2] >= 0
<a name="line_12"></a><span style="color:red">#@ xy
</span><a name="line_13"></a>xy[1] := sqrt(uy[1]);
<a name="line_14"></a>xy[2] := sqrt(uy[2]);
<a name="line_15"></a>xy[3] := y[1];
<a name="line_16"></a>xy[4] := - y[1] * y[2];
<a name="line_17"></a>
<a name="line_18"></a># u_3 is an expression for 4 x_1^2 x_2^2, and u_3 is an expression for x_1^2 + x_2^2
<a name="line_19"></a><span style="color:red">#@ uz
</span><a name="line_20"></a>uz[3] := (1 - z[1] - z[1]*z[2])^2 - z[2] * ((a_E+1/a_E)*z[1]-2*a_E)^2;
<a name="line_21"></a>uz[4] := 1 - z[1] - z[1]*z[2];
<a name="line_22"></a>
<a name="line_23"></a><span style="color:red">#@ uf
</span><a name="line_24"></a>uf[1] := unapply(uy[1],y);
<a name="line_25"></a>uf[2] := unapply(uy[2],y);
<a name="line_26"></a>
<a name="line_27"></a># The functions z_1 and z_2 generate the ring of invariants on X for G
<a name="line_28"></a><span style="color:red">#@ zy
</span><a name="line_29"></a>zy[1] := y[1]^2;
<a name="line_30"></a>zy[2] := y[2]^2;
<a name="line_31"></a>
<a name="line_32"></a><span style="color:red">#@ zx
</span><a name="line_33"></a>zx[1] := yx[1]^2;
<a name="line_34"></a>zx[2] := yx[2]^2;
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ yz
</span><a name="line_37"></a>yz[1] := sqrt(z[1]);
<a name="line_38"></a>yz[2] := sqrt(z[2]);
<a name="line_39"></a>
<a name="line_40"></a># Some additional invariant functions
<a name="line_41"></a><span style="color:red">#@ zx
</span><a name="line_42"></a>zx[3] := x[1]^2 + x[2]^2;
<a name="line_43"></a>zx[4] := x[4]^2;
<a name="line_44"></a>zx[5] := (x[2]^2-x[1]^2)*x[3]*x[4]-(a_E+1/a_E)*x[3]^2*x[4]^2;
<a name="line_45"></a>
<a name="line_46"></a># The functions w_1 and w_2 give a homeomorphism X/G -> [0,1]^2
<a name="line_47"></a><span style="color:red">#@ wz
</span><a name="line_48"></a>wz[1] := z[1]*(1+(a_E+1/a_E)*sqrt(z[2])+z[2])/(1+2*a_E*sqrt(z[2]));
<a name="line_49"></a>wz[2] := sqrt(z[2])*(2*a_E*(1-z[1])+z[1]*sqrt(z[2]))/(1-z[1]+(1/a_E-a_E)*z[1]*sqrt(z[2]));
<a name="line_50"></a>
<a name="line_51"></a><span style="color:red">#@ wy
</span><a name="line_52"></a><span style="color:red">#@ wx
</span><a name="line_53"></a>for i from 1 to 2 do 
<a name="line_54"></a># wy[i] := subs({z[1]=y[1]^2,z[2]=y[2]^2},subs(sqrt(z[2]) = abs(y[2]),wz[i]));
<a name="line_55"></a> wy[i] := subs({z[1]=y[1]^2,z[2]=y[2]^2},wz[i]);
<a name="line_56"></a> wx[i] := subs({y[1]=yx[1],y[2]=yx[2]},wy[i]);
<a name="line_57"></a>od:
<a name="line_58"></a>
<a name="line_59"></a># Gradient operators
<a name="line_60"></a>grad_x := (u) -> add(diff(u,x[i]) * dx[i],i=1..4); <span style="color:red">#@ grad_x
</span><a name="line_61"></a>grad_y := (u) -> add(diff(u,y[i]) * dy[i],i=1..2); <span style="color:red">#@ grad_y
</span><a name="line_62"></a>grad_z := (u) -> add(diff(u,z[i]) * dz[i],i=1..2); <span style="color:red">#@ grad_z
</span><a name="line_63"></a>
<a name="line_64"></a><span style="color:red">#@ dyx
</span><a name="line_65"></a><span style="color:red">#@ dzx
</span><a name="line_66"></a><span style="color:red">#@ dzy
</span><a name="line_67"></a><span style="color:red">#@ dyz
</span><a name="line_68"></a>for i from 1 to 2 do 
<a name="line_69"></a> dyx[i] := grad_x(yx[i]);
<a name="line_70"></a> dzx[i] := grad_x(zx[i]);
<a name="line_71"></a> dzy[i] := grad_y(zy[i]);
<a name="line_72"></a> dyz[i] := grad_z(yz[i]);
<a name="line_73"></a>od:
<a name="line_74"></a>
<a name="line_75"></a><span style="color:red">#@ dxy
</span><a name="line_76"></a>for i from 1 to 4 do
<a name="line_77"></a> dxy[i] := grad_y(xy[i]);
<a name="line_78"></a>od:
<a name="line_79"></a>
<a name="line_80"></a><span style="color:red">#@ dzx
</span><a name="line_81"></a>for i from 3 to 5 do # i = 1 to 2 already done 
<a name="line_82"></a> dzx[i] := grad_x(zx[i]);
<a name="line_83"></a>od:
<a name="line_84"></a>
<a name="line_85"></a># Projections from EX(a) to the y-plane and the z-plane
<a name="line_86"></a>y_proj := unapply([seq(yx[i],i=1..2)],x); <span style="color:red">#@ y_proj
</span><a name="line_87"></a>z_proj := unapply([seq(zx[i],i=1..2)],x); <span style="color:red">#@ z_proj
</span><a name="line_88"></a>
<a name="line_89"></a># Sections of y_proj and z_proj
<a name="line_90"></a>y_lift := (y) -> [sqrt(uf[1](y)),sqrt(uf[2](y)),y[1],-y[1]*y[2]]; <span style="color:red">#@ y_lift
</span><a name="line_91"></a>z_lift := (z) -> y_lift([sqrt(z[1]),sqrt(z[2])]);                 <span style="color:red">#@ z_lift
</span><a name="line_92"></a>
<a name="line_93"></a>######################################################################
<a name="line_94"></a># Various Grobner bases
<a name="line_95"></a>
<a name="line_96"></a>x_vars := lexdeg([z[1],z[2]],[y[1],y[2]],[x[1],x[2],x[3],x[4]]); <span style="color:red">#@ x_vars
</span><a name="line_97"></a>y_vars := lexdeg([x[1],x[2],x[3],x[4]],[z[1],z[2]],[y[1],y[2]]); <span style="color:red">#@ y_vars
</span><a name="line_98"></a>z_vars := lexdeg([x[1],x[2],x[3],x[4]],[y[1],y[2]],[z[1],z[2]]); <span style="color:red">#@ z_vars
</span><a name="line_99"></a>
<a name="line_100"></a><span style="color:red">#@ x_rels 
</span><a name="line_101"></a>x_rels := Basis(
<a name="line_102"></a> expand([y[1]-yx[1],y[2]-yx[2],
<a name="line_103"></a>         z[1]-zx[1],z[2]-zx[2],
<a name="line_104"></a>         rho(xx)-1,g(xx)] *~ a_E^4),
<a name="line_105"></a> x_vars
<a name="line_106"></a>);
<a name="line_107"></a>
<a name="line_108"></a><span style="color:red">#@ y_rels 
</span><a name="line_109"></a>y_rels := Basis(
<a name="line_110"></a> expand([z[1]-zy[1],z[2]-zy[2],
<a name="line_111"></a>         y[1]-yx[1],y[2]-yx[2],
<a name="line_112"></a>         x[1]^2-uy[1],x[2]^2-uy[2],
<a name="line_113"></a>         x[4]+y[1]*y[2]] *~ a_E^4),
<a name="line_114"></a> y_vars
<a name="line_115"></a>);
<a name="line_116"></a>
<a name="line_117"></a><span style="color:red">#@ z_rels 
</span><a name="line_118"></a>z_rels := Basis([op(y_rels),z[1]-zy[1],z[2]-zy[2]],z_vars);
<a name="line_119"></a>
<a name="line_120"></a># NF_x(u) rewrites u in terms of x[1],...,x[4]
<a name="line_121"></a># NF_y(u) rewrites u as a linear combination of {1,x[1],x[2],x[1]*x[2]}
<a name="line_122"></a>#          over R[y[1],y[2]].
<a name="line_123"></a># NF_z(u) rewrites u as a linear combination of 
<a name="line_124"></a>#          {x[1]^i*x[2]^j*y[1]^k*y[2]^l | 0 <= i,j,k,l <= 1}
<a name="line_125"></a>#           over R[z[1],z[2]].
<a name="line_126"></a>
<a name="line_127"></a>NF_x := (u) -> NormalForm(u,x_rels,x_vars); <span style="color:red">#@ NF_x
</span><a name="line_128"></a>NF_y := (u) -> NormalForm(u,y_rels,y_vars); <span style="color:red">#@ NF_y
</span><a name="line_129"></a>NF_z := (u) -> NormalForm(u,z_rels,z_vars); <span style="color:red">#@ NF_z
</span><a name="line_130"></a>
<a name="line_131"></a># List of monomials in x[1],..,x[4] that are reduced wrt the Grobner
<a name="line_132"></a># basis x_rels.  This relies on the fact that the leading monomials
<a name="line_133"></a># for the elements of the Grobner basis are x[4]^2, x[3]^2*x[4] and
<a name="line_134"></a># x[3]^4.
<a name="line_135"></a>
<a name="line_136"></a><span style="color:red">#@ x_reduced_basis 
</span><a name="line_137"></a>x_reduced_basis := proc(d)
<a name="line_138"></a> local i1,i2,i3,i4;
<a name="line_139"></a> [seq(seq(seq(seq(x[1]^i1*x[2]^i2*x[3]^i3*x[4]^i4,
<a name="line_140"></a>			i4=0..min(d-i1-i2-i3,1-floor(i3/2))),
<a name="line_141"></a>			i3=0..min(d-i1-i2,3)),
<a name="line_142"></a>			i2=0..d-i1),
<a name="line_143"></a>			i1=0..d)];
<a name="line_144"></a>end:
<a name="line_145"></a>
<a name="line_146"></a>######################################################################
<a name="line_147"></a>
<a name="line_148"></a># Action on the ring of polynomial functions on R4
<a name="line_149"></a>
<a name="line_150"></a><span style="color:red">#@ act_A_rule
</span><a name="line_151"></a><span style="color:red">#@ act_A
</span><a name="line_152"></a><span style="color:red">#@ R4_matrix
</span><a name="line_153"></a>
<a name="line_154"></a>for T in G16 do 
<a name="line_155"></a> act_A_rule[T] := {seq(x[i] = act_R4[G_inv(T)](xx)[i],i=1..4)};
<a name="line_156"></a> act_A_rule[T] := {op(act_A_rule[T]),op(subs(x=dx,act_A_rule[T]))};
<a name="line_157"></a> act_A[T] := (u) -> subs(act_A_rule[T],u);
<a name="line_158"></a>
<a name="line_159"></a> act_A_rule[T] := {op(act_A_rule[T]),
<a name="line_160"></a>  seq(y[i] = factor(act_A[T](yx[i])/yx[i]) * y[i],i = 1..2),
<a name="line_161"></a>  seq(dy[i] = factor(act_A[T](yx[i])/yx[i]) * dy[i],i = 1..2)
<a name="line_162"></a> };
<a name="line_163"></a>
<a name="line_164"></a> act_A[T] := (u) -> subs(act_A_rule[T],u);
<a name="line_165"></a> R4_matrix[T] := Matrix([seq([seq(coeff(act_R4[T](xx)[i],x[j],1),j=1..4)],i=1..4)]);
<a name="line_166"></a>od:
<a name="line_167"></a>
<a name="line_168"></a># For some reason we had trouble making the definitions below in a loop
<a name="line_169"></a>act_A[1]     := (u) -> subs(act_A_rule[1],u):
<a name="line_170"></a>act_A[L]     := (u) -> subs(act_A_rule[L],u):
<a name="line_171"></a>act_A[LL]    := (u) -> subs(act_A_rule[LL],u):
<a name="line_172"></a>act_A[LLL]   := (u) -> subs(act_A_rule[LLL],u):
<a name="line_173"></a>act_A[M]     := (u) -> subs(act_A_rule[M],u):
<a name="line_174"></a>act_A[LM]    := (u) -> subs(act_A_rule[LM],u):
<a name="line_175"></a>act_A[LLM]   := (u) -> subs(act_A_rule[LLM],u):
<a name="line_176"></a>act_A[LLLM]  := (u) -> subs(act_A_rule[LLLM],u):
<a name="line_177"></a>act_A[N]     := (u) -> subs(act_A_rule[N],u):
<a name="line_178"></a>act_A[LN]    := (u) -> subs(act_A_rule[LN],u):
<a name="line_179"></a>act_A[LLN]   := (u) -> subs(act_A_rule[LLN],u):
<a name="line_180"></a>act_A[LLLN]  := (u) -> subs(act_A_rule[LLLN],u):
<a name="line_181"></a>act_A[MN]    := (u) -> subs(act_A_rule[MN],u):
<a name="line_182"></a>act_A[LMN]   := (u) -> subs(act_A_rule[LMN],u):
<a name="line_183"></a>act_A[LLMN]  := (u) -> subs(act_A_rule[LLMN],u):
<a name="line_184"></a>act_A[LLLMN] := (u) -> subs(act_A_rule[LLLMN],u):
<a name="line_185"></a>
<a name="line_186"></a><span style="color:red">#@ check_char
</span><a name="line_187"></a>check_char := proc(u)
<a name="line_188"></a> local Q,i;
<a name="line_189"></a> Q := [seq(factor(act_A[T](u)/u),T in G16)];
<a name="line_190"></a> for i from 0 to 7 do
<a name="line_191"></a>  if Q = [seq(character[i][T],T in G16)] then
<a name="line_192"></a>   return i;
<a name="line_193"></a>  fi;
<a name="line_194"></a> od;
<a name="line_195"></a> return FAIL;
<a name="line_196"></a>end:
<a name="line_197"></a>
<a name="line_198"></a><span style="color:red">#@ G16_average 
</span><a name="line_199"></a>G16_average := (u) -> add(act_A[T](u),T in G16)/16;
<a name="line_200"></a>
<a name="line_201"></a><span style="color:red">#@ G16_twisted_average 
</span><a name="line_202"></a>G16_twisted_average := (k,u) -> add(character[k][T] * act_A[T](u),T in G16)/16;
<a name="line_203"></a>
<a name="line_204"></a># Action of G on the y-plane
<a name="line_205"></a>
<a name="line_206"></a><span style="color:red">#@ act_hex
</span><a name="line_207"></a>act_hex[1]    := (y) -> [ y[1], y[2]];
<a name="line_208"></a>act_hex[L]    := (y) -> [ y[1],-y[2]];
<a name="line_209"></a>act_hex[LL]   := (y) -> [ y[1], y[2]];
<a name="line_210"></a>act_hex[LLL]  := (y) -> [ y[1],-y[2]];
<a name="line_211"></a>act_hex[M]    := (y) -> [-y[1], y[2]];
<a name="line_212"></a>act_hex[LM]   := (y) -> [-y[1],-y[2]];
<a name="line_213"></a>act_hex[LLM]  := (y) -> [-y[1], y[2]];
<a name="line_214"></a>act_hex[LLLM] := (y) -> [-y[1],-y[2]];
<a name="line_215"></a>act_hex[N]    := (y) -> [ y[1], y[2]];
<a name="line_216"></a>act_hex[LN]   := (y) -> [ y[1],-y[2]];
<a name="line_217"></a>act_hex[LLN]  := (y) -> [ y[1], y[2]];
<a name="line_218"></a>act_hex[LLLN] := (y) -> [ y[1],-y[2]];
<a name="line_219"></a>act_hex[MN]   := (y) -> [-y[1], y[2]];
<a name="line_220"></a>act_hex[LMN]  := (y) -> [-y[1],-y[2]];
<a name="line_221"></a>act_hex[LLMN] := (y) -> [-y[1], y[2]];
<a name="line_222"></a>act_hex[LLLMN]:= (y) -> [-y[1],-y[2]];
<a name="line_223"></a>
<a name="line_224"></a># Invariants for the action twisted by a linear character (as listed in group.mpl)
<a name="line_225"></a># These twisted invariants form a module over the ring of untwisted
<a name="line_226"></a># invariants, with generators as listed below.
<a name="line_227"></a>
<a name="line_228"></a><span style="color:red">#@ twisted_invariant
</span><a name="line_229"></a>
<a name="line_230"></a>twisted_invariant[0] := 1;
<a name="line_231"></a>twisted_invariant[1] := yx[2];
<a name="line_232"></a>twisted_invariant[2] := yx[1];
<a name="line_233"></a>twisted_invariant[3] := yx[1]*yx[2];
<a name="line_234"></a>twisted_invariant[4] := x[1]*x[2]:
<a name="line_235"></a>twisted_invariant[5] := x[1]*x[2]*yx[2]:
<a name="line_236"></a>twisted_invariant[6] := x[1]*x[2]*yx[1]:
<a name="line_237"></a>twisted_invariant[7] := x[1]*x[2]*yx[1]*yx[2]:
<a name="line_238"></a>
<a name="line_239"></a>######################################################################
<a name="line_240"></a>
<a name="line_241"></a><span style="color:red">#@ square_norm_of_dg_z 
</span><a name="line_242"></a>square_norm_of_dg_z := (z) -> 
<a name="line_243"></a> (1+z[2])*(((1/a_E^2-1)*z[1])^2+(2/a_E^2-8)*z[1]+4)+
<a name="line_244"></a> (1-z[2])*z[1]*2*(2-1/a_E^2);
<a name="line_245"></a>
<a name="line_246"></a><span style="color:red">#@ curvature_z 
</span><a name="line_247"></a>curvature_z := (z) ->
<a name="line_248"></a>  1 - 16*(1/a_E^2+(3*a_E^2-1)^2/(4*a_E^6)*z[1]^2-4*z[2]
<a name="line_249"></a>          -(3*a_E^2-1)/a_E^4*z[1]+4*(a_E^(-2)-1)*z[1]*z[2]
<a name="line_250"></a>          +4*(2-a_E^(-2))*z[1]^2*z[2]^2+(3+4*a_E^(-2)-3*a_E^(-4))*z[1]^2*z[2])/
<a name="line_251"></a>          square_norm_of_dg_z(z)^2;
<a name="line_252"></a>
<a name="line_253"></a>######################################################################
<a name="line_254"></a>
<a name="line_255"></a><span style="color:red">#@ z_to_w 
</span><a name="line_256"></a>z_to_w := unapply([wz[1],wz[2]],z);
<a name="line_257"></a>
<a name="line_258"></a># The map z_to_w involves quotients of functions that are visibly 
<a name="line_259"></a># continuous.  One denominator vanishes at the point z = [1,0].
<a name="line_260"></a># The function below is the unique continuous extension.
<a name="line_261"></a>
<a name="line_262"></a><span style="color:red">#@ z_to_wa 
</span><a name="line_263"></a>z_to_wa := proc(z)
<a name="line_264"></a> if z[1] = 1 and z[2] = 0 then return([1,0]) else return(z_to_w(z)); fi;
<a name="line_265"></a>end:
<a name="line_266"></a>
<a name="line_267"></a>w_proj := unapply(z_to_w(zx),x):          <span style="color:red">#@ w_proj
</span><a name="line_268"></a>w_proja := (x) -> z_to_wa(z_proj(x)):     <span style="color:red">#@ w_proj_a
</span><a name="line_269"></a>
<a name="line_270"></a>y_to_w := (y) -> z_to_w([y[1]^2,y[2]^2]); <span style="color:red">#@ y_to_w
</span><a name="line_271"></a>
<a name="line_272"></a># To find y with y |-> w we first solve p_0(y[2])/p_1(y[2]) = w[2] (where p_0 and p_1
<a name="line_273"></a># are as defined below), 
<a name="line_274"></a>
<a name="line_275"></a><span style="color:red">#@ w_to_y_p_0 
</span><a name="line_276"></a>w_to_y_p_0 := (t,w1) -> t*((1+w1)*t^2+(1/a_E+a_E+(1/2/a_E-2*a_E)*w1)*t+(1-w1));
<a name="line_277"></a>
<a name="line_278"></a><span style="color:red">#@ w_to_y_p_1 
</span><a name="line_279"></a>w_to_y_p_1 := (t,w1) -> (1/2/a_E+w1*(1/a_E-a_E))*t^2 + 1/2*((1/a_E^2-1)*(1+w1)+2*(1-w1))*t + 1/2/a_E*(1-w1);
<a name="line_280"></a>
<a name="line_281"></a><span style="color:red">#@ w_to_y_p   
</span><a name="line_282"></a>w_to_y_p   := (t,w1) -> w_to_y_p_0(t,w1)/w_to_y_p_1(t,w1);
<a name="line_283"></a>
<a name="line_284"></a><span style="color:red">#@ w_to_y_q   
</span><a name="line_285"></a>w_to_y_q   := (t,w1,w2) -> w2 * w_to_y_p_1(t,w1) - w_to_y_p_0(t,w1);
<a name="line_286"></a>
<a name="line_287"></a><span style="color:red">#@ w_to_y_y_1 
</span><a name="line_288"></a>w_to_y_y_1 := (w1,y2) -> sqrt(w1*(1+2*a_E*y2)/((y2+1/a_E)*(y2+a_E)));
<a name="line_289"></a>
<a name="line_290"></a># Coefficients of t in the numerator of the derivative of w_to_y_p.
<a name="line_291"></a><span style="color:red">#@ w_to_y_dpc[0] 
</span><a name="line_292"></a>w_to_y_dpc[0] := (1-w1)^2/(2*a_E);
<a name="line_293"></a>
<a name="line_294"></a><span style="color:red">#@ w_to_y_dpc[1] 
</span><a name="line_295"></a>w_to_y_dpc[1] := (1-w1)*((3/2/a_E^2-1)*w1+(1/a_E^2+1)*(1-w1));
<a name="line_296"></a>
<a name="line_297"></a><span style="color:red">#@ w_to_y_dpc[2] 
</span><a name="line_298"></a>w_to_y_dpc[2] := (1-a_E^2)/a_E^3*(1-w1)/2 + 
<a name="line_299"></a>                 (1-a_E^2)*(3/2-a_E^2)/a_E^3*w1^2 +
<a name="line_300"></a>		 (1+2*a_E^2)*(5-a_E^2)/4/a_E^3*w1*(1-w1) +
<a name="line_301"></a>		 (5+a_E^2)/2/a_E*(1-w1)^2;
<a name="line_302"></a>
<a name="line_303"></a><span style="color:red">#@ w_to_y_dpc[3] 
</span><a name="line_304"></a>w_to_y_dpc[3] := (1+w1)/a_E^2*(2*(1-a_E^2)*w1+(1+a_E^2)*(1-w1));
<a name="line_305"></a>
<a name="line_306"></a><span style="color:red">#@ w_to_y_dpc[4] 
</span><a name="line_307"></a>w_to_y_dpc[4] := (1+w1)*(1+2*(1-a_E^2)*w1)/(2*a_E);
<a name="line_308"></a>
<a name="line_309"></a><span style="color:red">#@ w_to_y1 
</span><a name="line_310"></a>w_to_y1 := proc(w)
<a name="line_311"></a> option remember;
<a name="line_312"></a> local p,t,tt,y1,y2;
<a name="line_313"></a> p := subs(a_E=a_E1,w_to_y_q(t,w[1],w[2]));
<a name="line_314"></a> tt := select(t -> (t^2 <= 1/a_E1-a_E1),[fsolve(p=0,t)]);
<a name="line_315"></a> if tt = [] then return [FAIL,tt]; fi;
<a name="line_316"></a> y2 := max(0,op(tt));
<a name="line_317"></a> y1 := evalf(subs(a_E=a_E1,w_to_y_y_1(w[1],y2)));
<a name="line_318"></a> return([y1,y2]);
<a name="line_319"></a>end:
<a name="line_320"></a>
<a name="line_321"></a><span style="color:red">#@ w_lift1 
</span><a name="line_322"></a>w_lift1 := (w) -> map(Re,evalf(subs(a_E=a_E1,y_lift(w_to_y1(w)))));
<a name="line_323"></a>
<a name="line_324"></a>protect('uf','uz','wy','wz','xy','yx','yz','zx','zy','dxy','dyx','dyz','dzx','dzx','dzy');  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/invariants_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_invariants := proc()
<a name="line_2"></a> local n,B,BI,err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(
<a name="line_7"></a>  expand(x[1]^2 - eval(subs(y = yx,uy[1])) - (rho(xx)-1)/2 - g_0(xx)*(g_0(xx)+2*(1/a_E+a_E)*x[3]+4*x[4])/8) = 0,
<a name="line_8"></a>  "x[1]^2 = uy[1]"
<a name="line_9"></a> );
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a>  expand(x[2]^2 - eval(subs(y = yx,uy[2])) - (rho(xx)-1)/2 - g_0(xx)*(g_0(xx)-2*(1/a_E+a_E)*x[3]+4*x[4])/8) = 0,
<a name="line_13"></a>  "x[2]^2 = uy[2]"
<a name="line_14"></a> );
<a name="line_15"></a>
<a name="line_16"></a> _ASSERT(
<a name="line_17"></a>   zx[3] = x[1]^2 + x[2]^2 and
<a name="line_18"></a>   expand(1/4*zx[3]^2-a_E^2*zx[2]-(a_E+1/a_E)/2*zx[5]-(a_E+1/a_E)^2/4*zx[1]*zx[4]) = x[1]^2*x[2]^2 and
<a name="line_19"></a>   zx[1] = x[3]^2 and
<a name="line_20"></a>   zx[4] = x[4]^2 and
<a name="line_21"></a>   zx[5] + (a_E+1/a_E)*zx[1]*zx[4] = (x[2]^2-x[1]^2)*x[3]*x[4],
<a name="line_22"></a>   "Basic invariants on R4 in terms of z_1,..,z_5"
<a name="line_23"></a> );
<a name="line_24"></a>
<a name="line_25"></a> _ASSERT(
<a name="line_26"></a>  expand(zx[5]^2-4*a_E^2*zx[1]*zx[2]*zx[4]) = 0, 
<a name="line_27"></a>  "z_5^2 relation"
<a name="line_28"></a> );
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(
<a name="line_31"></a>  expand(zx[3] - (1  - zx[1] - zx[1]*zx[2]) - (rho(xx)-1) - (g_0(xx)/4 + x[4])*g_0(xx)) = 0 and 
<a name="line_32"></a>  expand(zx[4] - zx[1] * zx[2] + (g_0(xx)/4+x[4])*g_0(xx)) = 0 and
<a name="line_33"></a>  expand(zx[5] + 2 * a_E * zx[1] * zx[2] + a_E*yx[1]*yx[2]*g_0(xx)) = 0,
<a name="line_34"></a>  "z_3,..,z_5 in terms of z_1,z_2 on X"
<a name="line_35"></a> );
<a name="line_36"></a>
<a name="line_37"></a> _ASSERT(
<a name="line_38"></a>  simplify(y_proj(y_lift([y[1],y[2]])) -~ [y[1],y[2]]) = [0,0],
<a name="line_39"></a>  "y_proj o y_lift = 1"
<a name="line_40"></a> );
<a name="line_41"></a>
<a name="line_42"></a> _ASSERT(
<a name="line_43"></a>  simplify(z_proj(z_lift([z[1],z[2]])) -~ [z[1],z[2]]) = [0,0],
<a name="line_44"></a>  "z_proj o z_lift = 1"
<a name="line_45"></a> );
<a name="line_46"></a>
<a name="line_47"></a> _ASSERT(
<a name="line_48"></a>  NF_x(square_norm_of_dg(xx) - square_norm_of_dg_z(zx)) = 0,
<a name="line_49"></a>  "square norm of dg in terms of z"
<a name="line_50"></a> );
<a name="line_51"></a>
<a name="line_52"></a> _ASSERT(
<a name="line_53"></a>  NF_x(numer(factor(curvature(xx) - curvature_z(zx)))) = 0,
<a name="line_54"></a>  "curvature in terms of z"
<a name="line_55"></a> );
<a name="line_56"></a>
<a name="line_57"></a> _ASSERT(
<a name="line_58"></a>  [(simplify(subs(y[1] = w_to_y_y_1(w[1],y[2]),wy[1] - w[1])) assuming y[2] >= 0),
<a name="line_59"></a>   (simplify(subs(y[1] = w_to_y_y_1(w[1],y[2]),wy[2] - w_to_y_p(y[2],w[1]))) assuming y[2] >= 0),
<a name="line_60"></a>   expand(numer(simplify(diff(w_to_y_p(t,w1),t))) - (add(w_to_y_dpc[k]*t^k,k=0..4)*(4*a_E^4)))
<a name="line_61"></a>  ] = 
<a name="line_62"></a>  [0,0,0],
<a name="line_63"></a>  "properties of w_to_y()"
<a name="line_64"></a> );
<a name="line_65"></a>
<a name="line_66"></a> err := factor(subs(y[1] = w_to_y_y_1(w[1],y[2]),
<a name="line_67"></a>   uy[1] - 
<a name="line_68"></a>   (((1-a_E^2)*w[1]+1/2)*y[2]^2 + 
<a name="line_69"></a>    ((1-w[1])/2*(a_E+1/a_E) + w[1]*(1/a_E-a_E))*y[2] + 
<a name="line_70"></a>    (1-w[1])/2) *
<a name="line_71"></a>   (1-w_to_y_p(y[2],wy[1])) / ((y[2]+a_E)*(y[2]+1/a_E))
<a name="line_72"></a>  ));
<a name="line_73"></a>
<a name="line_74"></a>  err := simplify(err) assuming y[2]>0;
<a name="line_75"></a>
<a name="line_76"></a> _ASSERT(err = 0,"u[1] in w_to_y()");
<a name="line_77"></a>
<a name="line_78"></a> err := factor(subs(y[1] = w_to_y_y_1(w[1],y[2]),
<a name="line_79"></a>   uy[2]- ((1+2*a_E*y[2])*(1-w[1])/2)
<a name="line_80"></a>  ));
<a name="line_81"></a>
<a name="line_82"></a>  err := simplify(err) assuming y[2]>0;
<a name="line_83"></a>
<a name="line_84"></a> _ASSERT(err = 0, "u[2] in w_to_y");
<a name="line_85"></a>
<a name="line_86"></a> _ASSERT(
<a name="line_87"></a>  {seq(simplify(y_proj(act_R4[T](xx)) -~ act_hex[T](y_proj(xx))),T in G16)} = {[0,0]},
<a name="line_88"></a>  "y_proj is equivariant"
<a name="line_89"></a> );
<a name="line_90"></a>
<a name="line_91"></a> _ASSERT(
<a name="line_92"></a>  {seq(seq(simplify(
<a name="line_93"></a>    act_A[T](twisted_invariant[i]) - character[i][T] * twisted_invariant[i]
<a name="line_94"></a>   ),T in G16),i=0..7)} = {0},
<a name="line_95"></a>  "twisted invariants"
<a name="line_96"></a> );
<a name="line_97"></a>end:
<a name="line_98"></a>
<a name="line_99"></a>add_check(check_invariants):
<a name="line_100"></a>
<a name="line_101"></a>######################################################################
<a name="line_102"></a>
<a name="line_103"></a>check_square := proc()
<a name="line_104"></a> local T,i,p,err;
<a name="line_105"></a>
<a name="line_106"></a> printf("%a()\n",procname);
<a name="line_107"></a> 
<a name="line_108"></a> for T in G16 do
<a name="line_109"></a>  _ASSERT(simplify(w_proj(act_R4[T](xx)) -~ w_proj(xx)) = [0,0],
<a name="line_110"></a>	 sprintf("w_proj invariant for %a",T));
<a name="line_111"></a> od:
<a name="line_112"></a>
<a name="line_113"></a> _ASSERT(map(limit,w_proj(c_E[1](t)),t= 0)=[1,0],"w_proj(v[0]) 0");
<a name="line_114"></a> _ASSERT(map(limit,w_proj(c_E[2](t)),t= 0)=[1,0],"w_proj(v[0]) 1");
<a name="line_115"></a> _ASSERT(map(limit,w_proj(c_E[5](t)),t= 0)=[1,0],"w_proj(v[0]) 2");
<a name="line_116"></a> _ASSERT(map(limit,w_proj(c_E[6](t)),t= 0)=[1,0],"w_proj(v[0]) 3");
<a name="line_117"></a>
<a name="line_118"></a> _ASSERT(map(limit,w_proj(c_E[1](t)),t=Pi)=[1,0],"w_proj(v[1]) 0");
<a name="line_119"></a> _ASSERT(map(limit,w_proj(c_E[2](t)),t=Pi)=[1,0],"w_proj(v[1]) 1");
<a name="line_120"></a> _ASSERT(map(limit,w_proj(c_E[7](t)),t= 0)=[1,0],"w_proj(v[1]) 2");
<a name="line_121"></a> _ASSERT(map(limit,w_proj(c_E[8](t)),t= 0)=[1,0],"w_proj(v[1]) 3");
<a name="line_122"></a>
<a name="line_123"></a> for i from 2 to 5 do
<a name="line_124"></a>  _ASSERT(simplify(w_proj(v_E[i]) -~ [0,1]) = [0,0],sprintf("w_proj(v[%d])",i));
<a name="line_125"></a> od:
<a name="line_126"></a>
<a name="line_127"></a> for i from 6 to 9 do
<a name="line_128"></a>  _ASSERT(simplify(w_proj(v_E[i])) = [0,0],sprintf("w_proj(v[%d])",i));
<a name="line_129"></a> od:
<a name="line_130"></a>
<a name="line_131"></a> for i from 10 to 13 do
<a name="line_132"></a>  _ASSERT(simplify(w_proj(v_E[i]) -~ [1,1]) = [0,0],sprintf("w_proj(v[%d])",i));
<a name="line_133"></a> od:
<a name="line_134"></a>
<a name="line_135"></a> for i from 14 to 21 do
<a name="line_136"></a>  _ASSERT(simplify(w_proj(v_E[i]) -~ [2*a_E^2/(a_E^2+1), 0]) = [0,0],sprintf("w_proj(v[%d])",i));
<a name="line_137"></a> od:
<a name="line_138"></a>
<a name="line_139"></a> for i from 22 to 29 do
<a name="line_140"></a>  _ASSERT(simplify(w_proj(v_E[i]) -~ [1, (2*a_E^2-5)/(6*a_E^2-7)]) = [0,0],sprintf("w_proj(v[%d])",i));
<a name="line_141"></a> od:
<a name="line_142"></a>
<a name="line_143"></a> for i from 30 to 45 do
<a name="line_144"></a>  _ASSERT(simplify(w_proj(v_E[i]) -~ [(3/4)*(2*a_E^2+1)/(a_E^2+1), (1/4)*(2*a_E^2-3)/((a_E-1)*(a_E+1))]) = [0,0],
<a name="line_145"></a>    sprintf("w_proj(v[%d])",i));
<a name="line_146"></a> od:
<a name="line_147"></a>end:
<a name="line_148"></a>
<a name="line_149"></a>add_check(check_square):
<a name="line_150"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This is a generic function for drawing a picture of the image of a map
<a name="line_2"></a># p : EX -> R^2.  The function p is given as the first argument.
<a name="line_3"></a># The last argument filter_ can be omitted or set to "F4" or "F16".
<a name="line_4"></a># If it is set, then only p(F4) or p(F16) will be drawn rather than
<a name="line_5"></a># the whole of p(EX).  
<a name="line_6"></a>#
<a name="line_7"></a># The argument v_label_align should be a table indexed by a subset of
<a name="line_8"></a># {0,...,13} specifying the alignment of vertex labels relative to the
<a name="line_9"></a># point marking the vertex itself.  The argument c_label_param should be
<a name="line_10"></a># a table indexed by a subset of {0,...,8}.  If the i'th entry is t0
<a name="line_11"></a># then a label for c[i] will be placed near to p(c[i](t0)), with 
<a name="line_12"></a># alignment specified by c_label_align[i].
<a name="line_13"></a>#
<a name="line_14"></a># There is some logic to provide readable labels in the case where 
<a name="line_15"></a># several different vertices have the same image under p.
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ plane_proj_plot 
</span><a name="line_18"></a>plane_proj_plot := proc(
<a name="line_19"></a>    p,v_label_align,c_label_param,c_label_align,filter_
<a name="line_20"></a> )
<a name="line_21"></a> local filter,II,JJ,CL,i,j,vv,vla,vlm,cc,cla,t0,a0,x0,P;
<a name="line_22"></a>
<a name="line_23"></a> if nargs < 5 then filter := NULL; else filter := filter_; fi;
<a name="line_24"></a>
<a name="line_25"></a> if filter = "F16" then
<a name="line_26"></a>  II := F16_vertices;
<a name="line_27"></a>  JJ := select(j -> F16_curve_limits[j] <> NULL,{seq(j,j=0..8)});
<a name="line_28"></a>  CL := F16_curve_limits;
<a name="line_29"></a> elif filter = "F4" then
<a name="line_30"></a>  II := F4_vertices;
<a name="line_31"></a>  JJ := select(j -> F4_curve_limits[j] <> NULL,{seq(j,j=0..8)});
<a name="line_32"></a>  CL := F4_curve_limits;
<a name="line_33"></a> else
<a name="line_34"></a>  II := {seq(i,i=0..13)};
<a name="line_35"></a>  JJ := {seq(j,j=0..8)};
<a name="line_36"></a>  CL := table([seq(i = 0..2*Pi,i=0..8)]);
<a name="line_37"></a> fi;
<a name="line_38"></a>
<a name="line_39"></a> vv := table(); vla := table(); vlm := table();
<a name="line_40"></a>
<a name="line_41"></a> for i in II do 
<a name="line_42"></a>  vv[i] := simplify(subs(a_E=a_E0,p(v_E0[i])));
<a name="line_43"></a>  vla[vv[i]] := 'below';
<a name="line_44"></a>  if type(vlm[vv[i]],list) then
<a name="line_45"></a>   vlm[vv[i]] := [op(vlm[vv[i]]),i];
<a name="line_46"></a>  else
<a name="line_47"></a>   vlm[vv[i]] := [i];
<a name="line_48"></a>  fi;
<a name="line_49"></a> od;
<a name="line_50"></a>
<a name="line_51"></a> cc := table(); cla := table();
<a name="line_52"></a>
<a name="line_53"></a> for i in JJ do
<a name="line_54"></a>  cla[i] := 'below'; 
<a name="line_55"></a>  cc[i] := unapply(simplify(subs(a_E=a_E0,p(c_E0[i](t)))),t);
<a name="line_56"></a> od;
<a name="line_57"></a>
<a name="line_58"></a> for i in map(op,[indices(v_label_align)]) do 
<a name="line_59"></a>  vla[vv[i]] :=  v_label_align[i];
<a name="line_60"></a> od;
<a name="line_61"></a>
<a name="line_62"></a> for i in map(op,[indices(c_label_align)]) do 
<a name="line_63"></a>  cla[i] :=  c_label_align[i];
<a name="line_64"></a> od;
<a name="line_65"></a>
<a name="line_66"></a> P := seq(plot([op(cc[i](t)),t=CL[i]],colour=c_colour[i]),i in JJ);
<a name="line_67"></a> P := P,seq(point(vv[i]),i in II);
<a name="line_68"></a> P := P,  seq(
<a name="line_69"></a>    textplot([op(evalf(op(ii))),sprintf("%Q",op(vlm[op(ii)]))],'align'=vla[op(ii)]),
<a name="line_70"></a>    ii in indices(vlm)
<a name="line_71"></a>  );
<a name="line_72"></a> for i in map(op,[indices(c_label_param)]) do
<a name="line_73"></a>  if member(i,JJ) then 
<a name="line_74"></a>   t0 := c_label_param[i];
<a name="line_75"></a>   a0 := cla[i];
<a name="line_76"></a>   x0 := evalf(subs(a_E=a_E0,cc[i](t0)));
<a name="line_77"></a>
<a name="line_78"></a>   P := P,textplot([op(x0),i],'align'=a0,colour=red);
<a name="line_79"></a>  fi;
<a name="line_80"></a> od;
<a name="line_81"></a>
<a name="line_82"></a> return display(P,scaling=constrained,axes=none);
<a name="line_83"></a>end:
<a name="line_84"></a>
<a name="line_85"></a>######################################################################
<a name="line_86"></a>
<a name="line_87"></a># This function is similar to plane_proj_plot() except that it generates
<a name="line_88"></a># tikz code for inclusion in the latex file rather than a Maple plot.
<a name="line_89"></a>
<a name="line_90"></a><span style="color:red">#@ plane_proj_tikz 
</span><a name="line_91"></a>plane_proj_tikz := proc(
<a name="line_92"></a>    p,v_label_align,c_label_param,c_label_align
<a name="line_93"></a> )
<a name="line_94"></a> local filter,II,JJ,CL,i,j,vv,vla,vlm,cc,cla,t0,t1,t2,a0,a1,a2,a3,x0,s,s0,a,ls,comma,
<a name="line_95"></a>       scale,point_size,num_points,label_size,centred,raw,ranges,arrows,extra;
<a name="line_96"></a>
<a name="line_97"></a> filter := NULL;
<a name="line_98"></a> scale := 4;
<a name="line_99"></a> point_size := 0.02;
<a name="line_100"></a> num_points := 10;
<a name="line_101"></a> raw := false;
<a name="line_102"></a> centred := false;
<a name="line_103"></a> ranges := false;
<a name="line_104"></a> label_size := "";
<a name="line_105"></a> arrows := [];
<a name="line_106"></a> extra := "";
<a name="line_107"></a>
<a name="line_108"></a> for a in args[5..-1] do
<a name="line_109"></a>  if a = "F4" or a = "F16" then
<a name="line_110"></a>   filter := a;
<a name="line_111"></a>  elif type(a,`=`) then
<a name="line_112"></a>   if lhs(a) = "scale"      then scale      := rhs(a); fi;
<a name="line_113"></a>   if lhs(a) = "point_size" then point_size := rhs(a); fi;
<a name="line_114"></a>   if lhs(a) = "label_size" then label_size := rhs(a); fi;
<a name="line_115"></a>   if lhs(a) = "num_points" then num_points := rhs(a); fi;
<a name="line_116"></a>   if lhs(a) = "centred"    then centred    := rhs(a); fi;
<a name="line_117"></a>   if lhs(a) = "raw"        then raw        := rhs(a); fi;
<a name="line_118"></a>   if lhs(a) = "ranges"     then ranges     := rhs(a); fi;
<a name="line_119"></a>   if lhs(a) = "arrows"     then arrows     := rhs(a); fi;
<a name="line_120"></a>   if lhs(a) = "extra"      then extra      := rhs(a); fi;
<a name="line_121"></a>  fi;
<a name="line_122"></a> od;
<a name="line_123"></a>
<a name="line_124"></a> if label_size = "subscript" then
<a name="line_125"></a>  ls := "\\ss ";
<a name="line_126"></a> elif label_size = "subsubscript" then
<a name="line_127"></a>  ls := "\\sss ";
<a name="line_128"></a> else
<a name="line_129"></a>  ls := "";
<a name="line_130"></a> fi;
<a name="line_131"></a>
<a name="line_132"></a> if filter = "F16" then
<a name="line_133"></a>  II := F16_vertices;
<a name="line_134"></a>  JJ := select(j -> F16_curve_limits[j] <> NULL,{seq(j,j=0..8)});
<a name="line_135"></a>  CL := F16_curve_limits;
<a name="line_136"></a> elif filter = "F4" then
<a name="line_137"></a>  II := F4_vertices;
<a name="line_138"></a>  JJ := select(j -> F4_curve_limits[j] <> NULL,{seq(j,j=0..8)});
<a name="line_139"></a>  CL := F4_curve_limits;
<a name="line_140"></a> else
<a name="line_141"></a>  II := {seq(i,i=0..13)};
<a name="line_142"></a>  JJ := {seq(j,j=0..8)};
<a name="line_143"></a>  CL := table([seq(i = 0..2*Pi,i=0..8)]);
<a name="line_144"></a> fi;
<a name="line_145"></a>
<a name="line_146"></a> vv := table(); vla := table(); vlm := table();
<a name="line_147"></a>
<a name="line_148"></a> for i in II do 
<a name="line_149"></a>  vv[i] := simplify(subs(a_E=a_E0,p(v_E0[i])));
<a name="line_150"></a>  vla[vv[i]] := 'below';
<a name="line_151"></a>  if type(vlm[vv[i]],list) then
<a name="line_152"></a>   vlm[vv[i]] := [op(vlm[vv[i]]),i];
<a name="line_153"></a>  else
<a name="line_154"></a>   vlm[vv[i]] := [i];
<a name="line_155"></a>  fi;
<a name="line_156"></a> od;
<a name="line_157"></a>
<a name="line_158"></a> cc := table(); cla := table();
<a name="line_159"></a>
<a name="line_160"></a> for i in JJ do
<a name="line_161"></a>  cla[i] := 'below'; 
<a name="line_162"></a>  cc[i] := unapply(simplify(subs(a_E=a_E0,p(c_E0[i](t)))),t);
<a name="line_163"></a> od;
<a name="line_164"></a>
<a name="line_165"></a> for i in map(op,[indices(v_label_align)]) do 
<a name="line_166"></a>  vla[vv[i]] :=  v_label_align[i];
<a name="line_167"></a> od;
<a name="line_168"></a>
<a name="line_169"></a> for i in map(op,[indices(c_label_align)]) do 
<a name="line_170"></a>  cla[i] :=  c_label_align[i];
<a name="line_171"></a> od;
<a name="line_172"></a>
<a name="line_173"></a> if raw = true then 
<a name="line_174"></a>  s := "";
<a name="line_175"></a> else 
<a name="line_176"></a>  s := sprintf("\\begin{tikzpicture}[scale=%A]\n",scale);
<a name="line_177"></a> fi;
<a name="line_178"></a>
<a name="line_179"></a> for i in JJ do
<a name="line_180"></a>  s := cat(s,tikz_plot(cc[i](t),CL[i],num_points,c_colour[i]));
<a name="line_181"></a> od;
<a name="line_182"></a> for a in arrows do
<a name="line_183"></a>  i := op(1,a);
<a name="line_184"></a>  t0 := evalf(op(2,a));
<a name="line_185"></a>  a0 := evalf(cc[i](t0));
<a name="line_186"></a>  a1 := evalf(cc[i](t0+0.01));
<a name="line_187"></a>  s := cat(s,
<a name="line_188"></a>   sprintf(" \\draw[%s,arrows={-angle 90}] (%.4f,%.4f) -- (%.4f,%.4f);\n",
<a name="line_189"></a>           c_colour[i],op(a0),op(a1)));
<a name="line_190"></a> od;
<a name="line_191"></a> for i in II do 
<a name="line_192"></a>  s := cat(s,tikz_point(vv[i],point_size));
<a name="line_193"></a> od;
<a name="line_194"></a> for i in map(op,[indices(vlm)]) do
<a name="line_195"></a>  s0 := ls;
<a name="line_196"></a>  comma := "";
<a name="line_197"></a>  for j in vlm[i] do
<a name="line_198"></a>   s0 := cat(s0,comma,sprintf("v_{%A}",j));
<a name="line_199"></a>   comma := ",";
<a name="line_200"></a>  od;
<a name="line_201"></a>  s := cat(s,tikz_label(i,s0,vla[i]));
<a name="line_202"></a> od;
<a name="line_203"></a> for i in map(op,[indices(c_label_param)]) do
<a name="line_204"></a>  if member(i,JJ) then 
<a name="line_205"></a>   t0 := c_label_param[i];
<a name="line_206"></a>   a0 := cla[i];
<a name="line_207"></a>   x0 := evalf(subs(a_E=a_E0,cc[i](t0)));
<a name="line_208"></a>   s0 := sprintf("%sc_{%d}",ls,i);
<a name="line_209"></a>   if ranges = true then
<a name="line_210"></a>    s0 := sprintf("%s(%s\\dotsb%s)",s0,
<a name="line_211"></a>                  angle_latex[op(1,CL[i])],angle_latex[op(2,CL[i])]);
<a name="line_212"></a>   fi;
<a name="line_213"></a>   s := cat(s,tikz_label(x0,s0,a0));
<a name="line_214"></a>  fi;
<a name="line_215"></a> od;
<a name="line_216"></a>
<a name="line_217"></a> s := cat(s,extra);
<a name="line_218"></a>
<a name="line_219"></a> if raw <> true then
<a name="line_220"></a>  s := cat(s,"\\end{tikzpicture}\n");
<a name="line_221"></a> fi;
<a name="line_222"></a>
<a name="line_223"></a> if centred = true then
<a name="line_224"></a>  s := cat("\\begin{center}\n",s,"\\end{center}\n");
<a name="line_225"></a> fi;
<a name="line_226"></a>
<a name="line_227"></a> return(s);
<a name="line_228"></a>end:
<a name="line_229"></a>
<a name="line_230"></a>######################################################################
<a name="line_231"></a>
<a name="line_232"></a><span style="color:red">#@ surface_plot 
</span><a name="line_233"></a>surface_plot := proc(f,{M::integer := 0,
<a name="line_234"></a>                        plot_style := patchnogrid,
<a name="line_235"></a>                        with_curves := false,
<a name="line_236"></a>                        H := G16})
<a name="line_237"></a> local i,j,T,N,P,SDI,CP,opt;
<a name="line_238"></a>
<a name="line_239"></a> require_square_diffeo_E0_inverse();
<a name="line_240"></a>
<a name="line_241"></a> N := square_diffeo_E0_inverse_order;
<a name="line_242"></a> if  M > 0 and type(N/M,integer) then
<a name="line_243"></a>  N := M;
<a name="line_244"></a> fi;
<a name="line_245"></a> 
<a name="line_246"></a> SDI := eval(square_diffeo_E0_inverse_table):
<a name="line_247"></a> P := table():
<a name="line_248"></a> for T in H do
<a name="line_249"></a>  for i from 0 to N do
<a name="line_250"></a>   for j from 0 to N do
<a name="line_251"></a>    P[T,i,j] := evalf(f(act_R4[T](SDI[i/N,j/N]))):
<a name="line_252"></a>   od:
<a name="line_253"></a>  od:
<a name="line_254"></a> od:
<a name="line_255"></a>
<a name="line_256"></a> if with_curves then
<a name="line_257"></a>  CP := seq(spacecurve(f(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8);
<a name="line_258"></a> else
<a name="line_259"></a>  CP := NULL;
<a name="line_260"></a> fi;
<a name="line_261"></a>
<a name="line_262"></a> if plot_style = wireframe then
<a name="line_263"></a>  opt := style=wireframe,colour=gray;
<a name="line_264"></a> else
<a name="line_265"></a>  opt := style=plot_style;
<a name="line_266"></a> fi;
<a name="line_267"></a>
<a name="line_268"></a> display(
<a name="line_269"></a>  seq(seq(seq(
<a name="line_270"></a>   polygon([P[T,i,j],P[T,i,j+1],P[T,i+1,j+1]],opt),
<a name="line_271"></a>    i=0..N-1),j=0..N-1),T in H),
<a name="line_272"></a>  seq(seq(seq(
<a name="line_273"></a>   polygon([P[T,i,j],P[T,i+1,j],P[T,i+1,j+1]],opt),
<a name="line_274"></a>    i=0..N-1),j=0..N-1),T in H),
<a name="line_275"></a>  CP,
<a name="line_276"></a>  scaling=constrained,axes=none
<a name="line_277"></a> );
<a name="line_278"></a>end:
<a name="line_279"></a>
<a name="line_280"></a>######################################################################
<a name="line_281"></a>
<a name="line_282"></a><span style="color:red">#@ make_c_E_plots 
</span><a name="line_283"></a>make_c_E_plots := proc()
<a name="line_284"></a> local i;
<a name="line_285"></a> global pics,c_E_plot;
<a name="line_286"></a>
<a name="line_287"></a> for i from 0 to 16 do 
<a name="line_288"></a>  c_E_plot[i] :=
<a name="line_289"></a>    spacecurve(stereo(c_E1[i](t)),t=0..2*Pi,numpoints=200,colour = c_colour[i],axes = none);
<a name="line_290"></a>  pics[sprintf("c_E[%d]",i)] := c_E_plot[i];
<a name="line_291"></a> od:
<a name="line_292"></a> save_plots(seq(sprintf("c_E[%d]",i),i=0..8));
<a name="line_293"></a> save_jpgs( seq(sprintf("c_E[%d]",i),i=0..8));
<a name="line_294"></a>
<a name="line_295"></a> pics["curves_E"] :=
<a name="line_296"></a>  display(seq(c_E_plot[i],i=0..8),scaling=constrained,axes=none);
<a name="line_297"></a> save_plot("curves_E");
<a name="line_298"></a> save_jpg( "curves_E");
<a name="line_299"></a>
<a name="line_300"></a> pics["extra_curves_E"] :=
<a name="line_301"></a>  display(seq(c_E_plot[i],i=9..16),scaling=constrained,axes=none);
<a name="line_302"></a> save_plot("extra_curves_E");
<a name="line_303"></a> save_jpg( "extra_curves_E");
<a name="line_304"></a>
<a name="line_305"></a> pics["all_curves_E"] := 
<a name="line_306"></a>  display(pics["curves_E"],pics["extra_curves_E"]);
<a name="line_307"></a> save_plot("all_curves_E");
<a name="line_308"></a> save_jpg( "all_curves_E");
<a name="line_309"></a>end:
<a name="line_310"></a>
<a name="line_311"></a>load_c_E_plots := proc()
<a name="line_312"></a> load_plots(seq(sprintf("c_E[%d]",i),i=0..8),"curves_E");
<a name="line_313"></a>end:
<a name="line_314"></a>
<a name="line_315"></a>######################################################################
<a name="line_316"></a>
<a name="line_317"></a><span style="color:red">#@ make_E_plots 
</span><a name="line_318"></a>make_E_plots := proc()
<a name="line_319"></a> global pics;
<a name="line_320"></a> pics["EX"]  :=
<a name="line_321"></a>  surface_plot(stereo,M = 8);
<a name="line_322"></a> pics["EX_wireframe"]  :=
<a name="line_323"></a>  surface_plot(stereo,M = 12,plot_style=wireframe);
<a name="line_324"></a>
<a name="line_325"></a> save_plots("EX","EX_wireframe");
<a name="line_326"></a> save_jpgs( "EX","EX_wireframe");
<a name="line_327"></a>
<a name="line_328"></a> pics["EX_with_curves"] := display(
<a name="line_329"></a>  surface_plot(stereo,M = 8,with_curves = true),
<a name="line_330"></a>  scaling=constrained,orientation=[65,80],axes = none
<a name="line_331"></a> ): 
<a name="line_332"></a> save_plot("EX_with_curves"): 
<a name="line_333"></a> save_jpg( "EX_with_curves"): 
<a name="line_334"></a>
<a name="line_335"></a> NULL;
<a name="line_336"></a>end:
<a name="line_337"></a>
<a name="line_338"></a>load_E_plots := () ->
<a name="line_339"></a> load_plots("EX","EX_wireframe","EX_with_curves");
<a name="line_340"></a>
<a name="line_341"></a>######################################################################
<a name="line_342"></a>
<a name="line_343"></a><span style="color:red">#@ make_E_owl_plots 
</span><a name="line_344"></a>make_E_owl_plots := proc()
<a name="line_345"></a> global pics;
<a name="line_346"></a> pics["EX_owl"]  :=
<a name="line_347"></a>  surface_plot(owl_proj,M = 8);
<a name="line_348"></a> pics["EX_owl_wireframe"]  :=
<a name="line_349"></a>  surface_plot(owl_proj,M = 12,plot_style=wireframe);
<a name="line_350"></a>
<a name="line_351"></a> save_plots("EX_owl","EX_owl_wireframe");
<a name="line_352"></a> save_jpgs( "EX_owl","EX_owl_wireframe");
<a name="line_353"></a>
<a name="line_354"></a> pics["EX_owl_with_curves"] := display(
<a name="line_355"></a>  surface_plot(owl_proj,M = 8,with_curves = true),
<a name="line_356"></a>  scaling=constrained,axes = none
<a name="line_357"></a> ): 
<a name="line_358"></a> save_plot("EX_owl_with_curves"): 
<a name="line_359"></a> save_jpg("EX_owl_with_curves"): 
<a name="line_360"></a>
<a name="line_361"></a> NULL;
<a name="line_362"></a>end:
<a name="line_363"></a>
<a name="line_364"></a>load_E_owl_plots := () ->
<a name="line_365"></a> load_plots("EX_owl","EX_owl_wireframe","EX_owl_with_curves");
<a name="line_366"></a>
<a name="line_367"></a>############################################################
<a name="line_368"></a>
<a name="line_369"></a><span style="color:red">#@ make_Omega_plots
</span><a name="line_370"></a>make_Omega_plots := proc()
<a name="line_371"></a> global pics;
<a name="line_372"></a>
<a name="line_373"></a> pics["Omega"] := display(
<a name="line_374"></a>  spacecurve(stereo(omega1[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_375"></a>  spacecurve(stereo(omega1[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_376"></a>  sphere([0,0,1/2],0.05,color=black),
<a name="line_377"></a>  sphere([0,0,-1/2],0.05,color=black),
<a name="line_378"></a>  spacecurve(stereo(-~ omega1[1](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_379"></a>  spacecurve(stereo(-~ omega1[2](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_380"></a>  line([-3,0,0],[3,0,0],color=black,thickness=3),
<a name="line_381"></a>  line([0,-3,0],[0,3,0],color=black,thickness=3),
<a name="line_382"></a>  line([0,0,-3],[0,0,3],color=black,thickness=3),
<a name="line_383"></a>  textplot3d([3.2,0,0,"x"]),
<a name="line_384"></a>  textplot3d([0,3.2,0,"y"]),
<a name="line_385"></a>  textplot3d([0,0,3.2,"z"]),
<a name="line_386"></a>  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],orientation=[40,65],axes=none
<a name="line_387"></a> ):
<a name="line_388"></a>
<a name="line_389"></a> save_plot("Omega"):
<a name="line_390"></a> save_jpg("Omega"):
<a name="line_391"></a>
<a name="line_392"></a> pics["XOmega"] := display(
<a name="line_393"></a>  spacecurve(stereo(omega1[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_394"></a>  spacecurve(stereo(omega1[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_395"></a>  spacecurve(stereo(-~ omega1[1](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_396"></a>  spacecurve(stereo(-~ omega1[2](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_397"></a>  pics["EX_wireframe"],
<a name="line_398"></a>  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
<a name="line_399"></a>  scaling=constrained,orientation=[65,80],axes=none
<a name="line_400"></a> ):
<a name="line_401"></a>
<a name="line_402"></a> save_plot("XOmega"):
<a name="line_403"></a> save_jpg("XOmega"):
<a name="line_404"></a>
<a name="line_405"></a> NULL;
<a name="line_406"></a>end:
<a name="line_407"></a>
<a name="line_408"></a>############################################################
<a name="line_409"></a>
<a name="line_410"></a><span style="color:red">#@ make_F4_plot
</span><a name="line_411"></a>make_F4_plot := proc()
<a name="line_412"></a> global pics;
<a name="line_413"></a>
<a name="line_414"></a> pics["F4"] :=
<a name="line_415"></a>  display(
<a name="line_416"></a>   surface_plot(stereo,M = 12,H = [1,LM,LN,MN]),
<a name="line_417"></a>   seq(c_E_plot[i],i=3..8),orientation=[-120,0,50],axes=none
<a name="line_418"></a>  ):
<a name="line_419"></a> save_plot("F4"):
<a name="line_420"></a> save_jpg("F4"):
<a name="line_421"></a> pics["F4"];
<a name="line_422"></a>end:
<a name="line_423"></a>
<a name="line_424"></a>######################################################################
<a name="line_425"></a>
<a name="line_426"></a><span style="color:red">#@ make_F16_plots
</span><a name="line_427"></a>
<a name="line_428"></a>make_F16_plots := proc()
<a name="line_429"></a> global pics;
<a name="line_430"></a>
<a name="line_431"></a> pics["F16_outline"] := display(
<a name="line_432"></a>  seq(
<a name="line_433"></a>   spacecurve(stereo(c_E0[k](t)),
<a name="line_434"></a>              t=F16_curve_limits[k],
<a name="line_435"></a>              colour = c_colour[k]),
<a name="line_436"></a>   k in [0,1,3,5]
<a name="line_437"></a>  ),
<a name="line_438"></a>  scaling = constrained,axes=none
<a name="line_439"></a> );
<a name="line_440"></a>
<a name="line_441"></a> save_plot("F16_outline"):
<a name="line_442"></a> save_jpg("F16_outline"):
<a name="line_443"></a>
<a name="line_444"></a> pics["F16"] := 
<a name="line_445"></a>  surface_plot(stereo,M = 24,H = [1]);
<a name="line_446"></a> save_plot("F16");
<a name="line_447"></a> save_jpg( "F16");
<a name="line_448"></a>
<a name="line_449"></a> pics["F16_wireframe"] := 
<a name="line_450"></a>  surface_plot(stereo,M = 24,H = [1],plot_style = wireframe);
<a name="line_451"></a> save_plot("F16_wireframe");
<a name="line_452"></a> save_jpg( "F16_wireframe");
<a name="line_453"></a>
<a name="line_454"></a> NULL;
<a name="line_455"></a>end:
<a name="line_456"></a>
<a name="line_457"></a>############################################################
<a name="line_458"></a>
<a name="line_459"></a><span style="color:red">#@ make_y_proj_plots
</span><a name="line_460"></a>
<a name="line_461"></a>make_y_proj_plots := proc()
<a name="line_462"></a> global pics;
<a name="line_463"></a>
<a name="line_464"></a> pics["y_proj"] := 
<a name="line_465"></a>  plane_proj_plot(y_proj0,
<a name="line_466"></a>   table([0=right,1=left,3=above,11=above,13=above]),
<a name="line_467"></a>   table([0=Pi/6,1=2,2=1.9,3=2.1,4=2.1,5=1.5,6=1.5,7=1.5,8=1.5]),
<a name="line_468"></a>   table([0=left,3=above,5=right,6=right,7=left,8=left]));
<a name="line_469"></a>
<a name="line_470"></a> save_plot("y_proj");
<a name="line_471"></a> save_jpg("y_proj");
<a name="line_472"></a>
<a name="line_473"></a> pics["y_proj_F4"] :=
<a name="line_474"></a>  plane_proj_plot(y_proj0,
<a name="line_475"></a>   table([0=right,1=left,3=above,11=above,13=above]),
<a name="line_476"></a>   table([0=Pi/6,1=2,2=1.9,3=2.1,4=2.1,5=1.5,6=1.5,7=1.5,8=1.5]),
<a name="line_477"></a>   table([0=left,3=above,5=right,6=right,7=left,8=left]),"F4");
<a name="line_478"></a>
<a name="line_479"></a> save_plot("y_proj_F4");
<a name="line_480"></a> save_jpg("y_proj_F4");
<a name="line_481"></a>
<a name="line_482"></a> pics["y_proj_F16"] :=
<a name="line_483"></a>  plane_proj_plot(y_proj0,
<a name="line_484"></a>   table([1=left,3=above,11=above,13=above]),
<a name="line_485"></a>   table([0=1.05,1=1.1,3=1,5=1.5]),
<a name="line_486"></a>   table([0=left,3=above,5=right,6=right,7=left,8=left]),
<a name="line_487"></a>   "F16");
<a name="line_488"></a>
<a name="line_489"></a> save_plot("y_proj_F16");
<a name="line_490"></a> save_jpg("y_proj_F16");
<a name="line_491"></a>
<a name="line_492"></a> pics["y_proj_extra"] := display(
<a name="line_493"></a>  seq(planecurve(y_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
<a name="line_494"></a>      k in [0,1,3,4,5,6,7,8,9,11,13,14]),
<a name="line_495"></a>  scaling=constrained,axes=none
<a name="line_496"></a> );
<a name="line_497"></a> save_plot("y_proj_extra");
<a name="line_498"></a> save_jpg("y_proj_extra");
<a name="line_499"></a>
<a name="line_500"></a> NULL;
<a name="line_501"></a>end:
<a name="line_502"></a>
<a name="line_503"></a>############################################################
<a name="line_504"></a>
<a name="line_505"></a><span style="color:red">#@ make_z_proj_plots
</span><a name="line_506"></a>
<a name="line_507"></a>make_z_proj_plots := proc()
<a name="line_508"></a> global pics;
<a name="line_509"></a> local v_z_map,v_z_align0,v_z_align,c_z_map0,c_z_map,c_z_labels,c_z_arrows,c_z_plots,c_z,
<a name="line_510"></a>       i,ii,z0,t0,a,u,L,r,w;
<a name="line_511"></a>
<a name="line_512"></a> pics["z_proj"] := 
<a name="line_513"></a>  plane_proj_plot(z_proj0,
<a name="line_514"></a>   table([2=above,10=above]),
<a name="line_515"></a>   table([0=1.2,1=2.3,2=2.4,3=2.3,4=2.4,5=1.9,6=2.0,7=2.1,8=2.2]),
<a name="line_516"></a>   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));
<a name="line_517"></a>
<a name="line_518"></a> save_plot("z_proj");
<a name="line_519"></a> save_jpg("z_proj");
<a name="line_520"></a>
<a name="line_521"></a> v_z_align0 := table([
<a name="line_522"></a>  0 = 'right',
<a name="line_523"></a>  2 = 'left',
<a name="line_524"></a>  6 = 'below'
<a name="line_525"></a> ]):
<a name="line_526"></a>
<a name="line_527"></a> c_z_map0 := table([
<a name="line_528"></a>  0  = [ 1.20,'left'],
<a name="line_529"></a>  1  = [ 2.30,'below'],
<a name="line_530"></a>  2  = [ 2.40,'below'],
<a name="line_531"></a>  3  = [ 2.30,{'above','left'}],
<a name="line_532"></a>  4  = [ 2.40,{'above','left'}],
<a name="line_533"></a>  5  = [ 1.90,'right'],
<a name="line_534"></a>  6  = [ 2.00,'right'],
<a name="line_535"></a>  7  = [ 2.10,'right'],
<a name="line_536"></a>  8  = [ 2.20,'right']
<a name="line_537"></a> ]):
<a name="line_538"></a>
<a name="line_539"></a> v_z_map := table():
<a name="line_540"></a>
<a name="line_541"></a> v_z_align := table();
<a name="line_542"></a>
<a name="line_543"></a> v_z_align := table();
<a name="line_544"></a> for ii in indices(v_z_align0) do
<a name="line_545"></a>  v_z_align[simplify(z_proj0(v_E0[op(ii)]))] := v_z_align0[op(ii)];
<a name="line_546"></a> od:
<a name="line_547"></a>
<a name="line_548"></a> for i in select(j -> j <= 13,F16_vertices) do
<a name="line_549"></a>  z0 := simplify(z_proj0(v_E0[i]));
<a name="line_550"></a>  if not(assigned(v_z_align[z0])) then
<a name="line_551"></a>   v_z_align[z0] := 'below';
<a name="line_552"></a>  fi;
<a name="line_553"></a>  if type(v_z_map[z0],list) then
<a name="line_554"></a>   v_z_map[z0] := [op(v_z_map[z0]),i];
<a name="line_555"></a>  else
<a name="line_556"></a>   v_z_map[z0] := [i];
<a name="line_557"></a>  fi;
<a name="line_558"></a> od:
<a name="line_559"></a>
<a name="line_560"></a> c_z_labels := NULL;
<a name="line_561"></a> c_z_arrows := NULL;
<a name="line_562"></a> c_z_plots  := NULL;
<a name="line_563"></a>
<a name="line_564"></a> for i from 0 to 8 do 
<a name="line_565"></a>  c_z[i] := unapply(simplify(evalf(simplify(z_proj0(c_E0[i](t))))),t);
<a name="line_566"></a> od:
<a name="line_567"></a>
<a name="line_568"></a> for i from 0 to 8 do
<a name="line_569"></a>  if F16_curve_limits[i] <> NULL then
<a name="line_570"></a>   t0,a := op(c_z_map0[i]);
<a name="line_571"></a>   r := F16_curve_limits[i];
<a name="line_572"></a>   u := evalf(c_z[i](t0));
<a name="line_573"></a>   w := evalf(c_z[i](t0+0.05)) -~ u;
<a name="line_574"></a>   w := w /~ nm2(w);
<a name="line_575"></a>
<a name="line_576"></a>   c_z_plots := c_z_plots,
<a name="line_577"></a>                plot([op(c_z[i](t)),t=r],colour=c_colour[i]);
<a name="line_578"></a>   c_z_labels := c_z_labels,
<a name="line_579"></a>                textplot([op(u),sprintf("%Q",i,op(r))],align=a,colour=red);
<a name="line_580"></a>   c_z_arrows := c_z_arrows,
<a name="line_581"></a>      line(u,u +~ 0.03 *~ [-w[1]-w[2], w[1]-w[2]],colour = c_colour[i]),
<a name="line_582"></a>      line(u,u +~ 0.03 *~ [-w[1]+w[2],-w[1]-w[2]],colour = c_colour[i]);
<a name="line_583"></a>  fi;
<a name="line_584"></a> od;
<a name="line_585"></a>
<a name="line_586"></a> pics["z_proj_F16"] := display(
<a name="line_587"></a>  c_z_plots,
<a name="line_588"></a>  c_z_labels,
<a name="line_589"></a>  c_z_arrows,
<a name="line_590"></a>  seq(point(evalf(op(ii))),ii in indices(v_z_map)),
<a name="line_591"></a>  seq(
<a name="line_592"></a>    textplot([op(evalf(op(ii))),sprintf("%Q",op(v_z_map[op(ii)]))],'align'=v_z_align[op(ii)]),
<a name="line_593"></a>    ii in indices(v_z_map)
<a name="line_594"></a>  ),
<a name="line_595"></a>  scaling=constrained,axes=none
<a name="line_596"></a> );
<a name="line_597"></a>
<a name="line_598"></a> save_plot("z_proj_F16");
<a name="line_599"></a> save_jpg("z_proj_F16");
<a name="line_600"></a>
<a name="line_601"></a> pics["z_proj_F16_bare"] := display(
<a name="line_602"></a>  plot([op(z_proj0(c_E0[0](t))),t=Pi/4..Pi/2],colour = c_colour[0]),
<a name="line_603"></a>  plot([op(z_proj0(c_E0[1](t))),t=0..Pi/2],colour = c_colour[1]),
<a name="line_604"></a>  plot([op(z_proj0(c_E0[3](t))),t=0..Pi/2],colour = c_colour[3]),
<a name="line_605"></a>  plot([op(z_proj0(c_E0[5](t))),t=0..Pi],colour = c_colour[5]),
<a name="line_606"></a>  scaling = constrained,axes=none
<a name="line_607"></a> ):
<a name="line_608"></a>
<a name="line_609"></a> save_plot("z_proj_F16_bare"):
<a name="line_610"></a> save_jpg("z_proj_F16_bare"):
<a name="line_611"></a>
<a name="line_612"></a> pics["z_proj_extra"] := display(
<a name="line_613"></a>  seq(planecurve(z_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
<a name="line_614"></a>      k in [0,1,3,5,9,13]),
<a name="line_615"></a>  scaling=constrained,axes=none
<a name="line_616"></a> );
<a name="line_617"></a> save_plot("z_proj_extra"):
<a name="line_618"></a> save_jpg("z_proj_extra"):
<a name="line_619"></a>
<a name="line_620"></a> NULL;
<a name="line_621"></a>end:
<a name="line_622"></a>
<a name="line_623"></a>############################################################
<a name="line_624"></a>
<a name="line_625"></a><span style="color:red">#@ make_z_proj_F16_tikz 
</span><a name="line_626"></a>make_z_proj_F16_tikz := proc()
<a name="line_627"></a> local v_z_map,v_z_align0,v_z_align,c_z_map0,c_z_map,c_z_labels,c_z_arrows,c_z_plots,c_z,
<a name="line_628"></a>       i,ii,z0,t0,a,u,L,r,w,s,num_points;
<a name="line_629"></a>
<a name="line_630"></a> v_z_align0 := table([
<a name="line_631"></a>  0 = 'right',
<a name="line_632"></a>  2 = 'left',
<a name="line_633"></a>  6 = 'below'
<a name="line_634"></a> ]):
<a name="line_635"></a>
<a name="line_636"></a> c_z_map0 := table([
<a name="line_637"></a>  0  = [ 1.20,'left'],
<a name="line_638"></a>  1  = [ 2.30,'below'],
<a name="line_639"></a>  2  = [ 2.40,'below'],
<a name="line_640"></a>  3  = [ 2.30,{'above','left'}],
<a name="line_641"></a>  4  = [ 2.40,{'above','left'}],
<a name="line_642"></a>  5  = [ 1.90,'right'],
<a name="line_643"></a>  6  = [ 2.00,'right'],
<a name="line_644"></a>  7  = [ 2.10,'right'],
<a name="line_645"></a>  8  = [ 2.20,'right']
<a name="line_646"></a> ]):
<a name="line_647"></a>
<a name="line_648"></a> v_z_map := table():
<a name="line_649"></a>
<a name="line_650"></a> v_z_align := table();
<a name="line_651"></a>
<a name="line_652"></a> v_z_align := table();
<a name="line_653"></a> for ii in indices(v_z_align0) do
<a name="line_654"></a>  v_z_align[simplify(z_proj0(v_E0[op(ii)]))] := v_z_align0[op(ii)];
<a name="line_655"></a> od:
<a name="line_656"></a>
<a name="line_657"></a> for i in select(j -> j <= 13,F16_vertices) do
<a name="line_658"></a>  z0 := simplify(z_proj0(v_E0[i]));
<a name="line_659"></a>  if not(assigned(v_z_align[z0])) then
<a name="line_660"></a>   v_z_align[z0] := 'below';
<a name="line_661"></a>  fi;
<a name="line_662"></a>  if type(v_z_map[z0],list) then
<a name="line_663"></a>   v_z_map[z0] := [op(v_z_map[z0]),i];
<a name="line_664"></a>  else
<a name="line_665"></a>   v_z_map[z0] := [i];
<a name="line_666"></a>  fi;
<a name="line_667"></a> od:
<a name="line_668"></a>
<a name="line_669"></a> c_z_labels := "";
<a name="line_670"></a> c_z_arrows := "";
<a name="line_671"></a> c_z_plots  := "";
<a name="line_672"></a>
<a name="line_673"></a> for i from 0 to 8 do 
<a name="line_674"></a>  c_z[i] := unapply(simplify(evalf(simplify(z_proj0(c_E0[i](t))))),t);
<a name="line_675"></a> od:
<a name="line_676"></a>
<a name="line_677"></a> num_points := 25;
<a name="line_678"></a> 
<a name="line_679"></a> for i from 0 to 8 do
<a name="line_680"></a>  if F16_curve_limits[i] <> NULL then
<a name="line_681"></a>   t0,a := op(c_z_map0[i]);
<a name="line_682"></a>   r := F16_curve_limits[i];
<a name="line_683"></a>   u := evalf(c_z[i](t0));
<a name="line_684"></a>   w := evalf(c_z[i](t0+0.01));
<a name="line_685"></a>
<a name="line_686"></a>   c_z_plots := cat(c_z_plots,tikz_plot(c_z[i],r,num_points,c_colour[i]));
<a name="line_687"></a>   c_z_labels := cat(c_z_labels,tikz_label(u,sprintf("%Q",i,op(r)),a));
<a name="line_688"></a>   c_z_arrows := cat(c_z_arrows,
<a name="line_689"></a>                      sprintf(" \\draw[%s,arrows={-angle 90}] (%.4f,%.4f) -- (%.4f,%.4f);\n",
<a name="line_690"></a>                              c_colour[i],op(u),op(w)));
<a name="line_691"></a>  fi;
<a name="line_692"></a> od;
<a name="line_693"></a>
<a name="line_694"></a> s := cat("\\begin{center}\n \\begin{tikzpicture}[scale=4]\n",
<a name="line_695"></a>          c_z_plots,
<a name="line_696"></a>          c_z_labels,
<a name="line_697"></a>          c_z_arrows,
<a name="line_698"></a>          " \\end{tikzpicture}\n\\end{center}\n");
<a name="line_699"></a>
<a name="line_700"></a> save_tikz("z_proj_F16_raw",s);
<a name="line_701"></a>
<a name="line_702"></a> return(s);
<a name="line_703"></a>end:
<a name="line_704"></a>
<a name="line_705"></a>############################################################
<a name="line_706"></a>
<a name="line_707"></a><span style="color:red">#@ make_w_proj_plots
</span><a name="line_708"></a>make_w_proj_plots := proc()
<a name="line_709"></a> global wp,pics;
<a name="line_710"></a>
<a name="line_711"></a> wp := (x) -> `if`(x[1]=0 and x[2]=0 and x[4]=0,[1,0],w_proj0(x));
<a name="line_712"></a>
<a name="line_713"></a> pics["w_proj"] := 
<a name="line_714"></a>  plane_proj_plot(wp,
<a name="line_715"></a>   table([2=above,10=above]),
<a name="line_716"></a>   table([0=1.0,1=2.3,2=2.4,3=2.3,4=2.4,5=1.4,6=1.5,7=1.6,8=1.7]),
<a name="line_717"></a>   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));
<a name="line_718"></a>
<a name="line_719"></a> save_plot("w_proj");
<a name="line_720"></a> save_jpg("w_proj");
<a name="line_721"></a>
<a name="line_722"></a> pics["w_proj_extra"] := display(
<a name="line_723"></a>  seq(planecurve(w_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
<a name="line_724"></a>      k in [0,1,3,5,9,13]),
<a name="line_725"></a>  scaling=constrained,axes=none
<a name="line_726"></a> );
<a name="line_727"></a> save_plot("w_proj_extra"):
<a name="line_728"></a> save_jpg("w_proj_extra"):
<a name="line_729"></a>
<a name="line_730"></a> NULL;
<a name="line_731"></a>end:
<a name="line_732"></a>
<a name="line_733"></a>############################################################
<a name="line_734"></a>
<a name="line_735"></a><span style="color:red">#@ make_t_proj_plots
</span><a name="line_736"></a>make_t_proj_plots := proc()
<a name="line_737"></a> global wp,pics;
<a name="line_738"></a>
<a name="line_739"></a> wp := (x) -> `if`(x[1]=0 and x[2]=0 and x[4]=0,[1,0],t_proj(x));
<a name="line_740"></a>
<a name="line_741"></a> pics["t_proj"] := 
<a name="line_742"></a>  plane_proj_plot(wp,
<a name="line_743"></a>   table([2=above,10=above]),
<a name="line_744"></a>   table([0=1.0,1=2.3,2=2.4,3=2.3,4=2.4,5=1.4,6=1.5,7=1.6,8=1.7]),
<a name="line_745"></a>   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));
<a name="line_746"></a>
<a name="line_747"></a> save_plot("t_proj");
<a name="line_748"></a> save_jpg("t_proj");
<a name="line_749"></a>
<a name="line_750"></a> pics["t_proj_extra"] := display(
<a name="line_751"></a>  seq(planecurve(t_proj(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
<a name="line_752"></a>      k in [0,1,3,5,9,13]),
<a name="line_753"></a>  scaling=constrained,axes=none
<a name="line_754"></a> );
<a name="line_755"></a> save_plot("t_proj_extra"):
<a name="line_756"></a> save_jpg("t_proj_extra"):
<a name="line_757"></a>
<a name="line_758"></a> NULL;
<a name="line_759"></a>end:
<a name="line_760"></a>
<a name="line_761"></a>############################################################
<a name="line_762"></a>
<a name="line_763"></a><span style="color:red">#@ make_v_square_plots 
</span><a name="line_764"></a>make_v_square_plots := proc()
<a name="line_765"></a> local k,s;
<a name="line_766"></a> global pics;
<a name="line_767"></a>
<a name="line_768"></a> for k in {3,6,11} do 
<a name="line_769"></a>  s := sprintf("v_square[%d]",k);
<a name="line_770"></a>  pics[s] := 
<a name="line_771"></a>   display(
<a name="line_772"></a>    seq(op([
<a name="line_773"></a>     plot3d(v_stereo[k](act_E[T](t_lift([t[1],t[2]]))),t[1]=0..1,t[2]=0..1),
<a name="line_774"></a>     spacecurve(v_stereo[k](act_E[T](c_E0[0](t))),t=Pi/4..Pi/2,colour=c_colour[0]),
<a name="line_775"></a>     spacecurve(v_stereo[k](act_E[T](c_E0[1](t))),t=0..Pi/2,colour=c_colour[1]),
<a name="line_776"></a>     spacecurve(v_stereo[k](act_E[T](c_E0[3](t))),t=0..Pi/2,colour=c_colour[3]),
<a name="line_777"></a>     spacecurve(v_stereo[k](act_E[T](c_E0[5](t))),t=0..Pi,colour=c_colour[5])]),
<a name="line_778"></a>     T in v_stabiliser_G16[k]
<a name="line_779"></a>    ),
<a name="line_780"></a>    scaling=constrained,axes=none
<a name="line_781"></a>   );
<a name="line_782"></a>
<a name="line_783"></a>   save_plot(s);
<a name="line_784"></a>   save_jpg( s);
<a name="line_785"></a> od:
<a name="line_786"></a> NULL;
<a name="line_787"></a>end:
<a name="line_788"></a>
<a name="line_789"></a><span style="color:red">#@ load_v_square_plots 
</span><a name="line_790"></a>load_v_square_plots := proc()
<a name="line_791"></a> local ss;
<a name="line_792"></a> ss := seq(sprintf("v_square[%d]",k),k in {3,6,11});
<a name="line_793"></a> load_plots(ss);
<a name="line_794"></a> NULL;
<a name="line_795"></a>end:
<a name="line_796"></a>
<a name="line_797"></a>############################################################
<a name="line_798"></a>
<a name="line_799"></a><span style="color:red">#@ make_disc_delta_plot
</span><a name="line_800"></a>make_disc_delta_plot := proc()
<a name="line_801"></a> global pics;
<a name="line_802"></a> local dpr;
<a name="line_803"></a>
<a name="line_804"></a> dpr := unapply(simplify(subs(a_E=a_E0,disc_delta_proj(xx))),x);
<a name="line_805"></a>
<a name="line_806"></a> pics["disc_delta"] :=
<a name="line_807"></a>  plane_proj_plot(dpr,
<a name="line_808"></a>   table([0 = 'above',2 = {'above','right'},3 = {'above','left'},
<a name="line_809"></a>          7 = 'left',9 = 'right',12 = 'above']),
<a name="line_810"></a>   table(),
<a name="line_811"></a>   table());
<a name="line_812"></a>
<a name="line_813"></a> save_plot("disc_delta");
<a name="line_814"></a> save_jpg("disc_delta");
<a name="line_815"></a> pics["disc_delta"];
<a name="line_816"></a>end:
<a name="line_817"></a>
<a name="line_818"></a>######################################################################
<a name="line_819"></a>
<a name="line_820"></a><span style="color:red">#@ make_disc_pi_plot
</span><a name="line_821"></a>make_disc_pi_plot := proc()
<a name="line_822"></a> global pics;
<a name="line_823"></a> local dpr;
<a name="line_824"></a>
<a name="line_825"></a> dpr := unapply(simplify(subs(a_E=a_E0,disc_pi_proj(xx))),x);
<a name="line_826"></a>
<a name="line_827"></a> pics["disc_pi"] :=
<a name="line_828"></a>  plane_proj_plot(dpr,
<a name="line_829"></a>   table([2=right,3=above,4=left,
<a name="line_830"></a>          6={above,right},7={above,left},8={below,left},9={below,right}]),
<a name="line_831"></a>   table(),
<a name="line_832"></a>   table());
<a name="line_833"></a>
<a name="line_834"></a> save_plot("disc_pi");
<a name="line_835"></a> save_jpg("disc_pi");
<a name="line_836"></a> pics["disc_pi"];
<a name="line_837"></a>end:
<a name="line_838"></a>
<a name="line_839"></a>######################################################################
<a name="line_840"></a>
<a name="line_841"></a><span style="color:red">#@ make_disc_zeta_plots
</span><a name="line_842"></a>make_disc_zeta_plots := proc()
<a name="line_843"></a> global pics;
<a name="line_844"></a> local dpr;
<a name="line_845"></a>
<a name="line_846"></a> dpr := unapply(simplify(subs(a_E=a_E0,disc_zeta_proj(xx))),x);
<a name="line_847"></a>
<a name="line_848"></a> pics["disc_zeta"] :=
<a name="line_849"></a>  plane_proj_plot(dpr,
<a name="line_850"></a>   table([0=left,1=right,3=above,6=above,7=above,10=right,11=right,12=left,13=left]),
<a name="line_851"></a>   table(),table());
<a name="line_852"></a>
<a name="line_853"></a> save_plot("disc_zeta");
<a name="line_854"></a> save_jpg("disc_zeta");
<a name="line_855"></a>
<a name="line_856"></a> pics["disc_zeta_F16"] :=
<a name="line_857"></a>  plane_proj_plot(dpr,
<a name="line_858"></a>   table([3=left,6=left]),
<a name="line_859"></a>   table(),table(),"F16");
<a name="line_860"></a>
<a name="line_861"></a> save_plot("disc_zeta_F16");
<a name="line_862"></a> save_jpg("disc_zeta_F16");
<a name="line_863"></a>
<a name="line_864"></a> NULL;
<a name="line_865"></a>end:
<a name="line_866"></a>
<a name="line_867"></a>######################################################################
<a name="line_868"></a>
<a name="line_869"></a><span style="color:red">#@ make_E_torus_plots 
</span><a name="line_870"></a>make_E_torus_plots := proc()
<a name="line_871"></a> global pics;
<a name="line_872"></a> local k,lp,lm,lmq,wft;
<a name="line_873"></a> 
<a name="line_874"></a> for k from 0 to 16 do
<a name="line_875"></a>  lp  := sprintf("c_Tp[%d]",k);
<a name="line_876"></a>  lm  := sprintf("c_Tm[%d]",k);
<a name="line_877"></a>  lmq := sprintf("c_Tmq[%d]",k);
<a name="line_878"></a>  
<a name="line_879"></a>  pics[lp ] := spacecurve(TC_to_R3(c_TCp[ k](t)),t=0..2*Pi,
<a name="line_880"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_881"></a>  pics[lm ] := spacecurve(TC_to_R3(c_TCm[ k](t)),t=0..2*Pi,
<a name="line_882"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_883"></a>  pics[lmq] := spacecurve(TC_to_R3(c_TCmq[k](t)),t=0..2*Pi,
<a name="line_884"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_885"></a>
<a name="line_886"></a>  save_plot(lp);
<a name="line_887"></a>  save_plot(lm);
<a name="line_888"></a>  save_plot(lmq);
<a name="line_889"></a>
<a name="line_890"></a>  save_jpg(lp);
<a name="line_891"></a>  save_jpg(lm);
<a name="line_892"></a>  save_jpg(lmq);
<a name="line_893"></a>od:
<a name="line_894"></a>
<a name="line_895"></a> wft :=
<a name="line_896"></a>  plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
<a name="line_897"></a>           colour=gray,style=wireframe,scaling=constrained,axes=none);
<a name="line_898"></a>
<a name="line_899"></a> pics["c_Tp" ] := display(wft,seq(pics[sprintf("c_Tp[%d]",k)],
<a name="line_900"></a>                             k in {0,1,3,4,5,6}));
<a name="line_901"></a> pics["c_Tm" ] := display(wft,seq(pics[sprintf("c_Tm[%d]",k)],
<a name="line_902"></a>                             k in {0,1,2,3,5,6}));
<a name="line_903"></a> pics["c_Tmq"] := display(wft,seq(pics[sprintf("c_Tmq[%d]",k)],
<a name="line_904"></a>                             k in {0,1,2,3,5,6}));
<a name="line_905"></a>
<a name="line_906"></a> save_plot("c_Tp");
<a name="line_907"></a> save_plot("c_Tm");
<a name="line_908"></a> save_plot("c_Tmq");
<a name="line_909"></a>
<a name="line_910"></a> save_jpg("c_Tp");
<a name="line_911"></a> save_jpg("c_Tm");
<a name="line_912"></a> save_jpg("c_Tmq");
<a name="line_913"></a>
<a name="line_914"></a> pics["c_Tp_extra"] := display(
<a name="line_915"></a>  pics["c_Tp"],
<a name="line_916"></a>  seq(pics[sprintf("c_Tp[%d]",k)],k in {9,10,13,15})
<a name="line_917"></a> );
<a name="line_918"></a>
<a name="line_919"></a> pics["c_Tm_extra"] := display(
<a name="line_920"></a>  pics["c_Tm"],
<a name="line_921"></a>  seq(pics[sprintf("c_Tm[%d]",k)],k in {9,10,13,14,15,16})
<a name="line_922"></a> );
<a name="line_923"></a>
<a name="line_924"></a> pics["c_Tmq_extra"] := display(
<a name="line_925"></a>  pics["c_Tmq"],
<a name="line_926"></a>  seq(pics[sprintf("c_Tmq[%d]",k)],k in {9,10,13,14,15,16})
<a name="line_927"></a> );
<a name="line_928"></a>
<a name="line_929"></a> save_plot("c_Tp_extra");
<a name="line_930"></a> save_plot("c_Tm_extra");
<a name="line_931"></a> save_plot("c_Tmq_extra");
<a name="line_932"></a>
<a name="line_933"></a> save_jpg("c_Tp_extra");
<a name="line_934"></a> save_jpg("c_Tm_extra");
<a name="line_935"></a> save_jpg("c_Tmq_extra");
<a name="line_936"></a>
<a name="line_937"></a>end:
<a name="line_938"></a>
<a name="line_939"></a>######################################################################
<a name="line_940"></a>
<a name="line_941"></a><span style="color:red">#@ make_E_sphere_plots 
</span><a name="line_942"></a>make_E_sphere_plots := proc()
<a name="line_943"></a> global pics;
<a name="line_944"></a> local wfs;
<a name="line_945"></a>
<a name="line_946"></a> wfs := display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):
<a name="line_947"></a>
<a name="line_948"></a> # EX^*/<LL>
<a name="line_949"></a> pics["SQE_LL"] := 
<a name="line_950"></a> display(wfs,
<a name="line_951"></a>  seq(spacecurve(E_to_S2(c_E0[k](t)),
<a name="line_952"></a>       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_953"></a>  axes=none,scaling=constrained
<a name="line_954"></a> ):
<a name="line_955"></a>
<a name="line_956"></a> # EX^*/<L>
<a name="line_957"></a> pics["SQE_L"] := 
<a name="line_958"></a> display(wfs,
<a name="line_959"></a>  seq(spacecurve(p_S2[ 2, 3](E_to_S2(c_E0[k](t))),
<a name="line_960"></a>       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_961"></a>  axes=none,scaling=constrained
<a name="line_962"></a> ):
<a name="line_963"></a>
<a name="line_964"></a> # EX^*/<LL,M>
<a name="line_965"></a> pics["SQE_LL_M"] := 
<a name="line_966"></a> display(wfs,
<a name="line_967"></a>  seq(spacecurve(p_S2[ 2, 8](E_to_S2(c_E0[k](t))),
<a name="line_968"></a>       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_969"></a>  axes=none,scaling=constrained
<a name="line_970"></a> ):
<a name="line_971"></a>
<a name="line_972"></a> # EX^*/<LL,LM>
<a name="line_973"></a> pics["SQE_LL_LM"] := 
<a name="line_974"></a> display(wfs,
<a name="line_975"></a>  seq(spacecurve(p_S2[ 2, 9](E_to_S2(c_E0[k](t))),
<a name="line_976"></a>       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_977"></a>  axes=none,scaling=constrained
<a name="line_978"></a> ):
<a name="line_979"></a>
<a name="line_980"></a> # EX^*/<L,M>
<a name="line_981"></a> pics["SQE_L_M"] := 
<a name="line_982"></a> display(wfs,
<a name="line_983"></a>  seq(spacecurve(p_S2[ 2,10](E_to_S2(c_E0[k](t))),
<a name="line_984"></a>       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_985"></a>  axes=none,scaling=constrained
<a name="line_986"></a> ):
<a name="line_987"></a>
<a name="line_988"></a> save_plot("SQE_LL");
<a name="line_989"></a> save_plot("SQE_L");
<a name="line_990"></a> save_plot("SQE_LL_M");
<a name="line_991"></a> save_plot("SQE_LL_LM");
<a name="line_992"></a> save_plot("SQE_L_M");
<a name="line_993"></a>
<a name="line_994"></a> save_jpg("SQE_LL");
<a name="line_995"></a> save_jpg("SQE_L");
<a name="line_996"></a> save_jpg("SQE_LL_M");
<a name="line_997"></a> save_jpg("SQE_LL_LM");
<a name="line_998"></a> save_jpg("SQE_L_M");
<a name="line_999"></a>
<a name="line_1000"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/EH_atlas.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_EH_chart"></a><span style="color:red">#@ CLASS: EH_chart
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("EH_chart",
<a name="line_4"></a> "An instance of this class represents an approximate isometric map $p\\colon\\Delta\\to EX^*$, together with data relating $p$ to the canonical map $q\\colon\\Delta\\to EX^*$.  Here $\\Delta$ is given the standard hyperbolic metric, and $EX^*$ is given the rescaled metric that has curvature $-1$.  We refer to the point $p(0)$ as the centre of the chart.  Note that this class extends the class #E_chart#, so documentation for that class should be read in conjunction with documentation for this one.",
<a name="line_5"></a> ["Extends","E_chart"],
<a name="line_6"></a> ["Field","curve_H_parameter"::RR0,"If the centre is $q(c_{Hk}(t))$, then this field should be set to $t$."],
<a name="line_7"></a> ["Field","alpha"::CC0,"This should be set so that $p(z)=q(\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$"],
<a name="line_8"></a> ["Field","lambda"::CC0,"This should be set so that $p(z)=q(\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$"],
<a name="line_9"></a> ["Field","beta"::CC0,"This should be set so that $\\beta = -\\lambda\\alpha$, so $p(0)=q(\\beta)$.  However, in some cases we will work out $\\beta$ first, and only set $\\alpha$ and $\\lambda$ later."],
<a name="line_10"></a> ["Field","grid_index"::integer],
<a name="line_11"></a>
<a name="line_12"></a> ["Method","m_c","The map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$",
<a name="line_13"></a>  proc(this)
<a name="line_14"></a>   local z;
<a name="line_15"></a>   if not (type(this["alpha"],CC0) and type(this["lambda"],CC0)) then
<a name="line_16"></a>    error("(alpha,lambda) is not set");
<a name="line_17"></a>   fi;
<a name="line_18"></a>
<a name="line_19"></a>   unapply(this["lambda"] *
<a name="line_20"></a>          (z - this["alpha"])/(1 - conjugate(this["alpha"]) * z),z);
<a name="line_21"></a>  end
<a name="line_22"></a> ],
<a name="line_23"></a>
<a name="line_24"></a> ["Method","m_inv_c","The inverse of the map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$",
<a name="line_25"></a>  proc(this)
<a name="line_26"></a>   local z,mu,beta;
<a name="line_27"></a>   if not (type(this["alpha"],CC0) and type(this["lambda"],CC0)) then
<a name="line_28"></a>    error("(alpha,lambda) is not set");
<a name="line_29"></a>   fi;
<a name="line_30"></a>
<a name="line_31"></a>   mu := conjugate(this["lambda"]);
<a name="line_32"></a>   beta := - this["lambda"] * this["alpha"];
<a name="line_33"></a>
<a name="line_34"></a>   unapply(mu * (z - beta)/(1 - conjugate(beta) * z),z);
<a name="line_35"></a>  end
<a name="line_36"></a> ],
<a name="line_37"></a>
<a name="line_38"></a> ["Method","m","The map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$, composed with the standard isomorphism $\\mathbb{R}^2\\to\\mathbb{C}$",
<a name="line_39"></a>  proc(this)
<a name="line_40"></a>   local s;
<a name="line_41"></a>   assume(s[1]::real);
<a name="line_42"></a>   assume(s[2]::real);
<a name="line_43"></a>   
<a name="line_44"></a>   return unapply(simplify(C_to_R2(this["m_c"](s[1]+I*s[2]))),s);
<a name="line_45"></a>  end
<a name="line_46"></a> ],
<a name="line_47"></a>
<a name="line_48"></a> ["Method","m_inv","The inverse map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$, composed with the standard isomorphism $\\mathbb{C}\\to\\mathbb{R}^2$",
<a name="line_49"></a>  proc(this)
<a name="line_50"></a>   local s;
<a name="line_51"></a>   assume(s[1]::real);
<a name="line_52"></a>   assume(s[2]::real);
<a name="line_53"></a>   
<a name="line_54"></a>   return unapply(simplify(C_to_R2(this["m_inv_c"](s[1]+I*s[2]))),s);
<a name="line_55"></a>  end
<a name="line_56"></a> ],
<a name="line_57"></a>
<a name="line_58"></a> ["Method","q","",
<a name="line_59"></a>  proc(this)
<a name="line_60"></a>   unapply(this["p"](this["m_inv"](z)),z);
<a name="line_61"></a>  end
<a name="line_62"></a> ],
<a name="line_63"></a>
<a name="line_64"></a> ["Method","q_c","",
<a name="line_65"></a>  proc(this)
<a name="line_66"></a>   unapply(this["p_c"](this["m_inv_c"](z)),z);
<a name="line_67"></a>  end
<a name="line_68"></a> ],
<a name="line_69"></a>
<a name="line_70"></a> ["Method","q_inv","",
<a name="line_71"></a>  proc(this,x0)
<a name="line_72"></a>   local s0;
<a name="line_73"></a>   s0 := this["p_inv",x0];
<a name="line_74"></a>   `if`(s0 = FAIL,FAIL,this["m"](s0));
<a name="line_75"></a>  end
<a name="line_76"></a> ],
<a name="line_77"></a>
<a name="line_78"></a> ["Method","q_inv_c","",
<a name="line_79"></a>  proc(this,x0)
<a name="line_80"></a>   local s0;
<a name="line_81"></a>   s0 := this["p_inv",x0];
<a name="line_82"></a>   `if`(s0 = FAIL,FAIL,R2_to_C(this["m"](s0)));
<a name="line_83"></a>  end
<a name="line_84"></a> ],
<a name="line_85"></a>
<a name="line_86"></a> ["Method","vertex_set","",
<a name="line_87"></a>  proc(this,k::integer,d::posint,A::EH_atlas)
<a name="line_88"></a>   this["vertex_index"] := k;
<a name="line_89"></a>
<a name="line_90"></a>   if k = 0 then
<a name="line_91"></a>    this["curve_set",1,0,d,A];
<a name="line_92"></a>   elif k = 3 then
<a name="line_93"></a>    this["curve_set",0,Pi/2,d,A];
<a name="line_94"></a>   elif k = 6 then
<a name="line_95"></a>    this["curve_set",1,Pi/2,d,A];
<a name="line_96"></a>   elif k = 11 then
<a name="line_97"></a>    this["curve_set",3,0,d,A];
<a name="line_98"></a>   else
<a name="line_99"></a>    this["vertex_index"] := NULL;
<a name="line_100"></a>    error("Invalid vertex index");
<a name="line_101"></a>   fi;
<a name="line_102"></a>  end
<a name="line_103"></a> ],
<a name="line_104"></a>
<a name="line_105"></a> ["Method","curve_set","",
<a name="line_106"></a>  proc(this,k::integer,t0::RR0,d::posint,A::EH_atlas)
<a name="line_107"></a>   local t,t1,cH,lambda,alpha;
<a name="line_108"></a>
<a name="line_109"></a>   `E_chart!curve_set_numeric`(this,k,evalf(t0));
<a name="line_110"></a>   `E_chart!curve_set_degree_numeric`(this,d);
<a name="line_111"></a>   `E_chart!isometrize`(this,A["log_rescale_z"]);
<a name="line_112"></a>
<a name="line_113"></a>   cH := evalf(subs(a_H=A["a_H"],c_H[k](t)));
<a name="line_114"></a>   t1 := evalf(A["u_inv"][k](t0));
<a name="line_115"></a>   this["curve_H_parameter"] := t1;
<a name="line_116"></a>   lambda := evalf(subs(t=t1,diff(cH,t)));
<a name="line_117"></a>   lambda := lambda/abs(lambda);
<a name="line_118"></a>   alpha  := evalf(subs(t=t1,cH))/(-lambda);
<a name="line_119"></a>   this["lambda"] := lambda;
<a name="line_120"></a>   this["alpha"]  := alpha;
<a name="line_121"></a>   this["beta"]   := -lambda*alpha;
<a name="line_122"></a>   NULL;
<a name="line_123"></a>  end
<a name="line_124"></a> ],
<a name="line_125"></a>
<a name="line_126"></a> ["Method","centre_set","",
<a name="line_127"></a>  proc(this,x0::RR0_4,d::posint,A::EH_atlas)
<a name="line_128"></a>   local t1,lambda,alpha;
<a name="line_129"></a>
<a name="line_130"></a>   `E_chart!centre_set_numeric`(this,evalf(x0));
<a name="line_131"></a>   `E_chart!centre_set_degree_numeric`(this,d);
<a name="line_132"></a>   `E_chart!isometrize`(this,A["log_rescale_z"]);
<a name="line_133"></a>
<a name="line_134"></a>   this["lambda"] := NULL;
<a name="line_135"></a>   this["alpha"]  := NULL;
<a name="line_136"></a>   this["beta"]   := NULL;
<a name="line_137"></a>  end
<a name="line_138"></a> ],
<a name="line_139"></a>
<a name="line_140"></a> ["Method","square_set","",
<a name="line_141"></a>  proc(this,s0::RR0_2,d::posint,A::EH_atlas)
<a name="line_142"></a>   local t1,lambda,alpha;
<a name="line_143"></a>
<a name="line_144"></a>   `E_chart!square_set_numeric`(this,s0);
<a name="line_145"></a>   `E_chart!centre_set_degree_numeric`(this,d);
<a name="line_146"></a>   `E_chart!isometrize`(this,A["log_rescale_z"]);
<a name="line_147"></a>
<a name="line_148"></a>   this["lambda"] := NULL;
<a name="line_149"></a>   this["alpha"]  := NULL;
<a name="line_150"></a>   this["beta"]   := NULL;
<a name="line_151"></a>  end
<a name="line_152"></a> ]
<a name="line_153"></a>):
<a name="line_154"></a>
<a name="line_155"></a>######################################################################
<a name="line_156"></a>
<a name="line_157"></a><a name="CLASS_EH_atlas_edge"></a><span style="color:red">#@ CLASS: EH_atlas_edge
</span><a name="line_158"></a>
<a name="line_159"></a>`Class/Declare`("EH_atlas_edge",
<a name="line_160"></a> "An instance of this class represents a pair of charts whose centres are close together.  We can triangulate $F_{16}$ using the chart centres as 0-simplices, and these pairs as 1-simplices.",
<a name="line_161"></a> ["Field","grid_index"::integer,"As part of the data of an atlas, we have a list of edges, numbered from 0 to $n-1$ say.  If this is the $i$'th edge in the list, then this @grid_index@ field should be set equal to $i$."],
<a name="line_162"></a> ["Field","start_index"::integer,"If this edge links chart number $i$ to chart number $j$ (with $i<j$) then @start_index@ should be $i$ and @end_index@ should be $j$."],
<a name="line_163"></a> ["Field","end_index"::integer,"If this edge links chart number $i$ to chart number $j$ (with $i<j$) then @start_index@ should be $i$ and @end_index@ should be $j$."],
<a name="line_164"></a> ["Field","start_z"::CC0,"Suppose that this edge links chart number $i$ to chart number $j$, and chart $j$ is given by  $p:C\\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $i$, and this $z$ should be stored in the @start_z@ field."],
<a name="line_165"></a> ["Field","end_z"::CC0,"Suppose that this edge links chart number $i$ to chart number $j$, and chart $i$ is given by  $p:C\\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $j$, and this $z$ should be stored in the @end_z@ field."],
<a name="line_166"></a> ["Field","curve_index"::integer = NULL,"If this edge lies along one of the four curves that bound F16, then this field should be set to the index of the relevant curve (0,1,3 or 5)."],
<a name="line_167"></a> ["Field","H_length"::RR0,"This is the hyperbolic distance between the @beta@ fields of the two charts.  If everything is accurate, it should be the same as the @EH_length@ field."],
<a name="line_168"></a> ["Field","EH_length"::RR0,"This is an estimate of the distance between the centres of the two charts, with respect to the rescaled metric on $EX^*$.   If everything is accurate, it should be the same as the @H_length@ field."],
<a name="line_169"></a>
<a name="line_170"></a> ["Method","colour","If this edge lies along one of the four curves that bound $F_{16}$, then this method will return the appropriate colour.  Edges that do not lie on a boundary curve will be coloured grey.",
<a name="line_171"></a>  proc(this)
<a name="line_172"></a>   if this["curve_index"] <> NULL then
<a name="line_173"></a>    return c_colour[this["curve_index"]];
<a name="line_174"></a>   else
<a name="line_175"></a>    return grey;
<a name="line_176"></a>   fi;
<a name="line_177"></a>  end
<a name="line_178"></a> ]
<a name="line_179"></a>):
<a name="line_180"></a>
<a name="line_181"></a>######################################################################
<a name="line_182"></a>
<a name="line_183"></a><a name="CLASS_EH_atlas"></a><span style="color:red">#@ CLASS: EH_atlas
</span><a name="line_184"></a>
<a name="line_185"></a>`Class/Declare`("EH_atlas",
<a name="line_186"></a> "An instance of this class represents an approximation to the isomorphism $HX(a)\\to EX^*$, together with associated data.  ",
<a name="line_187"></a>
<a name="line_188"></a> ["Extends","E_atlas"],
<a name="line_189"></a>
<a name="line_190"></a> ["Constructor","",
<a name="line_191"></a>  proc(this)
<a name="line_192"></a>   this["curve_lengths"] := table();
<a name="line_193"></a>   this["curve_a_H_estimates"] := table();
<a name="line_194"></a>   this["u"] := table();
<a name="line_195"></a>   this["u_inv"] := table();
<a name="line_196"></a>   this["c_E_rescaled_speed"] := table();
<a name="line_197"></a>   this["c_E_rescaled_length"] := table();
<a name="line_198"></a>   this["c_E_average_rescaled_speed"] := table();
<a name="line_199"></a>   this["charts"] := table();
<a name="line_200"></a>   this["edges"] := table();
<a name="line_201"></a>  end
<a name="line_202"></a> ],
<a name="line_203"></a>
<a name="line_204"></a> ["Field","a_H"::RR0,"This is an approximation to the number a such that $EX^*$ is isomorphic to $HX(a)$"],
<a name="line_205"></a>
<a name="line_206"></a> ["Field","log_rescale_z","This is an approximation to the function $f$ such that $\\exp(2f)$ times the metric tensor inherited from $\\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from the $z$-plane to $\\mathbb{R}$.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],
<a name="line_207"></a>
<a name="line_208"></a> ["Field","log_rescale_x","This is an approximation to the function $f$ such that $\\exp(2f)$ times the metric tensor inherited from $\\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from $\\mathbb{R}^4$ to $\\mathbb{R}$.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],
<a name="line_209"></a>
<a name="line_210"></a> ["Field","rescale_z","This is the composite of $\\exp$ with the map in the @log_rescale_z@ field.  It should be set using the @set_rescale@ method."],
<a name="line_211"></a> ["Field","rescale_x","This is the composite of $\\exp$ with the map in the @log_rescale_x@ field.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],
<a name="line_212"></a>
<a name="line_213"></a> ["Field","rescale_type"::string,"This should be \"pade\" or \"poly\", to specify whether the @log_rescale_z@ function is polynomial or rational"],
<a name="line_214"></a>
<a name="line_215"></a> ["Field","rescale_degree"::posint,"When the @log_rescale_z@ function is polynomial in $z_1$ and $z_2$, this field specifies the total degree.  When the @log_rescale_z@ function is rational in $z_1$ and $z_2$, this field specifies the total degree of the numerator and denominator.  This field should be set by the @set_rescale_type@ method."],
<a name="line_216"></a>
<a name="line_217"></a> ["Field","rescale_dof"::posint,"This field holds the number of degrees of freedom that we can vary when specifying the @log_rescale_z@ function.  It is calculated by the @set_rescale_type@ method from the @rescale_type@ and @rescale_degree@ fields."],
<a name="line_218"></a>
<a name="line_219"></a> ["Field","curvature_z","This is the curvature of the rescaled metric, represented as a function from the $z$-plane to $\\mathbb{R}$.  It is set by the @set_rescale@ method, and also by the @find_rescale_*@ methods."],
<a name="line_220"></a>
<a name="line_221"></a> ["Field","quadrature_rule"::E_quadrature_rule,"This is a quadrature rule, which we use to measure the total deviation of the rescaled curvature from the desired value of $-1$.  It is not important for the quadrature to be accurate.  This field must be set before any of the @find_rescale_*@ methods can be used."],
<a name="line_222"></a>
<a name="line_223"></a> ["Field","rescaling_error"::numeric,"This is the integral of $(K+1)^2$, where $K$ is the curvature of the rescaled metric.  It is set by the @set_rescale@ method, and also by the @find_rescale_*@ methods."],
<a name="line_224"></a>
<a name="line_225"></a> ["Field","curve_lengths"::table,"This is a table indexed by $\\{0,1,3,5\\}$, which holds the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  These lengths are set by the @find_a_H@ method."],
<a name="line_226"></a>
<a name="line_227"></a> ["Field","curve_a_H_estimates"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is an estimate of $a_H$ obtained from the length of edge $i$ in $F_{16}$.  These estimates are set by the @find_a_H@ method."],
<a name="line_228"></a>
<a name="line_229"></a> ["Field","a_H_discrepancy","This is the maximum of the differences between the estimates of $a_H$ obtained from the different edges of $F_{16}$.  This is set by the @find_a_H@ method."],
<a name="line_230"></a>
<a name="line_231"></a> ["Field","u_degree"::posint,"The fields discussed below are Fourier sin series.  The @u_degree@ field holds the number of terms in each of these series.  This number is set by supplying it as an argument to the @find_u@ method."],
<a name="line_232"></a>
<a name="line_233"></a> ["Field","u"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is an approximation to the function $u$ such that $q(c_{Hi}(t))=c_{Ei}(u(t))$.  It has the form $u(t) = t + \\sum_j a_j\\sin(jmt)$, where $m=4$ for $i=0$, and $m=2$ for $i\\in\\{1,3\\}$, and $m=1$ for $i=5$.  This table is set by the @find_u@ method."],
<a name="line_234"></a>
<a name="line_235"></a> ["Field","u_inv"::table,"This is a table, whose entries are approximately the inverses of the functions stored in the @u@ field.  This table is set by the @find_u@ method."],
<a name="line_236"></a>
<a name="line_237"></a> ["Field","c_E_rescaled_speed"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is a Fourier approximation to the speed of $c_{Ei}(t)$ with respect to the rescaled metric.  This table is set by the @find_u@ method."],
<a name="line_238"></a>
<a name="line_239"></a> ["Field","c_E_rescaled_length"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is the indefinite integral of the corresponding entry in the @c_E_rescaled_speed@ field; this is a constant multiple of the $i$'th entry in the @u_inv@ field.  This table is set by the @find_u@ method."],
<a name="line_240"></a>
<a name="line_241"></a> ["Field","c_E_average_rescaled_speed"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is the time average of the corresponding entry in the @c_E_rescaled_speed@ field.  This table is set by the @find_u@ method."],
<a name="line_242"></a>
<a name="line_243"></a> ["Field","H_samples"::list,"A list of closely spaced points in $HF_{16}$, set by the @make_H_samples@ method."],
<a name="line_244"></a> ["Field","D_samples"::list,"A list of closely spaced points in a disc centred at the origin that contains $HF_{16}$ (but usually has radius less than 1).  This is set by the @make_D_samples@ method."],
<a name="line_245"></a> ["Field","H_samples_q"::list,"Images in $EX^*$ of the points in @H_samples@.  These are set by the @make_H_samples_q@ method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map @q@."],
<a name="line_246"></a> ["Field","D_samples_q"::list,"Images in $EX^*$ of the points in @D_samples@.  These are set by the @make_D_samples_q@ method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map @q@."],
<a name="line_247"></a> ["Field","chart_dist"::table,"Distances between H-sample points and centres of charts.  This can be set by the @set_chart_dist@ method after charts have been created and the @H_samples@ field has been set.  "],
<a name="line_248"></a>
<a name="line_249"></a> ["Field","square_q_inv" = NULL,"A polynomial function $\\mathbb{R}^2\\to\\mathbb{C}$ which approximates the inverse of the map $HF_{16}\\xrightarrow{q}EX^*\\xrightarrow{\\delta}[0,1]^2$ (where $\\delta$ is @square_diffeo@).  This can be set by the @set_square_q_inv@ method."],
<a name="line_250"></a> 
<a name="line_251"></a> ["Field","num_edges"::integer,"Some methods rely on having a triangulation of $F_{16}$ with the centres of the charts as vertices.  After adding the charts, we specify the edges of the triangulation using the @add_edge@ method.  The number of edges is stored in the @num_edges@ field."],
<a name="line_252"></a> ["Field","edges"::table,"This is a table indexed by natural numbers.  Each entry is an instance of the class @EH_atlas_edge@, representing an edge between chart centres."],
<a name="line_253"></a> ["Field","fourier_r_max"::RR0,"The @set_q_approx_fourier@ method will look for a Fourier approximation for $q$ on a disc of this radius centred at the origin.  This radius is set by supplying it as the first argument to @set_q_approx_fourier@."],
<a name="line_254"></a> ["Field","fourier_m"::posint,"The number of circles on which we calculate the Fourier series.  This number is set by supplying it as the second argument to @set_q_approx_fourier@."],
<a name="line_255"></a> ["Field","fourier_r"::list,"The list of radii of the circles on which we calculate the Fourier series.  This is set by @set_q_approx_fourier@."],
<a name="line_256"></a> ["Field","fourier_k"::posint,"The number of sample points on each circle will be $2^k$.  This number is set by supplying it as the third argument to @set_q_approx_fourier@."],
<a name="line_257"></a> ["Field","fourier_v"::table,"A table indexed by pairs $(r,t)$, where $r$ is in @fourier_r@ and $t$ is an integer multiple of $2^{-k}$.  The entries are $q(r e^{2\\pi i t})\\in\\mathbb{R}^4$.  This is set by @set_q_approx_fourier@."],
<a name="line_258"></a> ["Field","fourier_a"::table,"A table indexed by triples $(k,j,r)$, where $1\\leq k\l\leq 4$ and $j\\geq 0$ and $r$ is in @fourier_r@.  The entries are Fourier coefficients for $q_k$ on the circle of radius $r$.  This is set by @set_q_approx_fourier@."],
<a name="line_259"></a> ["Field","fourier_qr"::table,"A table indexed by pairs $(k,r)$, giving a Fourier approximation to $q_k$ on a circle of radius $r$.  This is set by @set_q_approx_fourier@."],
<a name="line_260"></a> ["Field","fourier_a_spline"::table,"A table indexed by pairs $(k,j)$, giving a spline approximation to the Fourier coefficient $a_{k,j}(r)$.  This is set by the method @set_fourier_a_spline@, which is called by @set_q_approx_fourier@."],
<a name="line_261"></a>
<a name="line_262"></a> ["Field","q_approx","A rational function $\\mathbb{R}^2\\to\\mathbb{R}^4$ which approximates $q$ on a disc containing $HF_4$"],
<a name="line_263"></a> ["Field","H_to_P_map","An object encoding information about a cromulent isomorphism $HX(a_H)\\to PX(a_P)$"],
<a name="line_264"></a> ["Field","P_to_H_map","An object encoding information about a cromulent isomorphism $PX(a_P)\\to HX(a_H)$"],
<a name="line_265"></a> ["Field","E_to_S_map","An object encoding information about a conformal map $EX^*\\to S^2$"],
<a name="line_266"></a>
<a name="line_267"></a> ["Method","set_rescale_type","This sets the type and degree of the rescaling function",
<a name="line_268"></a>  proc(this,t::string,d::posint)
<a name="line_269"></a>   if t = "poly" then
<a name="line_270"></a>    this["rescale_type"] := "poly";
<a name="line_271"></a>    this["rescale_degree"] := d;
<a name="line_272"></a>    this["rescale_dof"]    := (d+1)*(d+2)/2;
<a name="line_273"></a>   elif t = "pade" then
<a name="line_274"></a>    this["rescale_type"]   := "pade";
<a name="line_275"></a>    this["rescale_degree"] := d;
<a name="line_276"></a>    this["rescale_dof"]    := d^2+3*d+1;
<a name="line_277"></a>   else
<a name="line_278"></a>    error "Invalid scaling type";
<a name="line_279"></a>   fi;
<a name="line_280"></a>  end
<a name="line_281"></a> ],
<a name="line_282"></a>
<a name="line_283"></a> ["Method","set_rescale","This sets the log of rescaling function itself, together with some other fields that can be calculated from it.  The argument should be an expression in $z_1$ and $z_2$.",
<a name="line_284"></a>  proc(this,f0)
<a name="line_285"></a>   this["log_rescale_z"] := unapply(f0,z);
<a name="line_286"></a>   this["log_rescale_x"] := unapply(subs(z = z_proj0(x),f0),x);
<a name="line_287"></a>   this["rescale_z"]     := unapply(exp(f0),z);
<a name="line_288"></a>   this["rescale_x"]     := unapply(exp(subs(z = z_proj0(x),f0)),x);
<a name="line_289"></a>   this["curvature_z"]   := unapply(this["rescaled_curvature",f0],z);
<a name="line_290"></a>
<a name="line_291"></a>   this["rescaling_error"] := 
<a name="line_292"></a>    this["find_rescaling_error",f0];
<a name="line_293"></a>  end
<a name="line_294"></a> ],
<a name="line_295"></a>
<a name="line_296"></a> ["Method","rescaled_curvature","This calculates the curvature of $\\exp(2f)$ times the metric inherited from $\\mathbb{R}^4$.  It expects $f$ to be an expression in @z[1]@ and @z[2]@ (not a function).  It does not set the @log_rescale_z@ field, because it is intended to be used in an exploratory way when searching for a better rescaling function.",
<a name="line_297"></a>  proc(this,f)
<a name="line_298"></a>   return (curvature_z0(z) - laplacian_z0(f))/exp(2*f);
<a name="line_299"></a>  end
<a name="line_300"></a> ],
<a name="line_301"></a>
<a name="line_302"></a> ["Method","find_rescaling_error","This calculates the integral of $(K+1)^2$, where $K$ is the curvature of $\\exp(2f)$ times the metric inherited from $\\mathbb{R}^4$.  It expects $f$ to be an expression in @z[1]@ and @z[2]@ (not a function).  It does not set the @rescaling_error@ field, because it is intended to be used in an exploratory way when searching for a better rescaling function.",
<a name="line_303"></a>  proc(this,f)
<a name="line_304"></a>   local K;
<a name="line_305"></a>
<a name="line_306"></a>   K := this["rescaled_curvature",f];
<a name="line_307"></a>   if not(type(this["quadrature_rule"],E_quadrature_rule)) then
<a name="line_308"></a>    error("No quadrature rule set");
<a name="line_309"></a>   fi;
<a name="line_310"></a>   return this["quadrature_rule"]["int_z",(1+K)^2];
<a name="line_311"></a>  end
<a name="line_312"></a> ],
<a name="line_313"></a>
<a name="line_314"></a> ["Method","find_rescale_poly","This method attempts to find a polynomial approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of polynomial (in $z_1$ and $z_2$) to use.",
<a name="line_315"></a>  proc(this,d::posint)
<a name="line_316"></a>   local f0,v0,F,E,A,m;
<a name="line_317"></a>
<a name="line_318"></a>   this["set_rescale_type","poly",d];
<a name="line_319"></a>
<a name="line_320"></a>   f0 := this["log_rescale_z"](z);
<a name="line_321"></a>   if not(type(f0,polynom([z[1],z[2]]))) then
<a name="line_322"></a>    f0 := .266*z[1]^5-.414*z[1]^4+.353*z[1]^3+0.579e-1*z[1]^2+.421*z[1]-.367-.117*z[1]^4*z[2]-
<a name="line_323"></a>	   .294*z[1]^3*z[2]-0.952e-1*z[1]^2*z[2]-.197*z[1]*z[2]-.340*z[2]+.676*z[1]^3*z[2]^2+
<a name="line_324"></a>	   .461*z[1]^2*z[2]^2+.310*z[1]*z[2]^2+.232*z[2]^2-1.06*z[1]^2*z[2]^3-.745*z[1]*z[2]^3-
<a name="line_325"></a>	   .505*z[2]^3+1.08*z[1]*z[2]^4+1.13*z[2]^4-1.02*z[2]^5:
<a name="line_326"></a>   fi:
<a name="line_327"></a>
<a name="line_328"></a>   v0 := this["poly_to_vector",f0,d];
<a name="line_329"></a>
<a name="line_330"></a>   F := proc(v)
<a name="line_331"></a>    global F_count;
<a name="line_332"></a>    local E;
<a name="line_333"></a>    if type(F_count,integer) then
<a name="line_334"></a>     F_count := F_count + 1;
<a name="line_335"></a>    else
<a name="line_336"></a>     F_count := 1;
<a name="line_337"></a>    fi;
<a name="line_338"></a>    E := this["find_rescaling_error",this["vector_to_poly",v]];
<a name="line_339"></a>    print(["calling F",F_count,log[10](E)]);
<a name="line_340"></a>    return E;
<a name="line_341"></a>   end;
<a name="line_342"></a>
<a name="line_343"></a>   m := this["rescale_dof"];
<a name="line_344"></a>   E,A := op(NLPSolve(m,F,initialpoint = Vector(v0)));
<a name="line_345"></a>
<a name="line_346"></a>   this["rescaling_error"] := E;
<a name="line_347"></a>   f0 := this["vector_to_poly",A];
<a name="line_348"></a>   this["set_rescale",f0];
<a name="line_349"></a>
<a name="line_350"></a>   NULL;
<a name="line_351"></a>  end
<a name="line_352"></a> ],
<a name="line_353"></a>
<a name="line_354"></a> ["Method","find_rescale_poly_alt","This method attempts to find a polynomial approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of polynomial (in $z_1$ and $z_2$) to use.  This version is harder to understand than @find_rescale_poly()@, but is much quicker.",
<a name="line_355"></a>  proc(this,d::posint)
<a name="line_356"></a>   local Q,n,m,K0,monomials,laplacians,points,rweights,kpoints,lpoints,mpoints,ones,F,J,f0,a0,E,A;
<a name="line_357"></a>
<a name="line_358"></a>   this["set_rescale_type","poly",d];
<a name="line_359"></a>   m := this["rescale_dof"];
<a name="line_360"></a>
<a name="line_361"></a>   Q := eval(this["quadrature_rule"]):
<a name="line_362"></a>   if not(type([Q],[E_quadrature_rule])) then
<a name="line_363"></a>    error("No quadrature rule set");
<a name="line_364"></a>   fi;
<a name="line_365"></a>   n := Q["num_points"];
<a name="line_366"></a>
<a name="line_367"></a>   K0 := evalf(curvature_z0(z));
<a name="line_368"></a>
<a name="line_369"></a>   monomials  := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
<a name="line_370"></a>   laplacians := map(laplacian_z0,monomials);
<a name="line_371"></a>   points     := [seq(Q["points"][i]["z"],i=0..n-1)];
<a name="line_372"></a>   rweights   := Transpose(Vector([seq(sqrt(max(0,Q["weights"][i])),i=0..n-1)]));
<a name="line_373"></a>   kpoints    := Vector(evalf(map(curvature_z0,points)));
<a name="line_374"></a>   mpoints    := Matrix([seq(evalf(subs({z[1]=points[i][1],z[2]=points[i][2]},monomials )),i=1..n)]);
<a name="line_375"></a>   lpoints    := Matrix([seq(evalf(subs({z[1]=points[i][1],z[2]=points[i][2]},laplacians)),i=1..n)]);
<a name="line_376"></a>   ones       := Vector([1$n]);
<a name="line_377"></a>
<a name="line_378"></a>   F := proc(a,b)
<a name="line_379"></a>    local vals,b0,i;
<a name="line_380"></a>
<a name="line_381"></a>    vals := mpoints . a;
<a name="line_382"></a>    b0 := rweights *~ (((kpoints - lpoints . a) *~ map(exp, (-2) * vals)) +~ ones);
<a name="line_383"></a>    for i from 1 to n do b[i] := b0[i]; od;
<a name="line_384"></a>   end;
<a name="line_385"></a>
<a name="line_386"></a>   J := proc(a,M)
<a name="line_387"></a>    local vals,mm,nn,i,j;
<a name="line_388"></a>
<a name="line_389"></a>    vals  := mpoints . a;
<a name="line_390"></a>    mm    := rweights *~ map(exp,(-2) * vals);
<a name="line_391"></a>    nn    := kpoints - lpoints . a;
<a name="line_392"></a>
<a name="line_393"></a>    for i from 1 to n do
<a name="line_394"></a>     for j from 1 to m do 
<a name="line_395"></a>      M[i,j] := mm[i] * (-2*mpoints[i,j]*nn[i] - lpoints[i,j]);
<a name="line_396"></a>     od;
<a name="line_397"></a>    od;
<a name="line_398"></a>   end;
<a name="line_399"></a>
<a name="line_400"></a>   f0 := this["log_rescale_z"](z);
<a name="line_401"></a>   if not(type(f0,polynom([z[1],z[2]]))) then
<a name="line_402"></a>    f0 := .266*z[1]^5-.414*z[1]^4+.353*z[1]^3+0.579e-1*z[1]^2+.421*z[1]-.367-.117*z[1]^4*z[2]-
<a name="line_403"></a>	   .294*z[1]^3*z[2]-0.952e-1*z[1]^2*z[2]-.197*z[1]*z[2]-.340*z[2]+.676*z[1]^3*z[2]^2+
<a name="line_404"></a>	   .461*z[1]^2*z[2]^2+.310*z[1]*z[2]^2+.232*z[2]^2-1.06*z[1]^2*z[2]^3-.745*z[1]*z[2]^3-
<a name="line_405"></a>	   .505*z[2]^3+1.08*z[1]*z[2]^4+1.13*z[2]^4-1.02*z[2]^5:
<a name="line_406"></a>   fi:
<a name="line_407"></a>
<a name="line_408"></a>   a0 := Vector(this["poly_to_vector",f0,d]);
<a name="line_409"></a>
<a name="line_410"></a>   E,A := op(LSSolve([m,n],F,objectivejacobian = J,initialpoint = a0));
<a name="line_411"></a>
<a name="line_412"></a>   this["rescaling_error"] := 2*E;
<a name="line_413"></a>   f0 := this["vector_to_poly",A];
<a name="line_414"></a>   this["set_rescale",f0];
<a name="line_415"></a>
<a name="line_416"></a>   NULL;
<a name="line_417"></a>  end
<a name="line_418"></a> ],
<a name="line_419"></a>
<a name="line_420"></a> ["Method","find_rescale_pade","This method attempts to find a rational approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).",
<a name="line_421"></a>  proc(this,d::posint)
<a name="line_422"></a>   local f0,v0,F,E,A,m;
<a name="line_423"></a>
<a name="line_424"></a>   this["set_rescale_type","pade",d];
<a name="line_425"></a>
<a name="line_426"></a>   f0 := this["log_rescale_z"](z);
<a name="line_427"></a>   if not(type(f0,ratpoly(realcons,[z[1],z[2]]))) then
<a name="line_428"></a>    f0 := (-.36668113-.57931515*z[2]+.76405269*z[1]-0.43866952e-1*z[2]^2+.46321442*z[1]*z[2]-.32418737*z[1]^2)/(1.+.65920001*z[2]-.96109970*z[1]-0.51463451e-2*z[2]^2-.15212659*z[1]*z[2]+.19202748*z[1]^2);
<a name="line_429"></a>   fi:
<a name="line_430"></a>
<a name="line_431"></a>   v0 := this["pade_to_vector",f0,d];
<a name="line_432"></a>
<a name="line_433"></a>   F := proc(v)
<a name="line_434"></a>    global F_count,last_v;
<a name="line_435"></a>    local err;
<a name="line_436"></a>
<a name="line_437"></a>    last_v := convert(v,list):
<a name="line_438"></a>    
<a name="line_439"></a>    if type(F_count,integer) then
<a name="line_440"></a>     F_count := F_count + 1;
<a name="line_441"></a>    else
<a name="line_442"></a>     F_count := 1;
<a name="line_443"></a>    fi;
<a name="line_444"></a>    err := this["find_rescaling_error",this["vector_to_pade",v]];
<a name="line_445"></a>
<a name="line_446"></a>    if modp(F_count,10) = 0 then
<a name="line_447"></a>     print(["rescaling error",F_count,evalf[5](log[10](abs(err)))]);
<a name="line_448"></a>    fi;
<a name="line_449"></a>    if modp(F_count,1000) = 0 then
<a name="line_450"></a>     print(last_v);
<a name="line_451"></a>    fi;
<a name="line_452"></a>    
<a name="line_453"></a>    return err;
<a name="line_454"></a>   end;
<a name="line_455"></a>
<a name="line_456"></a>   m := this["rescale_dof"];
<a name="line_457"></a>   E,A := op(NLPSolve(m,F,initialpoint = Vector(v0)));
<a name="line_458"></a>
<a name="line_459"></a>   this["rescaling_error"] := E;
<a name="line_460"></a>   f0 := this["vector_to_pade",A];
<a name="line_461"></a>   this["set_rescale",f0];
<a name="line_462"></a>
<a name="line_463"></a>   NULL;
<a name="line_464"></a>  end
<a name="line_465"></a> ],
<a name="line_466"></a>
<a name="line_467"></a> ["Method","find_rescale_pade_alt","This method attempts to find a rational approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).  This version is harder to understand than @find_rescale_pade@, but is much quicker.",
<a name="line_468"></a>  proc(this,d::posint)
<a name="line_469"></a>   local f0,uv,duv,mb,MB,QQ,np,ZL,WV,vals,C,P,Q,PM,QM,RM,KV0,OV,obj,E,A,i,c,u,v,p,q,r,s,si1,si2,si3,si4,e,FV,LV,KV,EV,JFU,JFV,JF,JLU,JLV,JL,JK,JE,QJ,RJ,fa,FVa,LVa,KVa,KVb,ea,eb,rep,IM,eps,JKa;
<a name="line_470"></a>
<a name="line_471"></a>   this["set_rescale_type","pade",d];
<a name="line_472"></a>
<a name="line_473"></a>   f0 := this["log_rescale_z"](z);
<a name="line_474"></a>   if not(type(f0,ratpoly(realcons,[z[1],z[2]]))) then
<a name="line_475"></a>    f0 := (-.36668113-.57931515*z[2]+.76405269*z[1]-0.43866952e-1*z[2]^2+.46321442*z[1]*z[2]-.32418737*z[1]^2)/(1.+.65920001*z[2]-.96109970*z[1]-0.51463451e-2*z[2]^2-.15212659*z[1]*z[2]+.19202748*z[1]^2);
<a name="line_476"></a>   fi:
<a name="line_477"></a>
<a name="line_478"></a>   uv := Vector(this["pade_to_vector",f0]);
<a name="line_479"></a>
<a name="line_480"></a>   MB := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
<a name="line_481"></a>   mb := nops(MB);
<a name="line_482"></a>   QQ := eval(this["quadrature_rule"]):
<a name="line_483"></a>   if not(type([QQ],[E_quadrature_rule])) then
<a name="line_484"></a>    error("No quadrature rule set");
<a name="line_485"></a>   fi;
<a name="line_486"></a>
<a name="line_487"></a>   np := QQ["num_points"];
<a name="line_488"></a>   ZL := [seq(QQ["points"][i]["z"],i=0..np-1)]:
<a name="line_489"></a>   WV := sqrt(2.) * Vector(map(sqrt,map(max,[seq(QQ["weights"][i],i=0..np-1)],10.^(-4))));
<a name="line_490"></a>   vals := (u) -> [seq(subs({z[1]=ZL[i][1],z[2]=ZL[i][2]},u),i=1..np)];
<a name="line_491"></a>
<a name="line_492"></a>   C := factor([seq(laplacian_z_C0[i]/laplacian_z_C0[0],i=1..5)]);
<a name="line_493"></a>   P[1] := (g) -> C[1]*diff(g,z[1]) + C[2]*diff(g,z[2]) + C[3]*diff(g,z[1],z[1]) + C[4]*diff(g,z[1],z[2]) + C[5]*diff(g,z[2],z[2]);
<a name="line_494"></a>   P[2] := (g) -> -C[1]*g -2*C[3]*diff(g,z[1]) - C[4]*diff(g,z[2]);
<a name="line_495"></a>   P[3] := (g) -> -C[2]*g -2*C[5]*diff(g,z[2]) - C[4]*diff(g,z[1]);
<a name="line_496"></a>   P[4] := (g) -> g;
<a name="line_497"></a>   P[5] := (g) -> g;
<a name="line_498"></a>   Q[2] := (h) -> diff(h,z[1]);
<a name="line_499"></a>   Q[3] := (h) -> diff(h,z[2]);
<a name="line_500"></a>   Q[4] := (h) -> -C[3]*diff(h,z[1],z[1])-C[4]*diff(h,z[1],z[2])-C[5]*diff(h,z[2],z[2]);
<a name="line_501"></a>   Q[5] := (h) -> 2*C[3]*diff(h,z[1])+2*C[4]*diff(h,z[2]);
<a name="line_502"></a>   Q[6] := (h) -> 2*C[5]*diff(h,z[2]);
<a name="line_503"></a>
<a name="line_504"></a>   for i from 1 to 5 do 
<a name="line_505"></a>    PM[i] := Transpose(Matrix(map(vals,map(P[i],MB))));
<a name="line_506"></a>   od:
<a name="line_507"></a>   for i from 2 to 6 do 
<a name="line_508"></a>    QM[i] := Transpose(Matrix(map(vals,map(Q[i],MB))));
<a name="line_509"></a>   od:
<a name="line_510"></a>   RM := Transpose(Matrix(map(vals,MB))): # matrix of values of monomials
<a name="line_511"></a>
<a name="line_512"></a>   KV0 := Vector(vals(curvature_z0(z))):  # vector of values of the curvature
<a name="line_513"></a>   OV := Vector(vals(1));                 # vector of ones
<a name="line_514"></a>
<a name="line_515"></a>   for c from 1 to 10 do
<a name="line_516"></a>    u := SubVector(uv,1..mb);       # vector of coefficients of numerator
<a name="line_517"></a>    v := SubVector(uv,mb..2*mb-1);
<a name="line_518"></a>    v[1] := 1;                      # vector of coefficients of denominator
<a name="line_519"></a>
<a name="line_520"></a>    for i from 1 to 5 do p[i] := PM[i] . u; od;
<a name="line_521"></a>    for i from 2 to 6 do q[i] := QM[i] . v; od;
<a name="line_522"></a>    r := RM . u;      # vector of values of numerator
<a name="line_523"></a>    s := RM . v;      # vector of values of denominator
<a name="line_524"></a>    si1 := 1 /~ s;    # vector of values of denominator^(-1)
<a name="line_525"></a>    si2 := si1 ^~ 2;  # vector of values of denominator^(-2)
<a name="line_526"></a>    si3 := si1 ^~ 3;  # vector of values of denominator^(-3)
<a name="line_527"></a>    si4 := si1 ^~ 4;  # vector of values of denominator^(-4)
<a name="line_528"></a>
<a name="line_529"></a>    FV := r *~ si1;   # vector of values of f = numerator/denominator
<a name="line_530"></a>    e := map(t -> exp(-2*t),FV); # vector of values of exp(-2f)
<a name="line_531"></a>
<a name="line_532"></a>    # Matrix of derivatives of values of f wrt coeffs of numerator
<a name="line_533"></a>    JFU := DiagonalMatrix(si1) . RM;
<a name="line_534"></a>
<a name="line_535"></a>    # Matrix of derivatives of values of f wrt coeffs of denominator
<a name="line_536"></a>    JFV := DiagonalMatrix(- r *~ si2) . RM;
<a name="line_537"></a>    
<a name="line_538"></a>    # Matrix of derivatives of values of f wrt all coefficients
<a name="line_539"></a>    JF := <JFU | SubMatrix(JFV,1..np,2..mb)>;
<a name="line_540"></a>
<a name="line_541"></a>    # Vector of values of Delta(f)
<a name="line_542"></a>    LV := (p[1] *~ si1) + 
<a name="line_543"></a>	  ((p[2] *~ q[2] + p[3] *~ q[3] + p[4] *~ q[4]) *~ si2) + 
<a name="line_544"></a>	  (p[5] *~ (q[2] *~ q[5] + q[3] *~ q[6]) *~ si3);
<a name="line_545"></a>
<a name="line_546"></a>    # Matrix of derivatives of values of Delta(f) wrt coeffs of numerator of f
<a name="line_547"></a>    JLU := DiagonalMatrix(si1) . PM[1] +
<a name="line_548"></a>	   add(DiagonalMatrix(q[i] *~ si2) . PM[i],i=2..4) +
<a name="line_549"></a>	   DiagonalMatrix((q[2] *~ q[5] + q[3] *~ q[6]) *~ si3) . PM[5];
<a name="line_550"></a>
<a name="line_551"></a>    # Matrix of derivatives of values of Delta(f) wrt coeffs of denominator of f
<a name="line_552"></a>    JLV := DiagonalMatrix((p[2] *~ si2) + (p[5] *~ q[5] *~ si3)) . QM[2] +
<a name="line_553"></a>	   DiagonalMatrix((p[3] *~ si2) + (p[5] *~ q[6] *~ si3)) . QM[3] +
<a name="line_554"></a>	   DiagonalMatrix(p[4] *~ si2) . QM[4] +
<a name="line_555"></a>	   DiagonalMatrix(p[5] *~ q[2] *~ si3) . QM[5] +
<a name="line_556"></a>	   DiagonalMatrix(p[5] *~ q[3] *~ si3) . QM[6] +
<a name="line_557"></a>	   DiagonalMatrix((-p[1] *~ si2) + add(-2 *~ p[i] *~ q[i],i=2..4) *~ si3 + (-3*p[5]*~(q[2]*~q[5]+q[3]*~q[6])*~si4)) . RM;
<a name="line_558"></a>
<a name="line_559"></a>    # Matrix of derivatives of values of Delta(f) wrt all coeffs of f
<a name="line_560"></a>    JL := <JLU | SubMatrix(JLV,1..np,2..mb)>;
<a name="line_561"></a>
<a name="line_562"></a>    # Vector of values of the rescaled curvature
<a name="line_563"></a>    KV := (KV0 - LV) *~ e;
<a name="line_564"></a>
<a name="line_565"></a>    # Matrix of derivatives of values of the rescaled curvature wrt coeffs of f
<a name="line_566"></a>    JK := DiagonalMatrix(-e) . JL + DiagonalMatrix(-2*KV) . JF;
<a name="line_567"></a>
<a name="line_568"></a>    fa := this["vector_to_pade",uv];
<a name="line_569"></a>    FVa := Vector(vals(fa));
<a name="line_570"></a>    LVa := Vector(vals(laplacian_z0(fa)));
<a name="line_571"></a>    KVa := Vector(vals(this["rescaled_curvature",fa]));
<a name="line_572"></a>    IM := IdentityMatrix(2*mb-1);
<a name="line_573"></a>    eps := 10.^(-20);
<a name="line_574"></a>
<a name="line_575"></a>    # Vector of weighted errors, whose 2-norm we want to minimise
<a name="line_576"></a>    EV := WV *~ (OV + KV);
<a name="line_577"></a>
<a name="line_578"></a>    # Matrix of derivatives of EV wrt coeffs of f
<a name="line_579"></a>    JE := DiagonalMatrix(WV) . JK;
<a name="line_580"></a>    
<a name="line_581"></a>    duv := LeastSquares(JE,-EV);
<a name="line_582"></a>    uv := uv + duv;
<a name="line_583"></a>    rep := evalf([c,log[10](Norm(EV,2)^2),log[10](Norm(duv,2))]);
<a name="line_584"></a>    rep := evalf[5](rep);
<a name="line_585"></a>    print(rep);
<a name="line_586"></a>   od:
<a name="line_587"></a>
<a name="line_588"></a>   this["rescaling_error"] := Norm(EV,2);
<a name="line_589"></a>   f0 := this["vector_to_pade",uv];
<a name="line_590"></a>   this["set_rescale",f0];
<a name="line_591"></a>
<a name="line_592"></a>   NULL;
<a name="line_593"></a>  end
<a name="line_594"></a> ],
<a name="line_595"></a>
<a name="line_596"></a> ["Method","vector_to_poly","This converts a vector (or list) of coefficients to a polynomial in $z_1$ and $z_2$.",
<a name="line_597"></a>  proc(this,v::{list,Vector})
<a name="line_598"></a>   local vv,n,m,d,B,fn,fd;
<a name="line_599"></a>
<a name="line_600"></a>   vv := v;
<a name="line_601"></a>   if type(vv,Vector) then vv := convert(vv,list); fi;
<a name="line_602"></a>   m := nops(vv);
<a name="line_603"></a>   d := this["rescale_degree"];
<a name="line_604"></a>   B := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
<a name="line_605"></a>   return add(vv[i] * B[i],i = 1..m);
<a name="line_606"></a>  end
<a name="line_607"></a> ],
<a name="line_608"></a>
<a name="line_609"></a> ["Method","poly_to_vector","This is inverse to the @vector_to_poly@ method.",
<a name="line_610"></a>  proc(this,f)
<a name="line_611"></a>   local d;
<a name="line_612"></a>   
<a name="line_613"></a>   d := this["rescale_degree"];
<a name="line_614"></a>   return [seq(seq(coeff(coeff(f,z[1],j),z[2],i-j),j=0..i),i=0..d)];
<a name="line_615"></a>  end
<a name="line_616"></a> ],
<a name="line_617"></a>
<a name="line_618"></a> ["Method","vector_to_pade","This converts a vector (or list) of coefficients to a rational function in $z_1$ and $z_2$.  The coefficients for the numerator are given first, followed by the coefficients for the denominator.  The constant term in the denominator is always taken to be 1, and this coefficient is omitted from the vector.",
<a name="line_619"></a>  proc(this,v::{list,Vector})
<a name="line_620"></a>   local vv,n,m,d,B,fn,fd;
<a name="line_621"></a>
<a name="line_622"></a>   vv := v;
<a name="line_623"></a>   if type(vv,Vector) then vv := convert(vv,list); fi;
<a name="line_624"></a>   n := nops(vv);
<a name="line_625"></a>   m := (n+1)/2;
<a name="line_626"></a>   return 
<a name="line_627"></a>    this["vector_to_poly",[seq(vv[i],i=1..m)]]/
<a name="line_628"></a>    this["vector_to_poly",[1,seq(vv[m+i],i=1..m-1)]];
<a name="line_629"></a>  end
<a name="line_630"></a> ],
<a name="line_631"></a>
<a name="line_632"></a> ["Method","pade_to_vector","This is inverse to the @vector_to_pade@ method.",
<a name="line_633"></a>  proc(this,f)
<a name="line_634"></a>   local fn,fd,d,vn,vd;
<a name="line_635"></a>
<a name="line_636"></a>   d := this["rescale_degree"];
<a name="line_637"></a>   fn := numer(f);
<a name="line_638"></a>   fd := denom(f);
<a name="line_639"></a>
<a name="line_640"></a>   vn := [seq(seq(coeff(coeff(fn,z[1],j),z[2],i-j),j=0..i),i=0..d)];
<a name="line_641"></a>   vd := [seq(seq(coeff(coeff(fd,z[1],j),z[2],i-j),j=0..i),i=0..d)];
<a name="line_642"></a>   vn := vn /~ vd[1];
<a name="line_643"></a>   vd := vd /~ vd[1];
<a name="line_644"></a>   return [op(vn),op(2..-1,vd)];
<a name="line_645"></a>  end
<a name="line_646"></a> ],
<a name="line_647"></a>
<a name="line_648"></a> ["Method","find_a_H","This method comutes the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  It then calculates estimates of $a_H$ from these lengths, and averages them.",
<a name="line_649"></a>  proc(this)
<a name="line_650"></a>   local i,k,cz,cm,cs,R,cL,a_H_avg,aa;
<a name="line_651"></a>
<a name="line_652"></a>   cL := table();
<a name="line_653"></a>   aa := table();
<a name="line_654"></a>
<a name="line_655"></a>   for k in [0,1,3,5] do
<a name="line_656"></a>    cz := evalf(z_proj0(c_E0[k](t)));
<a name="line_657"></a>    cm := this["rescale_z"](cz);
<a name="line_658"></a>    cs := nm4(map(diff,c_E0[k](t),t));
<a name="line_659"></a>    R := F16_curve_limits[k];
<a name="line_660"></a>    cL[k] := evalf(Int(cs * cm,t = R));
<a name="line_661"></a>   od:
<a name="line_662"></a>
<a name="line_663"></a>   this["curve_lengths"] := eval(cL);
<a name="line_664"></a>
<a name="line_665"></a>   for i in [0,1,3,5] do
<a name="line_666"></a>    aa[i] := fsolve(side_length_H[i] = cL[i],a_H);
<a name="line_667"></a>   od:
<a name="line_668"></a>
<a name="line_669"></a>   this["curve_a_H_estimates"] := eval(aa);
<a name="line_670"></a>   this["a_H"] := (aa[0]+aa[1]+aa[3]+aa[5])/4;
<a name="line_671"></a>
<a name="line_672"></a>   this["a_H_discrepancy"] := 
<a name="line_673"></a>    max(seq(seq(abs(aa[i]-aa[j]),i in [0,1,3,5]),j in [0,1,3,5]));
<a name="line_674"></a>
<a name="line_675"></a>   return this["a_H"];
<a name="line_676"></a>  end
<a name="line_677"></a> ],
<a name="line_678"></a>
<a name="line_679"></a> ["Method","find_u","This calculates appropriate values for the @c_E_rescaled_length@ field and various related fields.  These involve various Fourier sin series; the parameter @d@ controls the number of terms in those series.",
<a name="line_680"></a>  proc(this,d)
<a name="line_681"></a>   local i,j,k,m,a,cz,cm,cs0,cs,P,AV,BM,CV,IL,FF,AA,BB;
<a name="line_682"></a>
<a name="line_683"></a>   this["u_degree"] := d;
<a name="line_684"></a>
<a name="line_685"></a>   this["c_E_rescaled_speed"] := table():
<a name="line_686"></a>   this["c_E_rescaled_length"] := table():
<a name="line_687"></a>   this["c_E_average_rescaled_speed"] := table():
<a name="line_688"></a>   this["u"] := table();
<a name="line_689"></a>   this["u_inv"] := table();
<a name="line_690"></a>
<a name="line_691"></a>   for k in [0,1,3,5] do
<a name="line_692"></a>    userinfo(7,genus2,sprintf("Analysing c[%d]",k)); 
<a name="line_693"></a>    if k = 0 then
<a name="line_694"></a>     m := 4;
<a name="line_695"></a>    elif k <= 4 then
<a name="line_696"></a>     m := 2;
<a name="line_697"></a>    else 
<a name="line_698"></a>     m := 1;
<a name="line_699"></a>    fi;
<a name="line_700"></a>
<a name="line_701"></a>    cz := expand(combine(simplify(z_proj0(c_E0[k](t))))):
<a name="line_702"></a>    cm := combine(simplify(this["log_rescale_z"](cz))):
<a name="line_703"></a>    cs0 := combine(factor(expand(combine(nm4(map(diff,c_E0[k](t),t)))))):
<a name="line_704"></a>    cs := cs0 * exp(cm):
<a name="line_705"></a>
<a name="line_706"></a>    userinfo(7,genus2,"Finding rescaled speed"); 
<a name="line_707"></a>
<a name="line_708"></a>    # We need to calculate a number of integrals.  For some reason, Maple does these very
<a name="line_709"></a>    # slowly, even though the integrands are quite tame.  It looks as though Maple may be
<a name="line_710"></a>    # trying to do some auxiliary symbolic analysis, and making very heavy weather of it.
<a name="line_711"></a>    # We therefore specify the integration method explicitly; this seems to fix the problem.
<a name="line_712"></a>
<a name="line_713"></a>    a[0] := evalf(int(cs,t=0..Pi/m,numeric=true,digits=90,method=_CCquad)/(Pi/m));
<a name="line_714"></a>    for j from 1 to d do
<a name="line_715"></a>     a[j] := evalf(int(cs * cos(m*j*t),t=0..Pi/m,numeric=true,digits=90,method=_CCquad)*2/(Pi/m));
<a name="line_716"></a>    od:
<a name="line_717"></a>
<a name="line_718"></a>    this["c_E_rescaled_speed"][k] := 
<a name="line_719"></a>     unapply(add(a[j] * cos(m*j*t),j=0..d),t);
<a name="line_720"></a>
<a name="line_721"></a>    this["c_E_average_rescaled_speed"][k] := a[0];
<a name="line_722"></a>
<a name="line_723"></a>    userinfo(7,genus2,"Finding rescaled length"); 
<a name="line_724"></a>    this["c_E_rescaled_length"][k] := 
<a name="line_725"></a>     unapply(int(this["c_E_rescaled_speed"][k](t),t),t);
<a name="line_726"></a>
<a name="line_727"></a>    this["u_inv"][k] :=
<a name="line_728"></a>     unapply(expand(this["c_E_rescaled_length"][k](t)/a[0]),t);
<a name="line_729"></a>
<a name="line_730"></a>    userinfo(7,genus2,"Finding u"); 
<a name="line_731"></a>    P := this["u_inv"][k](t) - t;
<a name="line_732"></a>    for j from 1 to d do
<a name="line_733"></a>     FF[j] := sin(m*j*(t+P));
<a name="line_734"></a>     AA[j] := evalf(int(FF[j] * P,t=0..Pi/m,numeric=true,digits=90,method=_CCquad));
<a name="line_735"></a>    od;
<a name="line_736"></a>
<a name="line_737"></a>    for i from 1 to d do
<a name="line_738"></a>     for j from i to d do 
<a name="line_739"></a>      BB[i,j] := evalf(int(FF[i]*FF[j],t=0..Pi/m,numeric=true,digits=90,method=_CCquad));
<a name="line_740"></a>      BB[j,i] := BB[i,j];
<a name="line_741"></a>     od:
<a name="line_742"></a>    od:
<a name="line_743"></a>
<a name="line_744"></a>    AV := Vector([seq(AA[i],i=1..d)]):
<a name="line_745"></a>    BM := Matrix([seq([seq(BB[i,j],j=1..d)],i=1..d)]):
<a name="line_746"></a>    CV := (1/BM) . AV;
<a name="line_747"></a>
<a name="line_748"></a>    IL := t - add(CV[i]*sin(m*i*t),i=1..d);
<a name="line_749"></a>
<a name="line_750"></a>    this["u"][k] := unapply(IL,t);
<a name="line_751"></a>   od;
<a name="line_752"></a>  end
<a name="line_753"></a> ],
<a name="line_754"></a>
<a name="line_755"></a> ["Method","find_v_series","Let $u$ be the function such that $q(c_{Hk}(t))=c_{Ek}(u(t))$.  This method finds an approximate power series for the function $v(z) = u(u^{-1}(t_0) + 2\\arctanh(z)/s_k) - t_0$, where $s_k$ is the speed of $c_{Hk}$.  This can be calculated without knowing $u^{-1}(t_0)$, and does not rely on the Fourier series for $u$ calculated by the @find_u@ method.",
<a name="line_756"></a>  proc(this,k,t0,d0)
<a name="line_757"></a>   local t,a,d,cs,css,vs,err,sol,cus;
<a name="line_758"></a>
<a name="line_759"></a>   cs := expand(evalf(convert(map(series,c_E0[k](t+t0),t=0,d0+1),polynom,t)));
<a name="line_760"></a>   css := nm4(map(diff,cs,t)) * this["rescale_x"](cs);
<a name="line_761"></a>   css := expand(evalf(convert(series(css,t=0,d0),polynom,t)));
<a name="line_762"></a>   vs := 0;
<a name="line_763"></a>   for d from 1 to d0 do 
<a name="line_764"></a>    vs := vs + a * t^d;
<a name="line_765"></a>    err := expand(convert(series(subs(t = vs,css) * diff(vs,t) - 2/(1-t^2),t=0,d),polynom,t));
<a name="line_766"></a>    sol := solve({coeff(err,t,d-1)},{a});
<a name="line_767"></a>    vs := subs(sol,vs);
<a name="line_768"></a>    vs := subs(a = 0,vs); # should not usually be needed
<a name="line_769"></a>   od:
<a name="line_770"></a>   return unapply(vs,t);
<a name="line_771"></a>  end
<a name="line_772"></a> ],
<a name="line_773"></a>
<a name="line_774"></a> ["Method","add_chart","This adds a chart object to the atlas, but the chart object contains no data at this stage.",
<a name="line_775"></a>  proc(this)
<a name="line_776"></a>   local C,n;
<a name="line_777"></a>   
<a name="line_778"></a>   n := this["num_charts"];
<a name="line_779"></a>   C := `new/EH_chart`();
<a name="line_780"></a>   C["vertex_index"] := NULL;
<a name="line_781"></a>   C["curve_index"]  := NULL;
<a name="line_782"></a>   C["grid_index"] := n;
<a name="line_783"></a>   this["charts"][n] := eval(C);
<a name="line_784"></a>   this["num_charts"] := n+1;
<a name="line_785"></a>   return eval(C);
<a name="line_786"></a>  end
<a name="line_787"></a> ],
<a name="line_788"></a>
<a name="line_789"></a> ["Method","add_vertex_chart","This adds a chart centred at $v_k$, with polynomial degree $d$, and calculates the coefficients and associated data.",
<a name="line_790"></a>  proc(this,k::integer,d::posint)
<a name="line_791"></a>   local C;
<a name="line_792"></a>   
<a name="line_793"></a>   C := eval(this["add_chart"]);
<a name="line_794"></a>   C["vertex_set",k,d,this];
<a name="line_795"></a>   return eval(C);
<a name="line_796"></a>  end
<a name="line_797"></a> ],
<a name="line_798"></a>
<a name="line_799"></a> ["Method","add_curve_chart","This adds a chart centred at $c_k(t0)$, with polynomial degree $d$, and calculates the coefficients and associated data.",
<a name="line_800"></a>  proc(this,k::integer,t0::RR0,d::posint)
<a name="line_801"></a>   local C;
<a name="line_802"></a>   
<a name="line_803"></a>   C := eval(this["add_chart"]);
<a name="line_804"></a>   C["curve_set",k,t0,d,this];
<a name="line_805"></a>   return eval(C);
<a name="line_806"></a>  end
<a name="line_807"></a> ],
<a name="line_808"></a>
<a name="line_809"></a> ["Method","add_square_chart","This adds a chart centred at $\\delta^{-1}(s0)$, with polynomial degree $d$, and calculates the coefficients and associated data.  Here $\\delta$ is the map @square_diffeo@.",
<a name="line_810"></a>  proc(this,s0::RR0_2,d::posint)
<a name="line_811"></a>   local C;
<a name="line_812"></a>   
<a name="line_813"></a>   C := eval(this["add_chart"]);
<a name="line_814"></a>   C["square_set",s0,d,this];
<a name="line_815"></a>   return eval(C);
<a name="line_816"></a>  end
<a name="line_817"></a> ],
<a name="line_818"></a>
<a name="line_819"></a> ["Method","add_centre_chart","This adds a chart centred at $x0$, with polynomial degree $d$, and calculates the coefficients and associated data.",
<a name="line_820"></a>  proc(this,x0::RR0_4,d::posint)
<a name="line_821"></a>   local C;
<a name="line_822"></a>   
<a name="line_823"></a>   C := eval(this["add_chart"]);
<a name="line_824"></a>   C["centre_set",x0,d,this];
<a name="line_825"></a>   return eval(C);
<a name="line_826"></a>  end
<a name="line_827"></a> ],
<a name="line_828"></a>
<a name="line_829"></a> ["Method","max_chart_error","",
<a name="line_830"></a>  proc(this)
<a name="line_831"></a>   local n,i,CC,err,worst_i,worst_err;
<a name="line_832"></a>   
<a name="line_833"></a>   err := 0;
<a name="line_834"></a>   worst_err := 0;
<a name="line_835"></a>   worst_i := NULL;
<a name="line_836"></a>   
<a name="line_837"></a>   n := this["num_charts"];
<a name="line_838"></a>   CC := eval(this["charts"]);
<a name="line_839"></a>   
<a name="line_840"></a>   for i from 0 to n-1 do
<a name="line_841"></a>    err := CC[i]["check"]["max"];
<a name="line_842"></a>    if err > worst_err then
<a name="line_843"></a>     worst_i := i;
<a name="line_844"></a>     worst_err := err;
<a name="line_845"></a>    fi;
<a name="line_846"></a>   od;
<a name="line_847"></a>
<a name="line_848"></a>   return [worst_i,worst_err];
<a name="line_849"></a>  end
<a name="line_850"></a> ],
<a name="line_851"></a> 
<a name="line_852"></a> ["Method","q_c","This evaluates $q(z)$ using the chart whose centre is as close as possible to $z$",
<a name="line_853"></a>  proc(this,z)
<a name="line_854"></a>   return this["q_c_aux",z][1];
<a name="line_855"></a>  end
<a name="line_856"></a> ],
<a name="line_857"></a>
<a name="line_858"></a> ["Method","q_c_aux","",
<a name="line_859"></a>  proc(this,z)
<a name="line_860"></a>   local T0,T1,z0,d0,i0,CC,n,C,d,i,x0,x1;
<a name="line_861"></a>
<a name="line_862"></a>   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
<a name="line_863"></a>   # not assumed elsewhere.
<a name="line_864"></a>   T1,T0,z0 := op(retract_F16_H0_aux(z));
<a name="line_865"></a>
<a name="line_866"></a>   d0 := infinity;
<a name="line_867"></a>   i0 := NULL;
<a name="line_868"></a>   CC := this["charts"];
<a name="line_869"></a>   n := this["num_charts"];
<a name="line_870"></a>   if n = 0 then error("No charts"); fi;
<a name="line_871"></a>
<a name="line_872"></a>   for i from 0 to n-1 do
<a name="line_873"></a>    C := CC[i];
<a name="line_874"></a>    if C["beta"] <> NULL then
<a name="line_875"></a>     d := evalf(m_hyp_c(z0,C["beta"]));
<a name="line_876"></a>     if d < d0 then
<a name="line_877"></a>      d0 := d;
<a name="line_878"></a>      i0 := i;
<a name="line_879"></a>     fi;
<a name="line_880"></a>    fi;
<a name="line_881"></a>   od;
<a name="line_882"></a>
<a name="line_883"></a>   x0 := CC[i0]["q_c"](z0);
<a name="line_884"></a>   x1 := act_R4[G_inv(T1)](x0);
<a name="line_885"></a>   return [x1,T1,T0,z0,i0,x0];
<a name="line_886"></a>  end
<a name="line_887"></a> ],
<a name="line_888"></a>
<a name="line_889"></a> ["Method","q","This is the same as @q_c@, except that the argument is in $\\mathbb{R}^2$ instead of $\\mathbb{C}$",
<a name="line_890"></a>  proc(this,st)
<a name="line_891"></a>   this["q_c",st[1] + I * st[2]];
<a name="line_892"></a>  end
<a name="line_893"></a> ],
<a name="line_894"></a>
<a name="line_895"></a> ["Method","patching_error","This method looks for charts centred at a hyperbolic distance of at most @r0@ from @z0@. For each such chart, it calculates an approximation to @q(z0)@.  It returns a pair giving the number of different approximations, and the maximum discrepancy between them. ",
<a name="line_896"></a>  proc(this,z0,r0)
<a name="line_897"></a>   local i,j,n,m,d,CC,C,X;
<a name="line_898"></a>   
<a name="line_899"></a>   n := this["num_charts"];
<a name="line_900"></a>   CC := eval(this["charts"]);
<a name="line_901"></a>   X := NULL;
<a name="line_902"></a>   for i from 0 to n-1 do
<a name="line_903"></a>    C := eval(CC[i]);
<a name="line_904"></a>    if d_hyp_c(C["beta"],z0) < r0 then
<a name="line_905"></a>     X := X,C["q_c"](z0);
<a name="line_906"></a>    fi;
<a name="line_907"></a>   od;
<a name="line_908"></a>   X := [X];
<a name="line_909"></a>   m := nops(X);
<a name="line_910"></a>   if m <= 1 then
<a name="line_911"></a>    return [m,1];
<a name="line_912"></a>   else
<a name="line_913"></a>    d := max(seq(seq(d4f(X[i],X[j]),j=i+1..m),i=1..m-1));
<a name="line_914"></a>    return [m,d];
<a name="line_915"></a>   fi;
<a name="line_916"></a>  end
<a name="line_917"></a> ],
<a name="line_918"></a>
<a name="line_919"></a> ["Method","max_patching_error","",
<a name="line_920"></a>  proc(this,r)
<a name="line_921"></a>   local z,u,d_worst,m_worst,z_worst,SP;
<a name="line_922"></a>   
<a name="line_923"></a>   SP := this["H_samples"];
<a name="line_924"></a>   d_worst := 0;
<a name="line_925"></a>   z_worst := NULL;
<a name="line_926"></a>   m_worst := NULL;
<a name="line_927"></a>   for z in SP do
<a name="line_928"></a>    u := this["patching_error",z,r];
<a name="line_929"></a>    if u[2] > d_worst then
<a name="line_930"></a>     z_worst := z;
<a name="line_931"></a>     m_worst,d_worst := op(u);
<a name="line_932"></a>    fi;
<a name="line_933"></a>   od:
<a name="line_934"></a>   return [z_worst,m_worst,d_worst];
<a name="line_935"></a>  end
<a name="line_936"></a> ],
<a name="line_937"></a> 
<a name="line_938"></a> ["Method","make_H_samples",
<a name="line_939"></a>  "Set the @H_samples@ field to be the set of points of the form $(j + kI)/N$ that lie in $HF_{16}$",
<a name="line_940"></a>  proc(this,N::posint)
<a name="line_941"></a>   this["H_samples"] := select(is_in_F16_H0,[seq(seq(evalf((j+k*I)/N),j=0..N),k=0..N)]):
<a name="line_942"></a>   return this["H_samples"];
<a name="line_943"></a>  end
<a name="line_944"></a> ],
<a name="line_945"></a>
<a name="line_946"></a> ["Method","make_D_samples",
<a name="line_947"></a>  "Set the @D_samples@ field to be the set of points of the form $(j + kI)/N$ that lie in the first quadrant of the disc of radius $r$ centred at the origin.  Here $r$ should be big enough that the disc contains $HF_{16}$, but not much bigger than that.",
<a name="line_948"></a>  proc(this,N::posint,r::RR0)
<a name="line_949"></a>   this["D_samples"] := select(z -> abs(z) < r,[seq(seq(evalf((j+k*I)/N),j=0..N),k=0..N)]):
<a name="line_950"></a>   return this["D_samples"];
<a name="line_951"></a>  end
<a name="line_952"></a> ],
<a name="line_953"></a>
<a name="line_954"></a> ["Method","make_H_samples_q","Calculate the images of the H-sample points under the map $q\\colon\\Delta\\to EX^*$",
<a name="line_955"></a>  proc(this)
<a name="line_956"></a>   local z,X,i;
<a name="line_957"></a>   X := NULL;
<a name="line_958"></a>   # This is written in expanded form to make it easier to debug
<a name="line_959"></a>   for i from 1 to nops(this["H_samples"]) do
<a name="line_960"></a>    z := this["H_samples"][i];
<a name="line_961"></a>    X := X,this["q_c",z];
<a name="line_962"></a>   od;
<a name="line_963"></a>   this["H_samples_q"] := [X];
<a name="line_964"></a>  end
<a name="line_965"></a> ],
<a name="line_966"></a> 
<a name="line_967"></a> ["Method","make_D_samples_q","Calculate the images of the D-sample points under the map $q\\colon\\Delta\\to EX^*$",
<a name="line_968"></a>  proc(this)
<a name="line_969"></a>   local z,X,i;
<a name="line_970"></a>   X := NULL;
<a name="line_971"></a>   # This is written in expanded form to make it easier to debug
<a name="line_972"></a>   for i from 1 to nops(this["D_samples"]) do
<a name="line_973"></a>    z := this["D_samples"][i];
<a name="line_974"></a>    X := X,this["q_c",z];
<a name="line_975"></a>   od;
<a name="line_976"></a>   this["D_samples_q"] := [X];
<a name="line_977"></a>  end
<a name="line_978"></a> ],
<a name="line_979"></a>
<a name="line_980"></a> ["Method","set_chart_dist","Calculate distances between H-sample points and centres of charts",
<a name="line_981"></a>  proc(this)
<a name="line_982"></a>   local dd,i,j,n,m,CH,SP;
<a name="line_983"></a>
<a name="line_984"></a>   dd := table():
<a name="line_985"></a>   CH := eval(this["charts"]):
<a name="line_986"></a>   SP := this["H_samples"]:
<a name="line_987"></a>   n  := this["num_charts"];
<a name="line_988"></a>   m  := nops(SP);
<a name="line_989"></a>
<a name="line_990"></a>   for i from 1 to m do
<a name="line_991"></a>    for j from 0 to n-1 do
<a name="line_992"></a>     dd[i,j] := evalf(d_hyp_c(SP[i],CH[j]["beta"])):
<a name="line_993"></a>    od:
<a name="line_994"></a>   od:
<a name="line_995"></a>
<a name="line_996"></a>   this["chart_dist"] := eval(dd);
<a name="line_997"></a>  end
<a name="line_998"></a> ],
<a name="line_999"></a> 
<a name="line_1000"></a> ["Method","set_q_approx_pade","Find an approximation to $q(x+iy)$ by rational functions in $x$ and $y$.  The approximation will be equivariant with respect to $\\langle\\lambda,\\nu\\rangle$, and will minimize the error for points $x+iy$ in @D_samples@.",
<a name="line_1001"></a>  proc(this,dd)
<a name="line_1002"></a>   local n,m,d1,d3,d4,DS,ES,f0,F0,M1,M2,v,w,qa,ff;
<a name="line_1003"></a>   
<a name="line_1004"></a>   DS := map(C_to_R2,this["D_samples"]):
<a name="line_1005"></a>   ES := this["D_samples_q"]:
<a name="line_1006"></a>   m := nops(DS);
<a name="line_1007"></a>
<a name="line_1008"></a>   if type(dd,[posint,posint,posint]) then
<a name="line_1009"></a>    d1,d3,d4 := op(dd);
<a name="line_1010"></a>   elif type(dd,posint) then
<a name="line_1011"></a>    d1 := dd;
<a name="line_1012"></a>    d3 := dd;
<a name="line_1013"></a>    d4 := dd+3;
<a name="line_1014"></a>   else
<a name="line_1015"></a>    error("invalid degree specification");
<a name="line_1016"></a>   fi;
<a name="line_1017"></a>   
<a name="line_1018"></a>   # The first component of q is s[1] times a function of s[1]^2 and s[2]^2
<a name="line_1019"></a>   f0 := (s) -> [seq(seq(s[1]^(2*i)*s[2]^(2*j),j=0..d1-i),i=0..d1)]:
<a name="line_1020"></a>   n := nops(f0([0,0]));
<a name="line_1021"></a>   M1 := Matrix([seq(DS[i][1] *~ f0(DS[i]),i=1..m)]):
<a name="line_1022"></a>   M2 := Matrix([seq(ES[i][1] *~ f0(DS[i]),i=1..m)]):
<a name="line_1023"></a>   v,w := op(quot_approx(M1,M2));
<a name="line_1024"></a>   F0 := f0(s);
<a name="line_1025"></a>   qa[1] := add(w[i]*F0[i]*s[1],i=1..n)/add(v[i]*F0[i],i=1..n);
<a name="line_1026"></a>
<a name="line_1027"></a>   # The second component of q can be deduced from the first
<a name="line_1028"></a>   qa[2] := subs({s[1]=s[2],s[2]=-s[1]},qa[1]);
<a name="line_1029"></a>
<a name="line_1030"></a>   # The third component of q is a symmetric function of s[1]^2 and s[2]^2
<a name="line_1031"></a>   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),j=0..d3-2*i),i=0..floor(d3/2))]:
<a name="line_1032"></a>   n := nops(f0([0,0]));
<a name="line_1033"></a>   M1 := Matrix([seq(f0(DS[i]),i=1..m)]):
<a name="line_1034"></a>   M2 := Matrix([seq(ES[i][3] *~ f0(DS[i]),i=1..m)]):
<a name="line_1035"></a>   v,w := op(quot_approx(M1,M2));
<a name="line_1036"></a>   F0 := f0(s);
<a name="line_1037"></a>   qa[3] := expand(add(w[i]*F0[i],i=1..n))/expand(add(v[i]*F0[i],i=1..n));
<a name="line_1038"></a>
<a name="line_1039"></a>   # The fourth component of q is (s[1]^2-s[2]^2) times a symmetric function of s[1]^2 and s[2]^2
<a name="line_1040"></a>   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),j=0..d4-2*i),i=0..floor(d4/2))]:
<a name="line_1041"></a>   n := nops(f0([0,0]));
<a name="line_1042"></a>   M1 := Matrix([seq((DS[i][1]^2-DS[i][2]^2)*f0(DS[i]),i=1..m)]):
<a name="line_1043"></a>   M2 := Matrix([seq(ES[i][4] *~ f0(DS[i]),i=1..m)]):
<a name="line_1044"></a>   v,w := op(quot_approx(M1,M2));
<a name="line_1045"></a>   F0 := f0(s);
<a name="line_1046"></a>   qa[4] := expand(add(w[i]*F0[i]*(s[1]^2-s[2]^2),i=1..n))/expand(add(v[i]*F0[i],i=1..n));
<a name="line_1047"></a>
<a name="line_1048"></a>   this["q_approx"] := unapply([qa[1],qa[2],qa[3],qa[4]],s);
<a name="line_1049"></a>   NULL;
<a name="line_1050"></a>  end
<a name="line_1051"></a> ],
<a name="line_1052"></a> 
<a name="line_1053"></a> ["Method","set_q_approx_poly","Find an approximation to $q(x+iy)$ by polynomials in $x$ and $y$.  The approximation will be equivariant with respect to $\\langle\\lambda,\\nu\\rangle$, and will minimize the error for points $x+iy$ in @D_samples@.",
<a name="line_1054"></a>  proc(this,dd)
<a name="line_1055"></a>   local n,m,d1,d3,d4,DS,ES,f0,F0,M,Q,R,v,w,qa;
<a name="line_1056"></a>   
<a name="line_1057"></a>   DS := map(C_to_R2,this["D_samples"]):
<a name="line_1058"></a>   ES := this["D_samples_q"]:
<a name="line_1059"></a>   m := nops(DS);
<a name="line_1060"></a>
<a name="line_1061"></a>   if type(dd,[posint,posint,posint]) then
<a name="line_1062"></a>    d1,d3,d4 := op(dd);
<a name="line_1063"></a>   elif type(dd,posint) then
<a name="line_1064"></a>    d1 := dd;
<a name="line_1065"></a>    d3 := dd;
<a name="line_1066"></a>    d4 := dd+3;
<a name="line_1067"></a>   else
<a name="line_1068"></a>    error("invalid degree specification");
<a name="line_1069"></a>   fi;
<a name="line_1070"></a>   
<a name="line_1071"></a>   # The first component of q is s[1] times a function of s[1]^2 and s[2]^2
<a name="line_1072"></a>   f0 := (s) -> [seq(seq(s[1]^(2*i+1)*s[2]^(2*j),j=0..d1-i),i=0..d1)]:
<a name="line_1073"></a>   n := nops(f0([0,0]));
<a name="line_1074"></a>   M := Matrix(map(f0,DS));
<a name="line_1075"></a>   Q,R := QRDecomposition(M);
<a name="line_1076"></a>   v := Vector(map(u -> u[1],ES));
<a name="line_1077"></a>   w := (1/R) . Transpose(Q) . v;
<a name="line_1078"></a>   F0 := f0(s);
<a name="line_1079"></a>   qa[1] := add(w[i]*F0[i],i=1..n);
<a name="line_1080"></a>
<a name="line_1081"></a>   # The second component of q can be deduced from the first
<a name="line_1082"></a>   qa[2] := subs({s[1]=s[2],s[2]=-s[1]},qa[1]);
<a name="line_1083"></a>
<a name="line_1084"></a>   # The third component of q is a symmetric function of s[1]^2 and s[2]^2
<a name="line_1085"></a>   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),
<a name="line_1086"></a>                         j=0..d3-2*i),i=0..floor(d3/2))]:
<a name="line_1087"></a>   n := nops(f0([0,0]));
<a name="line_1088"></a>   M := Matrix(map(f0,DS));
<a name="line_1089"></a>   Q,R := QRDecomposition(M);
<a name="line_1090"></a>   v := Vector(map(u -> u[3],ES));
<a name="line_1091"></a>   w := (1/R) . Transpose(Q) . v;
<a name="line_1092"></a>   F0 := f0(s);
<a name="line_1093"></a>   qa[3] := add(w[i]*F0[i],i=1..n);
<a name="line_1094"></a>
<a name="line_1095"></a>   # The fourth component of q is (s[1]^2-s[2]^2) times a symmetric
<a name="line_1096"></a>   # function of s[1]^2 and s[2]^2
<a name="line_1097"></a>   f0 := (s) -> [seq(seq((s[1]^2-s[2]^2)*(s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),
<a name="line_1098"></a>                         j=0..d4-2*i),i=0..floor(d4/2))]:
<a name="line_1099"></a>   n := nops(f0([0,0]));
<a name="line_1100"></a>   M := Matrix(map(f0,DS));
<a name="line_1101"></a>   Q,R := QRDecomposition(M);
<a name="line_1102"></a>   v := Vector(map(u -> u[4],ES));
<a name="line_1103"></a>   w := (1/R) . Transpose(Q) . v;
<a name="line_1104"></a>   F0 := f0(s);
<a name="line_1105"></a>   qa[4] := add(w[i]*F0[i],i=1..n);
<a name="line_1106"></a>
<a name="line_1107"></a>   this["q_approx"] := unapply([qa[1],qa[2],qa[3],qa[4]],s);
<a name="line_1108"></a>   NULL;
<a name="line_1109"></a>  end
<a name="line_1110"></a> ],
<a name="line_1111"></a> 
<a name="line_1112"></a> ["Method","set_q_approx_fourier","This sets the fields @fourier_r_max@, @fourier_m@, @fourier_k@, @fourier_r@, @fourier_v@, @fourier_a@, @fourier_qr@ and @fourier_a_spline@.  See the documentation of those fields for more details.",
<a name="line_1113"></a>  proc(this,r_max,m,k)
<a name="line_1114"></a>   local R,V,A,i,j,l,r,t,z,v,w,s;
<a name="line_1115"></a>
<a name="line_1116"></a>   this["fourier_r_max"] := evalf(r_max);
<a name="line_1117"></a>   this["fourier_m"]     := m;
<a name="line_1118"></a>   this["fourier_k"]     := k;
<a name="line_1119"></a>   R := evalf([seq(r_max * sin(i/m*Pi/2),i = 1.. m)]);
<a name="line_1120"></a>   V := table();
<a name="line_1121"></a>   A := table();
<a name="line_1122"></a>   this["fourier_r"] := R;
<a name="line_1123"></a>   this["fourier_v"] := eval(V);
<a name="line_1124"></a>   this["fourier_a"] := eval(A);
<a name="line_1125"></a>   for r in R do
<a name="line_1126"></a>    userinfo(5,genus2,sprintf("Evaluating q with r=%A\n",r));
<a name="line_1127"></a>    for i from 0 to 2^k - 1 do
<a name="line_1128"></a>     t := i/2^k;
<a name="line_1129"></a>     z := evalf(r * exp(t * 2*Pi*I));
<a name="line_1130"></a>     V[r,t] := this["q_c",z];
<a name="line_1131"></a>    od;
<a name="line_1132"></a>   od;
<a name="line_1133"></a>
<a name="line_1134"></a>   this["fourier_qr"] := table():
<a name="line_1135"></a>
<a name="line_1136"></a>   for r in R do
<a name="line_1137"></a>    userinfo(5,genus2,sprintf("Finding Fourier transform with r=%A\n",r));
<a name="line_1138"></a>
<a name="line_1139"></a>    for l in [1,3,4] do
<a name="line_1140"></a>     v := Vector([seq(V[r,i/2^k][l],i=0..2^k-1)]);
<a name="line_1141"></a>     w := map(Re,convert(SignalProcessing[FFT](v,normalization=full),list));
<a name="line_1142"></a>     if l = 1 then
<a name="line_1143"></a>      for j from 0 to 2^(k-2)-1 do
<a name="line_1144"></a>       A[1,j,r] := 2*w[(2*j+1) + 1]; 
<a name="line_1145"></a>       A[2,j,r] := (-1)^j * A[1,j,r];
<a name="line_1146"></a>      od;
<a name="line_1147"></a>     elif l = 3 then
<a name="line_1148"></a>      for j from 0 to 2^(k-3)-1 do
<a name="line_1149"></a>       A[3,j,r] := 2*w[(4*j)+1];
<a name="line_1150"></a>      od;
<a name="line_1151"></a>     elif l = 4 then
<a name="line_1152"></a>      for j from 0 to 2^(k-3)-1 do
<a name="line_1153"></a>       A[4,j,r] := 2*w[(4*j+2)+1];
<a name="line_1154"></a>      od;
<a name="line_1155"></a>     fi;
<a name="line_1156"></a>    od;
<a name="line_1157"></a>
<a name="line_1158"></a>    this["fourier_qr"][1,r] := 
<a name="line_1159"></a>     unapply(add(A[1,i,r]*cos((2*i+1)*s),i=0..2^(k-2)-1),s):
<a name="line_1160"></a>
<a name="line_1161"></a>    this["fourier_qr"][2,r] := 
<a name="line_1162"></a>     unapply(add(A[2,i,r]*sin((2*i+1)*s),i=0..2^(k-2)-1),s):
<a name="line_1163"></a>
<a name="line_1164"></a>    this["fourier_qr"][3,r] := 
<a name="line_1165"></a>     unapply(A[3,0,r]/2 + 
<a name="line_1166"></a>             add(A[3,i,r]*cos((4*i)*s),i=1..2^(k-3)-1),s):
<a name="line_1167"></a>
<a name="line_1168"></a>    this["fourier_qr"][4,r] := 
<a name="line_1169"></a>     unapply(add(A[4,i,r]*cos((4*i+2)*s),i=0..2^(k-3)-1),s):
<a name="line_1170"></a>   od;
<a name="line_1171"></a>
<a name="line_1172"></a>   this["set_fourier_a_spline"];
<a name="line_1173"></a>   
<a name="line_1174"></a>   NULL;
<a name="line_1175"></a>  end
<a name="line_1176"></a> ],
<a name="line_1177"></a>
<a name="line_1178"></a> ["Method","set_fourier_a_spline","",
<a name="line_1179"></a>  proc(this)
<a name="line_1180"></a>   local i,k,A,R,S;
<a name="line_1181"></a>   
<a name="line_1182"></a>   this["fourier_a_spline"] := table():
<a name="line_1183"></a>
<a name="line_1184"></a>   k := this["fourier_k"];
<a name="line_1185"></a>   A := eval(this["fourier_a"]);
<a name="line_1186"></a>   R := eval(this["fourier_r"]);
<a name="line_1187"></a>   S := table():
<a name="line_1188"></a>   
<a name="line_1189"></a>   for i from 0 to 2^(k-2)-1 do
<a name="line_1190"></a>    S[1,i] := unapply(CurveFitting[Spline]([seq([r,A[1,i,r]],r in R)],t),t);
<a name="line_1191"></a>    S[2,i] := unapply((-1)^i*S[1,i](t),t);
<a name="line_1192"></a>   od;
<a name="line_1193"></a>
<a name="line_1194"></a>   for i from 0 to 2^(k-3)-1 do
<a name="line_1195"></a>    S[3,i] := unapply(CurveFitting[Spline]([seq([r,A[3,i,r]],r in R)],t),t);
<a name="line_1196"></a>    S[4,i] := unapply(CurveFitting[Spline]([seq([r,A[4,i,r]],r in R)],t),t);
<a name="line_1197"></a>   od:
<a name="line_1198"></a>
<a name="line_1199"></a>   this["fourier_a_spline"] := eval(S):
<a name="line_1200"></a>   NULL;
<a name="line_1201"></a>  end
<a name="line_1202"></a> ],
<a name="line_1203"></a>
<a name="line_1204"></a> ["Method","q_fourier","",
<a name="line_1205"></a>  proc(this,s::RR0_2)
<a name="line_1206"></a>   local r,theta,S,k,x;
<a name="line_1207"></a>   r := evalf(sqrt(s[1]^2+s[2]^2));
<a name="line_1208"></a>   theta := arctan(s[2],s[1]);
<a name="line_1209"></a>   S := eval(this["fourier_a_spline"]);
<a name="line_1210"></a>   k := this["fourier_k"];
<a name="line_1211"></a>   x := table();
<a name="line_1212"></a>
<a name="line_1213"></a>   x[1] := add(S[1,i](r)*cos((2*i+1)*theta),i = 0..2^(k-2)-1); 
<a name="line_1214"></a>   x[2] := add(S[2,i](r)*sin((2*i+1)*theta),i = 0..2^(k-2)-1); 
<a name="line_1215"></a>   x[3] := S[3,0](r)/2 +
<a name="line_1216"></a>           add(S[3,i](r)*cos((4*i  )*theta),i = 1..2^(k-3)-1); 
<a name="line_1217"></a>   x[4] := add(S[4,i](r)*cos((4*i+2)*theta),i = 0..2^(k-3)-1);
<a name="line_1218"></a>   return [x[1],x[2],x[3],x[4]];
<a name="line_1219"></a>  end
<a name="line_1220"></a> ],
<a name="line_1221"></a> 
<a name="line_1222"></a> ["Method","q_fourier_c","",
<a name="line_1223"></a>  proc(this,z::CC0)
<a name="line_1224"></a>   this["q_fourier",C_to_R2(z)];
<a name="line_1225"></a>  end
<a name="line_1226"></a> ],
<a name="line_1227"></a> 
<a name="line_1228"></a> ["Method","set_square_q_inv_a","",
<a name="line_1229"></a>  proc(this,d::posint)
<a name="line_1230"></a>   local SP,pSP,rSP,ppr,ppi,err,sol,a,b,s;
<a name="line_1231"></a>   
<a name="line_1232"></a>   SP := this["H_samples"];
<a name="line_1233"></a>   if not(type(this["H_samples_q"],list) and
<a name="line_1234"></a>          nops(this["H_samples_q"]) = nops(this["H_samples"])) then
<a name="line_1235"></a>    this["make_H_samples_q"];
<a name="line_1236"></a>   fi;
<a name="line_1237"></a>   pSP := this["H_samples_q"];
<a name="line_1238"></a>   rSP := evalf(map(square_diffeo_E0,pSP));
<a name="line_1239"></a>
<a name="line_1240"></a>   ppr := unapply(add(add(a[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
<a name="line_1241"></a>   err := add((ppr(rSP[i]) - Re(SP[i]))^2,i=1..nops(SP)):
<a name="line_1242"></a>   sol := solve({seq(diff(err,v),v in indets(err))}):
<a name="line_1243"></a>   ppr := unapply(subs(sol,ppr(s)),s):
<a name="line_1244"></a>
<a name="line_1245"></a>   ppi := unapply(add(add(b[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
<a name="line_1246"></a>   err := add((ppi(rSP[i]) - Im(SP[i]))^2,i=1..nops(SP)):
<a name="line_1247"></a>   sol := solve({seq(diff(err,v),v in indets(err))}):
<a name="line_1248"></a>   ppi := unapply(subs(sol,ppi(s)),s):
<a name="line_1249"></a>
<a name="line_1250"></a>   this["square_q_inv"] := unapply(ppr(s) + I * ppi(s),s):
<a name="line_1251"></a>  end
<a name="line_1252"></a> ],
<a name="line_1253"></a>
<a name="line_1254"></a> ["Method","square_q_inv_search","",
<a name="line_1255"></a>  proc(this,s0::RR0_2)
<a name="line_1256"></a>   local x0,x1,x2,x3,s1,u0,v0,w0,w1,z0,t0,t1,i0,CH,T0,T1;
<a name="line_1257"></a>   x0 := square_diffeo_E0_inverse_search(s0);
<a name="line_1258"></a>   u0,v0 := op(tangent_frame_a(x0));
<a name="line_1259"></a>   z0 := this["square_q_inv"](s0);
<a name="line_1260"></a>   x1,T1,T0,w0,i0,x2 := op(this["q_c_aux",z0]);
<a name="line_1261"></a>   CH := eval(this["charts"][i0]):
<a name="line_1262"></a>   t0 := C_to_R2(CH["m_inv_c"](w0));
<a name="line_1263"></a>   t1 := subs(fsolve([dp4(u0,CH["p"](t)),dp4(v0,CH["p"](t))],{t[1]=t0[1],t[2]=t0[2]}),[t[1],t[2]]);
<a name="line_1264"></a>   w1 := R2_to_C(CH["m"](t1));
<a name="line_1265"></a>   return w1;
<a name="line_1266"></a>  end
<a name="line_1267"></a> ],
<a name="line_1268"></a> 
<a name="line_1269"></a> ["Method","set_square_q_inv_b","",
<a name="line_1270"></a>  proc(this,n::posint,d::posint)
<a name="line_1271"></a>   local i,j,CP,SP,SQ,rSQ,iSQ,a,ppr,ppi,err,sol;
<a name="line_1272"></a>
<a name="line_1273"></a>   CP := table():
<a name="line_1274"></a>   for i from 1 to n do
<a name="line_1275"></a>    CP[i] := evalf(1/2 + cos((2*n-2*i+1)*Pi/(2*n))/2):
<a name="line_1276"></a>   od:
<a name="line_1277"></a>   SP := [seq(seq([CP[i],CP[j]],j=1..n),i=1..n)];
<a name="line_1278"></a>   SQ := map(s -> this["square_q_inv_search",s],SP);
<a name="line_1279"></a>   rSQ := map(Re,SQ);
<a name="line_1280"></a>   iSQ := map(Im,SQ);
<a name="line_1281"></a>
<a name="line_1282"></a>   ppr := unapply(add(add(a[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
<a name="line_1283"></a>   err := add((ppr(SP[i]) - rSQ[i])^2,i=1..nops(SP)):
<a name="line_1284"></a>   sol := solve({seq(diff(err,v),v in indets(err))}):
<a name="line_1285"></a>   ppr := unapply(subs(sol,ppr(s)),s):
<a name="line_1286"></a>
<a name="line_1287"></a>   ppi := unapply(add(add(b[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
<a name="line_1288"></a>   err := add((ppi(SP[i]) - iSQ[i])^2,i=1..nops(SP)):
<a name="line_1289"></a>   sol := solve({seq(diff(err,v),v in indets(err))}):
<a name="line_1290"></a>   ppi := unapply(subs(sol,ppi(s)),s):
<a name="line_1291"></a>
<a name="line_1292"></a>   this["square_q_inv"] := unapply(ppr(s) + I * ppi(s),s):
<a name="line_1293"></a>  end
<a name="line_1294"></a> ],
<a name="line_1295"></a>
<a name="line_1296"></a> ["Method","add_edge","",
<a name="line_1297"></a>  proc(this,i,j)
<a name="line_1298"></a>   local n,m,E,Ci,Cj,ci,cj,vi,vj;
<a name="line_1299"></a>   n := this["num_charts"];
<a name="line_1300"></a>   m := this["num_edges"];
<a name="line_1301"></a>
<a name="line_1302"></a>   if i < 0 or i >= n or j < 0 or j >= n then
<a name="line_1303"></a>    error("Chart indices out of bounds");
<a name="line_1304"></a>   fi;
<a name="line_1305"></a>
<a name="line_1306"></a>   if i = j then 
<a name="line_1307"></a>    error("Start and end indices are the same");
<a name="line_1308"></a>   fi;
<a name="line_1309"></a>
<a name="line_1310"></a>   E := `new/EH_atlas_edge`();
<a name="line_1311"></a>   E["curve_index"] := NULL;
<a name="line_1312"></a>   E["grid_index"] := m;
<a name="line_1313"></a>   E["start_index"] := i;
<a name="line_1314"></a>   E["end_index"]   := j;
<a name="line_1315"></a>   this["edges"][m] := eval(E);
<a name="line_1316"></a>   this["num_edges"] := m+1;
<a name="line_1317"></a>
<a name="line_1318"></a>   Ci := eval(this["charts"][i]):
<a name="line_1319"></a>   Cj := eval(this["charts"][j]):
<a name="line_1320"></a>   ci := Ci["curve_index"];
<a name="line_1321"></a>   cj := Cj["curve_index"];
<a name="line_1322"></a>   vi := Ci["vertex_index"];
<a name="line_1323"></a>   vj := Cj["vertex_index"];
<a name="line_1324"></a>
<a name="line_1325"></a>   if   ([ci] = [0] or [vi] = [3] or [vi] = [6] ) and
<a name="line_1326"></a>        ([cj] = [0] or [vj] = [3] or [vj] = [6] ) then
<a name="line_1327"></a>    E["curve_index"] := 0;
<a name="line_1328"></a>   elif ([ci] = [1] or [vi] = [0] or [vi] = [6] ) and
<a name="line_1329"></a>        ([cj] = [1] or [vj] = [0] or [vj] = [6] ) then
<a name="line_1330"></a>    E["curve_index"] := 1;
<a name="line_1331"></a>   elif ([ci] = [3] or [vi] = [3] or [vi] = [11]) and
<a name="line_1332"></a>        ([cj] = [3] or [vj] = [3] or [vj] = [11]) then
<a name="line_1333"></a>    E["curve_index"] := 3;
<a name="line_1334"></a>   elif ([ci] = [5] or [vi] = [0] or [vi] = [11]) and
<a name="line_1335"></a>        ([cj] = [5] or [vj] = [0] or [vj] = [11]) then
<a name="line_1336"></a>    E["curve_index"] := 5;
<a name="line_1337"></a>   fi;
<a name="line_1338"></a>
<a name="line_1339"></a>   return m;    
<a name="line_1340"></a>  end
<a name="line_1341"></a> ],
<a name="line_1342"></a>
<a name="line_1343"></a> ["Method","set_edge_lengths","Set the @H_length@ field of each edge, by assuming that the charts are exactly isometric.",
<a name="line_1344"></a>  proc(this)
<a name="line_1345"></a>   local i,j,k,m,Ci,Cj,xi,xj,zi,zj,E;
<a name="line_1346"></a>
<a name="line_1347"></a>   m := this["num_edges"];
<a name="line_1348"></a>
<a name="line_1349"></a>   for k from 0 to m-1 do
<a name="line_1350"></a>    E := eval(this["edges"][k]);
<a name="line_1351"></a>    i := E["start_index"];
<a name="line_1352"></a>    j := E["end_index"];
<a name="line_1353"></a>    Ci := eval(this["charts"][i]);
<a name="line_1354"></a>    Cj := eval(this["charts"][j]);
<a name="line_1355"></a>    xi := Ci["centre"];
<a name="line_1356"></a>    xj := Cj["centre"];
<a name="line_1357"></a>    zi := Cj["p_inv_c",xi];
<a name="line_1358"></a>    zj := Ci["p_inv_c",xj];
<a name="line_1359"></a>    E["start_z"] := zi;
<a name="line_1360"></a>    E["end_z"]   := zj;
<a name="line_1361"></a>    E["EH_length"] := arctanh(abs(zi)) + arctanh(abs(zj));
<a name="line_1362"></a>    if Ci["beta"] <> NULL and Cj["beta"] <> NULL then
<a name="line_1363"></a>     E["H_length"] := d_hyp_c(Ci["beta"],Cj["beta"]);
<a name="line_1364"></a>    fi;
<a name="line_1365"></a>   od;
<a name="line_1366"></a>   NULL;
<a name="line_1367"></a>  end
<a name="line_1368"></a> ],
<a name="line_1369"></a>
<a name="line_1370"></a> ["Method","set_beta_approx","This method sets the @beta@ field for each chart that is not centred on an edge of $F_{16}$.  If $q$ is the standard map $\\Delta\\to EX^*$, then $q(\\beta)$ should be the centre of the chart.  If we have already set the @square_q_inv@ field (to an approximation of @(square_diffeo_E o q)^(-1)@) then we use that.  Otherwise, we use @square_diffeo_H^(-1) o square_diffeo_E@.  If the $\\lambda$ field has already been set, then we also put $\\alpha = -\\beta/\\lambda$.",
<a name="line_1371"></a>  proc(this)
<a name="line_1372"></a>   local i,n,sqi,C;
<a name="line_1373"></a>
<a name="line_1374"></a>   n := this["num_charts"];
<a name="line_1375"></a>   sqi := this["square_q_inv"];
<a name="line_1376"></a>   if sqi = NULL then
<a name="line_1377"></a>    sqi := eval(square_diffeo_H0_inverse);
<a name="line_1378"></a>   fi;
<a name="line_1379"></a>   for i from 0 to n-1 do
<a name="line_1380"></a>    C := eval(this["charts"][i]);
<a name="line_1381"></a>    if C["curve_index"] = NULL then
<a name="line_1382"></a>     C["beta"] := sqi(evalf(C["square_centre"]));
<a name="line_1383"></a>     if C["lambda"] <> NULL then
<a name="line_1384"></a>      C["alpha"] := - C["beta"]/C["lambda"];
<a name="line_1385"></a>     fi;
<a name="line_1386"></a>    fi;
<a name="line_1387"></a>   od;
<a name="line_1388"></a>  end
<a name="line_1389"></a> ],
<a name="line_1390"></a>
<a name="line_1391"></a> ["Method","optimize_lambda","This method assumes that we have a value of $\\beta$ for each chart, and then chooses the best possible values of $\\lambda$ consistent with the values of $\\beta$.  It then sets $\\alpha = -\\beta/\\lambda$.  It does not alter the values of $\\alpha$, $\\beta$ or $\\lambda$ for charts centred on the edges of $F_{16}$, because in those cases we have other methods that are considered to be more reliable.",
<a name="line_1392"></a>  proc(this)
<a name="line_1393"></a>   local i,j,k,n,m,CC,EE,C,E,link,ep,lm,L;
<a name="line_1394"></a>
<a name="line_1395"></a>   n := this["num_charts"];
<a name="line_1396"></a>   m := this["num_edges"];
<a name="line_1397"></a>   CC := eval(this["charts"]);
<a name="line_1398"></a>   EE := eval(this["edges"]);
<a name="line_1399"></a>
<a name="line_1400"></a>   link := table();
<a name="line_1401"></a>   for i from 0 to n-1 do link[i] := {}; od;
<a name="line_1402"></a>
<a name="line_1403"></a>   for i from 0 to m do
<a name="line_1404"></a>    j := EE[i]["start_index"];
<a name="line_1405"></a>    k := EE[i]["end_index"];
<a name="line_1406"></a>    link[j] := {op(link[j]),i};
<a name="line_1407"></a>    link[k] := {op(link[k]),i};
<a name="line_1408"></a>   od;
<a name="line_1409"></a>
<a name="line_1410"></a>   for i from 0 to n-1 do
<a name="line_1411"></a>    C := eval(CC[i]);
<a name="line_1412"></a>    L := NULL;
<a name="line_1413"></a>    for k in link[i] do
<a name="line_1414"></a>     E := EE[k];
<a name="line_1415"></a>     if i = E["start_index"] then
<a name="line_1416"></a>      j  := E["end_index"];
<a name="line_1417"></a>      ep := E["end_z"];
<a name="line_1418"></a>     else
<a name="line_1419"></a>      j  := E["start_index"];
<a name="line_1420"></a>      ep := E["start_z"];
<a name="line_1421"></a>     fi;
<a name="line_1422"></a>     lm := (CC[j]["beta"]-C["beta"])/(1-conjugate(C["beta"])*CC[j]["beta"])/ep;
<a name="line_1423"></a>     lm := lm/abs(lm);
<a name="line_1424"></a>     L := L,lm;
<a name="line_1425"></a>    od;
<a name="line_1426"></a>    lm := `+`(L)/nops([L]);
<a name="line_1427"></a>    lm := lm/abs(lm);
<a name="line_1428"></a>    C["lambda"] := lm;
<a name="line_1429"></a>    C["alpha"] := -C["beta"]/C["lambda"];
<a name="line_1430"></a>   od;
<a name="line_1431"></a>   NULL;
<a name="line_1432"></a>  end
<a name="line_1433"></a> ],
<a name="line_1434"></a>
<a name="line_1435"></a> ["Method","optimize_beta","This method adjusts the $\\beta$ fields for all charts that are not centred on an edge of $F_{16}$.  It attempts to ensure that whenever any two charts are joined by an edge, the hyperbolic distance in $\\Delta$ between the coresponding $\\beta$ values is the same as the distance in $EX^*$ between the corresponding centres, measured using the rescaled metric.  It then calls the @optimize_lambda@ method to set $\\lambda$ and $\\alpha$.",
<a name="line_1436"></a>  proc(this)
<a name="line_1437"></a>   local i,j,k,n,m,C,E,CC,EE,Z,obj,objjac,mh,mh1,mh2,mh3,mh4,
<a name="line_1438"></a>    movable_chart_indices,movable_chart_beta,chart_lookup,
<a name="line_1439"></a>    pinned_edge_indices,pinned_edge_ends,pinned_edge_lengths,
<a name="line_1440"></a>    movable_edge_indices,movable_edge_ends,movable_edge_lengths,
<a name="line_1441"></a>    num_vars,num_objs_a,num_objs_b,num_objs,
<a name="line_1442"></a>    Z1,E1,N1,J1,Q1,R1,dZ;
<a name="line_1443"></a>   global obj_count;
<a name="line_1444"></a>   
<a name="line_1445"></a>   n := this["num_charts"];
<a name="line_1446"></a>   m := this["num_edges"];
<a name="line_1447"></a>
<a name="line_1448"></a>   movable_chart_indices := NULL;
<a name="line_1449"></a>   movable_chart_beta    := NULL;
<a name="line_1450"></a>  
<a name="line_1451"></a>   pinned_edge_indices  := NULL;
<a name="line_1452"></a>   pinned_edge_ends     := NULL;
<a name="line_1453"></a>   pinned_edge_lengths  := NULL;
<a name="line_1454"></a>
<a name="line_1455"></a>   movable_edge_indices  := NULL;
<a name="line_1456"></a>   movable_edge_ends     := NULL;
<a name="line_1457"></a>   movable_edge_lengths  := NULL;
<a name="line_1458"></a>
<a name="line_1459"></a>   chart_lookup := table();
<a name="line_1460"></a>
<a name="line_1461"></a>   CC := eval(this["charts"]);
<a name="line_1462"></a>   EE := eval(this["edges"]);
<a name="line_1463"></a>
<a name="line_1464"></a>   j := 1;
<a name="line_1465"></a>
<a name="line_1466"></a>   for i from 0 to n-1 do
<a name="line_1467"></a>    if CC[i]["curve_index"] = NULL then
<a name="line_1468"></a>     chart_lookup[i] := j;
<a name="line_1469"></a>     j := j+1;
<a name="line_1470"></a>     movable_chart_indices := movable_chart_indices,i;
<a name="line_1471"></a>     movable_chart_beta    := movable_chart_beta,   CC[i]["beta"];
<a name="line_1472"></a>    fi;
<a name="line_1473"></a>   od;
<a name="line_1474"></a>   movable_chart_indices := [movable_chart_indices];
<a name="line_1475"></a>   movable_chart_beta    := [movable_chart_beta];
<a name="line_1476"></a>
<a name="line_1477"></a>   for i from 0 to m-1 do
<a name="line_1478"></a>    E := eval(EE[i]);
<a name="line_1479"></a>    j := E["start_index"];
<a name="line_1480"></a>    k := E["end_index"];
<a name="line_1481"></a>    if member(j,movable_chart_indices) then
<a name="line_1482"></a>     if member(k,movable_chart_indices) then
<a name="line_1483"></a>      movable_edge_indices := movable_edge_indices,i;
<a name="line_1484"></a>      movable_edge_ends :=
<a name="line_1485"></a>       movable_edge_ends, [chart_lookup[j],chart_lookup[k]];
<a name="line_1486"></a>      movable_edge_lengths := movable_edge_lengths,tanh(E["EH_length"]/2)^2;
<a name="line_1487"></a>     else
<a name="line_1488"></a>      pinned_edge_indices := pinned_edge_indices,i;
<a name="line_1489"></a>      pinned_edge_ends    := pinned_edge_ends,[C_to_R2(CC[k]["beta"]),chart_lookup[j]];
<a name="line_1490"></a>      pinned_edge_lengths := pinned_edge_lengths,tanh(E["EH_length"]/2)^2;
<a name="line_1491"></a>     fi;
<a name="line_1492"></a>    else
<a name="line_1493"></a>     if member(k,movable_chart_indices) then
<a name="line_1494"></a>      pinned_edge_indices := pinned_edge_indices,i;
<a name="line_1495"></a>      pinned_edge_ends    := pinned_edge_ends,[C_to_R2(CC[j]["beta"]),chart_lookup[k]];
<a name="line_1496"></a>      pinned_edge_lengths := pinned_edge_lengths,tanh(E["EH_length"]/2)^2;
<a name="line_1497"></a>     fi;
<a name="line_1498"></a>    fi;
<a name="line_1499"></a>   od;
<a name="line_1500"></a>   movable_edge_indices := [movable_edge_indices];
<a name="line_1501"></a>   movable_edge_ends    := [movable_edge_ends];
<a name="line_1502"></a>   movable_edge_lengths := [movable_edge_lengths];
<a name="line_1503"></a>   pinned_edge_indices  := [pinned_edge_indices];
<a name="line_1504"></a>   pinned_edge_ends     := [pinned_edge_ends];
<a name="line_1505"></a>   pinned_edge_lengths  := [pinned_edge_lengths];
<a name="line_1506"></a>
<a name="line_1507"></a>   num_vars := 2*nops(movable_chart_indices);
<a name="line_1508"></a>   num_objs_a := nops(pinned_edge_indices);
<a name="line_1509"></a>   num_objs_b := nops(movable_edge_indices);
<a name="line_1510"></a>   num_objs := num_objs_a + num_objs_b;
<a name="line_1511"></a>
<a name="line_1512"></a>   # mh(s,t) determines d_hyp(s,t), but mh is just a rational function,
<a name="line_1513"></a>   # whereas d_hyp involves sqrt and arctanh.  This makes it more tractable
<a name="line_1514"></a>   # to work with mh instead.
<a name="line_1515"></a>
<a name="line_1516"></a>   mh  := unapply(simplify(m_hyp(s,t)^2),s,t);
<a name="line_1517"></a>
<a name="line_1518"></a>   mh1 := unapply(simplify(diff(mh(s,t),s[1])),s,t);
<a name="line_1519"></a>   mh2 := unapply(simplify(diff(mh(s,t),s[2])),s,t);
<a name="line_1520"></a>   mh3 := unapply(simplify(diff(mh(s,t),t[1])),s,t);
<a name="line_1521"></a>   mh4 := unapply(simplify(diff(mh(s,t),t[2])),s,t);
<a name="line_1522"></a>
<a name="line_1523"></a>   obj := proc(coords)
<a name="line_1524"></a>    local i,j,k,t0,t1,errs;
<a name="line_1525"></a>    global last_coords,last_err;
<a name="line_1526"></a>
<a name="line_1527"></a>    errs := Vector(num_objs);
<a name="line_1528"></a>    
<a name="line_1529"></a>    for i from 1 to num_objs_a do
<a name="line_1530"></a>     t0 := pinned_edge_ends[i][1];
<a name="line_1531"></a>     j  := pinned_edge_ends[i][2];
<a name="line_1532"></a>     t1 := [coords[2*j-1],coords[2*j]];
<a name="line_1533"></a>     errs[i] := mh(t0,t1) - pinned_edge_lengths[i];
<a name="line_1534"></a>    od;
<a name="line_1535"></a>
<a name="line_1536"></a>    for i from 1 to num_objs_b do
<a name="line_1537"></a>     j  := movable_edge_ends[i][1];
<a name="line_1538"></a>     k  := movable_edge_ends[i][2];
<a name="line_1539"></a>     t0 := [coords[2*j-1],coords[2*j]];
<a name="line_1540"></a>     t1 := [coords[2*k-1],coords[2*k]];
<a name="line_1541"></a>     errs[num_objs_a+i] := mh(t0,t1) - movable_edge_lengths[i];
<a name="line_1542"></a>    od;
<a name="line_1543"></a>
<a name="line_1544"></a>    obj_count := obj_count+1;
<a name="line_1545"></a>    last_coords := convert(coords,list):
<a name="line_1546"></a>    last_err := convert(err,list):
<a name="line_1547"></a>    userinfo(5,genus2,sprintf("Step %d: err=%A",obj_count,Norm(errs)));
<a name="line_1548"></a>    return errs;
<a name="line_1549"></a>   end;
<a name="line_1550"></a>
<a name="line_1551"></a>   objjac := proc(coords)
<a name="line_1552"></a>    local i,j,k,t0,t1,err_diff;
<a name="line_1553"></a>
<a name="line_1554"></a>    err_diff := Matrix(num_objs,num_vars);
<a name="line_1555"></a>
<a name="line_1556"></a>    for i from 1 to num_objs_a do
<a name="line_1557"></a>     t0 := pinned_edge_ends[i][1];
<a name="line_1558"></a>     j  := pinned_edge_ends[i][2];
<a name="line_1559"></a>     t1 := [coords[2*j-1],coords[2*j]];
<a name="line_1560"></a>     err_diff[i,2*j-1] := mh3(t0,t1);
<a name="line_1561"></a>     err_diff[i,2*j  ] := mh4(t0,t1);
<a name="line_1562"></a>    od;
<a name="line_1563"></a>
<a name="line_1564"></a>    for i from 1 to num_objs_b do
<a name="line_1565"></a>     j  := movable_edge_ends[i][1];
<a name="line_1566"></a>     k  := movable_edge_ends[i][2];
<a name="line_1567"></a>     t0 := [coords[2*j-1],coords[2*j]];
<a name="line_1568"></a>     t1 := [coords[2*k-1],coords[2*k]];
<a name="line_1569"></a>     err_diff[num_objs_a+i,2*j-1] := mh1(t0,t1);
<a name="line_1570"></a>     err_diff[num_objs_a+i,2*j  ] := mh2(t0,t1);
<a name="line_1571"></a>     err_diff[num_objs_a+i,2*k-1] := mh3(t0,t1);
<a name="line_1572"></a>     err_diff[num_objs_a+i,2*k  ] := mh4(t0,t1);
<a name="line_1573"></a>    od;
<a name="line_1574"></a>
<a name="line_1575"></a>    return err_diff;
<a name="line_1576"></a>   end;
<a name="line_1577"></a>
<a name="line_1578"></a>   obj_count := 0;
<a name="line_1579"></a>
<a name="line_1580"></a>   Z1 := Vector(map(C_to_R2,movable_chart_beta));
<a name="line_1581"></a>   E1 := obj(Z1);
<a name="line_1582"></a>   N1 := Norm(E1);
<a name="line_1583"></a>   
<a name="line_1584"></a>   for i from 1 to 5 do
<a name="line_1585"></a>    J1 := objjac(Z1);
<a name="line_1586"></a>    Q1,R1 := QRDecomposition(J1);
<a name="line_1587"></a>    dZ := LinearSolve(R1,-Transpose(Q1).E1);
<a name="line_1588"></a>    Z1 := Z1 + dZ;
<a name="line_1589"></a>    E1 := obj(Z1);
<a name="line_1590"></a>    N1 := Norm(E1);
<a name="line_1591"></a>   od:
<a name="line_1592"></a>
<a name="line_1593"></a>   # Z1 := LSSolve([num_vars,num_objs],obj,objectivejacobian=objjac,initialpoint=Z1)[2];
<a name="line_1594"></a>   
<a name="line_1595"></a>   for i from 1 to num_vars/2 do
<a name="line_1596"></a>    j := movable_chart_indices[i];
<a name="line_1597"></a>    CC[j]["beta"] := Z1[2*i-1] + I * Z1[2*i];
<a name="line_1598"></a>   od;
<a name="line_1599"></a>
<a name="line_1600"></a>   this["set_edge_lengths"];
<a name="line_1601"></a>   this["optimize_lambda"];
<a name="line_1602"></a>   NULL;
<a name="line_1603"></a>  end
<a name="line_1604"></a> ],
<a name="line_1605"></a>
<a name="line_1606"></a> ["Method","curvature_error_plot","Generate a plot showing the difference between $-1$ and the curvature of the rescaled metric.",
<a name="line_1607"></a>  proc(this)
<a name="line_1608"></a>   z_plot(this["curvature_z"](z)+1);
<a name="line_1609"></a>  end
<a name="line_1610"></a> ],
<a name="line_1611"></a>
<a name="line_1612"></a> ["Method","log_rescale_plot","Generate a plot of the @log_rescale_z@ field.",
<a name="line_1613"></a>  proc(this)
<a name="line_1614"></a>   z_plot(this["log_rescale_z"](z));
<a name="line_1615"></a>  end
<a name="line_1616"></a> ],
<a name="line_1617"></a>
<a name="line_1618"></a> ["Method","beta_plot","Generate a plot showing the $\\beta$ values of all the charts, and the edges between them.",
<a name="line_1619"></a>  proc(this)
<a name="line_1620"></a>   local i,m,P,CC,EE,E;
<a name="line_1621"></a>   
<a name="line_1622"></a>   P := NULL;
<a name="line_1623"></a>   m := this["num_edges"];
<a name="line_1624"></a>   CC := eval(this["charts"]);
<a name="line_1625"></a>   EE := eval(this["edges"]);
<a name="line_1626"></a>   
<a name="line_1627"></a>   for i from 0 to m-1 do
<a name="line_1628"></a>    E := eval(EE[i]);
<a name="line_1629"></a>    P := P,line(C_to_R2(CC[E["start_index"]]["beta"]),
<a name="line_1630"></a>                C_to_R2(CC[E["end_index"]]["beta"]),
<a name="line_1631"></a>		colour=E["colour"]);
<a name="line_1632"></a>   od;
<a name="line_1633"></a>   display(P,axes=none,scaling=constrained);
<a name="line_1634"></a>  end
<a name="line_1635"></a> ],
<a name="line_1636"></a>
<a name="line_1637"></a> ["Method","beta_plot_tikz","Generate a plot showing the $\\beta$ values of all the charts, and the edges between them.",
<a name="line_1638"></a>  proc(this)
<a name="line_1639"></a>   local i,m,s,CC,EE,E;
<a name="line_1640"></a>   
<a name="line_1641"></a>   m := this["num_edges"];
<a name="line_1642"></a>   CC := eval(this["charts"]);
<a name="line_1643"></a>   EE := eval(this["edges"]);
<a name="line_1644"></a>
<a name="line_1645"></a>   s := cat(
<a name="line_1646"></a>    "\\begin{center}\n",
<a name="line_1647"></a>    " \\begin{tikzpicture}[scale=12]\n"
<a name="line_1648"></a>   );
<a name="line_1649"></a>    
<a name="line_1650"></a>   for i from 0 to m-1 do
<a name="line_1651"></a>    E := eval(EE[i]);
<a name="line_1652"></a>    s := cat(s,sprintf("  \\draw[maple%A] (%1.3f,%1.3f) -- (%1.3f,%1.3f);\n",
<a name="line_1653"></a>                       E["colour"],
<a name="line_1654"></a>		       op(C_to_R2(CC[E["start_index"]]["beta"])),
<a name="line_1655"></a>		       op(C_to_R2(CC[E["end_index"]]["beta"]))
<a name="line_1656"></a>		       ));
<a name="line_1657"></a>   od;
<a name="line_1658"></a>
<a name="line_1659"></a>   s := cat(s,
<a name="line_1660"></a>    " \\end{tikzpicture}\n",
<a name="line_1661"></a>    "\\end{center}\n"
<a name="line_1662"></a>   );
<a name="line_1663"></a>
<a name="line_1664"></a>   return s;
<a name="line_1665"></a>  end
<a name="line_1666"></a> ],
<a name="line_1667"></a>
<a name="line_1668"></a> ["Method","H_sample_plot","Generate a plot showing the H-sample points.",
<a name="line_1669"></a>  proc(this)
<a name="line_1670"></a>   local P,k,cH;
<a name="line_1671"></a>   
<a name="line_1672"></a>   P := NULL;
<a name="line_1673"></a>   for k in [0,1,3,5] do
<a name="line_1674"></a>    cH := evalf(subs(a_H=this["a_H"],c_H[k](t)));
<a name="line_1675"></a>    P := P,cplot(cH,t=F16_curve_limits[k],colour=c_colour[k]);
<a name="line_1676"></a>   od;
<a name="line_1677"></a>
<a name="line_1678"></a>   P := P,op(map(cpoint,this["H_samples"],colour=grey));
<a name="line_1679"></a>
<a name="line_1680"></a>   display(P,scaling=constrained,axes=none);
<a name="line_1681"></a>  end
<a name="line_1682"></a> ],
<a name="line_1683"></a>
<a name="line_1684"></a> ["Method","D_sample_plot","Generate a plot showing the D-sample points.",
<a name="line_1685"></a>  proc(this)
<a name="line_1686"></a>   local P,k,cH;
<a name="line_1687"></a>   display(
<a name="line_1688"></a>    circle(1),
<a name="line_1689"></a>    line([-1,-1] /~ sqrt(2.),[ 1, 1] /~ sqrt(2.),colour=c_colour[1]),
<a name="line_1690"></a>    line([-1, 1] /~ sqrt(2.),[ 1,-1] /~ sqrt(2.),colour=c_colour[2]),
<a name="line_1691"></a>    line([-1, 0],[ 1, 0],colour=c_colour[5]),
<a name="line_1692"></a>    line([ 0,-1],[ 0, 1],colour=c_colour[6]),
<a name="line_1693"></a>    seq(seq(xi_circle(I^k*c_H_p0[j],colour=c_colour[j]),k=0..3),j in [0,3,7,8]),
<a name="line_1694"></a>    op(map(cpoint,this["D_samples"],colour=grey)),
<a name="line_1695"></a>    scaling=constrained,axes=none
<a name="line_1696"></a>   );
<a name="line_1697"></a>  end
<a name="line_1698"></a> ],
<a name="line_1699"></a>
<a name="line_1700"></a> ["Method","H_sample_q_plot","Generate a plot showing the images in $EX^*$ of the H-sample points.",
<a name="line_1701"></a>  proc(this)
<a name="line_1702"></a>   local k,t,x;
<a name="line_1703"></a>   
<a name="line_1704"></a>   display(
<a name="line_1705"></a>    seq(spacecurve(stereo(c_E0[k](t)),t=F16_curve_limits[k],colour=c_colour[k]),k in [0,1,3,5]),
<a name="line_1706"></a>    map(x -> point(stereo(x),colour=grey),this["H_samples_q"]),
<a name="line_1707"></a>    axes=none,scaling=constrained
<a name="line_1708"></a>   );
<a name="line_1709"></a>  end
<a name="line_1710"></a> ],
<a name="line_1711"></a>
<a name="line_1712"></a> ["Method","D_sample_q_plot","Generate a plot showing the images in $EX^*$ of the D-sample points.",
<a name="line_1713"></a>  proc(this)
<a name="line_1714"></a>   local k,t,x;
<a name="line_1715"></a>
<a name="line_1716"></a>   load_plot("EX_wireframe"):
<a name="line_1717"></a>
<a name="line_1718"></a>   display(
<a name="line_1719"></a>    pics["EX_wireframe"],
<a name="line_1720"></a>    seq(spacecurve(stereo(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
<a name="line_1721"></a>    map(x -> point(stereo(x),colour=black),this["D_samples_q"]),
<a name="line_1722"></a>    axes=none,scaling=constrained
<a name="line_1723"></a>   );
<a name="line_1724"></a>  end
<a name="line_1725"></a> ],
<a name="line_1726"></a>
<a name="line_1727"></a> ["Method","square_q_inv_plot","This method shows a distorted grid obtained by applying the @square_q_inv@ map to a regular grid covering the unit square.  Thus, the distorted grid will cover the domain $HF_{16}$ in the unit disc.",
<a name="line_1728"></a>  proc(this)
<a name="line_1729"></a>   local sqi;
<a name="line_1730"></a>   sqi := eval(this["square_q_inv"]);
<a name="line_1731"></a>   display(
<a name="line_1732"></a>    seq(cplot(sqi([0.1*i,t]),t=0..1,colour=blue),i=0..10),
<a name="line_1733"></a>    seq(cplot(sqi([t,0.1*i]),t=0..1,colour=red),i=0..10),
<a name="line_1734"></a>    scaling=constrained
<a name="line_1735"></a>   );
<a name="line_1736"></a>  end
<a name="line_1737"></a> ],
<a name="line_1738"></a>
<a name="line_1739"></a> ["Method","edge_length_scatter_plot","We usually want to arrange our charts and edges so that most edges have approximately the same length.  Also, if everything was working perfectly, then the edge lengths in the @H_length@ and @EH_length@ fields would be the same. Thus, the plot generated by this method should show a cluster of points that are very close to the diagonal, and mostly close to each other.",
<a name="line_1740"></a>  proc(this)
<a name="line_1741"></a>   local i,m,PP,EE,E;
<a name="line_1742"></a>   
<a name="line_1743"></a>   PP := NULL:
<a name="line_1744"></a>   m := this["num_edges"];
<a name="line_1745"></a>   EE := eval(this["edges"]):
<a name="line_1746"></a>   for i from 0 to m-1 do
<a name="line_1747"></a>    E := eval(EE[i]);
<a name="line_1748"></a>    PP := PP,point([E["EH_length"],E["H_length"]]);
<a name="line_1749"></a>   od:
<a name="line_1750"></a>   display(PP);
<a name="line_1751"></a>  end
<a name="line_1752"></a> ],
<a name="line_1753"></a>
<a name="line_1754"></a> ["Method","edge_length_anomaly_plot","If everything was working perfectly, then the edge lengths in the @H_length@ and @EH_length@ fields would be the same.  This method generates a plot showing a normalised measure of the difference between them.",
<a name="line_1755"></a>  proc(this)
<a name="line_1756"></a>   local i,m,LA,EE,E;
<a name="line_1757"></a>   
<a name="line_1758"></a>   LA := NULL:
<a name="line_1759"></a>   m := this["num_edges"];
<a name="line_1760"></a>   EE := eval(this["edges"]):
<a name="line_1761"></a>   for i from 0 to m-1 do
<a name="line_1762"></a>    E := eval(EE[i]);
<a name="line_1763"></a>    LA := LA,2*(E["EH_length"]-E["H_length"])/(E["EH_length"]+E["H_length"]);
<a name="line_1764"></a>   od:
<a name="line_1765"></a>   LA := sort([LA]):
<a name="line_1766"></a>   listplot(LA);
<a name="line_1767"></a>  end
<a name="line_1768"></a> ],
<a name="line_1769"></a>
<a name="line_1770"></a> ["Method","nearest_charts_plot","This generates a plot which helps one to understand how well the fundamental domain $HF_{16}$ is covered by the charts in this atlas.  For each point in @H_samples@ we find the distance to the closest chart centre, then we sort these distances in order, and the result is the red curve.  The green curve shows distances to the second closest chart centre, and so on, up to the cyan curve, which shows distances to the fifth closest chart centre.",
<a name="line_1771"></a>  proc(this)
<a name="line_1772"></a>   local i,j,n,m,dd,dl,cols;
<a name="line_1773"></a>
<a name="line_1774"></a>   n := this["num_charts"];
<a name="line_1775"></a>   m := nops(this["H_samples"]);
<a name="line_1776"></a>   dd := eval(this["chart_dist"]);
<a name="line_1777"></a>   if (dd = NULL) then
<a name="line_1778"></a>    this["set_chart_dist"];
<a name="line_1779"></a>    dd := eval(this["chart_dist"]);
<a name="line_1780"></a>   fi;
<a name="line_1781"></a>   dl := table();
<a name="line_1782"></a>   for i from 1 to m do
<a name="line_1783"></a>    dl[i] := sort([seq(dd[i,j],j=0..n-1)]);
<a name="line_1784"></a>   od:
<a name="line_1785"></a>
<a name="line_1786"></a>   cols := [red,green,blue,magenta,cyan];
<a name="line_1787"></a>
<a name="line_1788"></a>   display(
<a name="line_1789"></a>    seq(listplot(sort([seq(dl[i][j],i=1..m)]),colour=cols[j]),j=1..5),
<a name="line_1790"></a>    seq(line([0,0.02*i],[m,0.02*i],colour=grey),i=1..7)
<a name="line_1791"></a>   );
<a name="line_1792"></a>  end
<a name="line_1793"></a> ],
<a name="line_1794"></a>
<a name="line_1795"></a> ["Method","fourier_v_plot","This generates a surface plot of the @m@'th component of the map $q\\colon\\Delta\\to EX^*\\subset\\mathbb{R}^4$",
<a name="line_1796"></a>  proc(this,m)
<a name="line_1797"></a>   local i,j,k,T,Z,R,V,P,r;
<a name="line_1798"></a>
<a name="line_1799"></a>   k := this["fourier_k"];
<a name="line_1800"></a>   T := [seq(i/2^k,i=0..2^k-1)];
<a name="line_1801"></a>   Z := map(t -> evalf(exp(2*Pi*I*t)),T);
<a name="line_1802"></a>   R := this["fourier_r"];
<a name="line_1803"></a>   V := eval(this["fourier_v"]);
<a name="line_1804"></a>   P := table();
<a name="line_1805"></a>   for i from 1 to nops(R) do
<a name="line_1806"></a>    r := R[i];
<a name="line_1807"></a>    for j from 0 to 2^k-1 do
<a name="line_1808"></a>     P[i,j] := [r*Re(Z[j+1]),r*Im(Z[j+1]),V[R[i],j/2^k][m]];
<a name="line_1809"></a>    od;
<a name="line_1810"></a>    P[i,2^k] := P[i,0];
<a name="line_1811"></a>   od;;
<a name="line_1812"></a>
<a name="line_1813"></a>   return display(
<a name="line_1814"></a>    seq(seq(polygon([P[i,j],P[i+1,j],P[i+1,j+1]]),j=0..2^k-1),i=1..nops(R)-1),
<a name="line_1815"></a>    seq(seq(polygon([P[i,j],P[i,j+1],P[i+1,j+1]]),j=0..2^k-1),i=1..nops(R)-1),
<a name="line_1816"></a>    scaling=constrained,axes=none,style=patchnogrid
<a name="line_1817"></a>   );
<a name="line_1818"></a>  end
<a name="line_1819"></a> ],
<a name="line_1820"></a>
<a name="line_1821"></a> ["Method","fourier_ring_vals","This method generates a list of points in $EX^*\\subset\\mathbb{R}^4$ obtained by applying the map $q\\colon\\Delta\\to EX^*$ to $n$ equally spaced points on the circle of radius $r$ centred at $0$.",
<a name="line_1822"></a>  proc(this,r::RR0,n::posint := 1024)
<a name="line_1823"></a>   local i,j,k,a,S,s,x,v,V;
<a name="line_1824"></a>
<a name="line_1825"></a>   a := table();
<a name="line_1826"></a>   k := this["fourier_k"];
<a name="line_1827"></a>   S := eval(this["fourier_a_spline"]);
<a name="line_1828"></a>   x := table();
<a name="line_1829"></a>   x[1] := add(S[1,i](r)*cos((2*i+1)*theta),i = 0..2^(k-2)-1); 
<a name="line_1830"></a>   x[2] := add(S[2,i](r)*sin((2*i+1)*theta),i = 0..2^(k-2)-1); 
<a name="line_1831"></a>   x[3] := S[3,0](r)/2 +
<a name="line_1832"></a>           add(S[3,i](r)*cos((4*i  )*theta),i = 1..2^(k-3)-1); 
<a name="line_1833"></a>   x[4] := add(S[4,i](r)*cos((4*i+2)*theta),i = 0..2^(k-3)-1);
<a name="line_1834"></a>   x := [x[1],x[2],x[3],x[4]];
<a name="line_1835"></a>
<a name="line_1836"></a>   V := NULL;
<a name="line_1837"></a>   for i from 0 to n do
<a name="line_1838"></a>    if modp(i,10) = 0 then
<a name="line_1839"></a>     userinfo(8,genus2,sprintf("fourier_ring_vals: i = %d",i));
<a name="line_1840"></a>    fi;
<a name="line_1841"></a>    s := evalf(2*Pi*i/n);
<a name="line_1842"></a>    v := evalf(subs(theta = s,x));
<a name="line_1843"></a>    V := V,v;
<a name="line_1844"></a>   od:
<a name="line_1845"></a>   
<a name="line_1846"></a>   return([V]);
<a name="line_1847"></a>  end
<a name="line_1848"></a> ],
<a name="line_1849"></a>
<a name="line_1850"></a> ["Method","fourier_curve","This generates a plot of the curve $t\mapsto p(q(r\,e^{it}))$, where $r$ is supplied as the first argument, and $p$ is a map from $EX^*$ to $\\mathbb{R}^2$ or $\\mathbb{R}^3$ which is supplied as the third argument.  The second argument is the number of sample points, which needs to be large in order to get a smooth plot. If the third argument is omitted then we use the stereographic projection map to $\\mathbb{R}^3$",
<a name="line_1851"></a>  proc(this,r::RR0,n::posint := 1024,p := stereo)
<a name="line_1852"></a>   return(
<a name="line_1853"></a>    display(
<a name="line_1854"></a>     curve(map(p,this["fourier_ring_vals",r,n]),colour=black),
<a name="line_1855"></a>     scaling=constrained,axes=none
<a name="line_1856"></a>    ));
<a name="line_1857"></a>  end
<a name="line_1858"></a> ]
<a name="line_1859"></a>):
<a name="line_1860"></a>
<a name="line_1861"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/E_atlas.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_E_chart"></a><span style="color:red">#@ CLASS: E_chart
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("E_chart",
<a name="line_4"></a> "An instance of this class represents an approximate conformal map $p\\colon\\mathbb{R}^2\\to EX^*$.  We refer to the point $p(0)$ as the centre of the chart.",
<a name="line_5"></a> ["Field","centre"::RR0_4,"A point in $EX^*$ which is the centre of the chart"],
<a name="line_6"></a> ["Field","square_centre"::RR0_2,"The image under @square_diffeo_E0()@ of the centre.  This is stored separately to allow for the case where we take square_centre to be an exact rational point, and then compute centre numerically from @square_centre@"],
<a name="line_7"></a> ["Field","n"::RR0_4,"The unit normal vector to $EX^*$ in $S^3$ at the centre"],
<a name="line_8"></a> ["Field","u"::RR0_4,"A unit tangent vector to $EX^*$ at the centre"],
<a name="line_9"></a> ["Field","v"::RR0_4,"Another unit tangent vector to $EX^*$ at the centre"],
<a name="line_10"></a> ["Field","p","This is a polynomial function $\\mathbb{R}^2\\to\\mathbb{R}^4$ which sends $0$ to the centre point, and is approximately a conformal map to $EX^*$."],
<a name="line_11"></a> ["Field","p0","The same as $p$, but with coefficients evaluated numerically."],
<a name="line_12"></a> ["Field","p_inv_approx","A linear map $\\mathbb{R}^4\\to\\mathbb{R}^2$ which is approximately inverse to $p$ near the centre"],
<a name="line_13"></a> ["Field","degree"::posint,"The degree of the polynomials in $p$."],
<a name="line_14"></a> ["Field","coeffs_exact"::boolean = false,"true if the polynomial coefficients in $p$ are exact."],
<a name="line_15"></a> ["Field","vertex_index"::integer = NULL,"If the centre lies at $v_k$, this field should be set to $k$."],
<a name="line_16"></a> ["Field","curve_index"::integer = NULL,"If the centre lies on the curve $C_k$, this field should be set to $k$."],
<a name="line_17"></a> ["Field","curve_parameter"::RR0 = NULL,"If the centre is $c_{Ek}(t)$, then this field should be set to $t$."],
<a name="line_18"></a> ["Field","grid_index"::integer = NULL],
<a name="line_19"></a>
<a name="line_20"></a> ["Method","vertex_set_exact","Set @vertex_index@ to @k@, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.",
<a name="line_21"></a>  proc(this,k)
<a name="line_22"></a>   this["vertex_index"] := k;
<a name="line_23"></a>
<a name="line_24"></a>   if k = 0 then
<a name="line_25"></a>    this["curve_set_exact",1,0];
<a name="line_26"></a>   elif k = 3 then
<a name="line_27"></a>    this["curve_set_exact",0,Pi/2];
<a name="line_28"></a>   elif k = 6 then
<a name="line_29"></a>    this["curve_set_exact",1,Pi/2];
<a name="line_30"></a>   elif k = 11 then
<a name="line_31"></a>    this["curve_set_exact",3,0];
<a name="line_32"></a>   else
<a name="line_33"></a>    this["vertex_index"] := NULL;
<a name="line_34"></a>    error("Invalid vertex index");
<a name="line_35"></a>   fi;
<a name="line_36"></a>  end
<a name="line_37"></a> ],
<a name="line_38"></a>
<a name="line_39"></a> ["Method","vertex_set_numeric","Set @vertex_index@ to @k@, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.",
<a name="line_40"></a>  proc(this,k)
<a name="line_41"></a>   this["vertex_index"] := k;
<a name="line_42"></a>
<a name="line_43"></a>   if k = 0 then
<a name="line_44"></a>    this["curve_set_numeric",1,0];
<a name="line_45"></a>   elif k = 3 then
<a name="line_46"></a>    this["curve_set_numeric",0,Pi/2];
<a name="line_47"></a>   elif k = 6 then
<a name="line_48"></a>    this["curve_set_numeric",1,Pi/2];
<a name="line_49"></a>   elif k = 11 then
<a name="line_50"></a>    this["curve_set_numeric",3,0];
<a name="line_51"></a>   else
<a name="line_52"></a>    this["vertex_index"] := NULL;
<a name="line_53"></a>    error("Invalid vertex index");
<a name="line_54"></a>   fi;
<a name="line_55"></a>  end
<a name="line_56"></a> ],
<a name="line_57"></a>
<a name="line_58"></a> ["Method","curve_set_exact","Set @curve_index@ to @k0@ and @curve_parameter@ to @t0@, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.",
<a name="line_59"></a>  proc(this,k0::integer,t0::RR0)
<a name="line_60"></a>   local trig_rels,aa,bb,cc,nn,p0,x;
<a name="line_61"></a>
<a name="line_62"></a>   trig_rels := {
<a name="line_63"></a>    sin(Pi/8)=sqrt(2-sqrt(2))/2,
<a name="line_64"></a>    cos(Pi/8)=sqrt(2+sqrt(2))/2,
<a name="line_65"></a>    sin(3*Pi/8)=sqrt(2+sqrt(2))/2,
<a name="line_66"></a>    cos(3*Pi/8)=sqrt(2-sqrt(2))/2
<a name="line_67"></a>   };
<a name="line_68"></a>
<a name="line_69"></a>   this["curve_index"] := k0;
<a name="line_70"></a>   this["curve_parameter"] := t0;
<a name="line_71"></a>   this["degree"] := 1;
<a name="line_72"></a>   this["coeffs_exact"] := true;
<a name="line_73"></a>
<a name="line_74"></a>   aa := simplify(expand(rationalize(subs(trig_rels,c_E0[k0](t0)))));
<a name="line_75"></a>   aa := simplify(expand(combine(rationalize(aa))));
<a name="line_76"></a>
<a name="line_77"></a>   this["centre"] := aa;
<a name="line_78"></a>   this["square_centre"] := simplify(expand(combine(rationalize(square_diffeo_E0(aa)))));
<a name="line_79"></a>
<a name="line_80"></a>   nn := simplify(expand(combine(rationalize(dg0(aa)))));
<a name="line_81"></a>   nn := simplify(expand(combine(rationalize(nn /~ nm4(nn)))));
<a name="line_82"></a>   this["n"] := nn;
<a name="line_83"></a>
<a name="line_84"></a>   bb := simplify(expand(rationalize(subs(trig_rels,subs(t=t0,map(diff,c_E0[k0](t),t))))));
<a name="line_85"></a>   bb := simplify(expand(combine(rationalize(bb))));
<a name="line_86"></a>   cc := simplify(expand(rationalize(subs(trig_rels,subs(a_E=a_E0,conformal_twist(aa,bb))))));
<a name="line_87"></a>   cc := simplify(expand(combine(rationalize(cc))));
<a name="line_88"></a>
<a name="line_89"></a>   this["u"] := simplify(expand(combine(rationalize(bb /~ nm4(bb)))));
<a name="line_90"></a>   this["v"] := simplify(expand(combine(rationalize(cc /~ nm4(cc)))));
<a name="line_91"></a>
<a name="line_92"></a>   p0 := expand(aa +~ t *~ bb +~ u *~ cc);
<a name="line_93"></a>   p0 := simplify(expand(combine(p0)));
<a name="line_94"></a>   p0 := subs({t=s[1],u=s[2]},p0);
<a name="line_95"></a>   this["p"] := unapply(p0,s);
<a name="line_96"></a>   this["p0"] := unapply(evalf(p0),s);
<a name="line_97"></a>   this["p_inv_approx"] := 
<a name="line_98"></a>    unapply(evalf(
<a name="line_99"></a>     [add(x[i]*bb[i],i=1..4)/add(bb[i]^2,i=1..4),
<a name="line_100"></a>      add(x[i]*cc[i],i=1..4)/add(cc[i]^2,i=1..4)]),x);
<a name="line_101"></a>
<a name="line_102"></a>   NULL;
<a name="line_103"></a>  end
<a name="line_104"></a> ],
<a name="line_105"></a>
<a name="line_106"></a> ["Method","curve_improve_exact","Increase the polynomial degree of this chart by one.",
<a name="line_107"></a>  proc(this)
<a name="line_108"></a>   local trig_rels,m,t0,d,p0,p0t,p0u,a0,a1,a2,a3,aa0,aa1,aa2,aa3,
<a name="line_109"></a>    err0,err1,err2,err3,err4,d0,d1,d2,d3,d2c,d3c,eqs,sol,p1,p2,c,i,j,s,t,u,e;
<a name="line_110"></a>   
<a name="line_111"></a>   trig_rels := {
<a name="line_112"></a>    sin(Pi/8)=sqrt(2-sqrt(2))/2,
<a name="line_113"></a>    cos(Pi/8)=sqrt(2+sqrt(2))/2,
<a name="line_114"></a>    sin(3*Pi/8)=sqrt(2+sqrt(2))/2,
<a name="line_115"></a>    cos(3*Pi/8)=sqrt(2-sqrt(2))/2
<a name="line_116"></a>   };
<a name="line_117"></a>
<a name="line_118"></a>   m := this["curve_index"];
<a name="line_119"></a>   t0 := this["curve_parameter"];
<a name="line_120"></a>   p0 := unapply(eval(this["p"]([t,u])),t,u);
<a name="line_121"></a>   p0 := unapply(simplify(expand(rationalize(subs(trig_rels,p0(t,u))))),t,u);
<a name="line_122"></a>   d := this["degree"]+1;
<a name="line_123"></a>   p0t := unapply(map(diff,p0(t,u),t),t,u);
<a name="line_124"></a>   p0u := unapply(map(diff,p0(t,u),u),t,u);
<a name="line_125"></a>   a0 := p0(0,0);
<a name="line_126"></a>   a1 := simplify(expand(rationalize(subs(trig_rels,dg0(a0)))));
<a name="line_127"></a>   a2 := map(coeff,map(coeff,p0(t,u),t,1),u,0);
<a name="line_128"></a>   a3 := map(coeff,map(coeff,p0(t,u),t,0),u,1);
<a name="line_129"></a>   aa0 := 1;
<a name="line_130"></a>   aa1 := simplify(expand(dp4(a1,a1)));
<a name="line_131"></a>   aa2 := simplify(expand(dp4(a2,a2)));
<a name="line_132"></a>   aa3 := aa2;
<a name="line_133"></a>   err0 := coeff(rem(rho(p0(e*t,e*u))-1,e^(d+1),e),e,d);
<a name="line_134"></a>   err1 := coeff(rem(g0(p0(e*t,e*u)),e^(d+1),e),e,d);
<a name="line_135"></a>   err2 := map(coeff,simplify(expand(rationalize(subs(trig_rels,convert(map(series,p0(e*t,0) -~ c_E0[m](e*t+t0),e=0,d+1),polynom,e))))),e,d);
<a name="line_136"></a>   err3 := coeff(rem(dp4(p0t(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
<a name="line_137"></a>   err4 := coeff(rem(dp4(p0t(e*t,e*u),p0t(e*t,e*u))-dp4(p0u(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
<a name="line_138"></a>   d0 := expand(-err0/2);
<a name="line_139"></a>   d1 := expand(-err1/dp4(a1,a1));
<a name="line_140"></a>   d2 := add(d2c[i]*t^i*u^(d-i),i=0..d);
<a name="line_141"></a>   d3 := add(d3c[i]*t^i*u^(d-i),i=0..d);
<a name="line_142"></a>   eqs := [coeffs(expand(err3/aa2 + diff(d2,u) + diff(d3,t)),{t,u}),
<a name="line_143"></a>	   coeffs(expand(err4/aa2 + 2*diff(d2,t) - 2*diff(d3,u)),{t,u}),
<a name="line_144"></a>	   d2c[d] + coeff(dp4(err2,a2)/aa2,t,d),
<a name="line_145"></a>	   d3c[d] + coeff(dp4(err2,a3)/aa3,t,d)];
<a name="line_146"></a>   sol := solve(eqs);
<a name="line_147"></a>   d2 := subs(sol,d2);
<a name="line_148"></a>   d3 := subs(sol,d3);
<a name="line_149"></a>   p1 := simplify(expand(rationalize(d0 *~ a0 +~ d1 *~ a1 +~ d2 *~ a2 +~ d3 *~ a3)));
<a name="line_150"></a>   p1 := simplify(expand(combine(p1)));
<a name="line_151"></a>   p2 := p0(t,u) +~ [p1[1],p1[2],p1[3],p1[4]];
<a name="line_152"></a>   p2 := subs({t=s[1],u=s[2]},p2);
<a name="line_153"></a>
<a name="line_154"></a>   this["p"] := unapply(p2,s);
<a name="line_155"></a>   this["p0"] := unapply(evalf(p2),s);
<a name="line_156"></a>   this["degree"] := d;
<a name="line_157"></a>   NULL;
<a name="line_158"></a>  end
<a name="line_159"></a> ],
<a name="line_160"></a>
<a name="line_161"></a> ["Method","curve_set_degree_exact","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
<a name="line_162"></a>  proc(this,d,force_)
<a name="line_163"></a>   local p,s;
<a name="line_164"></a>
<a name="line_165"></a>   while this["degree"] < d do this["curve_improve_exact"]; od;
<a name="line_166"></a>   if this["degree"] > d and nargs > 2 and force_ then
<a name="line_167"></a>    p := this["p"](s);
<a name="line_168"></a>    p := multi_series(p,d+1,s[1],s[2]);
<a name="line_169"></a>    this["p"] := unapply(p,s);
<a name="line_170"></a>    this["p0"] := unapply(evalf(p),s);
<a name="line_171"></a>    this["degree"] := d;
<a name="line_172"></a>   fi;
<a name="line_173"></a>
<a name="line_174"></a>   NULL;
<a name="line_175"></a>  end
<a name="line_176"></a> ],
<a name="line_177"></a>
<a name="line_178"></a> ["Method","curve_set_numeric","Set @curve_index@ to @k0@ and @curve_parameter@ to @t0@, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.",
<a name="line_179"></a>  proc(this,k0,t0)
<a name="line_180"></a>   local nn,aa,bb,cc,p0;
<a name="line_181"></a>
<a name="line_182"></a>   this["curve_index"] := k0;
<a name="line_183"></a>   this["curve_parameter"] := evalf(t0);
<a name="line_184"></a>   this["degree"] := 1;
<a name="line_185"></a>   this["coeffs_exact"] := false;
<a name="line_186"></a>
<a name="line_187"></a>   aa := evalf(c_E0[k0](t0));
<a name="line_188"></a>
<a name="line_189"></a>   this["centre"] := aa;
<a name="line_190"></a>   this["square_centre"] := evalf(square_diffeo_E0(aa));
<a name="line_191"></a>
<a name="line_192"></a>   nn := evalf(dg0(aa));
<a name="line_193"></a>   nn := nn /~ nm4(nn);
<a name="line_194"></a>   this["n"] := nn;
<a name="line_195"></a>
<a name="line_196"></a>   bb := evalf(subs(t=t0,map(diff,c_E0[k0](t),t)));
<a name="line_197"></a>   cc := evalf(subs(a_E=a_E0,conformal_twist(aa,bb)));
<a name="line_198"></a>
<a name="line_199"></a>   this["u"] := bb /~ nm4(bb);
<a name="line_200"></a>   this["v"] := cc /~ nm4(cc);
<a name="line_201"></a>
<a name="line_202"></a>   p0 := expand(aa +~ t *~ bb +~ u *~ cc);
<a name="line_203"></a>   p0 := subs({t=s[1],u=s[2]},p0);
<a name="line_204"></a>   this["p"] := unapply(p0,s);
<a name="line_205"></a>   this["p0"] := unapply(p0,s);
<a name="line_206"></a>
<a name="line_207"></a>   this["p_inv_approx"] := 
<a name="line_208"></a>    unapply(evalf(
<a name="line_209"></a>     [add(x[i]*bb[i],i=1..4)/add(bb[i]^2,i=1..4),
<a name="line_210"></a>      add(x[i]*cc[i],i=1..4)/add(cc[i]^2,i=1..4)]),x);
<a name="line_211"></a>
<a name="line_212"></a>   NULL;
<a name="line_213"></a>  end
<a name="line_214"></a> ],
<a name="line_215"></a>
<a name="line_216"></a> ["Method","curve_improve_numeric","Increase the polynomial degree of this chart by one.",
<a name="line_217"></a>  proc(this)
<a name="line_218"></a>   local m,t0,d,p0,p0t,p0u,a0,a1,a2,a3,aa0,aa1,aa2,aa3,err0,err1,err2,err3,err4,d0,d1,d2,d3,d2c,d3c,eqs,sol,p1,p2,c,i,j,s,t,u,e;
<a name="line_219"></a>   
<a name="line_220"></a>   m := this["curve_index"];
<a name="line_221"></a>   t0 := this["curve_parameter"];
<a name="line_222"></a>   p0 := unapply(this["p"]([t,u]),t,u);
<a name="line_223"></a>   d := this["degree"]+1;
<a name="line_224"></a>   p0t := unapply(map(diff,p0(t,u),t),t,u);
<a name="line_225"></a>   p0u := unapply(map(diff,p0(t,u),u),t,u);
<a name="line_226"></a>   a0 := evalf(p0(0,0));
<a name="line_227"></a>   a1 := evalf(dg0(a0));
<a name="line_228"></a>   a2 := map(coeff,map(coeff,p0(t,u),t,1),u,0);
<a name="line_229"></a>   a3 := map(coeff,map(coeff,p0(t,u),t,0),u,1);
<a name="line_230"></a>   aa0 := 1;
<a name="line_231"></a>   aa1 := simplify(expand(dp4(a1,a1)));
<a name="line_232"></a>   aa2 := simplify(expand(dp4(a2,a2)));
<a name="line_233"></a>   aa3 := aa2;
<a name="line_234"></a>   err0 := coeff(rem(rho(p0(e*t,e*u))-1,e^(d+1),e),e,d);
<a name="line_235"></a>   err1 := coeff(rem(evalf(g0(p0(e*t,e*u))),e^(d+1),e),e,d);
<a name="line_236"></a>   err2 := map(coeff,evalf(convert(map(series,p0(e*t,0) -~ c_E0[m](e*t+t0),e=0,d+1),polynom,e)),e,d);
<a name="line_237"></a>   err3 := coeff(rem(dp4(p0t(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
<a name="line_238"></a>   err4 := coeff(rem(dp4(p0t(e*t,e*u),p0t(e*t,e*u))-dp4(p0u(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
<a name="line_239"></a>   d0 := expand(-err0/2);
<a name="line_240"></a>   d1 := expand(-err1/dp4(a1,a1));
<a name="line_241"></a>   d2 := add(d2c[i]*t^i*u^(d-i),i=0..d);
<a name="line_242"></a>   d3 := add(d3c[i]*t^i*u^(d-i),i=0..d);
<a name="line_243"></a>   eqs := [coeffs(expand(err3/aa2 + diff(d2,u) + diff(d3,t)),{t,u}),
<a name="line_244"></a>	   coeffs(expand(err4/aa2 + 2*diff(d2,t) - 2*diff(d3,u)),{t,u}),
<a name="line_245"></a>	   d2c[d] + coeff(dp4(err2,a2)/aa2,t,d),
<a name="line_246"></a>	   d3c[d] + coeff(dp4(err2,a3)/aa3,t,d)];
<a name="line_247"></a>   sol := solve(eqs);
<a name="line_248"></a>   d2 := subs(sol,d2);
<a name="line_249"></a>   d3 := subs(sol,d3);
<a name="line_250"></a>   p1 := expand(d0 *~ a0 +~ d1 *~ a1 +~ d2 *~ a2 +~ d3 *~ a3);
<a name="line_251"></a>   p2 := p0(t,u) +~ [p1[1],p1[2],p1[3],p1[4]];
<a name="line_252"></a>   p2 := subs({t=s[1],u=s[2]},p2);
<a name="line_253"></a>
<a name="line_254"></a>   this["p"] := unapply(p2,s);
<a name="line_255"></a>   this["p0"] := unapply(p2,s);
<a name="line_256"></a>   this["degree"] := d;
<a name="line_257"></a>   NULL;
<a name="line_258"></a>  end
<a name="line_259"></a> ],
<a name="line_260"></a>
<a name="line_261"></a> ["Method","curve_set_degree_numeric","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
<a name="line_262"></a>  proc(this,d,force_)
<a name="line_263"></a>   local p,s;
<a name="line_264"></a>
<a name="line_265"></a>   while this["degree"] < d do this["curve_improve_numeric"]; od;
<a name="line_266"></a>   if this["degree"] > d and nargs > 2 and force_ then
<a name="line_267"></a>    p := this["p"](s);
<a name="line_268"></a>    p := multi_series(p,d+1,s[1],s[2]);
<a name="line_269"></a>    this["p"] := unapply(p,s);
<a name="line_270"></a>    this["p0"] := unapply(p,s);
<a name="line_271"></a>    this["degree"] := d;
<a name="line_272"></a>   fi;
<a name="line_273"></a>
<a name="line_274"></a>   NULL;
<a name="line_275"></a>  end
<a name="line_276"></a> ],
<a name="line_277"></a>
<a name="line_278"></a> ["Method","centre_set_numeric","Set the centre and calculate coefficients, giving a chart of polynomial degree one.",
<a name="line_279"></a>  proc(this,x0)
<a name="line_280"></a>   local f0,p0,rels,sol,s,t,u,x,a;
<a name="line_281"></a>
<a name="line_282"></a>   this["curve_index"] := NULL;
<a name="line_283"></a>   this["curve_parameter"] := NULL;
<a name="line_284"></a>   this["degree"] := 2;
<a name="line_285"></a>   this["coeffs_exact"] := false;
<a name="line_286"></a>
<a name="line_287"></a>   this["centre"] := evalf(x0);
<a name="line_288"></a>   this["square_centre"] := evalf(square_diffeo_E0(x0));
<a name="line_289"></a>   f0 := full_frame_b(x0):
<a name="line_290"></a>   this["n"] := f0[2];
<a name="line_291"></a>   this["u"] := f0[3];
<a name="line_292"></a>   this["v"] := f0[4];
<a name="line_293"></a>
<a name="line_294"></a>   p0 := (1-t^2/2.-u^2/2.) *~ x0 +~ t *~ this["u"] +~ u *~ this["v"] +~
<a name="line_295"></a>           (a[1,0]*u^2+a[1,1]*t*u+a[1,2]*t^2) *~ this["n"]:
<a name="line_296"></a>   rels := [seq(coeff(coeff(multi_series(g1(p0),3,t,u),t,i),u,2-i),i=0..2)]:
<a name="line_297"></a>   sol := solve(rels):
<a name="line_298"></a>   p0 := subs(sol,p0);
<a name="line_299"></a>   p0 := subs({t=s[1],u=s[2]},p0);
<a name="line_300"></a>
<a name="line_301"></a>   this["p"] := unapply(p0,s);
<a name="line_302"></a>   this["p0"] := unapply(evalf(p0),s);
<a name="line_303"></a>   this["p_inv_approx"] := 
<a name="line_304"></a>    unapply(evalf(
<a name="line_305"></a>     [add(x[i]*this["u"][i],i=1..4),
<a name="line_306"></a>      add(x[i]*this["v"][i],i=1..4)]),x);
<a name="line_307"></a>
<a name="line_308"></a>   NULL;
<a name="line_309"></a>  end
<a name="line_310"></a> ],
<a name="line_311"></a>
<a name="line_312"></a> ["Method","centre_improve_numeric","Increase the polynomial degree of this chart by one.",
<a name="line_313"></a>  proc(this)
<a name="line_314"></a>   local p0,p0t,p0u,rels,sol,d,s,t,u,a;
<a name="line_315"></a>
<a name="line_316"></a>
<a name="line_317"></a>   p0 := this["p0"]([t,u]);
<a name="line_318"></a>   d := this["degree"];
<a name="line_319"></a>
<a name="line_320"></a>   p0 := p0 +~ 
<a name="line_321"></a>	 add(a[1,j]*t^j*u^(d+1-j),j=0..d+1) *~ this["centre"] +~
<a name="line_322"></a>	 add(a[2,j]*t^j*u^(d+1-j),j=0..d+1) *~ this["n"] +~
<a name="line_323"></a>	 add(a[3,j]*t^j*u^(d+1-j),j=0..d  ) *~ this["u"] +~
<a name="line_324"></a>	 add(a[4,j]*t^j*u^(d+1-j),j=0..d  ) *~ this["v"]:
<a name="line_325"></a>   p0t := map(diff,p0,t):
<a name="line_326"></a>   p0u := map(diff,p0,u):
<a name="line_327"></a>   rels := [
<a name="line_328"></a>    seq(coeff(coeff(multi_series(rho(p0) - 1,d+2,t,u),t,j),u,d+1-j),j=0..d+1),
<a name="line_329"></a>    seq(coeff(coeff(multi_series(g1(p0),d+2,t,u),t,j),u,d+1-j),j=0..d+1),
<a name="line_330"></a>    seq(coeff(coeff(multi_series(dp4(p0t,p0u),d+1,t,u),t,j),u,d-j),j=0..d),
<a name="line_331"></a>    seq(coeff(coeff(multi_series(dp4(p0t,p0t)-dp4(p0u,p0u),d+1,t,u),t,j),u,d-j),j=0..d),
<a name="line_332"></a>    NULL
<a name="line_333"></a>   ]:
<a name="line_334"></a>   sol := solve(rels):
<a name="line_335"></a>   p0 := subs(sol,p0):
<a name="line_336"></a>   p0 := subs({t=s[1],u=s[2]},p0);
<a name="line_337"></a>
<a name="line_338"></a>   this["p"] := unapply(p0,s);
<a name="line_339"></a>   this["p0"] := unapply(p0,s);
<a name="line_340"></a>   this["degree"] := d+1;
<a name="line_341"></a>   NULL;
<a name="line_342"></a>  end
<a name="line_343"></a> ],
<a name="line_344"></a>
<a name="line_345"></a> ["Method","centre_set_degree_numeric","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
<a name="line_346"></a>  proc(this,d,force_)
<a name="line_347"></a>   local p,s;
<a name="line_348"></a>
<a name="line_349"></a>   while this["degree"] < d do
<a name="line_350"></a>    this["centre_improve_numeric"];
<a name="line_351"></a>   od;
<a name="line_352"></a>   if this["degree"] > d and nargs > 2 and force_ then
<a name="line_353"></a>    p := this["p"](s);
<a name="line_354"></a>    p := multi_series(p,d+1,s[1],s[2]);
<a name="line_355"></a>    this["p"] := unapply(p,s);
<a name="line_356"></a>    this["p0"] := unapply(p,s);
<a name="line_357"></a>    this["degree"] := d;
<a name="line_358"></a>   fi;
<a name="line_359"></a>
<a name="line_360"></a>   NULL;
<a name="line_361"></a>  end
<a name="line_362"></a> ],
<a name="line_363"></a>
<a name="line_364"></a> ["Method","improve_numeric","Increase the polynomial degree by one, using the @curve_improve_numeric@ method if applicable, otherwise the @centre_improve_numeric@ method.",
<a name="line_365"></a>  proc(this)
<a name="line_366"></a>   if this["curve_index"] = NULL then
<a name="line_367"></a>    this["centre_improve_numeric"];
<a name="line_368"></a>   else
<a name="line_369"></a>    this["curve_improve_numeric"];
<a name="line_370"></a>   fi;
<a name="line_371"></a>  end
<a name="line_372"></a> ],
<a name="line_373"></a> 
<a name="line_374"></a> ["Method","set_degree_numeric","Set the polynomial degree, using the @curve_set_degree_numeric@ method if applicable, otherwise the @centre_set_degree_numeric@ method.",
<a name="line_375"></a>  proc(this,d)
<a name="line_376"></a>   if this["curve_index"] = NULL then
<a name="line_377"></a>    this["centre_set_degree_numeric",args[2..-1]];
<a name="line_378"></a>   else
<a name="line_379"></a>    this["curve_set_degree_numeric",args[2..-1]];
<a name="line_380"></a>   fi;
<a name="line_381"></a>  end
<a name="line_382"></a> ],
<a name="line_383"></a> 
<a name="line_384"></a> ["Method","square_set_numeric","",
<a name="line_385"></a>  proc(this,s0)
<a name="line_386"></a>   local x0,k,t0;
<a name="line_387"></a>   
<a name="line_388"></a>   x0 := square_diffeo_E0_inverse_search(s0);
<a name="line_389"></a>
<a name="line_390"></a>   if s0[2] = 0 then
<a name="line_391"></a>    k := 1;
<a name="line_392"></a>    t0 := arctan(sqrt(2.)*x0[2],x0[3]);
<a name="line_393"></a>   elif s0[2] = 1 then
<a name="line_394"></a>    k := 3;
<a name="line_395"></a>    t0 := arctan(x0[2],sqrt(1.5)*x0[3]);
<a name="line_396"></a>   elif s0[1] = 0 then
<a name="line_397"></a>    k := 0;
<a name="line_398"></a>    t0 := arctan(x0[2],x0[1]);
<a name="line_399"></a>   elif s0[1] = 1 then
<a name="line_400"></a>    k := 5;
<a name="line_401"></a>    t0 := arctan(x0[1],x0[4]+x0[3]/sqrt(8.));
<a name="line_402"></a>   else
<a name="line_403"></a>    k := NULL;
<a name="line_404"></a>    t0 := NULL;
<a name="line_405"></a>   fi;
<a name="line_406"></a>   
<a name="line_407"></a>   if k = NULL then
<a name="line_408"></a>    this["centre_set_numeric",x0];
<a name="line_409"></a>   else
<a name="line_410"></a>    this["curve_set_numeric",k,t0];
<a name="line_411"></a>   fi;
<a name="line_412"></a>
<a name="line_413"></a>   this["square_centre"] := s0;   
<a name="line_414"></a>  end
<a name="line_415"></a> ],
<a name="line_416"></a>
<a name="line_417"></a> ["Method","isometrize","This method assumes that @log_rescale_z@ defines a function $f$ on $EX^*$, and adjusts the chart to make it approximately isometric as a map from (the unit disk with the hyperbolic metric) to ($EX^*$ with $\\exp(2f)$ times the standard metric).",
<a name="line_418"></a>  proc(this,log_rescale_z)
<a name="line_419"></a>   local d0,d1,x0,r0,m0,p0,p1,zp0,nlrz,dlrz,nlrp,dlrp,lrp,rp0,rp1,ps1,sp,s1,err,errs,sol,s,a,x;
<a name="line_420"></a>
<a name="line_421"></a>   d0 := this["degree"];
<a name="line_422"></a>   x0 := this["centre"];
<a name="line_423"></a>   r0 := exp(evalf(log_rescale_z(z_proj0(x0))));
<a name="line_424"></a>   p0 := this["p0"]([s[1],s[2]]);
<a name="line_425"></a>   ps1 := subs({s[1]=0,s[2]=0},map(diff,p0,s[1]));
<a name="line_426"></a>   m0 := 2/r0/nm4(ps1);
<a name="line_427"></a>   p0 := subs({s[1]=s[1]*m0,s[2]=s[2]*m0},p0);
<a name="line_428"></a>   zp0 := multi_series(z_proj1(p0),d0+1,s[1],s[2]):
<a name="line_429"></a>   nlrz := unapply(numer(log_rescale_z(z)),z):
<a name="line_430"></a>   dlrz := unapply(denom(log_rescale_z(z)),z):
<a name="line_431"></a>   nlrp := multi_series(nlrz(zp0),d0+1,s[1],s[2]):
<a name="line_432"></a>   dlrp := multi_series(dlrz(zp0),d0+1,s[1],s[2]):
<a name="line_433"></a>   lrp := multi_series(nlrp/dlrp,d0+1,s[1],s[2]):
<a name="line_434"></a>   rp0 := multi_series(exp(2*lrp),d0+1,s[1],s[2]);
<a name="line_435"></a>
<a name="line_436"></a>   sp := [s[1],s[2]]:
<a name="line_437"></a>   for d1 from 2 to d0 do
<a name="line_438"></a>    sp := expand(C_mult([s[1],s[2]],sp));
<a name="line_439"></a>    s1 := expand([s[1],s[2]] +~ C_mult([a[1],a[2]],sp));
<a name="line_440"></a>    p1 := multi_series(eval(subs(s=s1,p0)),d1+1,s[1],s[2]);
<a name="line_441"></a>    rp1 := multi_series(eval(subs(s=s1,rp0)),d1+1,s[1],s[2]);
<a name="line_442"></a>    ps1 := map(diff,p1,s[1]);
<a name="line_443"></a>    err := multi_series(dp4(ps1,ps1) *~ rp1 - 4/(1-s[1]^2-s[2]^2)^2,d1,s[1],s[2]);
<a name="line_444"></a>    errs := [seq(coeff(coeff(err,s[1],i),s[2],d1-1-i),i=0..d1-1)];
<a name="line_445"></a>    sol := LSSolve(errs)[2];
<a name="line_446"></a>    s1 := subs(sol,s1);
<a name="line_447"></a>    p0 := multi_series(eval(subs(s=s1,p0)),d0+1,s[1],s[2]);
<a name="line_448"></a>    rp0 := multi_series(eval(subs(s=s1,rp0)),d0+1,s[1],s[2]);
<a name="line_449"></a>   od:
<a name="line_450"></a>
<a name="line_451"></a>   this["p"] := unapply(p0,s);
<a name="line_452"></a>   this["p0"] := unapply(p0,s);
<a name="line_453"></a>   this["coeffs_exact"] := false;
<a name="line_454"></a>   this["p_inv_approx"] :=
<a name="line_455"></a>    unapply(expand((1/m0) *~ this["p_inv_approx"]([x[1],x[2],x[3],x[4]])),x);
<a name="line_456"></a>  end
<a name="line_457"></a> ],
<a name="line_458"></a>
<a name="line_459"></a> ["Method","isometry_error","This returns a measure of the failure of $p$ to be isometric, in the context described above.",
<a name="line_460"></a>  proc(this,log_rescale_z,s1::RR0_2)
<a name="line_461"></a>   local x1,u1,v1,r1,E1,F1,G1,E2,s;
<a name="line_462"></a>
<a name="line_463"></a>   x1 := evalf(this["p0"](s1));
<a name="line_464"></a>   u1 := evalf(subs({s[1]=s1[1],s[2]=s1[2]},map(diff,this["p0"](s),s[1])));
<a name="line_465"></a>   v1 := evalf(subs({s[1]=s1[1],s[2]=s1[2]},map(diff,this["p0"](s),s[2])));
<a name="line_466"></a>   r1 := evalf(exp(log_rescale_z(z_proj1(x1))));
<a name="line_467"></a>   E1 := dp4(u1,u1) * r1^2;
<a name="line_468"></a>   F1 := dp4(u1,v1) * r1^2;
<a name="line_469"></a>   G1 := dp4(v1,v1) * r1^2;
<a name="line_470"></a>   E2 := evalf(4/(1-s1[1]^2-s1[2]^2)^2);
<a name="line_471"></a>
<a name="line_472"></a>   return max(abs(E1-E2),abs(F1),abs(G1-E2));
<a name="line_473"></a>  end
<a name="line_474"></a> ],
<a name="line_475"></a>
<a name="line_476"></a> ["Method","p_c","This is the composite of $p\\colon\\mathbb{R}^2\\to EX^*$ with the standard isomorphism $\\mathbb{C}\\to\\mathbb{R}^2$.",
<a name="line_477"></a>  proc(this)
<a name="line_478"></a>   local z;
<a name="line_479"></a>   return unapply(this["p"]([Re(z),Im(z)]),z);
<a name="line_480"></a>  end
<a name="line_481"></a> ],
<a name="line_482"></a>
<a name="line_483"></a> ["Method","p_inv","Inverse to the map $p\\colon\\mathbb{R}^2\\to EX^*$",
<a name="line_484"></a>  proc(this,x0)
<a name="line_485"></a>   local u0,v0,s0,r0,p0,eqs,vars,sol,s1,m;
<a name="line_486"></a>
<a name="line_487"></a>   s0 := evalf(this["p_inv_approx"](x0));
<a name="line_488"></a>   r0 := max(nm2(s0)/4,10.^(-10));
<a name="line_489"></a>   p0 := eval(this["p0"]);
<a name="line_490"></a>   u0 := evalf(this["u"]);
<a name="line_491"></a>   v0 := evalf(this["v"]);
<a name="line_492"></a>
<a name="line_493"></a>   eqs := evalf({dp4(u0,p0([s[1],s[2]]) -~ x0) = 0,
<a name="line_494"></a>                 dp4(v0,p0([s[1],s[2]]) -~ x0) = 0});
<a name="line_495"></a>
<a name="line_496"></a>   sol := FAIL;
<a name="line_497"></a>   m := 10;
<a name="line_498"></a>
<a name="line_499"></a>   while m > 0 and not type(sol,set) do
<a name="line_500"></a>    m := m-1;
<a name="line_501"></a>    r0 := 2*r0;
<a name="line_502"></a>    vars := {s[1] = s0[1]-r0..s0[1]+r0,
<a name="line_503"></a>             s[2] = s0[2]-r0..s0[2]+r0};
<a name="line_504"></a>
<a name="line_505"></a>    sol := fsolve(eqs,vars);
<a name="line_506"></a>   od;
<a name="line_507"></a>   
<a name="line_508"></a>   if not type(sol,set) then return FAIL; fi;
<a name="line_509"></a>
<a name="line_510"></a>   s1 := subs(sol,[s[1],s[2]]);
<a name="line_511"></a>   if nm2(s1) < 1 then
<a name="line_512"></a>    return(s1);
<a name="line_513"></a>   else
<a name="line_514"></a>    return FAIL;
<a name="line_515"></a>   fi;
<a name="line_516"></a>  end
<a name="line_517"></a> ],
<a name="line_518"></a>
<a name="line_519"></a> ["Method","p_inv_c","Inverse to the map $p_c\\colon\\mathbb{C}\\to EX^*$",
<a name="line_520"></a>  proc(this,x0)
<a name="line_521"></a>   local s0;
<a name="line_522"></a>   s0 := this["p_inv",x0];
<a name="line_523"></a>
<a name="line_524"></a>   return `if`(s0 = FAIL,FAIL,R2_to_C(s0));
<a name="line_525"></a>  end
<a name="line_526"></a> ],
<a name="line_527"></a>
<a name="line_528"></a> ["Method","disc_plot","Generate a plot showing the image under $p$ of a disc of radius $r$ centred at the origin in $\\mathbb{R}^2$",
<a name="line_529"></a>  proc(this,r)
<a name="line_530"></a>   local p0,p1,s,t;
<a name="line_531"></a>   
<a name="line_532"></a>   p0 := eval(this["p0"]);
<a name="line_533"></a>   p1 := p0([s*cos(t),s*sin(t)]);
<a name="line_534"></a>   plot3d(stereo(p1),s=0..r,t=0..2*Pi,axes=none,scaling=constrained);
<a name="line_535"></a>  end
<a name="line_536"></a> ],
<a name="line_537"></a>
<a name="line_538"></a> ["Method","circle_plot","Generate a plot showing the image under $p$ of a circle of radius $r$ centred at the origin in $\\mathbb{R}^2$",
<a name="line_539"></a>  proc(this,r)
<a name="line_540"></a>   local p0,p1,s,t;
<a name="line_541"></a>   
<a name="line_542"></a>   p0 := eval(this["p0"]);
<a name="line_543"></a>   p1 := p0([r*cos(t),r*sin(t)]);
<a name="line_544"></a>   spacecurve(stereo(p1),t=0..2*Pi,colour=red,axes=none,scaling=constrained);
<a name="line_545"></a>  end
<a name="line_546"></a> ],
<a name="line_547"></a>
<a name="line_548"></a> ["Method","err_plot","Generate a plot measuring the failure of $p$ to be a conformal map landing in $EX^*$.  This uses the values of $p$ and its derivatives on a circle of radius $r$ centred at the origin in $\\mathbb{R}^2$",
<a name="line_549"></a>  proc(this,r)
<a name="line_550"></a>   local p0,p1,s,t,u,v,errs;
<a name="line_551"></a>   
<a name="line_552"></a>   p0 := eval(this["p0"]);
<a name="line_553"></a>   p1 := p0([s*cos(t),s*sin(t)]);
<a name="line_554"></a>   u := map(diff,p1,s);
<a name="line_555"></a>   v := map(diff,p1,t) /~ s;
<a name="line_556"></a>   errs := subs(s=r,[
<a name="line_557"></a>    rho(p1) - 1,
<a name="line_558"></a>    g1(p1),
<a name="line_559"></a>    dp4(u,v),
<a name="line_560"></a>    dp4(u,u) - dp4(v,v)
<a name="line_561"></a>   ]);
<a name="line_562"></a>   
<a name="line_563"></a>   plot(errs,t=0..2*Pi);
<a name="line_564"></a>  end
<a name="line_565"></a> ],
<a name="line_566"></a>
<a name="line_567"></a> ["Method","check","This returns a table @T@ whose entries are nonnegative real numbers.  If the chart has all the properties that it is supposed to have, then the entries in @T@ will all be zero.  The entry @T[\"max\"]@ is the maximum of all the other entries.  In practice we find that when working to 100 digit precision, we end up with @T[\"max\"] < 10^(-89)@.  Note that we only test whether we have the correct Taylor coefficients for $p$, we do not test anything about how well the series is converging.",
<a name="line_568"></a>  proc(this)
<a name="line_569"></a>   local T,k0,t0,u0,s,t,e,p,p0,p01,p02,d;
<a name="line_570"></a>
<a name="line_571"></a>   p := eval(this["p"]);
<a name="line_572"></a>   p0 := eval(this["p0"]);
<a name="line_573"></a>   d  := this["degree"];
<a name="line_574"></a>   
<a name="line_575"></a>   T := table();
<a name="line_576"></a>   T["centre_rho"] := abs(evalf(rho(this["centre"]) - 1));
<a name="line_577"></a>   T["centre_g"]   := abs(evalf(g0(this["centre"])));
<a name="line_578"></a>   T["square_centre"] := evalf(d2(square_diffeo_E0(this["centre"]),this["square_centre"]));
<a name="line_579"></a>   if this["curve_index"] <> NULL then
<a name="line_580"></a>    k0 := this["curve_index"];
<a name="line_581"></a>    t0 := this["curve_parameter"];
<a name="line_582"></a>    T["curve_centre"] := evalf(d4(this["centre"],c_E0[k0](t0)));
<a name="line_583"></a>    u0 := evalf(subs(t=t0,map(diff,c_E0[k0](t),t)));
<a name="line_584"></a>    u0 := u0 /~ nm4(u0);
<a name="line_585"></a>    T["curve_u"] := evalf(d4(this["u"],u0));
<a name="line_586"></a>   fi;
<a name="line_587"></a>   T["nn"] := abs(evalf(dp4(this["n"],this["n"]) - 1));
<a name="line_588"></a>   T["uu"] := abs(evalf(dp4(this["u"],this["u"]) - 1));
<a name="line_589"></a>   T["vv"] := abs(evalf(dp4(this["v"],this["v"]) - 1));
<a name="line_590"></a>   T["xn"] := abs(evalf(dp4(this["centre"],this["n"])));
<a name="line_591"></a>   T["xu"] := abs(evalf(dp4(this["centre"],this["u"])));
<a name="line_592"></a>   T["xv"] := abs(evalf(dp4(this["centre"],this["v"])));
<a name="line_593"></a>   T["nu"] := abs(evalf(dp4(this["n"],this["u"])));
<a name="line_594"></a>   T["nv"] := abs(evalf(dp4(this["n"],this["v"])));
<a name="line_595"></a>   T["uv"] := abs(evalf(dp4(this["u"],this["v"])));
<a name="line_596"></a>   T["orientation"] :=
<a name="line_597"></a>    abs(Determinant(Matrix([this["centre"],this["n"],this["u"],this["v"]]))-1);
<a name="line_598"></a>   T["p_p0"] := max(map(abs,map(coeffs,evalf(p(s) -~ p0(s)),[s[1],s[2]])));
<a name="line_599"></a>   T["degree"] := max(map(degree,p([e*s[1],e*s[2]]),e)) - d;
<a name="line_600"></a>   T["p0_rho"] :=
<a name="line_601"></a>    max(map(abs,[coeffs(evalf(multi_series(rho(p0(s)) - 1,d+1,s[1],s[2])),[s[1],s[2]])]));
<a name="line_602"></a>   T["p0_g"] :=
<a name="line_603"></a>    max(map(abs,[coeffs(evalf(multi_series(g0(p0(s)),d+1,s[1],s[2])),[s[1],s[2]])]));
<a name="line_604"></a>   p01 := map(diff,p0(s),s[1]);
<a name="line_605"></a>   p02 := map(diff,p0(s),s[2]);
<a name="line_606"></a>   T["conformal_a"] :=
<a name="line_607"></a>    max(map(abs,[coeffs(multi_series(dp4(p01,p02),d,s[1],s[2]),[s[1],s[2]])]));
<a name="line_608"></a>   T["conformal_b"] :=
<a name="line_609"></a>    max(map(abs,[coeffs(multi_series(dp4(p01,p01)-dp4(p02,p02),d,s[1],s[2]),[s[1],s[2]])]));
<a name="line_610"></a>   T["p1u"] := abs(signum(evalf(dp4(subs({s[1]=0,s[2]=0},p01),this["u"]))) - 1);
<a name="line_611"></a>   T["p2v"] := abs(signum(evalf(dp4(subs({s[1]=0,s[2]=0},p02),this["v"]))) - 1);
<a name="line_612"></a>   T["p1v"] := abs(evalf(dp4(subs({s[1]=0,s[2]=0},p01),this["v"])));
<a name="line_613"></a>   T["p2u"] := abs(evalf(dp4(subs({s[1]=0,s[2]=0},p02),this["u"])));
<a name="line_614"></a>   T["p_inv_approx"] := 
<a name="line_615"></a>    max(map(abs,map(coeffs,multi_series(C["p_inv_approx"](C["p0"](s)),2,s[1],s[2]) -~ [s[1],s[2]],[s[1],s[2]])));
<a name="line_616"></a>
<a name="line_617"></a>   T["max"] := max(map(op,[entries(T)]));
<a name="line_618"></a>   
<a name="line_619"></a>   return eval(T);
<a name="line_620"></a>  end
<a name="line_621"></a> ]
<a name="line_622"></a>);
<a name="line_623"></a>
<a name="line_624"></a>######################################################################
<a name="line_625"></a>
<a name="line_626"></a><a name="CLASS_E_atlas"></a><span style="color:red">#@ CLASS: E_atlas
</span><a name="line_627"></a>
<a name="line_628"></a>`Class/Declare`("E_atlas",
<a name="line_629"></a> "An instance of this class represents an atlas of approximate conformal charts for $EX^*$",
<a name="line_630"></a>
<a name="line_631"></a> ["Constructor","",
<a name="line_632"></a>  proc(this)
<a name="line_633"></a>   this["charts"] := table();
<a name="line_634"></a>  end
<a name="line_635"></a> ],
<a name="line_636"></a> 
<a name="line_637"></a> ["Field","num_charts"::integer],
<a name="line_638"></a> ["Field","charts"::table],
<a name="line_639"></a>
<a name="line_640"></a> ["Method","add_chart","",
<a name="line_641"></a>  proc(this)
<a name="line_642"></a>   local C,n;
<a name="line_643"></a>   
<a name="line_644"></a>   n := this["num_charts"];
<a name="line_645"></a>   C := `new/E_chart`();
<a name="line_646"></a>   C["grid_index"] := n;
<a name="line_647"></a>   this["charts"][n] := eval(C);
<a name="line_648"></a>   this["num_charts"] := n+1;
<a name="line_649"></a>   return eval(C);
<a name="line_650"></a>  end
<a name="line_651"></a> ],
<a name="line_652"></a>
<a name="line_653"></a> ["Method","add_vertex_chart_exact","",
<a name="line_654"></a>  proc(this,k::integer,d::posint)
<a name="line_655"></a>   local C;
<a name="line_656"></a>   
<a name="line_657"></a>   C := eval(this["add_chart"]);
<a name="line_658"></a>   C["vertex_set_exact",k];
<a name="line_659"></a>   C["curve_set_degree_exact",d];
<a name="line_660"></a>   return eval(C);
<a name="line_661"></a>  end
<a name="line_662"></a> ],
<a name="line_663"></a>
<a name="line_664"></a> ["Method","add_vertex_chart_numeric","",
<a name="line_665"></a>  proc(this,k::integer,d::posint)
<a name="line_666"></a>   local C;
<a name="line_667"></a>   
<a name="line_668"></a>   C := eval(this["add_chart"]);
<a name="line_669"></a>   C["vertex_set_numeric",k];
<a name="line_670"></a>   C["curve_set_degree_numeric",d];
<a name="line_671"></a>   return eval(C);
<a name="line_672"></a>  end
<a name="line_673"></a> ],
<a name="line_674"></a>
<a name="line_675"></a> ["Method","add_curve_chart_exact","",
<a name="line_676"></a>  proc(this,k::integer,t0::RR0,d::posint)
<a name="line_677"></a>   local C;
<a name="line_678"></a>   
<a name="line_679"></a>   C := eval(this["add_chart"]);
<a name="line_680"></a>   C["curve_set_exact",k,t0];
<a name="line_681"></a>   C["curve_set_degree_exact",d];
<a name="line_682"></a>   return eval(C);
<a name="line_683"></a>  end
<a name="line_684"></a> ],
<a name="line_685"></a>
<a name="line_686"></a> ["Method","add_curve_chart_numeric","",
<a name="line_687"></a>  proc(this,k::integer,t0::RR0,d::posint)
<a name="line_688"></a>   local C;
<a name="line_689"></a>   
<a name="line_690"></a>   C := eval(this["add_chart"]);
<a name="line_691"></a>   C["curve_set_numeric",k,t0];
<a name="line_692"></a>   C["curve_set_degree_numeric",d];
<a name="line_693"></a>   return eval(C);
<a name="line_694"></a>  end
<a name="line_695"></a> ],
<a name="line_696"></a>
<a name="line_697"></a> ["Method","add_square_chart_numeric","",
<a name="line_698"></a>  proc(this,s0::RR0_2,d::posint)
<a name="line_699"></a>   local C;
<a name="line_700"></a>   
<a name="line_701"></a>   C := eval(this["add_chart"]);
<a name="line_702"></a>   C["square_centre_set_numeric",s0];
<a name="line_703"></a>   C["centre_set_degree_numeric",d];
<a name="line_704"></a>   return eval(C);
<a name="line_705"></a>  end
<a name="line_706"></a> ],
<a name="line_707"></a>
<a name="line_708"></a> ["Method","add_centre_chart_numeric","",
<a name="line_709"></a>  proc(this,x0::RR0_4,d::posint)
<a name="line_710"></a>   local C;
<a name="line_711"></a>   
<a name="line_712"></a>   C := eval(this["add_chart"]);
<a name="line_713"></a>   C["centre_set_numeric",x0];
<a name="line_714"></a>   C["centre_set_degree_numeric",d];
<a name="line_715"></a>   return eval(C);
<a name="line_716"></a>  end
<a name="line_717"></a> ]
<a name="line_718"></a>);
<a name="line_719"></a> 
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/E_roothalf.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>set_a_E0(1/sqrt(2));
<a name="line_2"></a>
<a name="line_3"></a><span style="color:red">#@ ry
</span><a name="line_4"></a>ry[1] := sqrt(1-y[2]/sqrt(2));
<a name="line_5"></a>ry[2] := sqrt(1+y[2]/sqrt(2));
<a name="line_6"></a>
<a name="line_7"></a><span style="color:red">#@ rx
</span><a name="line_8"></a>rx[1] := subs(y[2] = yx0[2],ry[1]);
<a name="line_9"></a>rx[2] := subs(y[2] = yx0[2],ry[2]);
<a name="line_10"></a>
<a name="line_11"></a><span style="color:red">#@ y2r
</span><a name="line_12"></a>y2r[1] := sqrt(2)*(1-r[1]^2);
<a name="line_13"></a>y2r[2] := sqrt(2)*(r[2]^2-1);
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ y_vars 
</span><a name="line_16"></a>y_vars := lexdeg([r[1], r[2]],
<a name="line_17"></a>                 [x[1], x[2], x[3], x[4]],
<a name="line_18"></a>		 [z[1], z[2]],
<a name="line_19"></a>		 [y[1], y[2]]);
<a name="line_20"></a>
<a name="line_21"></a><span style="color:red">#@ y_rels0 
</span><a name="line_22"></a>y_rels0 := Basis([r[1]^2-ry[1]^2,r[2]^2-ry[2]^2,op(y_rels0)],y_vars);
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ z_vars 
</span><a name="line_25"></a>z_vars := lexdeg([r[1], r[2]],
<a name="line_26"></a>                 [x[1], x[2], x[3], x[4]],
<a name="line_27"></a>		 [y[1], y[2]],
<a name="line_28"></a>                 [z[1], z[2]]);
<a name="line_29"></a>
<a name="line_30"></a><span style="color:red">#@ z_rels0 
</span><a name="line_31"></a>z_rels0 := Basis([r[1]^2-ry[1]^2,r[2]^2-ry[2]^2,op(z_rels0)],z_vars);
<a name="line_32"></a>
<a name="line_33"></a><span style="color:red">#@ root_rule 
</span><a name="line_34"></a>root_rule := {
<a name="line_35"></a>   sqrt(1-y[2]/sqrt(2)) = r[1],
<a name="line_36"></a>   sqrt(1+y[2]/sqrt(2)) = r[2],
<a name="line_37"></a>   sqrt(4-2*sqrt(2)*y[2]) = 2 * r[1],
<a name="line_38"></a>   sqrt(4+2*sqrt(2)*y[2]) = 2 * r[2],
<a name="line_39"></a>   sqrt(sqrt(2)*(sqrt(2)-y[2])) = (sqrt(2) * r[1]),
<a name="line_40"></a>   sqrt(sqrt(2)*(sqrt(2)+y[2])) = (sqrt(2) * r[2]),
<a name="line_41"></a>   (sqrt(2)*(sqrt(2)-y[2]))^(3/2) = 2*sqrt(2)*(1-y[2]/sqrt(2))*r[1],
<a name="line_42"></a>   (sqrt(2)*(sqrt(2)+y[2]))^(3/2) = 2*sqrt(2)*(1+y[2]/sqrt(2))*r[2],
<a name="line_43"></a>   sqrt( 3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2+4) = 2*r[1],
<a name="line_44"></a>   sqrt(-3*sqrt(2)*x[3]*x[4]-2*x[1]^2+2*x[2]^2+4) = 2*r[2],
<a name="line_45"></a>   sqrt(1 - y[2]^2/2) = r[1] * r[2],
<a name="line_46"></a>   sqrt(4 - 2*y[2]^2) = 2 * r[1] * r[2],
<a name="line_47"></a>   sqrt(-18*x[3]^2*x[4]^2-12*sqrt(2)*x[1]^2*x[3]*x[4]+12*sqrt(2)*x[2]^2*x[3]*x[4]-4*x[1]^4+8*x[1]^2*x[2]^2-4*x[2]^4+16)=4*r[1]*r[2]
<a name="line_48"></a>  };
<a name="line_49"></a>
<a name="line_50"></a><span style="color:red">#@ FNF_y0 
</span><a name="line_51"></a>FNF_y0 := proc(u)
<a name="line_52"></a> local uu,nu,du,t;
<a name="line_53"></a>
<a name="line_54"></a> if type(u,list) or type(u,set) then
<a name="line_55"></a>  return map(FNF_y0,u);
<a name="line_56"></a> fi;
<a name="line_57"></a>
<a name="line_58"></a> uu := simplify(u);
<a name="line_59"></a> uu := factor(subs(root_rule,uu));
<a name="line_60"></a> nu := NF_y0(subs(root_rule,numer(u)));
<a name="line_61"></a> du := NF_y0(subs(root_rule,denom(u)));
<a name="line_62"></a> uu := factor(nu/du);
<a name="line_63"></a>
<a name="line_64"></a> for t in [x[1],x[2],r[1],r[2]] do
<a name="line_65"></a>  if has(du,t) then
<a name="line_66"></a>   nu := NF_y0(expand(nu * subs(t = -t,du)));
<a name="line_67"></a>   du := NF_y0(expand(du * subs(t = -t,du))); 
<a name="line_68"></a>   uu := factor(nu/du);
<a name="line_69"></a>   nu := numer(uu);
<a name="line_70"></a>   du := denom(uu);
<a name="line_71"></a>  fi;
<a name="line_72"></a> od:
<a name="line_73"></a>
<a name="line_74"></a> return uu;
<a name="line_75"></a>end:
<a name="line_76"></a>
<a name="line_77"></a><span style="color:red">#@ FNF_z0 
</span><a name="line_78"></a>FNF_z0 := proc(u)
<a name="line_79"></a> local uu,nu,du,t;
<a name="line_80"></a>
<a name="line_81"></a> if type(u,list) or type(u,set) then
<a name="line_82"></a>  return map(FNF_y0,u);
<a name="line_83"></a> fi;
<a name="line_84"></a>
<a name="line_85"></a> uu := simplify(u);
<a name="line_86"></a> uu := factor(subs(root_rule,uu));
<a name="line_87"></a> nu := NF_z0(subs(root_rule,numer(u)));
<a name="line_88"></a> du := NF_z0(subs(root_rule,denom(u)));
<a name="line_89"></a> uu := factor(nu/du);
<a name="line_90"></a>
<a name="line_91"></a> for t in [x[1],x[2],y[1],y[2],r[1],r[2]] do
<a name="line_92"></a>  if has(du,t) then
<a name="line_93"></a>   nu := NF_z0(expand(nu * subs(t = -t,du)));
<a name="line_94"></a>   du := NF_z0(expand(du * subs(t = -t,du))); 
<a name="line_95"></a>   uu := factor(nu/du);
<a name="line_96"></a>   nu := numer(uu);
<a name="line_97"></a>   du := denom(uu);
<a name="line_98"></a>  fi;
<a name="line_99"></a> od:
<a name="line_100"></a>
<a name="line_101"></a> return uu;
<a name="line_102"></a>end:
<a name="line_103"></a>
<a name="line_104"></a>z_to_t := (z) -> [2*z[1]-z[1]^2+z[1]^2*z[2]/2,2*z[2]]; <span style="color:red">#@ z_to_t
</span><a name="line_105"></a>t_proj := unapply(z_to_t(z_proj0(x)),x);               <span style="color:red">#@ t_proj
</span><a name="line_106"></a>
<a name="line_107"></a><span style="color:red">#@ t_to_z 
</span><a name="line_108"></a>t_to_z := (t) -> [(2*(-2+sqrt(t[1]*t[2]-4*t[1]+4)))/(t[2]-4), (1/2)*t[2]];
<a name="line_109"></a>
<a name="line_110"></a><span style="color:red">#@ t_lift 
</span><a name="line_111"></a>t_lift := (t) -> [
<a name="line_112"></a> (1/2)*sqrt(2)*sqrt((1-sqrt(t[2]))*(sqrt(t[1]*t[2]-4*t[1]+4)+sqrt(t[2]))/(2+sqrt(t[2]))),
<a name="line_113"></a> (1/2)*sqrt(2)*sqrt((1+sqrt(t[2]))*(sqrt(t[1]*t[2]-4*t[1]+4)-sqrt(t[2]))/(2-sqrt(t[2]))),
<a name="line_114"></a> sqrt(2)*sqrt((2-sqrt(t[1]*t[2]-4*t[1]+4))/(4-t[2])),
<a name="line_115"></a> -sqrt((2-sqrt(t[1]*t[2]-4*t[1]+4))/(4-t[2]))*sqrt(t[2])
<a name="line_116"></a>]:
<a name="line_117"></a>
<a name="line_118"></a># The following quadratic vanishes on C[5] and C[7]:
<a name="line_119"></a>
<a name="line_120"></a>oval_g := (x) -> x[3]*x[4]/sqrt(2)+x[1]^2+x[4]^2; <span style="color:red">#@ oval_g
</span><a name="line_121"></a>oval_h := (z) -> z[1]^2*(z[2]-2) + 4*z[1] -2;     <span style="color:red">#@ oval_h
</span><a name="line_122"></a>
<a name="line_123"></a># The vectors oval_e[i] form an orthonormal basis, and oval_g(x) is the 
<a name="line_124"></a># sum of oval_m[i] <oval_e[i] , x>^2.
<a name="line_125"></a>
<a name="line_126"></a><span style="color:red">#@ oval_e
</span><a name="line_127"></a>oval_e[1] := [1,0,0,0];
<a name="line_128"></a>oval_e[2] := [0,1,0,0];
<a name="line_129"></a>oval_e[3] := [0,0,sqrt(1/2+1/sqrt(6)),-sqrt(1/2-1/sqrt(6))];
<a name="line_130"></a>oval_e[4] := [0,0,sqrt(1/2-1/sqrt(6)), sqrt(1/2+1/sqrt(6))];
<a name="line_131"></a>
<a name="line_132"></a><span style="color:red">#@ oval_m
</span><a name="line_133"></a>oval_m[1] := 1;
<a name="line_134"></a>oval_m[2] := 0;
<a name="line_135"></a>oval_m[3] := -(sqrt(6)-2)/4;
<a name="line_136"></a>oval_m[4] :=  (sqrt(6)+2)/4;
<a name="line_137"></a>
<a name="line_138"></a># The function c_alt[k] is an alternative parametrisation of C[k].
<a name="line_139"></a>
<a name="line_140"></a>alpha_E := 5+2*sqrt(6);            <span style="color:red">#@ alpha_E
</span><a name="line_141"></a>beta_E := sqrt(3) + sqrt(2);       <span style="color:red">#@ beta_E
</span><a name="line_142"></a>
<a name="line_143"></a><span style="color:red">#@ c_alt
</span><a name="line_144"></a>c_alt[5] := (t) -> [
<a name="line_145"></a> sin(t)/beta_E,
<a name="line_146"></a> 0,
<a name="line_147"></a> (1+beta_E^2)*(sqrt(1-sin(t)^2/beta_E^4)+cos(t)/beta_E^2)/12,
<a name="line_148"></a> (cos(t)-sqrt(1-sin(t)^2/beta_E^4))*sqrt(3)/6
<a name="line_149"></a>];
<a name="line_150"></a>
<a name="line_151"></a>c_alt[ 6] := unapply(simplify(act_E[ L](c_alt[5](t))),t);
<a name="line_152"></a>c_alt[ 7] := unapply(simplify(act_E[ M](c_alt[5](t))),t);
<a name="line_153"></a>c_alt[ 8] := unapply(simplify(act_E[LM](c_alt[5](t))),t);
<a name="line_154"></a>
<a name="line_155"></a>c_alt_approx[5] := (t) -> [
<a name="line_156"></a> sin(t)/beta_E,
<a name="line_157"></a> 0,
<a name="line_158"></a> (1+beta_E^2)*(1+cos(t)/beta_E^2)/12,
<a name="line_159"></a> (cos(t)-1)*sqrt(3)/6
<a name="line_160"></a>];
<a name="line_161"></a>
<a name="line_162"></a>for k from 0 to 4 do
<a name="line_163"></a> c_alt[k] := eval(c_E0[k]):
<a name="line_164"></a>od:
<a name="line_165"></a>
<a name="line_166"></a># We can also describe C[k] (for k in {5,6,7,8}) as part of an elliptic curve.
<a name="line_167"></a>
<a name="line_168"></a><span style="color:red">#@ elliptic_a_poly 
</span><a name="line_169"></a>elliptic_a_poly := (t,u) -> u^2-(1-(1-t)/(2*alpha_E^2))*(1-t^2);
<a name="line_170"></a>
<a name="line_171"></a><span style="color:red">#@ c_elliptic_a[5] 
</span><a name="line_172"></a>c_elliptic_a[5] := unapply([(sqrt(2)+sqrt(3))*alpha_E*u,0,(alpha-(1-t)/2)^2,-sqrt(8)*alpha_E*(1-t)]/~(alpha_E^2-(1+t)^2/4),t,u);
<a name="line_173"></a>
<a name="line_174"></a><span style="color:red">#@ c_trig[5] 
</span><a name="line_175"></a>c_trig[5] := unapply(c_elliptic_a[5](cos(t),sin(t)*sqrt(1-(1+cos(t))/2/alpha_E^2)),t);
<a name="line_176"></a>
<a name="line_177"></a>c_elliptic_a[ 6] := unapply(simplify(act_E[ L](c_elliptic_a[5](t,u))),t,u);
<a name="line_178"></a>c_elliptic_a[ 7] := unapply(simplify(act_E[ M](c_elliptic_a[5](t,u))),t,u);
<a name="line_179"></a>c_elliptic_a[ 8] := unapply(simplify(act_E[LM](c_elliptic_a[5](t,u))),t,u);
<a name="line_180"></a>
<a name="line_181"></a>c_trig[ 6] := unapply(simplify(act_E[ L](c_trig[5](t))),t);
<a name="line_182"></a>c_trig[ 7] := unapply(simplify(act_E[ M](c_trig[5](t))),t);
<a name="line_183"></a>c_trig[ 8] := unapply(simplify(act_E[LM](c_trig[5](t))),t);
<a name="line_184"></a>
<a name="line_185"></a><span style="color:red">#@ elliptic_b_poly 
</span><a name="line_186"></a>elliptic_b_poly := tu -> tu[2]^2 - tu[1]^3 + 10*tu[1]^2 - tu[1];
<a name="line_187"></a>
<a name="line_188"></a><span style="color:red">#@ elliptic_b_proj 
</span><a name="line_189"></a>elliptic_b_proj := (x) -> [x[1]^2,x[1]*(x[4]^2-(5/2)*sqrt(2)*x[3]*x[4]-1)];
<a name="line_190"></a>
<a name="line_191"></a># The next function finds a Fourier series approximation to c[k]
<a name="line_192"></a># It seems that the Fourier coefficients are 1/Pi times rational
<a name="line_193"></a># combinations of EllipticK and EllipticE of 1/sqrt(3).  We have 
<a name="line_194"></a># not worked out the details of this.  
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ find_c_fourier 
</span><a name="line_197"></a>find_c_fourier := proc()
<a name="line_198"></a> global c_fourier;
<a name="line_199"></a> local a,k,p,c;
<a name="line_200"></a>
<a name="line_201"></a> a[0] := int(1/sqrt(10 - 2*cos(t)),t=0..Pi)/Pi;
<a name="line_202"></a>
<a name="line_203"></a> for k from 1 to 10 do
<a name="line_204"></a>  a[k] := int(cos(k*t)/sqrt(10 - 2*cos(t)),t=0..Pi)/Pi;
<a name="line_205"></a> od:
<a name="line_206"></a> 
<a name="line_207"></a> p := add(a[k] * cos(k*t),k = 0..10);
<a name="line_208"></a> 
<a name="line_209"></a> c_fourier[ 5] := unapply(combine([p * sin(t)/2,0,sqrt(2)*p,-sin(t/2)^2*p]),t);
<a name="line_210"></a>end:
<a name="line_211"></a>
<a name="line_212"></a><span style="color:red">#@ set_c_fourier 
</span><a name="line_213"></a>set_c_fourier := proc()
<a name="line_214"></a> global c_fourier;
<a name="line_215"></a> local B,C,p;
<a name="line_216"></a>
<a name="line_217"></a> B := [20/3, 44, 348, 20660/7, 1635748/63, 161901340/693, 19230235292/9009, 
<a name="line_218"></a>       177658107628/9009, 28136843691100/153153, 263857298489132/153153];
<a name="line_219"></a> C := [-8, -160/3, -6328/15, -75136/21, -9914776/315, -196266848/693, 
<a name="line_220"></a>       -116560420904/45045, -215368179200/9009, -34109227409288/153153, 
<a name="line_221"></a>       -6077419529883040/2909907];
<a name="line_222"></a>
<a name="line_223"></a> p := (2/3)*sqrt(3)*EllipticK((1/3)*sqrt(3))/Pi + 
<a name="line_224"></a>      add((B[k]*EllipticK(1/sqrt(3)) + C[k]*EllipticE(1/sqrt(3)))*sqrt(3)/Pi*cos(k*t),k=1..10);
<a name="line_225"></a>
<a name="line_226"></a> c_fourier[ 5] := unapply(combine([p * sin(t)/2,0,sqrt(2)*p,-sin(t/2)^2*p]),t);
<a name="line_227"></a>end:
<a name="line_228"></a>
<a name="line_229"></a><span style="color:red">#@ propagate_c_fourier 
</span><a name="line_230"></a>propagate_c_fourier := proc()
<a name="line_231"></a> global c_fourier,c_fourier0;
<a name="line_232"></a> local k;
<a name="line_233"></a> 
<a name="line_234"></a> c_fourier[ 6] := unapply(simplify(act_E[ L](c_fourier[5](t))),t);
<a name="line_235"></a> c_fourier[ 7] := unapply(simplify(act_E[ M](c_fourier[5](t))),t);
<a name="line_236"></a> c_fourier[ 8] := unapply(simplify(act_E[LM](c_fourier[5](t))),t);
<a name="line_237"></a>
<a name="line_238"></a> for k from 5 to 8 do 
<a name="line_239"></a>  c_fourier0[k] := unapply(evalf(c_fourier[k](t)),t);
<a name="line_240"></a> od:
<a name="line_241"></a>end:
<a name="line_242"></a>
<a name="line_243"></a>set_c_fourier();
<a name="line_244"></a>propagate_c_fourier();
<a name="line_245"></a>
<a name="line_246"></a># Stereographic projection away from various vertices
<a name="line_247"></a>
<a name="line_248"></a><span style="color:red">#@ v_stereo
</span><a name="line_249"></a>v_stereo[ 0] := (x) -> [x[1],x[2],x[4]] /~ (1 + x[3]);
<a name="line_250"></a>v_stereo[ 3] := (x) -> [x[1],x[3],x[4]] /~ (1 + x[2]);
<a name="line_251"></a>v_stereo[ 6] := (x) -> [(x[2]-x[1])/sqrt(2),x[3],x[4]] /~ (1+(x[1]+x[2])/sqrt(2));
<a name="line_252"></a>v_stereo[11] := (x) -> [x[1],x[2],x[3]*sqrt(1/3)+x[4]*sqrt(2/3)] /~ (1+x[3]*sqrt(2/3)-x[4]*sqrt(1/3));
<a name="line_253"></a>
<a name="line_254"></a># Stereographic projection centred at a point near the middle of F16
<a name="line_255"></a>
<a name="line_256"></a><span style="color:red">#@ F16_stereo
</span><a name="line_257"></a>proc()
<a name="line_258"></a> local a1,a2,a3,a4,x,xx;
<a name="line_259"></a> global F16_stereo;
<a name="line_260"></a>
<a name="line_261"></a> xx := [seq(x[i],i=1..4)];
<a name="line_262"></a> a1 := evalf([85/198, 623/990, (13/30)*sqrt(2), -104/495]):
<a name="line_263"></a> a2 := dg0(a1):
<a name="line_264"></a> a2 := simplify(a2 /~ sqrt(dp4(a2,a2))):
<a name="line_265"></a> a3 := simplify(subs(a_E=a_E0,tangent_u(a1))):
<a name="line_266"></a> a3 := simplify(expand(rationalize(a3 /~ sqrt(dp4(a3,a3))))):
<a name="line_267"></a> a4 := cross_product4(a1,a2,a3):
<a name="line_268"></a>
<a name="line_269"></a> F16_stereo := unapply([dp4(xx,a2),dp4(xx,a3),dp4(xx,a4)]/~(1+dp4(xx,a1)),x);
<a name="line_270"></a>end():
<a name="line_271"></a>
<a name="line_272"></a># Tangent fields that are nowhere zero on F16
<a name="line_273"></a>
<a name="line_274"></a># The following definition would work after loading square_diffeo.mpl:
<a name="line_275"></a># tangent_a := unapply(simplify(expand(cross_product4(xx,dg0(xx),[seq(diff(square_diffeo_E0(x)[2],x[i]),i=1..4)]))),x);
<a name="line_276"></a># However, we just record the result inline here, so that it works
<a name="line_277"></a># without loading square_diffeo.mpl.  Note that the enties in this
<a name="line_278"></a># field are homogeneous quartic polynomials.
<a name="line_279"></a>
<a name="line_280"></a><span style="color:red">#@ tangent_a 
</span><a name="line_281"></a>tangent_a := (x) -> [-x[3]^4+3*x[1]^2*sqrt(2)*x[3]*x[4]-3*x[2]^2*sqrt(2)*x[3]*x[4]-4*sqrt(2)*x[2]^3*x[4]-(3/2)*x[3]*x[1]^3*sqrt(2)+2*x[1]^3*sqrt(2)*x[4]-sqrt(2)*x[3]^3*x[4]-(3/2)*x[2]*x[4]^3*sqrt(3)+8*sqrt(2)*x[3]*x[4]^3+(3/2)*x[4]*sqrt(3)*x[2]^3+(3/4)*sqrt(2)*x[1]*x[3]^3-sqrt(2)*x[1]*x[2]^3+x[1]^3*x[2]*sqrt(2)-4*x[2]^2*x[1]^2+2*x[1]^2*x[3]^2+2*x[1]^2*x[4]^2-x[2]^2*x[3]^2-4*x[4]^2*x[2]^2+8*x[3]^2*x[4]^2+4*x[1]*x[2]^2*x[3]-4*x[1]^2*x[2]*x[3]+(3/2)*x[1]*x[2]^2*x[4]+16*x[1]*x[3]*x[4]^2-(3/4)*sqrt(2)*x[2]*x[1]^2*sqrt(3)*x[3]-(15/2)*x[2]*x[3]*x[4]^2*sqrt(2)*sqrt(3)+4*x[1]*x[2]*sqrt(2)*x[3]*x[4]+20*x[2]*x[3]*x[4]^2+3*x[1]*x[2]*x[3]^2+2*x[1]*x[2]*x[4]^2+6*x[1]*x[2]*x[3]*x[4]+4*x[1]^3*x[2]-(3/2)*x[1]^3*x[4]-2*x[1]*x[3]^3+4*x[3]*x[1]^3-4*x[2]^3*x[3]+2*x[2]*x[3]^3+2*x[1]*x[2]*x[3]^2*sqrt(2)-6*sqrt(2)*x[1]*x[3]*x[4]^2+12*x[2]*x[3]^2*x[4]*sqrt(2)+4*sqrt(2)*x[2]*x[1]^2*x[4]-2*sqrt(2)*x[1]*x[2]^2*x[4]-(39/4)*x[2]*x[3]^2*x[4]*sqrt(3)+(3/4)*sqrt(2)*x[2]^3*sqrt(3)*x[3]-(9/2)*x[2]*x[4]*sqrt(3)*x[1]^2-(3/2)*x[2]*x[3]^3*sqrt(2)*sqrt(3)-(3/2)*sqrt(2)*x[1]*x[3]*x[2]^2, -4*x[1]^4-x[3]^4-4*x[1]^2*x[3]*x[4]+2*x[2]^2*x[3]*x[4]-5*x[1]^2*sqrt(2)*x[3]*x[4]+x[2]^2*sqrt(2)*x[3]*x[4]+6*x[2]*x[3]*x[4]^2*sqrt(2)+(9/2)*x[4]*sqrt(3)*x[1]^3+(3/2)*x[1]*x[4]^3*sqrt(3)+(3/2)*sqrt(2)*x[2]^3*x[3]+2*x[3]^2*sqrt(2)*x[1]^2+x[1]^2*sqrt(2)*x[4]^2-x[2]^2*sqrt(2)*x[4]^2-(3/4)*x[2]*x[3]^3*sqrt(2)+2*sqrt(2)*x[2]^3*x[4]-3*x[3]*x[1]^3*sqrt(2)-4*x[1]^3*sqrt(2)*x[4]-sqrt(2)*x[3]^3*x[4]+8*sqrt(2)*x[3]*x[4]^3+(3/2)*sqrt(2)*x[1]*x[3]^3+7*x[1]^2*x[3]^2+2*x[2]^2*x[3]^2-2*x[4]^2*x[2]^2+8*x[3]^2*x[4]^2+4*x[1]*x[2]^2*x[3]-4*x[1]^2*x[2]*x[3]+3*x[1]*x[2]^2*x[4]-20*x[1]*x[3]*x[4]^2+(3/2)*x[1]^2*x[2]*x[4]+sqrt(2)*x[1]^2*x[2]^2-sqrt(2)*x[1]^4+8*x[1]*x[2]*sqrt(2)*x[3]*x[4]-(3/4)*sqrt(2)*x[1]*x[2]^2*sqrt(3)*x[3]+(21/2)*sqrt(2)*x[1]*x[3]*x[4]^2*sqrt(3)-16*x[2]*x[3]*x[4]^2-5*x[1]*x[2]*x[3]^2+2*x[1]*x[2]*x[4]^2+(3/2)*sqrt(2)*x[2]*x[3]*x[1]^2+12*x[1]*x[3]^2*x[4]*sqrt(2)-(9/4)*x[1]*x[3]^2*x[4]*sqrt(3)+(3/4)*x[1]^3*sqrt(2)*sqrt(3)*x[3]-(3/2)*x[1]*x[4]*sqrt(3)*x[2]^2-(3/2)*sqrt(2)*x[1]*x[3]^3*sqrt(3)+4*x[1]^3*x[2]-3*x[1]^3*x[4]-2*x[1]*x[3]^3+4*x[3]*x[1]^3-4*x[2]^3*x[3]+2*x[2]*x[3]^3-x[3]^3*x[4]-(3/2)*x[2]^3*x[4]+8*x[3]*x[4]^3-12*sqrt(2)*x[1]*x[3]*x[4]^2-2*sqrt(2)*x[2]*x[1]^2*x[4]+4*sqrt(2)*x[1]*x[2]^2*x[4]-3*sqrt(2)*x[1]*x[3]*x[2]^2, -4*x[1]^4+4*x[2]^4+3*x[1]^2*x[3]*x[4]+3*x[2]^2*x[3]*x[4]-2*x[1]*x[4]^3*sqrt(2)-2*x[2]*x[4]^3*sqrt(2)+(3/4)*x[3]^2*sqrt(2)*x[2]^2-4*x[1]^2*sqrt(2)*x[3]*x[4]-4*x[2]^2*sqrt(2)*x[3]*x[4]+2*x[2]*x[3]*x[4]^2*sqrt(2)-(3/4)*x[3]^2*sqrt(2)*x[1]^2+(3/2)*x[1]^2*sqrt(2)*x[4]^2-(3/2)*x[2]^2*sqrt(2)*x[4]^2-2*sqrt(2)*x[2]^3*x[4]-2*x[1]^3*sqrt(2)*x[4]+3*sqrt(2)*x[1]*x[2]^3+3*x[1]^3*x[2]*sqrt(2)+2*x[1]^2*x[3]^2-4*x[1]^2*x[4]^2-2*x[2]^2*x[3]^2+4*x[4]^2*x[2]^2+6*x[1]*x[2]^2*x[3]-10*x[1]^2*x[2]*x[3]-6*x[1]*x[3]*x[4]^2-2*x[1]^2*x[2]*x[4]+x[2]*x[3]^2*x[4]+3*x[1]*x[2]*x[3]^2*sqrt(2)*sqrt(3)+12*x[1]*x[2]*x[4]*sqrt(3)*x[3]+(3/2)*sqrt(2)*x[1]^4-(3/2)*sqrt(2)*x[2]^4+3*x[1]*x[2]*sqrt(2)*x[4]^2-16*x[1]*x[2]*sqrt(2)*x[3]*x[4]+2*x[2]*x[3]*x[4]^2-6*x[1]*x[2]*x[3]*x[4]-4*sqrt(2)*x[2]*x[3]*x[1]^2-x[1]*x[3]^2*x[4]*sqrt(2)+x[1]*x[3]^3-2*x[3]*x[1]^3-2*x[2]^3*x[3]+x[2]*x[3]^3-2*x[2]^3*x[4]-2*x[2]*x[4]^3-(3/2)*x[1]*x[2]*x[3]^2*sqrt(2)+3*x[2]*x[3]^2*x[4]*sqrt(2)-2*sqrt(2)*x[2]*x[1]^2*x[4]-2*sqrt(2)*x[1]*x[2]^2*x[4], (3/2)*x[1]^4+(3/2)*x[2]^4-12*x[1]^2*x[3]*x[4]+12*x[2]^2*x[3]*x[4]+4*x[3]^2*sqrt(2)*x[2]^2+(9/2)*x[1]^2*sqrt(2)*x[3]*x[4]-(9/2)*x[2]^2*sqrt(2)*x[3]*x[4]-6*x[2]*x[3]*x[4]^2*sqrt(2)+sqrt(2)*x[2]^3*x[3]+4*x[3]^2*sqrt(2)*x[1]^2-2*x[2]*x[3]^3*sqrt(2)+sqrt(2)*x[2]^3*x[4]-x[3]*x[1]^3*sqrt(2)+2*sqrt(2)*x[1]*x[3]^3-3*x[2]^2*x[1]^2-3*x[1]^2*x[3]^2-3*x[2]^2*x[3]^2+2*x[1]*x[2]^2*x[4]-2*x[1]^2*x[2]*x[4]-10*x[2]*x[3]^2*x[4]-2*x[1]*x[3]^2*x[4]+4*sqrt(2)*x[1]^2*x[2]^2-2*sqrt(2)*x[1]^4-2*sqrt(2)*x[2]^4+9*x[1]*x[2]*sqrt(2)*x[3]*x[4]-6*x[2]*x[3]*x[4]^2+6*x[1]*x[2]*x[3]^2-3*x[1]*x[2]*sqrt(2)*x[3]*x[4]*sqrt(3)+3*sqrt(2)*x[2]*x[3]*x[1]^2+3*x[1]^3*x[2]-2*x[1]^3*x[4]+2*x[2]^3*x[4]-3*x[1]*x[2]^3-8*x[1]*x[2]*x[3]^2*sqrt(2)-6*sqrt(2)*x[1]*x[3]*x[4]^2-2*x[2]*x[3]^2*x[4]*sqrt(2)-sqrt(2)*x[2]*x[1]^2*x[4]-3*sqrt(2)*x[1]*x[3]*x[2]^2]:
<a name="line_282"></a>
<a name="line_283"></a><span style="color:red">#@ unit_tangent_a 
</span><a name="line_284"></a>unit_tangent_a := proc(x)
<a name="line_285"></a> local u;
<a name="line_286"></a> u := tangent_a(x);
<a name="line_287"></a> u := evalf(u /~ nm4(u));
<a name="line_288"></a> return u;
<a name="line_289"></a>end:
<a name="line_290"></a>
<a name="line_291"></a><span style="color:red">#@ full_frame_a 
</span><a name="line_292"></a>full_frame_a := proc(x::[numeric,numeric,numeric,numeric])
<a name="line_293"></a> local n,r,u,v;
<a name="line_294"></a>
<a name="line_295"></a> n := evalf(dg0(x));
<a name="line_296"></a> n := n /~ nm4(n);
<a name="line_297"></a> u := unit_tangent_a(x);
<a name="line_298"></a> v := cross_product4(x,n,u);
<a name="line_299"></a> return [x,n,u,v];
<a name="line_300"></a>end:
<a name="line_301"></a>
<a name="line_302"></a><span style="color:red">#@ tangent_frame_a 
</span><a name="line_303"></a>tangent_frame_a := proc(x::[numeric,numeric,numeric,numeric])
<a name="line_304"></a> local f;
<a name="line_305"></a> f := full_frame_a(x);
<a name="line_306"></a> return [f[3],f[4]];
<a name="line_307"></a>end:
<a name="line_308"></a>
<a name="line_309"></a># This function projects a fixed vector u0 = [-1,18,-13,10] into
<a name="line_310"></a># the tangent plane to get a vector u.  With this choice of u0, 
<a name="line_311"></a># it works out that |u|/|u0| is always at least 0.7 or so, for
<a name="line_312"></a># all choices of x in F16.  With more obvious choices of u0 we
<a name="line_313"></a># would find that |u|/|u0| would be very small or zero for some
<a name="line_314"></a># choices of x.
<a name="line_315"></a>
<a name="line_316"></a><span style="color:red">#@ full_frame_b 
</span><a name="line_317"></a>full_frame_b := proc(x::[numeric,numeric,numeric,numeric])
<a name="line_318"></a> local n,r,u,v;
<a name="line_319"></a>
<a name="line_320"></a> n := evalf(dg0(x));
<a name="line_321"></a> n := n /~ nm4(n);
<a name="line_322"></a> u := [-1,18,-13,10];
<a name="line_323"></a> u := evalf(u -~ dp4(u,x) *~ x);
<a name="line_324"></a> u := evalf(u -~ dp4(u,n) *~ n);
<a name="line_325"></a> u := u /~ nm4(u);
<a name="line_326"></a> v := cross_product4(x,n,u);
<a name="line_327"></a> return [x,n,u,v];
<a name="line_328"></a>end:
<a name="line_329"></a>
<a name="line_330"></a><span style="color:red">#@ unit_tangent_b 
</span><a name="line_331"></a>unit_tangent_b := (x::[numeric,numeric,numeric,numeric]) -> full_frame_b(x)[3];
<a name="line_332"></a>
<a name="line_333"></a><span style="color:red">#@ tangent_frame_b 
</span><a name="line_334"></a>tangent_frame_b := proc(x::[numeric,numeric,numeric,numeric])
<a name="line_335"></a> local f;
<a name="line_336"></a> f := full_frame_b(x);
<a name="line_337"></a> return [f[3],f[4]];
<a name="line_338"></a>end:
<a name="line_339"></a>
<a name="line_340"></a>
<a name="line_341"></a>######################################################################
<a name="line_342"></a>
<a name="line_343"></a><span style="color:red">#@ cubic_chart0
</span><a name="line_344"></a>proc()
<a name="line_345"></a> local gg,aa,bb,nn,yy,t,tt,i,j,k;
<a name="line_346"></a> global cubic_chart0;
<a name="line_347"></a>
<a name="line_348"></a> tt := [seq(t[i],i=1..4)]:
<a name="line_349"></a> for i from 1 to 4 do
<a name="line_350"></a>  for j from 1 to 4 do 
<a name="line_351"></a>   for k from 1 to 4 do
<a name="line_352"></a>    gg[i,j,k] := diff(diff(diff(g0(xx),x[i]),x[j]),x[k])/6:
<a name="line_353"></a>   od:
<a name="line_354"></a>  od:
<a name="line_355"></a> od:
<a name="line_356"></a>
<a name="line_357"></a> aa := add(add(add(add(add(gg[i,j,k]*gg[k,l,m]*x[i]*t[j]*x[l]*x[m],m=1..4),l=1..4),k=1..4),j=1..4),i=1..4):
<a name="line_358"></a> bb := dp4(dg0(tt),xx):
<a name="line_359"></a> nn := square_norm_of_dg0(xx):
<a name="line_360"></a> yy := (1 - dp4(tt,tt)/2) *~ xx +~ tt +~ ((18 * aa - nn) * bb / nn^2 - g0(tt)/nn) *~ dg0(xx):
<a name="line_361"></a> cubic_chart0 := unapply(yy,x,t): 
<a name="line_362"></a>end():
<a name="line_363"></a>
<a name="line_364"></a>######################################################################
<a name="line_365"></a>
<a name="line_366"></a><span style="color:red">#@ annular_chart0
</span><a name="line_367"></a>
<a name="line_368"></a>for i from 0 to 2 do 
<a name="line_369"></a> annular_chart0[i] :=
<a name="line_370"></a>  unapply(subs(csgn(cos(s[1])^2-2) = -1,
<a name="line_371"></a>               simplify(subs(a_E=a_E0,annular_chart[i](s)))),s);
<a name="line_372"></a>od:
<a name="line_373"></a>
<a name="line_374"></a>annular_chart0[3] := unapply(subs({t=s[1],u=s[2]},
<a name="line_375"></a> [(44*cos(2*t)*u^3+cos(4*t)*u^3+115*u^3+60*cos(2*t)*u-3*cos(4*t)*u-153*u)/
<a name="line_376"></a>     (-3*cos(4*t)-153+60*cos(2*t)),
<a name="line_377"></a>  sin(t)-(1/2)*sin(t)*u^2,
<a name="line_378"></a>  (-u^2*sqrt(6)*cos(3*t)-7*u^2*sqrt(6)*cos(t)+2*sqrt(6)*cos(3*t)-18*sqrt(6)*cos(t))/
<a name="line_379"></a>     (12*cos(2*t)-60),
<a name="line_380"></a>  (-41*cos(t)*sqrt(3)*u^2+cos(3*t)*sqrt(3)*u^2+18*cos(t)*sqrt(3)-2*cos(3*t)*sqrt(3))/
<a name="line_381"></a>     (12*cos(2*t)-60)]),s);
<a name="line_382"></a>
<a name="line_383"></a>annular_chart0[4] := unapply(act_R4[L](annular_chart0[3](s)),s);
<a name="line_384"></a>
<a name="line_385"></a>annular_chart0[5] := unapply(subs({t=s[1],u=s[2]},[
<a name="line_386"></a>  (1/2)*sin(t)*sqrt(2)/sqrt(5-cos(t)) +
<a name="line_387"></a>   (1/16)*sqrt(2)*(cos(t)^3-21*cos(t)^2+79*cos(t)+53)*sin(t)*u^2/((5-cos(t))^(5/2)*(3-cos(t))),
<a name="line_388"></a>  (1/2)*sqrt(cos(t)^2-2*cos(t)+9)*u/(5-cos(t)),
<a name="line_389"></a>  2/sqrt(5-cos(t))-(1/4)*(cos(t)^3-5*cos(t)^2-17*cos(t)+37)*u^2/((5-cos(t))^(5/2)*(3-cos(t))),
<a name="line_390"></a>  -(1/2)*(1-cos(t))*sqrt(2)/sqrt(5-cos(t))+
<a name="line_391"></a>   (1/16)*sqrt(2)*(cos(t)^4-22*cos(t)^3+84*cos(t)^2+38*cos(t)+27)*u^2/((5-cos(t))^(5/2)*(3-cos(t)))
<a name="line_392"></a>  ]),s);
<a name="line_393"></a>
<a name="line_394"></a>annular_chart0[ 6] := unapply(simplify(act_E[ L](annular_chart0[5](s))),s);
<a name="line_395"></a>annular_chart0[ 7] := unapply(simplify(act_E[ M](annular_chart0[5](s))),s);
<a name="line_396"></a>annular_chart0[ 8] := unapply(simplify(act_E[LM](annular_chart0[5](s))),s);
<a name="line_397"></a>
<a name="line_398"></a>######################################################################
<a name="line_399"></a>
<a name="line_400"></a><span style="color:red">#@ is_geodesic 
</span><a name="line_401"></a>is_geodesic := proc(c,d)
<a name="line_402"></a> local t,c0,c1,c2,n0,err;
<a name="line_403"></a>
<a name="line_404"></a> c0 := multi_series(c(t),d+2,t);
<a name="line_405"></a> c1 := map(diff,c0,t);
<a name="line_406"></a> c2 := map(diff,c1,t);
<a name="line_407"></a> n0 := multi_series(dg0(c0),d+2,t);
<a name="line_408"></a> n0 := multi_series(n0 /~ nm4(n0),d+2,t);
<a name="line_409"></a> err := c0;
<a name="line_410"></a> err := multi_series(err - dp4(err,c0) *~ c0,d,t);
<a name="line_411"></a> err := multi_series(err - dp4(err,n0) *~ n0,d,t);
<a name="line_412"></a> return tidy(err);
<a name="line_413"></a>end:
<a name="line_414"></a>
<a name="line_415"></a><span style="color:red">#@ euclidean_spray 
</span><a name="line_416"></a>euclidean_spray := proc(x::RR1_4,d::posint := 4)
<a name="line_417"></a> local C,p,q,r,s,t,E;
<a name="line_418"></a>
<a name="line_419"></a> C := `new/E_chart`();
<a name="line_420"></a> C["centre_set_numeric",x0];
<a name="line_421"></a> C["set_degree_numeric",6];
<a name="line_422"></a> p := eval(C["p"]);
<a name="line_423"></a> E := metric_from_embedding(p(s),s[1],s[2])[1]:
<a name="line_424"></a> E := tidy(multi_series(E,d,s[1],s[2]));
<a name="line_425"></a> q := unapply(geodesic_spray_R2(E,s[1],s[2],d),s);
<a name="line_426"></a> r := multi_series(p(q(s)),d,s[1],s[2]);
<a name="line_427"></a> return unapply(r,s);
<a name="line_428"></a>end:
<a name="line_429"></a>
<a name="line_430"></a><span style="color:red">#@ tubular_F0 
</span><a name="line_431"></a>tubular_F0 := [u[1],u[2],u[3],u[4]] +~ u[5] *~ dg0([u[1],u[2],u[3],u[4]]);
<a name="line_432"></a>tubular_F0 := Vector([op(tubular_F0),g0([u[1],u[2],u[3],u[4]])]);
<a name="line_433"></a>
<a name="line_434"></a><span style="color:red">#@ tubular_F 
</span><a name="line_435"></a>tubular_F := unapply(tubular_F0,u);
<a name="line_436"></a>
<a name="line_437"></a><span style="color:red">#@ tubular_J0 
</span><a name="line_438"></a>tubular_J0 := map(expand,Matrix([seq(map(diff,tubular_F0,u[i]),i=1..5)]));
<a name="line_439"></a>
<a name="line_440"></a><span style="color:red">#@ tubular_J 
</span><a name="line_441"></a>tubular_J := unapply(tubular_J0,u);
<a name="line_442"></a>
<a name="line_443"></a><span style="color:red">#@ tubular_F_inv 
</span><a name="line_444"></a>tubular_F_inv := proc(x0::RR0_4)
<a name="line_445"></a> local i,u0,du,a0,da,x1,tol;
<a name="line_446"></a>
<a name="line_447"></a> tol := 10.^(-95);
<a name="line_448"></a> u0 := Vector(evalf([op(x0),0]));
<a name="line_449"></a> a0 := u0;
<a name="line_450"></a> du := evalf(u0 - tubular_F(a0));
<a name="line_451"></a> i := 0;
<a name="line_452"></a> while Norm(du,2) > tol do 
<a name="line_453"></a>  i := i+1;
<a name="line_454"></a>  da := LinearSolve(evalf(tubular_J(a0)),du);
<a name="line_455"></a>  a0 := a0 + da;
<a name="line_456"></a>  du := evalf(u0 - F(a0));
<a name="line_457"></a> od;
<a name="line_458"></a> return a0;
<a name="line_459"></a>end:
<a name="line_460"></a>
<a name="line_461"></a><span style="color:red">#@ tubular_retract 
</span><a name="line_462"></a>tubular_retract := proc(x0::RR0_4)
<a name="line_463"></a> local a0,x1;
<a name="line_464"></a> a0 := tubular_F_inv(x0);
<a name="line_465"></a> x1 := [a0[1],a0[2],a0[3],a0[4]];
<a name="line_466"></a> x1 := x1 /~ nm4(x1);
<a name="line_467"></a> return x1;
<a name="line_468"></a>end:
<a name="line_469"></a>
<a name="line_470"></a>######################################################################
<a name="line_471"></a>
<a name="line_472"></a><span style="color:red">#@ gauss_map0 
</span><a name="line_473"></a>gauss_map0 := unapply(
<a name="line_474"></a> [2*x[3]*sqrt(2)*x[4]*x[1]-2*sqrt(2)*x[2]^3+x[3]^2*sqrt(2)*x[2]-x[4]^2*sqrt(2)*x[2]-3*x[1]*x[3]^2+6*x[3]*x[4]*x[2]+sqrt(2)*x[2]+2*x[1],
<a name="line_475"></a>  2*sqrt(2)*x[1]*x[2]^2+3*sqrt(2)*x[1]*x[3]^2+sqrt(2)*x[1]*x[4]^2-2*sqrt(2)*x[2]*x[3]*x[4]-6*x[1]*x[3]*x[4]-3*x[2]*x[3]^2-sqrt(2)*x[1]+2*x[2],
<a name="line_476"></a> -4*x[3]*sqrt(2)*x[2]*x[1]-2*sqrt(2)*x[2]^2*x[4]-sqrt(2)*x[3]^2*x[4]-sqrt(2)*x[4]^3-3*x[3]^3+6*x[3]*x[4]^2+x[4]*sqrt(2)+2*x[3]] /~
<a name="line_477"></a> sqrt(6+6*sqrt(2)*x[3]^3*x[4]-8*x[2]^2+8*x[2]^4+4*x[4]^2-4*x[3]^2-x[3]^4+8*x[4]^2*x[2]^2-4*x[3]*sqrt(2)*x[4]-8*x[3]^2*x[4]^2+2*x[4]^4),x);
<a name="line_478"></a>
<a name="line_479"></a>######################################################################
<a name="line_480"></a>
<a name="line_481"></a><span style="color:red">#@ owl_proj 
</span><a name="line_482"></a>owl_proj := (x) -> [x[1],x[2],(x[3]-x[4])/sqrt(2)];
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/E_roothalf_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_r_rels := proc()
<a name="line_2"></a> local errs;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> errs := simplify({
<a name="line_7"></a>  subs(y[2] = y2r[1],ry[1]) - r[1],
<a name="line_8"></a>  subs(y[2] = y2r[2],ry[2]) - r[2],
<a name="line_9"></a>  subs(r[1] = ry[1],y2r[1]) - y[2],
<a name="line_10"></a>  subs(r[2] = ry[2],y2r[2]) - y[2]
<a name="line_11"></a> }) assuming r[1] > 0 and r[2] > 0;
<a name="line_12"></a>
<a name="line_13"></a> _ASSERT(errs = {0},"Relations involving r[1] and r[2]");
<a name="line_14"></a> 
<a name="line_15"></a> errs :=
<a name="line_16"></a>  expand(map(e -> subs({r[1]=rx[1],r[2]=rx[2],y[1]=yx0[1],y[2]=yx0[2]},
<a name="line_17"></a>          rhs(e)^2 - lhs(e)^2),root_rule));
<a name="line_18"></a>
<a name="line_19"></a> _ASSERT(errs = {0},"Relations for rewriting square roots in terms of r[1] and r[2]");
<a name="line_20"></a>
<a name="line_21"></a>end:
<a name="line_22"></a>
<a name="line_23"></a>add_check(check_r_rels):
<a name="line_24"></a>
<a name="line_25"></a>######################################################################
<a name="line_26"></a>
<a name="line_27"></a>check_t_proj := proc()
<a name="line_28"></a> printf("%a()\n",procname);
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(simplify(rho(t_lift(t)) - 1) = 0 and
<a name="line_31"></a>         simplify(g0(t_lift(t))) = 0,
<a name="line_32"></a>  "t_lift lands in EX(1/sqrt(2))"
<a name="line_33"></a> );
<a name="line_34"></a>
<a name="line_35"></a> _ASSERT(simplify(t_proj(t_lift(t)) -~ [t[1],t[2]]) = [0,0],
<a name="line_36"></a>         "t_proj o t_lift");
<a name="line_37"></a>
<a name="line_38"></a> _ASSERT(
<a name="line_39"></a>  simplify(t_proj(c_E0[0](t)) -~ [0,cos(2*t)^2]) = [0,0] and
<a name="line_40"></a>  simplify(t_proj(c_E0[1](t)) -~ [(1+sin(t)^2)*cos(t)^2,0]) = [0,0] and
<a name="line_41"></a>  simplify(t_proj(c_E0[3](t)) -~ [(1+sin(t)^2/3)*cos(t)^2,1]) = [0,0] and
<a name="line_42"></a>  simplify(t_proj(c_E0[5](t)) -~ [1,(1-cos(t))^2/4]) = [0,0],
<a name="line_43"></a>  "t_proj on boundary of F16"
<a name="line_44"></a> );
<a name="line_45"></a>end:
<a name="line_46"></a>
<a name="line_47"></a>add_check(check_t_proj):
<a name="line_48"></a>
<a name="line_49"></a>######################################################################
<a name="line_50"></a>
<a name="line_51"></a>check_oval := proc()
<a name="line_52"></a>
<a name="line_53"></a> printf("%a()\n",procname);
<a name="line_54"></a>
<a name="line_55"></a> _ASSERT(
<a name="line_56"></a>  expand(g0([x[1],0,x[3],x[4]]) - sqrt(2)*(x[3]-sqrt(2)*x[4])*oval_g(xx)) = 0,
<a name="line_57"></a>  "Factorisation of g(x) when x[2]=0"
<a name="line_58"></a> );
<a name="line_59"></a>
<a name="line_60"></a> _ASSERT(
<a name="line_61"></a>   factor(expand(oval_g(xx) - add(oval_m[i]*dp4(oval_e[i],xx)^2,i=1..4))) = 0,
<a name="line_62"></a>   "Diagonalisation of oval_g"
<a name="line_63"></a> );
<a name="line_64"></a>
<a name="line_65"></a> _ASSERT(
<a name="line_66"></a>  factor(expand(rho(xx) - add(dp4(oval_e[i],xx)^2,i=1..4))) = 0,
<a name="line_67"></a>  "The oval_e basis is orthonormal"
<a name="line_68"></a> );
<a name="line_69"></a>
<a name="line_70"></a> _ASSERT(
<a name="line_71"></a>  simplify(oval_g(c_E0[5](t))) = 0,
<a name="line_72"></a>  "oval_g(c[5](t)) = 0"
<a name="line_73"></a> );
<a name="line_74"></a>
<a name="line_75"></a> _ASSERT(
<a name="line_76"></a>  simplify(oval_g(c_E0[7](t))) = 0,
<a name="line_77"></a>  "oval_g(c[7](t)) = 0"
<a name="line_78"></a> );
<a name="line_79"></a>
<a name="line_80"></a>end:
<a name="line_81"></a>
<a name="line_82"></a>add_check(check_oval):
<a name="line_83"></a>
<a name="line_84"></a>######################################################################
<a name="line_85"></a>
<a name="line_86"></a>check_c_alt := proc()
<a name="line_87"></a> local err,i,k,l,m,c,T;
<a name="line_88"></a> 
<a name="line_89"></a> printf("%a()\n",procname);
<a name="line_90"></a>
<a name="line_91"></a> _ASSERT({seq(simplify(rho(c_alt[k](t))-1),k=5..8)} = {0},
<a name="line_92"></a>         "c_alt[k](t) lies in S^3");
<a name="line_93"></a>	 
<a name="line_94"></a> _ASSERT({seq(simplify(g0(c_alt[k](t))),k=5..8)} = {0},
<a name="line_95"></a>         "c_alt[k](t) lies in EX^*");
<a name="line_96"></a>
<a name="line_97"></a> err := NULL;
<a name="line_98"></a> for k from 5 to 8 do
<a name="line_99"></a>  for T in [L,M,N] do
<a name="line_100"></a>   l,m,c := op(act_c_data[T,k]);
<a name="line_101"></a>   err := err,simplify(act_R4[T](c_alt[k](t)) -~ c_alt[l](m*t+c));
<a name="line_102"></a>  od:
<a name="line_103"></a> od:
<a name="line_104"></a>
<a name="line_105"></a> _ASSERT({err} = {[0$4]},"group action on c_alt");
<a name="line_106"></a>
<a name="line_107"></a> err := NULL;
<a name="line_108"></a> for k from 5 to 8 do
<a name="line_109"></a>  for i from 0 to 13 do
<a name="line_110"></a>   if v_on_c[i,k] <> NULL then
<a name="line_111"></a>    err := err,simplify(c_alt[k](v_on_c[i,k]) -~ v_E0[i]);
<a name="line_112"></a>   fi:
<a name="line_113"></a>  od:
<a name="line_114"></a> od:
<a name="line_115"></a>
<a name="line_116"></a> _ASSERT({err} = {[0$4]},"vertices on c_alt");
<a name="line_117"></a> 
<a name="line_118"></a> _ASSERT(
<a name="line_119"></a>  simplify(oval_g(c_alt[5](t))) = 0,
<a name="line_120"></a>  "oval_g(c_alt[5](t)) = 0"
<a name="line_121"></a> );
<a name="line_122"></a>
<a name="line_123"></a> _ASSERT(
<a name="line_124"></a>  simplify(oval_g(c_alt[7](t))) = 0,
<a name="line_125"></a>  "oval_g(c_alt[7](t)) = 0"
<a name="line_126"></a> );
<a name="line_127"></a>
<a name="line_128"></a>end:
<a name="line_129"></a>
<a name="line_130"></a>add_check(check_c_alt):
<a name="line_131"></a>
<a name="line_132"></a>######################################################################
<a name="line_133"></a>
<a name="line_134"></a>check_elliptic_b := proc()
<a name="line_135"></a> global x0,r0,r1,a0,a1,a2,err;
<a name="line_136"></a>
<a name="line_137"></a> printf("%a()\n",procname);
<a name="line_138"></a>
<a name="line_139"></a> _ASSERT(
<a name="line_140"></a>  simplify(elliptic_b_poly(elliptic_b_proj(c_E0[5](t)))) = 0,
<a name="line_141"></a>  "elliptic_b relations 0"
<a name="line_142"></a> );
<a name="line_143"></a>
<a name="line_144"></a> x0 := [x[1],0,x[3],x[4]];
<a name="line_145"></a> r0 := rho(x0) - 1;
<a name="line_146"></a> r1 := oval_g(x0);
<a name="line_147"></a> a0 := -6*sqrt(2)*(x[3]+sqrt(2)*x[4])*x[4]^3;
<a name="line_148"></a> a1 := (1-x[3]^2-x[4]^2)*(x[3]^2-10*x[4]^2+9+x[3]*x[4]/sqrt(2));
<a name="line_149"></a> a2 := x[3]^2+2*x[4]^2+x[3]*x[4]/sqrt(2)-x[1]^2+9;
<a name="line_150"></a> err := expand(elliptic_b_poly(elliptic_b_proj(x0))
<a name="line_151"></a>               - a0*r0 - a1*r1 - a2 *r0*r1);
<a name="line_152"></a>
<a name="line_153"></a> _ASSERT(err = 0,"elliptic_b relations 1");
<a name="line_154"></a>end:
<a name="line_155"></a>
<a name="line_156"></a>add_check(check_elliptic_b):
<a name="line_157"></a>
<a name="line_158"></a>######################################################################
<a name="line_159"></a>
<a name="line_160"></a>check_polar_curves := proc()
<a name="line_161"></a> _ASSERT(
<a name="line_162"></a>  simplify(c_E0[0](t) -~ S3_polar([0,t,0])) = [0$4],
<a name="line_163"></a>  "polar expression for c_E0[0](t)"
<a name="line_164"></a> );
<a name="line_165"></a>
<a name="line_166"></a> _ASSERT(
<a name="line_167"></a>  simplify(c_E0[1](t) -~ S3_polar([Pi/2-t,Pi/4,0])) = [0$4],
<a name="line_168"></a>  "polar expression for c_E0[1](t)"
<a name="line_169"></a> );
<a name="line_170"></a>
<a name="line_171"></a> _ASSERT(
<a name="line_172"></a>  simplify(c_E0[3](t) -~ S3_polar([Pi/2-t,Pi/2,-arcsin(1/sqrt(3))])) = [0$4],
<a name="line_173"></a>  "polar expression for c_E0[3](t)"
<a name="line_174"></a> );
<a name="line_175"></a>end:
<a name="line_176"></a>
<a name="line_177"></a>add_check(check_polar_curves):
<a name="line_178"></a>
<a name="line_179"></a>######################################################################
<a name="line_180"></a>
<a name="line_181"></a>check_tangent_a := proc()
<a name="line_182"></a> printf("%a()\n",procname);
<a name="line_183"></a>
<a name="line_184"></a> _ASSERT(
<a name="line_185"></a>  NF_x0(dp4(xx,tangent_a(xx)))=0,
<a name="line_186"></a>  "tangent_a(x) perpendicular to x"
<a name="line_187"></a> );
<a name="line_188"></a>
<a name="line_189"></a> _ASSERT(
<a name="line_190"></a>  NF_x0(dp4(dg0(xx),tangent_a(xx)))=0,
<a name="line_191"></a>  "tangent_a(x) perpendicular to n(x)"
<a name="line_192"></a> );
<a name="line_193"></a>end:
<a name="line_194"></a>
<a name="line_195"></a>add_check(check_tangent_a):
<a name="line_196"></a>
<a name="line_197"></a>check_tangent_b := proc()
<a name="line_198"></a> local err0,err1,err2,x0,x1,n1,u1;
<a name="line_199"></a>
<a name="line_200"></a> printf("%a()\n",procname);
<a name="line_201"></a>
<a name="line_202"></a> err0 := 0;
<a name="line_203"></a> err1 := 0;
<a name="line_204"></a> err2 := 0;
<a name="line_205"></a> 
<a name="line_206"></a> for x0 in inner_quasirational_points do
<a name="line_207"></a>  x1 := evalf(x0);
<a name="line_208"></a>  n1 := dg0(x1);
<a name="line_209"></a>  n1 := evalf(n1/nm4(n1));
<a name="line_210"></a>  u1 := unit_tangent_b(x1);
<a name="line_211"></a>  err0 := max(err0,abs(dp4(u1,x1)));
<a name="line_212"></a>  err1 := max(err1,abs(dp4(u1,n1)));
<a name="line_213"></a>  err2 := max(err2,abs(dp4(u1,u1) - 1));
<a name="line_214"></a> od:
<a name="line_215"></a>
<a name="line_216"></a> _ASSERT(err0 < 10.^(-90),"tangent_b(x) perpendicular to x");
<a name="line_217"></a> _ASSERT(err1 < 10.^(-90),"tangent_b(x) perpendicular to n(x)");
<a name="line_218"></a> _ASSERT(err2 < 10.^(-90),"tangent_b(x) is a unit vector");
<a name="line_219"></a>end:
<a name="line_220"></a>
<a name="line_221"></a>add_check(check_tangent_b):
<a name="line_222"></a>
<a name="line_223"></a>######################################################################
<a name="line_224"></a>
<a name="line_225"></a>check_cubic_chart := proc()
<a name="line_226"></a> local u,uu,V,B,y,err;
<a name="line_227"></a>
<a name="line_228"></a> printf("%a()\n",procname);
<a name="line_229"></a>
<a name="line_230"></a> uu := [seq(u[i],i=1..4)];
<a name="line_231"></a> V := tdeg(op(xx),op(uu));
<a name="line_232"></a> B := Basis([rho(xx)-1,g0(xx),dp4(xx,uu),dp4(dg0(xx),uu)],V);
<a name="line_233"></a>
<a name="line_234"></a> y := cubic_chart0(xx,[seq(e*u[i],i=1..4)]);
<a name="line_235"></a>
<a name="line_236"></a> err := rho(y) - 1;
<a name="line_237"></a> err := convert(series(err,e=0,4),polynom,e);
<a name="line_238"></a> err := numer(factor(expand(err)));
<a name="line_239"></a> err := NormalForm(err,B,V);
<a name="line_240"></a>
<a name="line_241"></a> _ASSERT(err=0,"rho on cubic_chart0");
<a name="line_242"></a>
<a name="line_243"></a> err := g0(y);
<a name="line_244"></a> err := convert(series(err,e=0,4),polynom,e);
<a name="line_245"></a> err := numer(factor(expand(err)));
<a name="line_246"></a> err := NormalForm(err,B,V);
<a name="line_247"></a>
<a name="line_248"></a> _ASSERT(err=0,"g0 on cubic_chart0");
<a name="line_249"></a>
<a name="line_250"></a> err := y -~ xx -~ (e *~ uu);
<a name="line_251"></a> err := map(series,err,e=0,2);
<a name="line_252"></a> err := map(convert,err,polynom,e);
<a name="line_253"></a> err := map(NormalForm,err,B,V);
<a name="line_254"></a>
<a name="line_255"></a> _ASSERT(err = [0$4],"cubic_chart0 to first order");
<a name="line_256"></a>end:
<a name="line_257"></a>
<a name="line_258"></a>add_check(check_cubic_chart):
<a name="line_259"></a>
<a name="line_260"></a>######################################################################
<a name="line_261"></a>
<a name="line_262"></a>check_extra_annular_charts := proc()
<a name="line_263"></a> local A0,A1,A2;
<a name="line_264"></a>
<a name="line_265"></a> printf("%a()\n",procname);
<a name="line_266"></a>
<a name="line_267"></a> A0 := annular_chart0[3]([t,u]);
<a name="line_268"></a> A1 := map(diff,A0,t);
<a name="line_269"></a> A2 := map(diff,A0,u);
<a name="line_270"></a>
<a name="line_271"></a> _ASSERT(
<a name="line_272"></a>  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
<a name="line_273"></a>  "annular_chart[3] lands in S3"
<a name="line_274"></a> );
<a name="line_275"></a>
<a name="line_276"></a> _ASSERT(
<a name="line_277"></a>  convert(series(combine(simplify(g0(A0))),u=0,4),polynom,u) = 0,
<a name="line_278"></a>  "annular_chart[3] lands in EX(a)"
<a name="line_279"></a> );
<a name="line_280"></a>
<a name="line_281"></a> _ASSERT(
<a name="line_282"></a>  convert(series(combine(simplify(dp4(A1,A2))),u=0,3),polynom,u) = 0,
<a name="line_283"></a>  "annular_chart[3] is approximately conformal 1"
<a name="line_284"></a> );
<a name="line_285"></a>
<a name="line_286"></a> _ASSERT(
<a name="line_287"></a>  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,4),polynom,u) = 0,
<a name="line_288"></a>  "annular_chart[3] is approximately conformal 2"
<a name="line_289"></a> );
<a name="line_290"></a>
<a name="line_291"></a> A0 := annular_chart0[5]([t,u]);
<a name="line_292"></a> A1 := map(diff,A0,t);
<a name="line_293"></a> A2 := map(diff,A0,u);
<a name="line_294"></a>
<a name="line_295"></a> _ASSERT(
<a name="line_296"></a>  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
<a name="line_297"></a>  "annular_chart[5] lands in S3"
<a name="line_298"></a> );
<a name="line_299"></a>
<a name="line_300"></a> _ASSERT(
<a name="line_301"></a>  convert(series(combine(simplify(g0(A0))),u=0,4),polynom,u) = 0,
<a name="line_302"></a>  "annular_chart[5] lands in EX(a)"
<a name="line_303"></a> );
<a name="line_304"></a>
<a name="line_305"></a> _ASSERT(
<a name="line_306"></a>  convert(series(combine(simplify(dp4(A1,A2))),u=0,1),polynom,u) = 0,
<a name="line_307"></a>  "annular_chart[5] is approximately conformal 1"
<a name="line_308"></a> );
<a name="line_309"></a>
<a name="line_310"></a> _ASSERT(
<a name="line_311"></a>  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,2),polynom,u) = 0,
<a name="line_312"></a>  "annular_chart[5] is approximately conformal 2"
<a name="line_313"></a> );
<a name="line_314"></a>
<a name="line_315"></a>end:
<a name="line_316"></a>
<a name="line_317"></a>add_check(check_extra_annular_charts):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/E_to_S.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_E_to_S_map"></a><span style="color:red">#@ CLASS: E_to_S_map
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("E_to_S_map",
<a name="line_4"></a> "An instance of this class represents a pair of approximations to the canonical conformal maps $p,q\\colon EX^*\\to S^2$.",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","u"::table,"This is a table indexed by $\\{1,2,3\\}$.  Each entry is a rational function from the $z$-plane to $\\mathbb{R}$, which gives an invariant real valued function on $EX^*$.  The $k$'th component of our map $p\\colon EX^*\\to S^2$ will be the product of $u_k$ with a standard function, recorded in the global variable @s2p_core[k]@."],
<a name="line_7"></a>
<a name="line_8"></a> ["Field","samples_z_u"::table,"This is a table indexed by $\\{1,2,3\\}$.  The $k$'th entry is a list of pairs $(a,b)$, where we have learned by some other means that $u_k(a)$ should be equal to $b$.  We will try to adjust the coefficients of $u_k$ to make this true."],
<a name="line_9"></a>
<a name="line_10"></a> ["Field","p","Our approximation to $p$ will be stored in this field."],
<a name="line_11"></a>
<a name="line_12"></a> ["Constructor","",
<a name="line_13"></a>  proc(this)
<a name="line_14"></a>   this["u"] := table():
<a name="line_15"></a>   this["samples_z_u"] := table():
<a name="line_16"></a>   this["samples_z_u"][1] := [];
<a name="line_17"></a>   this["samples_z_u"][2] := [];
<a name="line_18"></a>   this["samples_z_u"][3] := [];
<a name="line_19"></a>  end
<a name="line_20"></a> ],
<a name="line_21"></a>
<a name="line_22"></a> ["Method","find_p","This sets the fields @u@, @samples_z_u@ and @p@ based on information stored in the atlas object which is suppied as a parameter to the method.",
<a name="line_23"></a>  proc(this,EH_atlas,d1::posint := 8)
<a name="line_24"></a>   local i,j,k,psi_inv0,phi_inv0,p1,ns,mf,mm,
<a name="line_25"></a>    samples_H,samples_E,samples_z,samples_S,samples_z_u,
<a name="line_26"></a>    f1,n1,m1,M1,M2,v,w;
<a name="line_27"></a>
<a name="line_28"></a>   psi_inv0 := eval(EH_atlas["H_to_P_map"]["psi_inv"]):
<a name="line_29"></a>   phi_inv0 := eval(EH_atlas["H_to_P_map"]["phi_inv"]):
<a name="line_30"></a>
<a name="line_31"></a>   samples_H := EH_atlas["H_samples"]:
<a name="line_32"></a>   samples_E := EH_atlas["H_samples_q"]:
<a name="line_33"></a>   samples_z := map(z_proj1,samples_E):
<a name="line_34"></a>   p1  := eval(EH_atlas["H_to_P_map"]["p1"]):
<a name="line_35"></a>   samples_S := map(C_to_S2,map(trim,map(phi_inv0,map(p1,map(psi_inv0,samples_H))),10.^(-80))):
<a name="line_36"></a>   ns := nops(samples_H):
<a name="line_37"></a>
<a name="line_38"></a>   this["u"] := table():
<a name="line_39"></a>   this["samples_z_u"] := table():
<a name="line_40"></a>
<a name="line_41"></a>   for k from 1 to 3 do 
<a name="line_42"></a>    mf[k] := unapply(evalf(s2p_core[k]),x);
<a name="line_43"></a>    samples_z_u[k] := NULL:
<a name="line_44"></a>    for i from 1 to ns do
<a name="line_45"></a>     mm := mf[k](samples_E[i]):
<a name="line_46"></a>     if abs(mm) > 10.^(-3) then
<a name="line_47"></a>      samples_z_u[k] :=
<a name="line_48"></a>       samples_z_u[k],[op(samples_z[i]),samples_S[i][k]/mm];
<a name="line_49"></a>     fi;
<a name="line_50"></a>    od:
<a name="line_51"></a>    samples_z_u[k] := [samples_z_u[k]]:
<a name="line_52"></a>    this["samples_z_u"][k] := samples_z_u[k];
<a name="line_53"></a>   od:
<a name="line_54"></a>
<a name="line_55"></a>   for k from 1 to 3 do 
<a name="line_56"></a>    f1 := (z) -> [seq(seq(z[1]^i*z[2]^j,j=0..d1-i),i=0..d1)]:
<a name="line_57"></a>    n1 := nops(f1([0,0]));
<a name="line_58"></a>    m1 := nops(samples_z_u[k]);
<a name="line_59"></a>    M1 := evalf(Matrix([seq(f1(samples_z_u[k][j]),j=1..m1)]));  
<a name="line_60"></a>    M2 := evalf(Matrix([seq(samples_z_u[k][j][3] *~ f1(samples_z_u[k][j]),j=1..m1)])); 
<a name="line_61"></a>    v,w := op(quot_approx(M1,M2)):
<a name="line_62"></a>    this["u"][k] := unapply(add(w[j]*f1(z)[j],j=1..n1)/add(v[j]*f1(z)[j],j=1..n1),z):
<a name="line_63"></a>   od:
<a name="line_64"></a>
<a name="line_65"></a>   this["set_p"];
<a name="line_66"></a>
<a name="line_67"></a>   NULL;
<a name="line_68"></a>  end
<a name="line_69"></a> ],
<a name="line_70"></a>
<a name="line_71"></a> ["Method","set_p","",
<a name="line_72"></a>  proc(this)
<a name="line_73"></a>   local k,mf;
<a name="line_74"></a>
<a name="line_75"></a>   for k from 1 to 3 do 
<a name="line_76"></a>    mf[k] := unapply(evalf(s2p_core[k]),x);
<a name="line_77"></a>   od;
<a name="line_78"></a>
<a name="line_79"></a>   this["p"] := unapply(evalf([seq(mf[k](x)*this["u"][k](z_proj0(x)),k=1..3)]),x):
<a name="line_80"></a>  end
<a name="line_81"></a> ],
<a name="line_82"></a>
<a name="line_83"></a> ["Method","radius_error","This returns $\\|p(x)\|^2-1$ a function of $z$",
<a name="line_84"></a>  proc(this)
<a name="line_85"></a>   local err;
<a name="line_86"></a>
<a name="line_87"></a>   err := add(this["u"][i](z)^2 * NF_z0(s2p_core[i]^2),i=1..3) - 1;
<a name="line_88"></a>   err := simplify(err);
<a name="line_89"></a>   return unapply(err,z);
<a name="line_90"></a>  end
<a name="line_91"></a> ],
<a name="line_92"></a>
<a name="line_93"></a> ["Method","conformal_error","Given a point $x0\\in EX^*$, this measures the failure of $p$ near $x0$ to be conformal.",
<a name="line_94"></a>  proc(this,x0::RR0_4)
<a name="line_95"></a>   local p,u,v,a,b,c,E,F,G;
<a name="line_96"></a>
<a name="line_97"></a>   p := eval(this["p"]);
<a name="line_98"></a>
<a name="line_99"></a>   u,v := op(tangent_frame_b(x0)):
<a name="line_100"></a>   a := p(x0):
<a name="line_101"></a>   b := subs(t=0,map(diff,p(x0 +~ t *~ u),t)):
<a name="line_102"></a>   c := subs(t=0,map(diff,p(x0 +~ t *~ v),t)):
<a name="line_103"></a>   E := dp3(b,b);
<a name="line_104"></a>   F := dp3(b,c);
<a name="line_105"></a>   G := dp3(c,c);
<a name="line_106"></a>
<a name="line_107"></a>   return (E-G)^2 + 4*F^2;
<a name="line_108"></a>  end
<a name="line_109"></a> ],
<a name="line_110"></a>
<a name="line_111"></a> ["Method","p_vertex_check","Check that $p$ has the right behaviour on $v_0$, $v_3$ and $v_6$.  The return value is a list of nine scalars which should all be zero.",
<a name="line_112"></a>  proc(this)
<a name="line_113"></a>   local p;
<a name="line_114"></a>   p := eval(this["p"]);
<a name="line_115"></a>
<a name="line_116"></a>   map(op,tidy(evalf([seq(p(v_E1[k]) -~ v_S2[k],k in [0,3,6])])));
<a name="line_117"></a>  end
<a name="line_118"></a> ],
<a name="line_119"></a>
<a name="line_120"></a> ["Method","p_chart_check","Check that $p$ gives a conformal map to $S^2$.  The argument @A@ can either be an instance of the class @E_chart@, or a point in $EX^*$.  In the latter case, we generate a new chart at the specified point, using the second argument @d_@ to specify the degree.  The return value is a list of three polynomials in $t_1$ and $t_2$, which will be zero if $p$ is exactly conformal. ",
<a name="line_121"></a>  proc(this,A,d_::integer)
<a name="line_122"></a>   local C,d,p,q,pq,pq1,pq2;
<a name="line_123"></a>
<a name="line_124"></a>   if type(A,E_chart) then
<a name="line_125"></a>    C := eval(A):
<a name="line_126"></a>   elif type(A,RR0_4) then
<a name="line_127"></a>    C := `new/E_chart`():
<a name="line_128"></a>    C["centre_set_numeric",A]:
<a name="line_129"></a>    C["set_degree_numeric",d_];
<a name="line_130"></a>   fi;
<a name="line_131"></a>   d := C["degree"];
<a name="line_132"></a>   p := eval(this["p"]);
<a name="line_133"></a>   q := eval(C["p"]);
<a name="line_134"></a>   pq := multi_series(p(q(t)),d+1,t[1],t[2]);
<a name="line_135"></a>   pq1 := map(diff,pq,t[1]);
<a name="line_136"></a>   pq2 := map(diff,pq,t[2]);
<a name="line_137"></a>   multi_series([dp3(pq,pq)-1,dp3(pq1,pq2),dp3(pq1,pq1)-dp3(pq2,pq2)],d,t[1],t[2]);
<a name="line_138"></a>  end
<a name="line_139"></a> ],
<a name="line_140"></a>
<a name="line_141"></a> ["Method","u_plot","Generates a plot of the function $u_k$",
<a name="line_142"></a>  proc(this,k::integer)
<a name="line_143"></a>   display(z_plot(this["u"][k](z)),
<a name="line_144"></a>           map(point,this["samples_z_u"][k],colour=black));
<a name="line_145"></a>  end
<a name="line_146"></a> ],
<a name="line_147"></a>
<a name="line_148"></a> ["Method","u_plots","Generates plots of the functions $u_1$, $u_2$ and $u_3$.",
<a name="line_149"></a>  proc(this)
<a name="line_150"></a>   display(Transpose(Vector([seq(this["u_plot",k],k=1..3)])));
<a name="line_151"></a>  end
<a name="line_152"></a> ],
<a name="line_153"></a>
<a name="line_154"></a> ["Method","p_plot","Generates a plot showing the image in $S^2$ of a grid in $F_{16}\\subset EX^*$.",
<a name="line_155"></a>  proc(this)
<a name="line_156"></a>   local i,j,N,v11,theta,T,U,p,u;
<a name="line_157"></a>
<a name="line_158"></a>   p := eval(this["p"]);
<a name="line_159"></a>   u := eval(this["u"]);
<a name="line_160"></a>   v11 := evalf(p(v_E0[11]));
<a name="line_161"></a>   theta := arctan(-v11[1]/v11[3]);
<a name="line_162"></a>
<a name="line_163"></a>   require_square_diffeo_E0_inverse():
<a name="line_164"></a>   T := square_diffeo_E0_inverse_table:
<a name="line_165"></a>   N := square_diffeo_E0_inverse_order:
<a name="line_166"></a>   for i from 0 to N do
<a name="line_167"></a>    for j from 0 to N do
<a name="line_168"></a>     U[i,j] := evalf(p(T[i/N,j/N]));
<a name="line_169"></a>    od:
<a name="line_170"></a>   od:
<a name="line_171"></a>
<a name="line_172"></a>   display(
<a name="line_173"></a>    seq(seq(polygon([U[i,j],U[i+1,j],U[i+1,j+1]],colour=white,style=patch),i=0..N-1),j=0..N-1),
<a name="line_174"></a>    seq(seq(polygon([U[i,j],U[i,j+1],U[i+1,j+1]],colour=white,style=patch),i=0..N-1),j=0..N-1),
<a name="line_175"></a>    spacecurve([ cos(t),sin(t),0],t=0..Pi/2    ,colour=c_colour[0]),
<a name="line_176"></a>    spacecurve([0,cos(t),-sin(t)],t=0..Pi/2    ,colour=c_colour[1]),
<a name="line_177"></a>    spacecurve([sin(t),0,-cos(t)],t=theta..Pi/2,colour=c_colour[3]),
<a name="line_178"></a>    spacecurve([sin(t),0,-cos(t)],t=0..theta   ,colour=c_colour[5]),
<a name="line_179"></a>    scaling=constrained,axes=none
<a name="line_180"></a>   );
<a name="line_181"></a>  end
<a name="line_182"></a> ],
<a name="line_183"></a>
<a name="line_184"></a> ["Method","radius_error_plot","",
<a name="line_185"></a>  proc(this)
<a name="line_186"></a>   z_plot(this["radius_error"](z));
<a name="line_187"></a>  end
<a name="line_188"></a> ],
<a name="line_189"></a>
<a name="line_190"></a> ["Method","conformal_error_plot","",
<a name="line_191"></a>  proc(this)
<a name="line_192"></a>   local N,TX,TZ,TF,TV,TW,i,j;
<a name="line_193"></a>
<a name="line_194"></a>   require_square_diffeo_E0_inverse();
<a name="line_195"></a>   N := square_diffeo_E0_inverse_order;
<a name="line_196"></a>   TX := square_diffeo_E0_inverse_table;
<a name="line_197"></a>   TF := table();
<a name="line_198"></a>   TV := table();
<a name="line_199"></a>   TW := table();
<a name="line_200"></a>   for i from 0 to N do 
<a name="line_201"></a>    for j from 0 to N do
<a name="line_202"></a>     TZ[i,j] := evalf(z_proj0(TX[i/N,j/N]));
<a name="line_203"></a>     TF[i,j] := this["conformal_error",TX[i/N,j/N]];
<a name="line_204"></a>     TV[i,j] := [op(TZ[i,j]),TF[i,j]];
<a name="line_205"></a>     TW[i,j] := [op(TZ[i,j]),0];
<a name="line_206"></a>    od;
<a name="line_207"></a>   od;
<a name="line_208"></a>
<a name="line_209"></a>   display(
<a name="line_210"></a>    display( 
<a name="line_211"></a>     seq(seq(polygon([TV[i,j],TV[i+1,j],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_212"></a>     seq(seq(polygon([TV[i,j],TV[i,j+1],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_213"></a>     style=patchnogrid
<a name="line_214"></a>    ),
<a name="line_215"></a>    display(
<a name="line_216"></a>     seq(seq(polygon([TW[i,j],TW[i+1,j],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_217"></a>     seq(seq(polygon([TW[i,j],TW[i,j+1],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_218"></a>     colour=grey,style=wireframe
<a name="line_219"></a>    )
<a name="line_220"></a>   );
<a name="line_221"></a>  end
<a name="line_222"></a> ]
<a name="line_223"></a>);  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/KR_subfields.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>`Class/Declare`(
<a name="line_2"></a> "KR_subfield",
<a name="line_3"></a> "An instance of this class represents a subfield of the field $KR$ of functions on $EX^*$ generated by the functions $x_i$ and $r_i$",
<a name="line_4"></a>
<a name="line_5"></a> ["Field","stabiliser"::list,"The list of elements of the group $G_{64}$ that act as the identity on this subfield"],
<a name="line_6"></a> ["Field","generating_sets"::list,"A list of generating sets for the subfield"],
<a name="line_7"></a> ["Field","conversion_rules"::table,"In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset."],
<a name="line_8"></a>
<a name="line_9"></a> ["Method","check_stabiliser","",
<a name="line_10"></a>  proc(this)
<a name="line_11"></a>   local A,B,F,a,T,err,H;
<a name="line_12"></a>
<a name="line_13"></a>   A := {op(map(op,this["generating_sets"]))};
<a name="line_14"></a>   F := table():
<a name="line_15"></a>
<a name="line_16"></a>   for a in A do
<a name="line_17"></a>    for T in G64 do
<a name="line_18"></a>     err := simplify(act_AT[T](a) - a);
<a name="line_19"></a>     F[a,T] := evalb(err = 0);
<a name="line_20"></a>    od;
<a name="line_21"></a>   od;
<a name="line_22"></a>
<a name="line_23"></a>   for a in A do
<a name="line_24"></a>    for T in this["stabiliser"] do 
<a name="line_25"></a>     if not(F[a,T]) then
<a name="line_26"></a>      printf("%A is not fixed by %A\n",a,T);
<a name="line_27"></a>      return false;
<a name="line_28"></a>     fi;
<a name="line_29"></a>    od;
<a name="line_30"></a>   od;
<a name="line_31"></a>
<a name="line_32"></a>   for B in this["generating_sets"] do
<a name="line_33"></a>    H := sort(select(T -> (map(a -> F[a,T],{op(B)}) = {true}),G64));
<a name="line_34"></a>    if H <> this["stabiliser"] then
<a name="line_35"></a>     printf("stabiliser(%A) = %A\n",B,H);
<a name="line_36"></a>     return false;
<a name="line_37"></a>    fi;
<a name="line_38"></a>   od:
<a name="line_39"></a>
<a name="line_40"></a>   return true;
<a name="line_41"></a>  end
<a name="line_42"></a> ],
<a name="line_43"></a>
<a name="line_44"></a> ["Method","check_conversion","",
<a name="line_45"></a>  proc(this)
<a name="line_46"></a>   local i,j,n,A,B,C,R,E,e,err;
<a name="line_47"></a>
<a name="line_48"></a>   A := this["generating_sets"];
<a name="line_49"></a>   n := nops(A);
<a name="line_50"></a>   R := eval(this["conversion_rules"]);
<a name="line_51"></a>   for i from 1 to n do
<a name="line_52"></a>    for j from 1 to n do
<a name="line_53"></a>     if i <> j then
<a name="line_54"></a>      B := A[i]; 
<a name="line_55"></a>      C := A[j];
<a name="line_56"></a>      E := R[i,j];
<a name="line_57"></a>      if not(type(E,list(equation))) then
<a name="line_58"></a>       printf("rule (%d,%d) is not a list of equations \n",i,j);
<a name="line_59"></a>       return false;
<a name="line_60"></a>      fi;
<a name="line_61"></a>      if {op(map(lhs,E))} <> {op(B)} then
<a name="line_62"></a>       printf("rule (%d,%d) is not a list of equations for generating set %d\n",i,j,i);
<a name="line_63"></a>       return false;
<a name="line_64"></a>      fi;
<a name="line_65"></a>      if indets({op(map(rhs,E))}) minus {op(C)} <> {} then
<a name="line_66"></a>       printf("rule (%d,%d) does not express generating set %d in terms of generating set %d\n",i,j,i,j);
<a name="line_67"></a>       return false;
<a name="line_68"></a>      fi;
<a name="line_69"></a>
<a name="line_70"></a>      for e in E do 
<a name="line_71"></a>       if not(galois_check_zero(lhs(e) - rhs(e))) then
<a name="line_72"></a>        printf("in rule (%d,%d), equation %A is incorrect\n",i,j,e);
<a name="line_73"></a>        return false;
<a name="line_74"></a>       fi;
<a name="line_75"></a>      od;
<a name="line_76"></a>     fi;
<a name="line_77"></a>    od;
<a name="line_78"></a>   od;
<a name="line_79"></a>
<a name="line_80"></a>   return true;
<a name="line_81"></a>  end
<a name="line_82"></a> ],
<a name="line_83"></a>
<a name="line_84"></a> ["Method","check","",
<a name="line_85"></a>  proc(this)
<a name="line_86"></a>   this["check_stabiliser"] and this["check_conversion"];
<a name="line_87"></a>  end
<a name="line_88"></a> ]
<a name="line_89"></a>):
<a name="line_90"></a>
<a name="line_91"></a>KR_subfields := table():
<a name="line_92"></a>
<a name="line_93"></a>######################################################################
<a name="line_94"></a>
<a name="line_95"></a>KR_subfields[ 1] := `new/KR_subfield`():
<a name="line_96"></a>KR_subfields[ 1]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A1,A2});
<a name="line_97"></a>KR_subfields[ 1]["generating_sets"] := [[z[1],y[2]],[s[7],s[8]],[s[5],s[6],s[7],s[8]]];
<a name="line_98"></a>CR := table():
<a name="line_99"></a>CR[1,2] := [z[1] = zs[1],y[2] = ys[2]];
<a name="line_100"></a>CR[1,3] := [z[1] = zs[1],y[2] = ys[2]];
<a name="line_101"></a>CR[2,1] := subs(y[1] = sqrt(z[1]),[s[7] = sx[7],s[8] = sx[8]]);
<a name="line_102"></a>CR[2,3] := [s[7] = s[7], s[8] = s[8]];
<a name="line_103"></a>CR[3,1] := subs(y[1] = sqrt(z[1]),[s[5] = sx[5], s[6] = sx[6], s[7] = sx[7],s[8] = sx[8]]);
<a name="line_104"></a>CR[3,2] := [op(solve(s_rels[2],{s[5]})),op(solve(s_rels[3],{s[6]})),s[7] = s[7],s[8] = s[8]];
<a name="line_105"></a>KR_subfields[1]["conversion_rules"] := eval(CR):
<a name="line_106"></a>
<a name="line_107"></a>######################################################################
<a name="line_108"></a>
<a name="line_109"></a>KR_subfields[ 2] := `new/KR_subfield`():
<a name="line_110"></a>KR_subfields[ 2]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A1});
<a name="line_111"></a>KR_subfields[ 2]["generating_sets"] := [[z[1],y[2],r[2]],[s[2],s[7]],[s[2],s[8]],[s[2],s[5],s[6],s[7],s[8]]];
<a name="line_112"></a>
<a name="line_113"></a>CR := table():
<a name="line_114"></a>CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[2] = rs[2]];
<a name="line_115"></a>CR[1,2] := factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),subs(solve(s_rels[2],{s[8]}),CR[1,4])));
<a name="line_116"></a>CR[1,3] := factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),subs(solve(s_rels[2],{s[7]}),CR[1,4])));
<a name="line_117"></a>CR[2,1] := subs(y[1] = sqrt(z[1]),[s[2] = sx[2],s[7] = sx[7]]);
<a name="line_118"></a>CR[2,3] := [s[2] = s[2],s[7] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[7])))];
<a name="line_119"></a>CR[2,4] := [s[2] = s[2],s[7] = s[7]];
<a name="line_120"></a>CR[3,1] := subs(y[1] = sqrt(z[1]),[s[2] = sx[2],s[8] = sx[8]]);
<a name="line_121"></a>CR[3,2] := [s[2] = s[2],s[8] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[8])))];
<a name="line_122"></a>CR[3,4] := [s[2] = s[2],s[8] = s[8]];
<a name="line_123"></a>CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [2,5,6,7,8])]);
<a name="line_124"></a>CR[4,2] := [s[2] = s[2], s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2), s[7] = s[7],
<a name="line_125"></a>            s[8] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[8])))];
<a name="line_126"></a>CR[4,3] := [s[2] = s[2], s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2), s[8] = s[8],
<a name="line_127"></a>            s[7] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[7])))];
<a name="line_128"></a>KR_subfields[2]["conversion_rules"] := eval(CR):
<a name="line_129"></a>
<a name="line_130"></a>
<a name="line_131"></a>######################################################################
<a name="line_132"></a>
<a name="line_133"></a>KR_subfields[ 3] := `new/KR_subfield`():
<a name="line_134"></a>KR_subfields[ 3]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A2});
<a name="line_135"></a>KR_subfields[ 3]["generating_sets"] := [[z[1],y[2],r[1]],[s[1],s[7]],[s[1],s[8]],[s[1],s[5],s[6],s[7],s[8]]];
<a name="line_136"></a>
<a name="line_137"></a>CR := table():
<a name="line_138"></a>CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[1] = rs[1]];
<a name="line_139"></a>CR[1,2] := factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),subs(solve(s_rels[2],{s[8]}),CR[1,4])));
<a name="line_140"></a>CR[1,3] := factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),subs(solve(s_rels[2],{s[7]}),CR[1,4])));
<a name="line_141"></a>CR[2,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[7] = sx[7]]);
<a name="line_142"></a>CR[2,3] := [s[1] = s[1],s[7] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[7])))];
<a name="line_143"></a>CR[2,4] := [s[1] = s[1],s[7] = s[7]];
<a name="line_144"></a>CR[3,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[8] = sx[8]]);
<a name="line_145"></a>CR[3,2] := [s[1] = s[1],s[8] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[8])))];
<a name="line_146"></a>CR[3,4] := [s[1] = s[1],s[8] = s[8]];
<a name="line_147"></a>CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [1,5,6,7,8])]);
<a name="line_148"></a>CR[4,2] := [s[1] = s[1], s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2), s[7] = s[7],
<a name="line_149"></a>            s[8] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[8])))];
<a name="line_150"></a>CR[4,3] := [s[1] = s[1], s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2), s[8] = s[8],
<a name="line_151"></a>            s[7] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[7])))];
<a name="line_152"></a>KR_subfields[ 3]["conversion_rules"] := eval(CR):
<a name="line_153"></a>
<a name="line_154"></a>######################################################################
<a name="line_155"></a>
<a name="line_156"></a>KR_subfields[ 4] := `new/KR_subfield`():
<a name="line_157"></a>KR_subfields[ 4]["stabiliser"] := G64_subgroup_generated_by({LL,MA1,N,A2});
<a name="line_158"></a>KR_subfields[ 4]["generating_sets"] := [[s[3],s[5]],[s[3],s[6]],[s[3],s[5],s[6],s[7],s[8]]];
<a name="line_159"></a>CR := table():
<a name="line_160"></a>CR[1,2] := [s[3] = s[3],s[5] = 1/s[6]];
<a name="line_161"></a>CR[1,3] := [s[3] = s[3],s[5] = s[5]];
<a name="line_162"></a>CR[2,1] := [s[3] = s[3],s[6] = 1/s[5]];
<a name="line_163"></a>CR[2,3] := [s[3] = s[3],s[6] = s[6]];
<a name="line_164"></a>CR[3,1] := [s[3] = s[3],s[5] = s[5],s[6] = 1/s[5],s[7] = s[3]/2 + 1/s[3]/2,
<a name="line_165"></a>            s[8] = -(2*(s[3]^2*s[5]+s[3]^2-s[3]*s[5]+s[3]+s[5]+1))/(s[3]^2*s[5]-s[3]^2-4*s[3]*s[5]-4*s[3]+s[5]-1)];
<a name="line_166"></a>CR[3,2] := [s[3] = s[3],s[5] = 1/s[6],s[6] = s[6],s[7] = s[3]/2 + 1/s[3]/2,
<a name="line_167"></a>            s[8] =  (2*(s[3]^2*s[6]+s[3]^2+s[3]*s[6]-s[3]+s[6]+1))/(s[3]^2*s[6]-s[3]^2+4*s[3]*s[6]+4*s[3]+s[6]-1)];
<a name="line_168"></a>KR_subfields[ 4]["conversion_rules"] := eval(CR):
<a name="line_169"></a>
<a name="line_170"></a>######################################################################
<a name="line_171"></a>
<a name="line_172"></a>KR_subfields[ 5] := `new/KR_subfield`():
<a name="line_173"></a>KR_subfields[ 5]["stabiliser"] := G64_subgroup_generated_by({LL,MA2,N,A1});
<a name="line_174"></a>KR_subfields[ 5]["generating_sets"] := [[s[4],s[5]],[s[4],s[6]],[s[4],s[5],s[6],s[7],s[8]]];
<a name="line_175"></a>CR := table():
<a name="line_176"></a>CR[1,2] := [s[4] = s[4],s[5] = 1/s[6]];
<a name="line_177"></a>CR[1,3] := [s[4] = s[4],s[5] = s[5]];
<a name="line_178"></a>CR[2,1] := [s[4] = s[4],s[6] = 1/s[5]];
<a name="line_179"></a>CR[2,3] := [s[4] = s[4],s[6] = s[6]];
<a name="line_180"></a>CR[3,1] := [s[4] = s[4],s[5] = s[5],s[6] = 1/s[5],s[8] = s[4]/2 + 1/s[4]/2,
<a name="line_181"></a>            s[7] =  (2*(s[4]^2*s[5]+s[4]^2+s[4]*s[5]-s[4]+s[5]+1))/(s[4]^2*s[5]-s[4]^2+4*s[4]*s[5]+4*s[4]+s[5]-1)];
<a name="line_182"></a>CR[3,2] := [s[4] = s[4],s[5] = 1/s[6],s[6] = s[6],s[8] = s[4]/2 + 1/s[4]/2,
<a name="line_183"></a>            s[7] = -(2*(s[4]^2*s[6]+s[4]^2-s[4]*s[6]+s[4]+s[6]+1))/(s[4]^2*s[6]-s[4]^2-4*s[4]*s[6]-4*s[4]+s[6]-1)];
<a name="line_184"></a>KR_subfields[ 5]["conversion_rules"] := eval(CR):
<a name="line_185"></a>KR_subfields[ 5]["check_stabiliser"];
<a name="line_186"></a>KR_subfields[ 5]["check_conversion"];
<a name="line_187"></a>
<a name="line_188"></a>######################################################################
<a name="line_189"></a>
<a name="line_190"></a>KR_subfields[ 6] := `new/KR_subfield`():
<a name="line_191"></a>KR_subfields[ 6]["stabiliser"] := G64_subgroup_generated_by({LL,N,A2});
<a name="line_192"></a>KR_subfields[ 6]["generating_sets"] := [[y[1],r[1]],[y[1],y[2],r[1]],[s[1],s[3]],[s[1],s[3],s[5],s[6],s[7],s[8]]];
<a name="line_193"></a>
<a name="line_194"></a>CR := table():
<a name="line_195"></a>CR[1,2] := [y[1] = y[1],r[1] = r[1]];
<a name="line_196"></a>CR[1,3] := [y[1] = ys[1],r[1] = rs[1]];
<a name="line_197"></a>CR[1,4] := [y[1] = ys[1],r[1] = rs[1]];
<a name="line_198"></a>CR[2,1] := [y[1] = y[1],y[2] = y2r[1],r[1] = r[1]];
<a name="line_199"></a>CR[2,3] := [y[1] = ys[1],y[2] = (sqrt(2) - (s[1]+1)^2/(s[1]-1)^2/sqrt(2)),r[1] = rs[1]];
<a name="line_200"></a>CR[2,4] := [y[1] = ys[1],y[2] = ys[2],r[1] = rs[1]];
<a name="line_201"></a>CR[3,1] := [s[1] = sx[1],s[3] = sx[3]];
<a name="line_202"></a>CR[3,2] := [s[1] = sx[1],s[3] = sx[3]];
<a name="line_203"></a>CR[3,4] := [s[1] = s[1],s[3] = s[3]];
<a name="line_204"></a>CR[4,1] := subs(y[2] = y2r[1],[seq(s[i] = sx[i],i in [1,3,5,6,7,8])]);
<a name="line_205"></a>CR[4,2] := [seq(s[i] = sx[i],i in [1,3,5,6,7,8])];
<a name="line_206"></a>CR[4,3] := [s[1] = s[1], s[3] = s[3],
<a name="line_207"></a>            s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2),
<a name="line_208"></a>            s[7] = s[3]/2 + 1/s[3]/2, 
<a name="line_209"></a>            s[8] = -(2*(s[1]^2*s[3]^2-s[1]^2*s[3]-2*s[1]*s[3]^2+s[1]^2+6*s[1]*s[3]+s[3]^2-2*s[1]-s[3]+1))/
<a name="line_210"></a>                     (s[1]^2*s[3]^2-4*s[1]^2*s[3]-6*s[1]*s[3]^2+s[1]^2+8*s[1]*s[3]+s[3]^2-6*s[1]-4*s[3]+1)
<a name="line_211"></a>           ];
<a name="line_212"></a>KR_subfields[ 6]["conversion_rules"] := eval(CR):
<a name="line_213"></a>
<a name="line_214"></a>######################################################################
<a name="line_215"></a>
<a name="line_216"></a>KR_subfields[ 7] := `new/KR_subfield`():
<a name="line_217"></a>KR_subfields[ 7]["stabiliser"] := G64_subgroup_generated_by({LL,N,A1});
<a name="line_218"></a>KR_subfields[ 7]["generating_sets"] := [[y[1],r[2]],[y[1],y[2],r[2]],[s[2],s[4]],[s[2],s[4],s[5],s[6],s[7],s[8]]];
<a name="line_219"></a>
<a name="line_220"></a>CR := table():
<a name="line_221"></a>CR[1,2] := [y[1] = y[1],r[2] = r[2]];
<a name="line_222"></a>CR[1,3] := [y[1] = act_AT[L](ys[1]),r[2] = rs[2]];
<a name="line_223"></a>CR[1,4] := [y[1] = act_AT[L](ys[1]),r[2] = rs[2]];
<a name="line_224"></a>CR[2,1] := [y[1] = y[1],y[2] = y2r[2],r[2] = r[2]];
<a name="line_225"></a>CR[2,3] := [y[1] = act_AT[L](ys[1]),y[2] = -(sqrt(2) - (s[2]+1)^2/(s[2]-1)^2/sqrt(2)),r[2] = rs[2]];
<a name="line_226"></a>CR[2,4] := [y[1] = act_AT[L](ys[1]),y[2] = ys[2],r[2] = rs[2]];
<a name="line_227"></a>CR[3,1] := [s[2] = sx[2],s[4] = sx[4]];
<a name="line_228"></a>CR[3,2] := [s[2] = sx[2],s[4] = sx[4]];
<a name="line_229"></a>CR[3,4] := [s[2] =  s[2],s[4] =  s[4]];
<a name="line_230"></a>CR[4,1] := subs(y[2] = y2r[2],[seq(s[i] = sx[i],i in [2,4,5,6,7,8])]);
<a name="line_231"></a>CR[4,2] := [seq(s[i] = sx[i],i in [2,4,5,6,7,8])];
<a name="line_232"></a>CR[4,3] := [s[2] = s[2], s[4] = s[4],
<a name="line_233"></a>            s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2),
<a name="line_234"></a>            s[8] = s[4]/2 + 1/s[4]/2, 
<a name="line_235"></a>            s[7] = -(2*(s[2]^2*s[4]^2-s[2]^2*s[4]-2*s[2]*s[4]^2+s[2]^2+6*s[2]*s[4]+s[4]^2-2*s[2]-s[4]+1))/
<a name="line_236"></a>                     (s[2]^2*s[4]^2-4*s[2]^2*s[4]-6*s[2]*s[4]^2+s[2]^2+8*s[2]*s[4]+s[4]^2-6*s[2]-4*s[4]+1)
<a name="line_237"></a>           ];
<a name="line_238"></a>KR_subfields[ 7]["conversion_rules"] := eval(CR):
<a name="line_239"></a>
<a name="line_240"></a>######################################################################
<a name="line_241"></a>
<a name="line_242"></a>KR_subfields[ 8] := `new/KR_subfield`():
<a name="line_243"></a>KR_subfields[ 8]["stabiliser"] := G64_subgroup_generated_by({N,A2});
<a name="line_244"></a>KR_subfields[ 8]["generating_sets"] := [[y[1],x[1],r[1]],[y[1],y[2],x[1],r[1]],[t[1],t[3]],[t[1],t[3],s[1],s[3],s[5],s[6],s[7],s[8]]];
<a name="line_245"></a>
<a name="line_246"></a>CR := table():
<a name="line_247"></a>CR[1,2] := [y[1] = y[1],x[1] = x[1],r[1] = r[1]];
<a name="line_248"></a>CR[1,3] := [y[1] = yt[1],x[1] = xt[1],r[1] = rt[1]];
<a name="line_249"></a>CR[1,4] := [y[1] = yt[1],x[1] = xt[1],r[1] = rt[1]];
<a name="line_250"></a>CR[2,1] := [y[1] = y[1],y[2] = y2r[1],x[1] = x[1],r[1] = r[1]];
<a name="line_251"></a>CR[2,3] := [y[1] = yt[1],y[2] = (t[1]^2*t[3]^2-6*t[1]*t[3]+1)/(t[1]*t[3]-1)^2/sqrt(2),x[1] = xt[1],r[1] = rt[1]];
<a name="line_252"></a>CR[2,4] := [y[1] = yt[1],y[2] = (t[1]^2*t[3]^2-6*t[1]*t[3]+1)/(t[1]*t[3]-1)^2/sqrt(2),x[1] = xt[1],r[1] = rt[1]];
<a name="line_253"></a>CR[3,1] := [t[1] = tx[1],t[3] = tx[3]];
<a name="line_254"></a>CR[3,2] := [t[1] = tx[1],t[3] = tx[3]];
<a name="line_255"></a>CR[3,4] := [t[1] = t[1],t[3] = t[3]];
<a name="line_256"></a>CR[4,1] := [t[1] = tx[1],t[3] = tx[3],op(subs(y[2] = y2r[1],[seq(s[i] = sx[i],i in [1,3,5,6,7,8])]))];
<a name="line_257"></a>CR[4,2] := [t[1] = tx[1],t[3] = tx[3],seq(s[i] = sx[i],i in [1,3,5,6,7,8])];
<a name="line_258"></a>CR[4,3] := [t[1] = t[1],t[3] = t[3],s[1] = st[1],s[3] = st[3],s[5] = st[5],s[6] = 1/st[5],s[7] = st[7],
<a name="line_259"></a>            s[8] = -(2*(t[1]^4*t[3]^2-t[1]^3*t[3]^3+t[1]^2*t[3]^4-2*t[1]^3*t[3]+6*t[1]^2*t[3]^2-2*t[1]*t[3]^3+t[1]^2-t[1]*t[3]+t[3]^2))/
<a name="line_260"></a>                    (t[1]^4*t[3]^2-4*t[1]^3*t[3]^3+t[1]^2*t[3]^4-6*t[1]^3*t[3]+8*t[1]^2*t[3]^2-6*t[1]*t[3]^3+t[1]^2-4*t[1]*t[3]+t[3]^2)
<a name="line_261"></a>           ];
<a name="line_262"></a>KR_subfields[ 8]["conversion_rules"] := eval(CR):
<a name="line_263"></a>
<a name="line_264"></a>######################################################################
<a name="line_265"></a>
<a name="line_266"></a>KR_subfields[ 9] := `new/KR_subfield`():
<a name="line_267"></a>KR_subfields[ 9]["stabiliser"] := G64_subgroup_generated_by({LLN,A1});
<a name="line_268"></a>KR_subfields[ 9]["generating_sets"] := [[y[1],x[2],r[2]],[y[1],y[2],x[2],r[2]],[t[2],t[4]],[t[2],t[4],s[2],s[4],s[5],s[6],s[7],s[8]]];
<a name="line_269"></a>
<a name="line_270"></a>CR := table():
<a name="line_271"></a>CR[1,2] := [y[1] = y[1],x[2] = x[2],r[2] = r[2]];
<a name="line_272"></a>CR[1,3] := [y[1] = act_AT[L](yt[1]),x[2] = xt[2],r[2] = rt[2]];
<a name="line_273"></a>CR[1,4] := [y[1] = act_AT[L](yt[1]),x[2] = xt[2],r[2] = rt[2]];
<a name="line_274"></a>CR[2,1] := [y[1] = y[1],y[2] = y2r[2],x[2] = x[2],r[2] = r[2]];
<a name="line_275"></a>CR[2,3] := [y[1] = act_AT[L](yt[1]),y[2] = -(t[2]^2*t[4]^2-6*t[2]*t[4]+1)/(t[2]*t[4]-1)^2/sqrt(2),x[2] = xt[2],r[2] = rt[2]];
<a name="line_276"></a>CR[2,4] := [y[1] = act_AT[L](yt[1]),y[2] = -(t[2]^2*t[4]^2-6*t[2]*t[4]+1)/(t[2]*t[4]-1)^2/sqrt(2),x[2] = xt[2],r[2] = rt[2]];
<a name="line_277"></a>CR[3,1] := [t[2] = tx[2],t[4] = tx[4]];
<a name="line_278"></a>CR[3,2] := [t[2] = tx[2],t[4] = tx[4]];
<a name="line_279"></a>CR[3,4] := [t[2] = t[2],t[4] = t[4]];
<a name="line_280"></a>CR[4,1] := [t[2] = tx[2],t[4] = tx[4],op(subs(y[2] = y2r[2],[seq(s[i] = sx[i],i in [2,4,5,6,7,8])]))];
<a name="line_281"></a>CR[4,2] := [t[2] = tx[2],t[4] = tx[4],seq(s[i] = sx[i],i in [2,4,5,6,7,8])];
<a name="line_282"></a>CR[4,3] := [t[2] = t[2],t[4] = t[4],s[2] = st[2],s[4] = st[4],s[5] = 1/st[6],s[6] = st[6],s[8] = st[8],
<a name="line_283"></a>            s[7] = -(2*(t[2]^4*t[4]^2-t[2]^3*t[4]^3+t[2]^2*t[4]^4-2*t[2]^3*t[4]+6*t[2]^2*t[4]^2-2*t[2]*t[4]^3+t[2]^2-t[2]*t[4]+t[4]^2))/
<a name="line_284"></a>                    (t[2]^4*t[4]^2-4*t[2]^3*t[4]^3+t[2]^2*t[4]^4-6*t[2]^3*t[4]+8*t[2]^2*t[4]^2-6*t[2]*t[4]^3+t[2]^2-4*t[2]*t[4]+t[4]^2)
<a name="line_285"></a>           ];
<a name="line_286"></a>KR_subfields[ 9]["conversion_rules"] := eval(CR):
<a name="line_287"></a>
<a name="line_288"></a>######################################################################
<a name="line_289"></a>
<a name="line_290"></a>KR_subfields[10] := `new/KR_subfield`():
<a name="line_291"></a>KR_subfields[10]["stabiliser"] := G64_subgroup_generated_by({LL,M,N});
<a name="line_292"></a>KR_subfields[10]["generating_sets"] := [[z[1],y[2],r[1],r[2]],[s[1],s[2],s[7]],[s[1],s[2],s[8]],[s[1],s[2],s[5],s[6],s[7],s[8]]];
<a name="line_293"></a>
<a name="line_294"></a>CR := table():
<a name="line_295"></a>CR[1,2] := [z[1] = 2*(s[1]-1)^2/(s[1]+1)^2*(s[7]-1)/(s[7]+1),y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),r[1] = rs[1],r[2] = rs[2]];
<a name="line_296"></a>CR[1,3] := [z[1] = 2*(s[2]-1)^2/(s[2]+1)^2*(s[8]-1)/(s[8]+1),y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),r[1] = rs[1],r[2] = rs[2]];
<a name="line_297"></a>CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[1] = rs[1],r[2] = rs[2]];
<a name="line_298"></a>CR[2,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[2] = sx[2],s[7] = sx[7]]);
<a name="line_299"></a>CR[2,3] := [s[1] = s[1],s[2] = s[2],s[7] = -(2*s[2]^2*s[8]-s[2]^2-4*s[2]*s[8]+6*s[2]+2*s[8]-1)/(s[2]^2*s[8]-2*s[2]^2-6*s[2]*s[8]+4*s[2]+s[8]-2)];
<a name="line_300"></a>CR[2,4] := [s[1] = s[1],s[2] = s[2],s[7] = s[7]];
<a name="line_301"></a>CR[3,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[2] = sx[2],s[8] = sx[8]]);
<a name="line_302"></a>CR[3,2] := [s[1] = s[1],s[2] = s[2],s[8] = -(2*s[1]^2*s[7]-s[1]^2-4*s[1]*s[7]+6*s[1]+2*s[7]-1)/(s[1]^2*s[7]-2*s[1]^2-6*s[1]*s[7]+4*s[1]+s[7]-2)];
<a name="line_303"></a>CR[3,4] := [s[1] = s[1],s[2] = s[2],s[8] = s[8]];
<a name="line_304"></a>CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [1,2,5,6,7,8])]);
<a name="line_305"></a>CR[4,2] := [s[1] = s[1],s[2] = s[2],s[5] = (s[1]/2 + 1/s[1]/2 - 2),s[6] = (s[2]/2 + 1/s[2]/2 - 2),s[7] = s[7],
<a name="line_306"></a>            s[8] = -(2*s[1]^2*s[7]-s[1]^2-4*s[1]*s[7]+6*s[1]+2*s[7]-1)/(s[1]^2*s[7]-2*s[1]^2-6*s[1]*s[7]+4*s[1]+s[7]-2)];
<a name="line_307"></a>CR[4,3] := [s[1] = s[1],s[2] = s[2],s[5] = (s[1]/2 + 1/s[1]/2 - 2),s[6] = (s[2]/2 + 1/s[2]/2 - 2),s[8] = s[8],
<a name="line_308"></a>            s[7] = -(2*s[2]^2*s[8]-s[2]^2-4*s[2]*s[8]+6*s[2]+2*s[8]-1)/(s[2]^2*s[8]-2*s[2]^2-6*s[2]*s[8]+4*s[2]+s[8]-2)];
<a name="line_309"></a>KR_subfields[10]["conversion_rules"] := eval(CR):
<a name="line_310"></a>
<a name="line_311"></a>######################################################################
<a name="line_312"></a>
<a name="line_313"></a>KR_subfields[11] := `new/KR_subfield`():
<a name="line_314"></a>KR_subfields[11]["stabiliser"] := G64_subgroup_generated_by({M,N});
<a name="line_315"></a>KR_subfields[11]["generating_sets"] := [[z[1],y[2],x[1],r[1],r[2]],[s[1],s[2],u[1]]];
<a name="line_316"></a>
<a name="line_317"></a>CR := table():
<a name="line_318"></a>CR[1,2] := [z[1] = 2*(1-s[1])^2/(1+s[1])^2*(1-4*s[1]/u[1]^2),
<a name="line_319"></a>            y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),
<a name="line_320"></a>            x[1] = sqrt(8)/(1-1/s[1])/u[1],
<a name="line_321"></a>            r[1] = rs[1],r[2] = rs[2]];
<a name="line_322"></a>CR[2,1] := [s[1]=sx[1],s[2]=sx[2],u[1] = -sqrt(8)*x[1]/(1-r[1]^2*z[1])/(1-sqrt(2)*r[1])];
<a name="line_323"></a>KR_subfields[11]["conversion_rules"] := eval(CR):
<a name="line_324"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/better_sphere_quotients.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Our primary approach to understanding the canonical map p : EX^* -> S^2 goes 
<a name="line_2"></a># via hyperbolic uniformisation using the E_to_S_map class.  The code in this 
<a name="line_3"></a># file represents an attempt to understand p, or maps similar to p, by more
<a name="line_4"></a># direct and elementary means.  The file sphere_quotients.mpl defines a map
<a name="line_5"></a># E_to_S2 : EX^* -> S^2 which has the expected equivariance and which induces
<a name="line_6"></a># a homeomorphism EX^*/<1,LL> -> S^2, but it fails quite badly to be conformal.
<a name="line_7"></a># Here we study maps which may be slightly better.
<a name="line_8"></a>
<a name="line_9"></a>######################################################################
<a name="line_10"></a>
<a name="line_11"></a># The following function checks whether a map S : EX^* -> R^3 is equivariant,
<a name="line_12"></a># sends v[0], v[3] and v[6] to the right places, and is tangent to S^2
<a name="line_13"></a># at those points.
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ map_to_S2_basic_test 
</span><a name="line_16"></a>map_to_S2_basic_test := proc(S)
<a name="line_17"></a> local i,m,err;
<a name="line_18"></a>
<a name="line_19"></a> if evalf(simplify(S(act_E[L](x)) -~ act_S2[L](S(x)))) <> [0. $3] then return false; fi;
<a name="line_20"></a> if evalf(simplify(S(act_E[M](x)) -~ act_S2[M](S(x)))) <> [0. $3] then return false; fi;
<a name="line_21"></a> if evalf(simplify(S(act_E[N](x)) -~ act_S2[N](S(x)))) <> [0. $3] then return false; fi;
<a name="line_22"></a>
<a name="line_23"></a> if evalf(S(v_E0[3]) -~ v_S2[3]) <> [0. $3] then return false; fi;
<a name="line_24"></a> if evalf(S(v_E0[6]) -~ v_S2[6]) <> [0. $3] then return false; fi;
<a name="line_25"></a>
<a name="line_26"></a> for i in {0,3,6} do
<a name="line_27"></a>  if evalf(simplify(S(v_E0[i]) -~ v_S2[i])) <> [0. $3] then return false; fi;
<a name="line_28"></a>  m := `if`(i = 0,3,2);
<a name="line_29"></a>  err := evalf(simplify(convert(series(nm3(S(chart[0](e*s,e*t)))^2-1,e=0,m),polynom,e)));
<a name="line_30"></a>  if err <> 0. then return false; fi;
<a name="line_31"></a> od;
<a name="line_32"></a>
<a name="line_33"></a> true;
<a name="line_34"></a>end:
<a name="line_35"></a>
<a name="line_36"></a># The following functions check whether a map S behaves conformally to the
<a name="line_37"></a># lowest relevant order at v[0], v[3], v[6] or v[11].  Each function returns
<a name="line_38"></a># a list of terms which should be zero.
<a name="line_39"></a>
<a name="line_40"></a><span style="color:red">#@ v0_conformal_test 
</span><a name="line_41"></a>v0_conformal_test := proc(S)
<a name="line_42"></a> local aa,bb,cc,yy,zz,e,s,t;
<a name="line_43"></a> yy := map(series,S(chart[0](e*s,e*t)),e=0,3);
<a name="line_44"></a> yy := map(convert,yy,polynom,e);
<a name="line_45"></a> zz := S2_to_C(yy);
<a name="line_46"></a> zz := series(zz,e=0,3);
<a name="line_47"></a> zz := subs(e=1,convert(zz,polynom,e));
<a name="line_48"></a> aa := coeff(zz,s,2);
<a name="line_49"></a> bb := coeff(coeff(zz,s,1),t,1);
<a name="line_50"></a> cc := coeff(zz,t,2);
<a name="line_51"></a> expand([aa+cc,(bb-2*I*aa)/I]);
<a name="line_52"></a>end:
<a name="line_53"></a>
<a name="line_54"></a><span style="color:red">#@ v3_conformal_test 
</span><a name="line_55"></a>v3_conformal_test := proc(S)
<a name="line_56"></a> local aa,bb,yy,zz,e,s,t;
<a name="line_57"></a> yy := map(series,S(chart[3](e*s,e*t)),e=0,2);
<a name="line_58"></a> yy := map(convert,yy,polynom,e);
<a name="line_59"></a> zz := S2_to_C(yy);
<a name="line_60"></a> zz := series(zz,e=0,2);
<a name="line_61"></a> zz := subs(e=1,convert(zz,polynom,e));
<a name="line_62"></a> aa := coeff(zz,s,1);
<a name="line_63"></a> bb := coeff(zz,t,1);
<a name="line_64"></a> expand(bb - I*aa);
<a name="line_65"></a>end:
<a name="line_66"></a>
<a name="line_67"></a><span style="color:red">#@ v6_conformal_test 
</span><a name="line_68"></a>v6_conformal_test := proc(S)
<a name="line_69"></a> local aa,bb,yy,zz,e,s,t;
<a name="line_70"></a> yy := map(series,S(chart[6](e*s,e*t)),e=0,2);
<a name="line_71"></a> yy := map(convert,yy,polynom,e);
<a name="line_72"></a> zz := S2_to_C(yy);
<a name="line_73"></a> zz := series(zz,e=0,2);
<a name="line_74"></a> zz := subs(e=1,convert(zz,polynom,e));
<a name="line_75"></a> aa := coeff(zz,s,1);
<a name="line_76"></a> bb := coeff(zz,t,1);
<a name="line_77"></a> expand((bb - I*aa)*(1+I)/sqrt(2));
<a name="line_78"></a>end:
<a name="line_79"></a>
<a name="line_80"></a><span style="color:red">#@ v11_conformal_test 
</span><a name="line_81"></a>v11_conformal_test := proc(S)
<a name="line_82"></a> local aa,bb,cc,dd,yy,e,s,t;
<a name="line_83"></a> yy := map(series,S(chart[11](e*s,e*t)),e=0,2);
<a name="line_84"></a> yy := map(convert,yy,polynom,e);
<a name="line_85"></a> aa := subs(e=0,yy);
<a name="line_86"></a> if map(coeff,yy,e,1) <> [0$3] then return FAIL; fi;
<a name="line_87"></a> yy := subs(e = 1,yy -~ aa);
<a name="line_88"></a> bb := map(coeff,yy,s,2);
<a name="line_89"></a> cc := map(coeff,map(coeff,yy,s,1),t,1);
<a name="line_90"></a> dd := map(coeff,yy,t,2);
<a name="line_91"></a> expand([op(bb+~dd),dp3(aa,bb),dp3(aa,cc),dp3(bb,cc),dp3(aa,aa)-1]);
<a name="line_92"></a>end:
<a name="line_93"></a>
<a name="line_94"></a># One can show that the map must be as follows, for some undetermined
<a name="line_95"></a># functions Pi and Qj.
<a name="line_96"></a>
<a name="line_97"></a><span style="color:red">#@ s2p_core 
</span><a name="line_98"></a>s2p_core := [
<a name="line_99"></a>  (x[2]^2-x[1]^2-(3/sqrt(2))*x[3]*x[4]),
<a name="line_100"></a>  2*x[1]*x[2],
<a name="line_101"></a>  -x[3]
<a name="line_102"></a>]:
<a name="line_103"></a>
<a name="line_104"></a><span style="color:red">#@ s2p_multipliers 
</span><a name="line_105"></a>s2p_multipliers := [
<a name="line_106"></a> (1+z[1]*P1(z[1])+(z[2]-1/2)*Q1(z[1],z[2])),
<a name="line_107"></a> (1+z[1]*P2(z[1])+z[2]*Q2(z[1],z[2])),
<a name="line_108"></a> (3/2-z[1]/2+(z[1]-1)^2*P3(z[1])+z[2]*Q3(z[1],z[2]))
<a name="line_109"></a>]:
<a name="line_110"></a>
<a name="line_111"></a><span style="color:red">#@ s2p_pattern 
</span><a name="line_112"></a>s2p_pattern := s2p_core *~ s2p_multipliers;
<a name="line_113"></a>
<a name="line_114"></a><span style="color:red">#@ s2p_generic 
</span><a name="line_115"></a>s2p_generic := unapply(eval(subs(z=zx0,s2p_pattern)),x);
<a name="line_116"></a>
<a name="line_117"></a># Taking the functions Pi and Qj to be affine, we get the following pattern:
<a name="line_118"></a>
<a name="line_119"></a><span style="color:red">#@ s2p_poly_multipliers 
</span><a name="line_120"></a>s2p_poly_multipliers := subs({
<a name="line_121"></a> P1(z[1]) = C[0] + C[1]*z[1],
<a name="line_122"></a> P2(z[1]) = C[2] + C[3]*z[1],
<a name="line_123"></a> P3(z[1]) = C[4] + C[5]*z[1],
<a name="line_124"></a> Q1(z[1],z[2]) = C[6] + C[7]*z[1] + C[8]*z[2],
<a name="line_125"></a> Q2(z[1],z[2]) = C[9] + C[10]*z[1] + C[11]*z[2],
<a name="line_126"></a> Q3(z[1],z[2]) = C[12] + C[13]*z[1] + C[14]*z[2]
<a name="line_127"></a>},s2p_multipliers
<a name="line_128"></a>):
<a name="line_129"></a>
<a name="line_130"></a><span style="color:red">#@ s2p_poly_pattern 
</span><a name="line_131"></a>s2p_poly_pattern := s2p_core *~ s2p_poly_multipliers;
<a name="line_132"></a>
<a name="line_133"></a><span style="color:red">#@ s2p_poly 
</span><a name="line_134"></a>s2p_poly := unapply(eval(subs(z=zx0,s2p_poly_pattern)),x):
<a name="line_135"></a>
<a name="line_136"></a><span style="color:red">#@ s2p_conformal_poly_rels 
</span><a name="line_137"></a>s2p_conformal_poly_rels := {
<a name="line_138"></a> C[6]=1/2-C[4],
<a name="line_139"></a> C[7]=-C[2]-C[3]+1/2+2*C[0]+2*C[1]+C[4],
<a name="line_140"></a> C[14] = -(1/3*(2*sqrt(6)*C[4]+sqrt(6)*C[12]+3*sqrt(6)-6*C[9]-3*C[11]-12))*sqrt(6)
<a name="line_141"></a>};
<a name="line_142"></a>
<a name="line_143"></a><span style="color:red">#@ s2p_conformal_poly_multipliers 
</span><a name="line_144"></a>s2p_conformal_poly_multipliers := 
<a name="line_145"></a> simplify(expand(subs(s2p_conformal_poly_rels,s2p_poly_multipliers)));
<a name="line_146"></a>
<a name="line_147"></a><span style="color:red">#@ s2p_conformal_poly_pattern 
</span><a name="line_148"></a>s2p_conformal_poly_pattern := s2p_core *~ s2p_conformal_poly_multipliers;
<a name="line_149"></a>
<a name="line_150"></a><span style="color:red">#@ s2p_conformal_poly 
</span><a name="line_151"></a>s2p_conformal_poly := unapply(eval(subs(z=zx0,s2p_conformal_poly_pattern)),x):
<a name="line_152"></a>
<a name="line_153"></a># Here are some numerical choices for the coefficients C[i], which
<a name="line_154"></a># give a reasonable map.
<a name="line_155"></a>
<a name="line_156"></a><span style="color:red">#@ s2p_approx 
</span><a name="line_157"></a>s2p_approx := {
<a name="line_158"></a> C[0] = -1.6723,C[1] = 0.80475,C[2] = -1.3774,C[3] = 1.0570,C[4] = 0.60044,
<a name="line_159"></a> C[5] = -0.35384,C[8] = -0.49899,C[9] = -0.41948,C[10] = 0.28319,
<a name="line_160"></a> C[11] = -0.037759,C[12] = -0.53453,C[13] = 0.53090
<a name="line_161"></a>}:
<a name="line_162"></a>
<a name="line_163"></a><span style="color:red">#@ s2p0_multipliers 
</span><a name="line_164"></a>s2p0_multipliers := evalf(subs(s2p_approx,s2p_conformal_poly_multipliers));
<a name="line_165"></a>
<a name="line_166"></a><span style="color:red">#@ s2p0_pattern 
</span><a name="line_167"></a>s2p0_pattern := evalf(s2p_core *~ s2p0_multipliers);
<a name="line_168"></a>
<a name="line_169"></a><span style="color:red">#@ s2p0 
</span><a name="line_170"></a>s2p0 := unapply(eval(subs(z=zx0,s2p0_pattern)),x):
<a name="line_171"></a>
<a name="line_172"></a># The following code calculates the Dirichlet energy of a map EX^* -> S^2,
<a name="line_173"></a># as a map EX^* -> R.  This then needs to be integrated.
<a name="line_174"></a>
<a name="line_175"></a><span style="color:red">#@ find_E_to_S_energy_coeff
</span><a name="line_176"></a><span style="color:red">#@ E_to_S_energy_denom
</span><a name="line_177"></a><span style="color:red">#@ E_to_S_energy_coeff
</span><a name="line_178"></a><span style="color:red">#@ E_to_S_energy_coeff_string
</span><a name="line_179"></a>
<a name="line_180"></a>find_E_to_S_energy_coeff := proc()
<a name="line_181"></a> global E_to_S_energy_denom,E_to_S_energy_coeff,E_to_S_energy_coeff_string;
<a name="line_182"></a> local i,j,k,s,u_vars,U,UU,PP,nn,sndg,E0,E1,E2,En,En_alt,DP;
<a name="line_183"></a>
<a name="line_184"></a> UU := [seq(U[k](zx0[1],zx0[2]),k=1..3)];
<a name="line_185"></a> PP := UU *~ s2p_core;
<a name="line_186"></a> u_vars := [u[1],u[2],u[3],du[1,1],du[1,2],du[2,1],du[2,2],du[3,1],du[3,3]];
<a name="line_187"></a> nn := dg0(xx);
<a name="line_188"></a> sndg := square_norm_of_dg_z0(z);
<a name="line_189"></a>
<a name="line_190"></a> for k from 1 to 3 do 
<a name="line_191"></a>  for i from 1 to 4 do 
<a name="line_192"></a>   DP[k,i] := subs({U[1](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[1],
<a name="line_193"></a>		    U[2](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[2],
<a name="line_194"></a>		    U[3](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[3],
<a name="line_195"></a>		    (D[1](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,1],
<a name="line_196"></a>		    (D[2](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,2],
<a name="line_197"></a>		    (D[1](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,1],
<a name="line_198"></a>		    (D[2](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,2],
<a name="line_199"></a>		    (D[1](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,1],
<a name="line_200"></a>		    (D[2](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,2]
<a name="line_201"></a>		   },diff(PP[k],x[i])); 
<a name="line_202"></a>  od;
<a name="line_203"></a> od;
<a name="line_204"></a>
<a name="line_205"></a> E0 := collect(NF_z0(add(add(DP[k,i]^2,i=1..4),k=1..3)),u_vars);
<a name="line_206"></a> E1 := collect(NF_z0(add(add(add(DP[k,i]*DP[k,j]*x[i]*x[j],j=1..4),i=1..4),k=1..3)),u_vars);
<a name="line_207"></a> E2 := collect(NF_z0(add(add(add(DP[k,i]*DP[k,j]*nn[i]*nn[j],j=1..4),i=1..4),k=1..3)),u_vars);
<a name="line_208"></a> En := collect(expand(sndg*(E0-E1) - E2),u_vars); 
<a name="line_209"></a>
<a name="line_210"></a> E_to_S_energy_denom := sndg;
<a name="line_211"></a> E_to_S_energy_coeff := table():
<a name="line_212"></a>
<a name="line_213"></a> for k from 1 to 3 do
<a name="line_214"></a>  E_to_S_energy_coeff[k] := factor(coeff(En,u[k],2));
<a name="line_215"></a>  for i from 1 to 2 do
<a name="line_216"></a>   E_to_S_energy_coeff[k,i] := factor(coeff(coeff(En,u[k],1),du[k,i],1));
<a name="line_217"></a>   for j from 1 to 2 do
<a name="line_218"></a>    if i <> j then 
<a name="line_219"></a>     E_to_S_energy_coeff[k,i,j] := factor(coeff(coeff(En,du[k,i],1),du[k,j],1));
<a name="line_220"></a>    else
<a name="line_221"></a>     E_to_S_energy_coeff[k,i,j] := factor(coeff(En,du[k,i],2));
<a name="line_222"></a>    fi;
<a name="line_223"></a>   od;
<a name="line_224"></a>  od;
<a name="line_225"></a> od:
<a name="line_226"></a>
<a name="line_227"></a> En_alt := 
<a name="line_228"></a>  add(E_to_S_energy_coeff[k] * u[k]^2,k=1..3) + 
<a name="line_229"></a>  add(add(E_to_S_energy_coeff[k,i] * u[k] * du[k,i],i=1..2),k=1..3) +
<a name="line_230"></a>  add(add(E_to_S_energy_coeff[k,i,i] * du[k,i]^2,i=1..2),k=1..3) +
<a name="line_231"></a>  add(E_to_S_energy_coeff[k,1,2] * du[k,1] * du[k,2],k=1..3);
<a name="line_232"></a>
<a name="line_233"></a> print(["check",expand(En - En_alt)]);
<a name="line_234"></a>
<a name="line_235"></a> s := sprintf("E_to_S_energy_denom := %A;\n",sndg):
<a name="line_236"></a> for k from 1 to 3 do 
<a name="line_237"></a>  s := cat(s,sprintf("E_to_S_energy_coeff[%d]     := %A;\n",k,E_to_S_energy_coeff[k]));
<a name="line_238"></a> od:
<a name="line_239"></a> for k from 1 to 3 do 
<a name="line_240"></a>  for i from 1 to 2 do
<a name="line_241"></a>   s := cat(s,sprintf("E_to_S_energy_coeff[%d,%d]   := %A;\n",k,i,E_to_S_energy_coeff[k,i]));
<a name="line_242"></a>  od;
<a name="line_243"></a> od:
<a name="line_244"></a> for k from 1 to 3 do 
<a name="line_245"></a>  for i from 1 to 2 do
<a name="line_246"></a>   for j from i to 2 do
<a name="line_247"></a>    s := cat(s,sprintf("E_to_S_energy_coeff[%d,%d,%d] := %A;\n",k,i,j,E_to_S_energy_coeff[k,i,j]));
<a name="line_248"></a>   od;
<a name="line_249"></a>  od;
<a name="line_250"></a> od:
<a name="line_251"></a> E_to_S_energy_coeff_string := s;
<a name="line_252"></a> NULL;
<a name="line_253"></a>
<a name="line_254"></a>end:
<a name="line_255"></a>
<a name="line_256"></a>E_to_S_energy_denom := (1+z[2])*(z[1]^2-4*z[1]+4);
<a name="line_257"></a>E_to_S_energy_coeff[1]     := -8*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
<a name="line_258"></a>E_to_S_energy_coeff[2]     := -4*z[1]^4*z[2]^3+6*z[1]^4*z[2]^2-48*z[1]^3*z[2]^3+6*z[1]^4*z[2]+116*z[1]^3*z[2]^2-16*z[1]^2*z[2]^3-4*z[1]^4-104*z[1]^3*z[2]-144*z[1]^2*z[2]^2+20*z[1]^3+224*z[1]^2*z[2]+16*z[1]*z[2]^2-32*z[1]^2-160*z[1]*z[2]+32*z[2]^2+16*z[1]+32*z[2];
<a name="line_259"></a>E_to_S_energy_coeff[3]     := -(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
<a name="line_260"></a>E_to_S_energy_coeff[1,1]   := -16*z[1]*z[2]*(2*z[2]-1)*(z[1]-2);
<a name="line_261"></a>E_to_S_energy_coeff[1,2]   := -32*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
<a name="line_262"></a>E_to_S_energy_coeff[2,1]   := -4*z[1]*(2*z[2]-1)*(z[1]-2)*(z[1]*z[2]+z[1]+2*z[2]-2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_263"></a>E_to_S_energy_coeff[2,2]   := -16*z[2]*(2*z[2]-1)*(3*z[1]*z[2]-3*z[1]+2*z[2]+2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_264"></a>E_to_S_energy_coeff[3,1]   := -4*z[1]*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
<a name="line_265"></a>E_to_S_energy_coeff[3,2]   := -8*z[1]*z[2]*(2*z[2]-1)*(z[1]-2);
<a name="line_266"></a>E_to_S_energy_coeff[1,1,1] := -8*z[1]*z[2]*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
<a name="line_267"></a>E_to_S_energy_coeff[1,1,2] := -32*z[1]*z[2]^2*(2*z[2]-1)*(z[1]-2);
<a name="line_268"></a>E_to_S_energy_coeff[1,2,2] := -32*z[2]^2*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
<a name="line_269"></a>E_to_S_energy_coeff[2,1,1] := -2*z[1]*(2*z[2]-1)*(z[1]-2)^2*(z[1]*z[2]+z[1]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_270"></a>E_to_S_energy_coeff[2,1,2] := -8*z[1]*z[2]*(2*z[2]-1)^2*(z[1]-2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_271"></a>E_to_S_energy_coeff[2,2,2] := -8*z[2]*(2*z[2]-1)^2*(z[1]*z[2]-2*z[1]+2*z[2]+2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_272"></a>E_to_S_energy_coeff[3,1,1] := -4*z[1]^2*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
<a name="line_273"></a>E_to_S_energy_coeff[3,1,2] := -16*z[1]^2*z[2]*(2*z[2]-1)*(z[1]-2);
<a name="line_274"></a>E_to_S_energy_coeff[3,2,2] := -16*z[1]*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
<a name="line_275"></a>
<a name="line_276"></a># For the function below, u should be a list of three polynomials in z[1] and z[2].
<a name="line_277"></a># This corresponds to the map u *~ s2p_core.
<a name="line_278"></a>
<a name="line_279"></a><span style="color:red">#@ E_to_S_energy 
</span><a name="line_280"></a>E_to_S_energy := proc(u)
<a name="line_281"></a> local i,k,du,En,E;
<a name="line_282"></a>
<a name="line_283"></a> for k from 1 to 3 do
<a name="line_284"></a>  for i from 1 to 2 do 
<a name="line_285"></a>   du[k,i] := diff(u[k],z[i]);
<a name="line_286"></a>  od;
<a name="line_287"></a> od;
<a name="line_288"></a>
<a name="line_289"></a> En := 
<a name="line_290"></a>  add(E_to_S_energy_coeff[k] * u[k]^2,k=1..3) + 
<a name="line_291"></a>  add(add(E_to_S_energy_coeff[k,i] * u[k] * du[k,i],i=1..2),k=1..3) +
<a name="line_292"></a>  add(add(E_to_S_energy_coeff[k,i,i] * du[k,i]^2,i=1..2),k=1..3) +
<a name="line_293"></a>  add(E_to_S_energy_coeff[k,1,2] * du[k,1] * du[k,2],k=1..3);
<a name="line_294"></a>
<a name="line_295"></a> E := En / E_to_S_energy_denom;
<a name="line_296"></a>
<a name="line_297"></a> return unapply(E,z);
<a name="line_298"></a>end;
<a name="line_299"></a>
<a name="line_300"></a>
<a name="line_301"></a>######################################################################
<a name="line_302"></a>
<a name="line_303"></a><span style="color:red">#@ find_E_to_S_jacobian_coeff 
</span><a name="line_304"></a><span style="color:red">#@ E_to_S_jacobian_coeff
</span><a name="line_305"></a><span style="color:red">#@ E_to_S_jacobian_coeff_string
</span><a name="line_306"></a>
<a name="line_307"></a>find_E_to_S_jacobian_coeff := proc()
<a name="line_308"></a> global E_to_S_jacobian_coeff,E_to_S_jacobian_coeff_string;
<a name="line_309"></a> local i,j,k,l,s,U,UU,PP,DP,S3,S4,sg3,sg4,A,B,AB;
<a name="line_310"></a>
<a name="line_311"></a> UU := [seq(U[k](zx0[1],zx0[2]),k=1..3)];
<a name="line_312"></a> PP := UU *~ s2p_core;
<a name="line_313"></a>
<a name="line_314"></a> for k from 1 to 3 do 
<a name="line_315"></a>  for i from 1 to 4 do 
<a name="line_316"></a>   DP[k,i] := subs({U[1](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[1],
<a name="line_317"></a>		    U[2](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[2],
<a name="line_318"></a>		    U[3](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[3],
<a name="line_319"></a>		    (D[1](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,1],
<a name="line_320"></a>		    (D[2](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,2],
<a name="line_321"></a>		    (D[1](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,1],
<a name="line_322"></a>		    (D[2](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,2],
<a name="line_323"></a>		    (D[1](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,1],
<a name="line_324"></a>		    (D[2](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,2]
<a name="line_325"></a>		   },diff(PP[k],x[i])); 
<a name="line_326"></a>  od;
<a name="line_327"></a> od;
<a name="line_328"></a>
<a name="line_329"></a> PP := [seq(u[i] * s2p_core[i],i=1..3)];
<a name="line_330"></a>
<a name="line_331"></a> S3 := combinat[permute](3):
<a name="line_332"></a> S4 := combinat[permute](4):
<a name="line_333"></a> sg3 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..3),i=1..2)):
<a name="line_334"></a> sg4 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..4),i=1..3)):
<a name="line_335"></a>
<a name="line_336"></a> A := Matrix(4,4):
<a name="line_337"></a> for i from 1 to 4 do 
<a name="line_338"></a>  for j from 1 to 4 do
<a name="line_339"></a>   A[i,j] := Determinant(Matrix([[seq(PP[k],k=1..3)],[seq(DP[k,i],k=1..3)],[seq(DP[k,j],k=1..3)]]));
<a name="line_340"></a>  od:
<a name="line_341"></a> od:
<a name="line_342"></a>
<a name="line_343"></a> B := Matrix(4,4):
<a name="line_344"></a> for s in S4 do
<a name="line_345"></a>  B[s[1],s[2]] := B[s[1],s[2]] + sg4(s) * dg0(xx)[s[3]] * x[s[4]];
<a name="line_346"></a> od:
<a name="line_347"></a>
<a name="line_348"></a> AB := expand(NF_z0(add(add(A[i,j] * B[i,j]/2,j=1..4),i=1..4))):
<a name="line_349"></a>
<a name="line_350"></a> E_to_S_jacobian_coeff := table():
<a name="line_351"></a>
<a name="line_352"></a> E_to_S_jacobian_coeff[0] := factor(coeff(coeff(coeff(AB,u[1],1),u[2],1),u[3],1));
<a name="line_353"></a> E_to_S_jacobian_coeff[1] := factor(coeff(coeff(coeff(AB,u[1],1),du[2,1],1),du[3,2],1)/2);
<a name="line_354"></a>
<a name="line_355"></a> for i from 1 to 3 do
<a name="line_356"></a>  j,k := op({1,2,3} minus {i});
<a name="line_357"></a>  for l from 1 to 2 do
<a name="line_358"></a>   E_to_S_jacobian_coeff[i,l] :=
<a name="line_359"></a>    factor(coeff(coeff(coeff(AB,u[j],1),u[k],1),du[i,l],1)/2);
<a name="line_360"></a>  od;
<a name="line_361"></a> od;
<a name="line_362"></a>end:
<a name="line_363"></a>
<a name="line_364"></a>E_to_S_jacobian_coeff[0]   :=  (-12*z[1]^2*z[2]^2+20*z[1]^2*z[2]-4*z[1]^2-16*z[1]*z[2]+4);
<a name="line_365"></a>E_to_S_jacobian_coeff[1]   :=  4*z[1]*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_366"></a>E_to_S_jacobian_coeff[1,1] :=  2*z[1]*z[2]*(4*z[1]^2*z[2]-5*z[1]^2+8*z[1]-4);
<a name="line_367"></a>E_to_S_jacobian_coeff[1,2] := -2*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+2);
<a name="line_368"></a>E_to_S_jacobian_coeff[2,1] := -2*z[1]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_369"></a>E_to_S_jacobian_coeff[2,2] := -2*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
<a name="line_370"></a>E_to_S_jacobian_coeff[3,1] := -4*z[1]*(z[1]*z[2]-z[1]+1)*(z[1]*z[2]+z[1]-1);
<a name="line_371"></a>E_to_S_jacobian_coeff[3,2] :=  4*z[1]*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2);
<a name="line_372"></a>
<a name="line_373"></a><span style="color:red">#@ E_to_S_jacobian 
</span><a name="line_374"></a>E_to_S_jacobian := proc(u)
<a name="line_375"></a> local i,k,du,s,S3,sg3,J;
<a name="line_376"></a>
<a name="line_377"></a> S3 := combinat[permute](3):
<a name="line_378"></a> sg3 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..3),i=1..2)):
<a name="line_379"></a>
<a name="line_380"></a> for k from 1 to 3 do
<a name="line_381"></a>  for i from 1 to 2 do 
<a name="line_382"></a>   du[k,i] := diff(u[k],z[i]);
<a name="line_383"></a>  od;
<a name="line_384"></a> od;
<a name="line_385"></a>
<a name="line_386"></a> J := 
<a name="line_387"></a>  E_to_S_jacobian_coeff[0] * u[1]*u[2]*u[3] +
<a name="line_388"></a>  E_to_S_jacobian_coeff[1] *
<a name="line_389"></a>    add(sg3(s)*u[s[1]]*(du[s[2],1]*du[s[3],2]-du[s[2],2]*du[s[3],1]),s in S3) +
<a name="line_390"></a>  (add(add(u[s[1]] * u[s[2]] * du[s[3],k] * 
<a name="line_391"></a>             E_to_S_jacobian_coeff[s[3],k],k=1..2),s in S3));
<a name="line_392"></a>
<a name="line_393"></a> J := J / sqrt(square_norm_of_dg_z0(z));
<a name="line_394"></a> return unapply(J,z)
<a name="line_395"></a>end:
<a name="line_396"></a>
<a name="line_397"></a><span style="color:red">#@ E_to_S_conformal_error 
</span><a name="line_398"></a>E_to_S_conformal_error := proc(u)
<a name="line_399"></a> local E,J;
<a name="line_400"></a> E := E_to_S_energy(u)(z);
<a name="line_401"></a> J := E_to_S_jacobian(u)(z);
<a name="line_402"></a> return unapply(E - 2*J,z);
<a name="line_403"></a>end:
<a name="line_404"></a>
<a name="line_405"></a><span style="color:red">#@ s2p_plot 
</span><a name="line_406"></a>s2p_plot := proc(S,g)
<a name="line_407"></a> display(seq(polygon(evalf(map(s2p0,map(p -> p["x"],g["faces"][i]["corner"])))),i=0..g["num_faces"]-1),
<a name="line_408"></a>         scaling=constrained,axes=none);
<a name="line_409"></a>end:
<a name="line_410"></a>
<a name="line_411"></a># Let u be a positive smooth function of z[1] with u(1) = 1.  Then the following
<a name="line_412"></a># multipliers give a map that is normalised and conformal on a first-order 
<a name="line_413"></a># infinitesimal neighbourhood of C_1, with the correct behavious at the endpoints.
<a name="line_414"></a>
<a name="line_415"></a><span style="color:red">#@ p1_multipliers 
</span><a name="line_416"></a>p1_multipliers := 
<a name="line_417"></a> [-(1-(1/2)*z[1])*(2*z[1]*(D(u))(z[1])-u(z[1]))/(u(z[1])^2+z[1]),
<a name="line_418"></a>  (u(z[1])^2-z[1])/((u(z[1])^2+z[1])*(1-z[1])),
<a name="line_419"></a>  2*u(z[1])/(u(z[1])^2+z[1])
<a name="line_420"></a> ]:
<a name="line_421"></a>
<a name="line_422"></a><span style="color:red">#@ s2p_p1 
</span><a name="line_423"></a>s2p_p1 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p1_multipliers *~ s2p_core),x);
<a name="line_424"></a>
<a name="line_425"></a># The following multipliers do the same for C_3 and C_5. 
<a name="line_426"></a>
<a name="line_427"></a><span style="color:red">#@ p3_multipliers 
</span><a name="line_428"></a>p3_multipliers := 
<a name="line_429"></a> [(u(z[1])^2-z[1])/(u(z[1])^2+z[1]),
<a name="line_430"></a>  -(1/3)*(2*z[1]*(D(u))(z[1])-u(z[1]))*sqrt(6)/(u(z[1])^2+z[1]),
<a name="line_431"></a>  2*u(z[1])/(u(z[1])^2+z[1])
<a name="line_432"></a> ]:
<a name="line_433"></a>
<a name="line_434"></a><span style="color:red">#@ s2p_p3 
</span><a name="line_435"></a>s2p_p3 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p3_multipliers *~ s2p_core),x);
<a name="line_436"></a>
<a name="line_437"></a><span style="color:red">#@ p5_multipliers 
</span><a name="line_438"></a>p5_multipliers := 
<a name="line_439"></a> [(1/2)*(u(z[1])^2-z[1])*z[1]/((u(z[1])^2+z[1])*(1-z[1])),
<a name="line_440"></a>  z[1]*(-2*(D(u)(z[1]))*z[1]+u(z[1]))/(sqrt(3*z[1]^2-4*z[1]+2)*(u(z[1])^2+z[1])),
<a name="line_441"></a>  2*u(z[1])/(u(z[1])^2+z[1])
<a name="line_442"></a> ]:
<a name="line_443"></a>
<a name="line_444"></a><span style="color:red">#@ s2p_p5 
</span><a name="line_445"></a>s2p_p5 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p5_multipliers *~ s2p_core),x);
<a name="line_446"></a>
<a name="line_447"></a># For C_0 we have not found a general system of multiplers depending on a function
<a name="line_448"></a># u.  We just have the following choice, with no free parameters.
<a name="line_449"></a>
<a name="line_450"></a><span style="color:red">#@ p0_multipliers 
</span><a name="line_451"></a>p0_multipliers := [1,1,2*sqrt(1+z[2])];
<a name="line_452"></a>
<a name="line_453"></a><span style="color:red">#@ s2p_p0 
</span><a name="line_454"></a>s2p_p0 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p0_multipliers *~ s2p_core),x);
<a name="line_455"></a>
<a name="line_456"></a>######################################################################
<a name="line_457"></a># Here we make some specific choices of multipliers along the edges.
<a name="line_458"></a># With these choices we get maps f[i] : C_i -> S^2 that are conformal to
<a name="line_459"></a># first order and agree to first order at the corners.  At v[0] and v[11]
<a name="line_460"></a># the maps f[1] and f[5] are conformal to second order and agree to
<a name="line_461"></a># second order.
<a name="line_462"></a>#
<a name="line_463"></a># It should be possible in principle to find multipliers on the
<a name="line_464"></a># whole surface that agree on the curves C_i with the multipliers 
<a name="line_465"></a># below, but we have not yet completed this.  Note that p[0], p[1] and
<a name="line_466"></a># p[3] are the same, which is a start.
<a name="line_467"></a>#
<a name="line_468"></a># With these multipliers, the point v[11] maps in C to 
<a name="line_469"></a># 5 - 2*sqrt(6) = 0.101018, which is close to the value of a_P
<a name="line_470"></a># obtained by the numerical code.
<a name="line_471"></a>
<a name="line_472"></a><span style="color:red">#@ s2p_pp
</span><a name="line_473"></a><span style="color:red">#@ s2p_qq
</span><a name="line_474"></a> 
<a name="line_475"></a>s2p_qq := map(u -> NF_z0(u^2),s2p_core);
<a name="line_476"></a>s2p_pp[0] := [ 1-1/2*z[1]-3/4*z[1]*z[2]+1/2*z[1]*z[2]^2,
<a name="line_477"></a>               1/sqrt(1+3/2*z[1]*z[2]),
<a name="line_478"></a>               2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])
<a name="line_479"></a>             ]/~(1+z[1]+5/2*z[1]*z[2]);
<a name="line_480"></a>s2p_pp[1] := s2p_pp[0];
<a name="line_481"></a>s2p_pp[3] := s2p_pp[0];
<a name="line_482"></a>
<a name="line_483"></a>s2p_pp[5] := [(5/2-(3/4)*z[1]^2*z[2]+(3/2)*z[1]^2-3*z[1])/(2*(1+z[1]+(5/2)*z[1]*z[2])),
<a name="line_484"></a>              (6-4*z[1]- 2*z[2]+2*z[1]*z[2])/((1+z[1]+(5/2)*z[1]*z[2])*(1+z[2])*sqrt(6*z[1]*z[2]+4)),
<a name="line_485"></a>              2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2])];
<a name="line_486"></a>
<a name="line_487"></a>## s2p_ff
<a name="line_488"></a>
<a name="line_489"></a>for i in {0,1,3,5} do
<a name="line_490"></a> s2p_ff[i] := unapply(eval(subs(z = zx0,s2p_pp[i])) *~ s2p_core,x);
<a name="line_491"></a>od:
<a name="line_492"></a>
<a name="line_493"></a>######################################################################
<a name="line_494"></a>
<a name="line_495"></a># Suppose we have a map f with multipliers m1,m2,m3.  Then m3 does not
<a name="line_496"></a># affect the values of f on C_0, but there is a unique possible value
<a name="line_497"></a># of m3 on C_0 that ensures that f is conformal on a first order 
<a name="line_498"></a># infinitesimal neighbourhood of C_0.  This m3 is given by 
<a name="line_499"></a># p0_conformal_factor([m1,m2,m3]), with the understanding that the
<a name="line_500"></a># functions mi have been restricted to C_0 and expressed as functions
<a name="line_501"></a># of z[1].  The story is similar for C_1, C_3 and C_5.  Note however
<a name="line_502"></a># that z[2] is not constant on C_5, so taking the derivative of the
<a name="line_503"></a># restricted function with respect to z[1] is not the same as taking
<a name="line_504"></a># the partial derivative and then restricting.
<a name="line_505"></a>
<a name="line_506"></a><span style="color:red">#@ p0_conformal_factor 
</span><a name="line_507"></a>p0_conformal_factor := (m) -> 
<a name="line_508"></a> sqrt(1+z[2])*(2*m[1](z[2])*m[2](z[2])+
<a name="line_509"></a>               8*z[2]*(1/2-z[2])*(D(m[1])(z[2])*m[2](z[2])-m[1](z[2])*D(m[2])(z[2])));
<a name="line_510"></a>
<a name="line_511"></a><span style="color:red">#@ p1_conformal_factor 
</span><a name="line_512"></a>p1_conformal_factor := (m) -> 
<a name="line_513"></a> 1/4*(2-z[1])*(-(1+z[1])*m[2](z[1])*m[3](z[1]) +
<a name="line_514"></a>   2*z[1]*(1-z[1])*(D(m[2])(z[1])*m[3](z[1])-D(m[3])(z[1])*m[2](z[1])));
<a name="line_515"></a>
<a name="line_516"></a><span style="color:red">#@ p3_conformal_factor 
</span><a name="line_517"></a>p3_conformal_factor := (m) -> 
<a name="line_518"></a> (2*z[1]*(D(m[1])(z[1])*m[3](z[1])-D(m[3])(z[1])*m[1](z[1]))-m[1](z[1])*m[3](z[1]))/sqrt(6);
<a name="line_519"></a>
<a name="line_520"></a><span style="color:red">#@ p5_conformal_factor 
</span><a name="line_521"></a>p5_conformal_factor := (m) -> 
<a name="line_522"></a> (-2*z[1]*(1-z[1])*(m[3](z[1])*D(m[1])(z[1])-D(m[3])(z[1])*m[1](z[1])) + (3-z[1])*m[1](z[1])*m[3](z[1]))/sqrt(3*z[1]^2-4*z[1]+2);
<a name="line_523"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/better_sphere_quotients_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_energy_formula := proc()
<a name="line_2"></a> local u,p,x0,z0,f0,n0,u0,v0,a0,b0,c0,Eu,E0,E1,Ju,J0,J1;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> # This is an essentially random choice of function
<a name="line_7"></a> u := [(1-1/2*z[1]-3/4*z[1]*z[2]+1/2*z[1]*z[2]^2)/(1+z[1]+5/2*z[1]*z[2]),
<a name="line_8"></a>       1/sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2]),
<a name="line_9"></a>       2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2])];
<a name="line_10"></a> p := unapply(eval(subs(z = zx0,u)) *~ s2p_core,x);
<a name="line_11"></a>
<a name="line_12"></a> # This is an essentially random choice of point in EX^*
<a name="line_13"></a> x0 := evalf(inner_quasirational_points[88]);
<a name="line_14"></a>
<a name="line_15"></a> z0 := z_proj1(x0);
<a name="line_16"></a> f0 := full_frame_b(x0):
<a name="line_17"></a> n0 := f0[2]:
<a name="line_18"></a> u0 := f0[3]:
<a name="line_19"></a> v0 := f0[4]:
<a name="line_20"></a> a0 := evalf(p(x0));
<a name="line_21"></a> b0 := evalf(subs(t=0,map(diff,p(x0 +~ t *~ u0),t)));
<a name="line_22"></a> c0 := evalf(subs(t=0,map(diff,p(x0 +~ t *~ v0),t)));
<a name="line_23"></a> E0 := nm3(b0)^2 + nm3(c0)^2;
<a name="line_24"></a> J0 := Determinant(Matrix([-a0,b0,c0]));
<a name="line_25"></a> Eu := E_to_S_energy(u):
<a name="line_26"></a> Ju := E_to_S_jacobian(u):
<a name="line_27"></a> E1 := evalf(Eu(z0));
<a name="line_28"></a> J1 := evalf(Ju(z0));
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(abs(E0 - E1) < 10.^(-90),"A particular case of E_to_S_energy()");
<a name="line_31"></a> _ASSERT(abs(J0 - J1) < 10.^(-90),"A particular case of E_to_S_jacobian()");
<a name="line_32"></a>
<a name="line_33"></a> [E0 - E1,J0-J1];
<a name="line_34"></a>end:
<a name="line_35"></a>
<a name="line_36"></a>add_check(check_energy_formula):
<a name="line_37"></a>
<a name="line_38"></a>######################################################################
<a name="line_39"></a>
<a name="line_40"></a>check_map_to_S2 := proc()
<a name="line_41"></a>
<a name="line_42"></a> printf("%a()\n",procname);
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(map_to_S2_basic_test(s2p_generic),       "s2p_generic passes basic tests");
<a name="line_45"></a> _ASSERT(map_to_S2_basic_test(s2p_poly),          "s2p_poly passes basic tests");
<a name="line_46"></a> _ASSERT(map_to_S2_basic_test(s2p_conformal_poly),"s2p_conformal_poly passes basic tests");
<a name="line_47"></a>
<a name="line_48"></a> _ASSERT(
<a name="line_49"></a>  v0_conformal_test(s2p_conformal_poly) = [0,0],
<a name="line_50"></a>  "s2p_conformal_poly is conformal to second order at v[0]"
<a name="line_51"></a> );
<a name="line_52"></a>
<a name="line_53"></a> _ASSERT(
<a name="line_54"></a>  v3_conformal_test(s2p_conformal_poly) = 0,
<a name="line_55"></a>  "s2p_conformal_poly is conformal to first order at v[3]"
<a name="line_56"></a> );
<a name="line_57"></a>
<a name="line_58"></a> _ASSERT(
<a name="line_59"></a>  v6_conformal_test(s2p_conformal_poly) = 0,
<a name="line_60"></a>  "s2p_conformal_poly is conformal to first order at v[6]"
<a name="line_61"></a> );
<a name="line_62"></a>
<a name="line_63"></a>end:
<a name="line_64"></a>
<a name="line_65"></a>add_check(check_map_to_S2):
<a name="line_66"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/cayley_surface.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><span style="color:red">#@ cayley 
</span><a name="line_2"></a>cayley := (x) -> [
<a name="line_3"></a> x[4] + x[3]/sqrt(2) + x[1]*sqrt(-2),
<a name="line_4"></a> x[4] + x[3]/sqrt(2) - x[1]*sqrt(-2),
<a name="line_5"></a> x[4] - x[3]/sqrt(2) + x[2]*sqrt(-2),
<a name="line_6"></a> x[4] - x[3]/sqrt(2) - x[2]*sqrt(-2)
<a name="line_7"></a>];
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ uncayley 
</span><a name="line_10"></a>uncayley := (X) -> [
<a name="line_11"></a> (X[2]-X[1]) * sqrt(-2),
<a name="line_12"></a> (X[4]-X[3]) * sqrt(-2),
<a name="line_13"></a> (X[1]+X[2]-X[3]-X[4]) * sqrt(2),
<a name="line_14"></a> X[1]+X[2]+X[3]+X[4]
<a name="line_15"></a>] /~ 4;
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ cayley_g 
</span><a name="line_18"></a>cayley_g := (X) -> expand(add(mul(X[j],j in {1,2,3,4} minus {i}),i = 1 .. 4));
<a name="line_19"></a>
<a name="line_20"></a><span style="color:red">#@ act_Cayley
</span><a name="line_21"></a>act_Cayley[1]     := (X) -> [ X[1], X[2], X[3], X[4]];
<a name="line_22"></a>act_Cayley[L]     := (X) -> [-X[3],-X[4],-X[2],-X[1]];
<a name="line_23"></a>act_Cayley[LL]    := (X) -> [ X[2], X[1], X[4], X[3]];
<a name="line_24"></a>act_Cayley[LLL]   := (X) -> [-X[4],-X[3],-X[1],-X[2]];
<a name="line_25"></a>act_Cayley[M]     := (X) -> [-X[2],-X[1],-X[3],-X[4]];
<a name="line_26"></a>act_Cayley[LM]    := (X) -> [ X[3], X[4], X[1], X[2]];
<a name="line_27"></a>act_Cayley[LLM]   := (X) -> [-X[1],-X[2],-X[4],-X[3]];
<a name="line_28"></a>act_Cayley[LLLM]  := (X) -> [ X[4], X[3], X[2], X[1]];
<a name="line_29"></a>act_Cayley[N]     := (X) -> [ X[1], X[2], X[4], X[3]];
<a name="line_30"></a>act_Cayley[LN]    := (X) -> [-X[4],-X[3],-X[2],-X[1]];
<a name="line_31"></a>act_Cayley[LLN]   := (X) -> [ X[2], X[1], X[3], X[4]];
<a name="line_32"></a>act_Cayley[LLLN]  := (X) -> [-X[3],-X[4],-X[1],-X[2]];
<a name="line_33"></a>act_Cayley[MN]    := (X) -> [-X[2],-X[1],-X[4],-X[3]];
<a name="line_34"></a>act_Cayley[LMN]   := (X) -> [ X[4], X[3], X[1], X[2]];
<a name="line_35"></a>act_Cayley[LLMN]  := (X) -> [-X[1],-X[2],-X[3],-X[4]];
<a name="line_36"></a>act_Cayley[LLLMN] := (X) -> [ X[3], X[4], X[2], X[1]];  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/cayley_surface_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_cayley_surface := proc()
<a name="line_2"></a> local x,xx,X,XX,T;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> xx := [x[1],x[2],x[3],x[4]];
<a name="line_7"></a> XX := [X[1],X[2],X[3],X[4]];
<a name="line_8"></a>
<a name="line_9"></a> _ASSERT(uncayley(cayley(xx)) -~ xx = [0$4] and
<a name="line_10"></a>         cayley(uncayley(XX)) -~ XX = [0$4],
<a name="line_11"></a>         "cayley and uncayley are inverse");
<a name="line_12"></a>
<a name="line_13"></a> _ASSERT(
<a name="line_14"></a>   {seq(act_Cayley[T](cayley(xx)) -~ cayley(act_R4[T](xx)),T in G16)} = 
<a name="line_15"></a>   {[0$4]},
<a name="line_16"></a>   "cayley is equivariant");
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(expand(cayley_g(cayley(xx)) + 2*g0(xx)) = 0,
<a name="line_19"></a>         "g via cayley");
<a name="line_20"></a>end:
<a name="line_21"></a>
<a name="line_22"></a>add_check(check_cayley_surface):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/crease.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># The code below defines a function crease : [-t0,t0] -> X, where 
<a name="line_2"></a># t0 = sqrt(3) - sqrt(2).  I think that the union of the images under
<a name="line_3"></a># G16 of crease([-t0,t0]) is precisely the set of singular points for
<a name="line_4"></a># the map pi, which is also the set of points where 
<a name="line_5"></a># x[3] dg(x)[4] - x[4] dg(x)[3] = 0. 
<a name="line_6"></a>
<a name="line_7"></a><span style="color:red">#@ crease 
</span><a name="line_8"></a>crease := (t) -> [
<a name="line_9"></a> (t-1/sqrt(2))*sqrt(-(t-sqrt(3)-sqrt(2))*(t+sqrt(3)-sqrt(2))/(1-t^2)/3),
<a name="line_10"></a> (t+1/sqrt(2))*sqrt(-(t+sqrt(3)+sqrt(2))*(t-sqrt(3)+sqrt(2))/(1-t^2)/3),
<a name="line_11"></a> sqrt((1+t^2)/(1-t^2)*2/3),
<a name="line_12"></a> -sqrt((1+t^2)/(1-t^2)*2/3)*t
<a name="line_13"></a>];
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ crease_trig 
</span><a name="line_16"></a>crease_trig := (t) -> [
<a name="line_17"></a>  -(sqrt(2)-2/sqrt(3))*(1+sqrt(3/2)-cos(2*t))*cos(t)*sqrt(alpha_E-cos(2*t))/sqrt(alpha_E-cos(2*t)^2),
<a name="line_18"></a>  -(sqrt(2)-2/sqrt(3))*(1+sqrt(3/2)+cos(2*t))*sin(t)*sqrt(alpha_E+cos(2*t))/sqrt(alpha_E-cos(2*t)^2),
<a name="line_19"></a>    sqrt(2/3)*sqrt(alpha_E+cos(2*t)^2)/sqrt(alpha_E-cos(2*t)^2),
<a name="line_20"></a>  -(sqrt(2)-2/sqrt(3))*cos(2*t)*sqrt(alpha_E+cos(2*t)^2)/sqrt(alpha_E-cos(2*t)^2)
<a name="line_21"></a>];
<a name="line_22"></a>
<a name="line_23"></a><span style="color:red">#@ crease_eq 
</span><a name="line_24"></a>crease_eq := (x) ->
<a name="line_25"></a> x[1]^8+32*x[1]^6*x[2]^2-66*x[1]^4*x[2]^4+32*x[1]^2*x[2]^6+x[2]^8+
<a name="line_26"></a> (-6)*x[1]^6-426*x[1]^4*x[2]^2-426*x[1]^2*x[2]^4-6*x[2]^6-35*x[1]^4+
<a name="line_27"></a> 502*x[1]^2*x[2]^2-35*x[2]^4-36*x[1]^2-36*x[2]^2+4;
<a name="line_28"></a>
<a name="line_29"></a><span style="color:red">#@ crease_eq_polar 
</span><a name="line_30"></a>crease_eq_polar := (r,t) ->
<a name="line_31"></a> (-cos(8*t)+(1/2)*cos(4*t)+3/2)*r^8+
<a name="line_32"></a> (51*cos(4*t)-57)*r^6+
<a name="line_33"></a> (73/2-(143/2)*cos(4*t))*r^4-36*r^2+4;
<a name="line_34"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/crease_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_crease := proc()
<a name="line_2"></a> local t,w,err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> w := crease(t):
<a name="line_7"></a>
<a name="line_8"></a> _ASSERT(simplify(rho(w)-1) = 0,"crease(t) is in S3");
<a name="line_9"></a> _ASSERT(simplify(g0(w)) = 0,"crease(t) is in EX^*");
<a name="line_10"></a> err := simplify(expand(w[3]*dg0(w)[4] - w[4]*dg0(w)[3])):
<a name="line_11"></a> _ASSERT(err = 0,"crease is singular");
<a name="line_12"></a>
<a name="line_13"></a> _ASSERT(simplify(act_R4[LLLN](crease(t)) -~ crease(-t)) = [0$4],
<a name="line_14"></a>         "crease is LLLN-equivariant");
<a name="line_15"></a>
<a name="line_16"></a> _ASSERT(simplify(crease_eq(crease(t))) = 0,
<a name="line_17"></a>         "crease_eq o crease = 0");
<a name="line_18"></a>
<a name="line_19"></a> w := crease_trig(t):
<a name="line_20"></a>
<a name="line_21"></a> _ASSERT(simplify(rho(w)-1) = 0,"crease_trig(t) is in S3");
<a name="line_22"></a> _ASSERT(simplify(g0(w)) = 0,"crease_trig(t) is in EX^*");
<a name="line_23"></a> err := simplify(expand(w[3]*dg0(w)[4] - w[4]*dg0(w)[3])):
<a name="line_24"></a> _ASSERT(err = 0,"crease_trig is singular");
<a name="line_25"></a>
<a name="line_26"></a> _ASSERT(simplify(act_R4[L](crease_trig(t)) -~ crease_trig(t+Pi/2)) = [0$4],
<a name="line_27"></a>         "crease_trig is L-equivariant");
<a name="line_28"></a>
<a name="line_29"></a> _ASSERT(simplify(act_R4[N](crease_trig(t)) -~ crease_trig(-t)) = [0$4],
<a name="line_30"></a>         "crease_trig is N-equivariant");
<a name="line_31"></a>
<a name="line_32"></a> _ASSERT(simplify(crease_eq(crease(t))) = 0,
<a name="line_33"></a>         "crease_eq o crease = 0");
<a name="line_34"></a>
<a name="line_35"></a>
<a name="line_36"></a>
<a name="line_37"></a> # We now check that the projection x |-> [x[1],x[2]] is singular
<a name="line_38"></a> # on the image of the crease map.
<a name="line_39"></a>
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT(simplify(crease_eq([r*cos(t),r*sin(t)]) - crease_eq_polar(r,t)) = 0,
<a name="line_42"></a>         "two versions of crease_eq");
<a name="line_43"></a>end:
<a name="line_44"></a>
<a name="line_45"></a>add_check(check_crease):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/forms.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># These differential forms alpha[i] and beta[j] are as in sec-int-props
<a name="line_2"></a>
<a name="line_3"></a><span style="color:red">#@ alpha_form
</span><a name="line_4"></a>alpha_form[1] := y[1]*(x[2]*dx[1] - x[1]*dx[2]);
<a name="line_5"></a>alpha_form[2] := (z[1]*z[2]+z[1])*y[1]*y[2]*(dx[1]*x[2]+dx[2]*x[1]) +
<a name="line_6"></a>                 (-2)*z[1]*x[1]*x[2]*y[2]*dx[3]+
<a name="line_7"></a>                 (2*z[1]*z[2]+2)*x[1]*x[2]*dx[4];
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ beta_form
</span><a name="line_10"></a>beta_form[1] := y[1]*(x[2]*dx[1] - x[1]*dx[2]);
<a name="line_11"></a>beta_form[2] := y[1]*y[2]*(x[2]*dx[1] + x[1]*dx[2]);
<a name="line_12"></a>beta_form[3] := x[1]*x[2]*y[2]*dx[3];
<a name="line_13"></a>beta_form[4] := x[1]*x[2]*dx[4];
<a name="line_14"></a>
<a name="line_15"></a><span style="color:red">#@ theta_form
</span><a name="line_16"></a>theta_form[1] := add(diff(g0(x),x[i])*dx[i],i=1..4);
<a name="line_17"></a>theta_form[2] := add(x[i]*dx[i],i=1..4);
<a name="line_18"></a>
<a name="line_19"></a>alpha_form[3] := x[1]*x[2]*theta_form[1];
<a name="line_20"></a>alpha_form[4] := x[1]*x[2]*y[1]*y[2]*theta_form[2];
<a name="line_21"></a>
<a name="line_22"></a># This is the matrix P such that alpha[i] = sum(P[i,j] * beta[j],j=1..4)
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ alpha_beta 
</span><a name="line_25"></a>alpha_beta := [
<a name="line_26"></a> [1,0,0,0],
<a name="line_27"></a> [0,z[1]*(1+z[2]),-2*z[1],2*(1+z[1]*z[2])],
<a name="line_28"></a> [sqrt(2)*(1-z[1])*(1-2*z[2]),z[1]*(1-2*z[2]),(z[1] - 2),(-2+3*z[1]-4*z[1]*z[2])],
<a name="line_29"></a> [(3*z[1]-2)*z[2]/(2*sqrt(2)),(1 - z[1] - z[1]*z[2])/2,z[1],-z[1]*z[2]]
<a name="line_30"></a>];
<a name="line_31"></a>
<a name="line_32"></a># Norm of dg in terms of z
<a name="line_33"></a><span style="color:red">#@ ndg_z 
</span><a name="line_34"></a>ndg_z := sqrt((2 - z[1])^2 * (1 + z[2]));
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ D_alpha
</span><a name="line_37"></a>
<a name="line_38"></a># This is the Stokes operator D = *d applied to alpha[1]
<a name="line_39"></a>D_alpha[1] := (9*z[1]^2*z[2]-9*z[1]^2+2*z[1]*z[2]+9*z[1]-2)/ndg_z;
<a name="line_40"></a>
<a name="line_41"></a># This is the Stokes operator D = *d applied to alpha[2]
<a name="line_42"></a>D_alpha[2] := (45*z[1]^3*z[2]^2-45*z[1]^3*z[2]+78*z[1]^2*z[2]-20*z[1]*z[2]^2
<a name="line_43"></a>                -12*z[1]^2-28*z[1]*z[2]+12*z[1]-8*z[2])/sqrt(2)/ndg_z;
<a name="line_44"></a>
<a name="line_45"></a># dz_cross_alpha[i,j] is * (dz[i] wedge alpha[j])
<a name="line_46"></a><span style="color:red">#@ dz_cross_alpha
</span><a name="line_47"></a>
<a name="line_48"></a>dz_cross_alpha[1,1] := 2*z[1]*(3*z[1]-2)*(z[1]*z[2]-z[1]+1)/ndg_z;
<a name="line_49"></a>dz_cross_alpha[1,2] := sqrt(2)*z[1]*
<a name="line_50"></a>                        (9*z[1]^3*z[2]^2-9*z[1]^3*z[2]-12*z[1]^2*z[2]^2+
<a name="line_51"></a>                         26*z[1]^2*z[2]+4*z[1]*z[2]^2-4*z[1]^2-24*z[1]*z[2]+
<a name="line_52"></a>                         8*z[1]+8*z[2]-4) / ndg_z;
<a name="line_53"></a>dz_cross_alpha[2,1] := 4*z[1]*z[2]*(2*z[2]-1) / ndg_z;
<a name="line_54"></a>dz_cross_alpha[2,2] := 2*sqrt(2)*(3*z[1]^2*z[2]-2*z[1]*z[2]+2*z[1]-2)*z[2]*(2*z[2]-1) / ndg_z;
<a name="line_55"></a>
<a name="line_56"></a><span style="color:red">#@ xy0
</span><a name="line_57"></a>xy0[1] := sqrt(uy0[1]);
<a name="line_58"></a>xy0[2] := sqrt(uy0[2]);
<a name="line_59"></a>xy0[3] := y[1];
<a name="line_60"></a>xy0[4] := -y[1]*y[2];
<a name="line_61"></a>
<a name="line_62"></a># Rules for rewriting x[i], z[i], dx[i] and dz[i] in terms of y[j] and dy[j]
<a name="line_63"></a> 
<a name="line_64"></a><span style="color:red">#@ forms_to_y 
</span><a name="line_65"></a>forms_to_y := {
<a name="line_66"></a> x[1] = sqrt(uy0[1]),
<a name="line_67"></a> x[2] = sqrt(uy0[2]),
<a name="line_68"></a> x[3] = y[1],
<a name="line_69"></a> x[4] = -y[1]*y[2],
<a name="line_70"></a> dx[1] = grad_y(sqrt(uy0[1])),
<a name="line_71"></a> dx[2] = grad_y(sqrt(uy0[2])),
<a name="line_72"></a> dx[3] = grad_y(y[1]),
<a name="line_73"></a> dx[4] = grad_y(-y[1]*y[2]),
<a name="line_74"></a> z[1] = y[1]^2,
<a name="line_75"></a> z[2] = y[2]^2,
<a name="line_76"></a> dz[1] = 2*y[1]*dy[1],
<a name="line_77"></a> dz[2] = 2*y[2]*dy[2]
<a name="line_78"></a>}:
<a name="line_79"></a>
<a name="line_80"></a>######################################################################
<a name="line_81"></a># This is an alternative notation, which we are not really using.
<a name="line_82"></a>
<a name="line_83"></a><span style="color:red">#@ de_rham_d0 
</span><a name="line_84"></a>de_rham_d0 := (u) -> add(diff(u,x[i])*dx[i],i=1..4):
<a name="line_85"></a>
<a name="line_86"></a><span style="color:red">#@ de_rham_d1 
</span><a name="line_87"></a>de_rham_d1 := proc(u)
<a name="line_88"></a> local v,w,i,j;
<a name="line_89"></a> for i from 1 to 4 do
<a name="line_90"></a>  for j from 1 to 4 do
<a name="line_91"></a>   v[i,j] := diff(coeff(u,dx[i]),x[j]);
<a name="line_92"></a>  od:
<a name="line_93"></a> od:
<a name="line_94"></a> w := add(add(v[i,j]*dx[j,i],j=1..i-1),i=1..4) - 
<a name="line_95"></a>      add(add(v[i,j]*dx[i,j],j=i+1..4),i=1..4);
<a name="line_96"></a> return(w);
<a name="line_97"></a>end:
<a name="line_98"></a>
<a name="line_99"></a><span style="color:red">#@ wedge 
</span><a name="line_100"></a>wedge := proc(u,v)
<a name="line_101"></a> add(add(coeff(u,dx[i])*coeff(v,dx[j])*dx[i,j],i=1..j-1),j=1..4) - 
<a name="line_102"></a> add(add(coeff(u,dx[i])*coeff(v,dx[j])*dx[j,i],i=j+1..4),j=1..4);
<a name="line_103"></a>end:
<a name="line_104"></a>
<a name="line_105"></a>######################################################################
<a name="line_106"></a>
<a name="line_107"></a><span style="color:red">#@ unnormalised_stokes 
</span><a name="line_108"></a>unnormalised_stokes := proc(u)
<a name="line_109"></a> local nn,uu,du,S4,sgn4,s;
<a name="line_110"></a> nn := dg0(xx);
<a name="line_111"></a> uu := [seq(coeff(u,dx[i],1),i=1..4)];
<a name="line_112"></a> du := [seq([seq(diff(uu[j],x[i]),j=1..4)],i=1..4)];
<a name="line_113"></a> S4 := combinat[permute](4);
<a name="line_114"></a> sgn4 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..4),i=1..3));
<a name="line_115"></a> add(sgn4(s)*du[s[1]][s[2]]*x[s[3]]*nn[s[4]],s in S4);
<a name="line_116"></a>end:
<a name="line_117"></a>
<a name="line_118"></a><span style="color:red">#@ stokes 
</span><a name="line_119"></a>stokes := (u) -> unnormalised_stokes(u)/sqrt(square_norm_of_dg0(xx));
<a name="line_120"></a>
<a name="line_121"></a># stokes_alpha([f1,f2]) = 
<a name="line_122"></a>#  stokes(f1 * alpha_form[1] + f2 * alpha_form[2])
<a name="line_123"></a># (where f1 and f2 should be given in terms of z[1] and z[2]).
<a name="line_124"></a> 
<a name="line_125"></a><span style="color:red">#@ stokes_alpha 
</span><a name="line_126"></a>stokes_alpha := proc(ff)
<a name="line_127"></a> local i,j;
<a name="line_128"></a>
<a name="line_129"></a> add(add(diff(ff[i],z[j]) * dz_cross_alpha[j,i],j=1..2),i=1..2) +
<a name="line_130"></a> add(ff[i] * D_alpha[i],i=1..2);
<a name="line_131"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/forms_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_forms := proc()
<a name="line_2"></a> local i,j,check_equivariant,err,v,AB_basis,Om7_gens,Om7_rels;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> check_equivariant := proc(u)
<a name="line_7"></a>  v := [act_A[L](u) - u,
<a name="line_8"></a>        act_A[M](u) - u,
<a name="line_9"></a>        act_A[N](u) + u];
<a name="line_10"></a>  return(evalb(map(NF_x,v) = [0,0,0]));
<a name="line_11"></a> end;
<a name="line_12"></a>
<a name="line_13"></a> for i from 1 to 4 do
<a name="line_14"></a>  _ASSERT(
<a name="line_15"></a>   check_equivariant(alpha_form[i]),
<a name="line_16"></a>   sprintf("alpha[%d] is equivariant",i)
<a name="line_17"></a>  );
<a name="line_18"></a> od;
<a name="line_19"></a>
<a name="line_20"></a> for i from 1 to 4 do
<a name="line_21"></a>  _ASSERT(
<a name="line_22"></a>   check_equivariant(beta_form[i]),
<a name="line_23"></a>   sprintf("beta[%d] is equivariant",i)
<a name="line_24"></a>  );
<a name="line_25"></a> od;
<a name="line_26"></a>
<a name="line_27"></a> for i from 1 to 4 do
<a name="line_28"></a>  err := alpha_form[i] - add(alpha_beta[i][j] * beta_form[j],j=1..4);
<a name="line_29"></a>  err := NF_x0(err);
<a name="line_30"></a>  _ASSERT(err = 0,sprintf("alpha[%d] in terms of beta",i));
<a name="line_31"></a> od;
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(simplify(Determinant(Matrix(alpha_beta)) - (2 - z[1])) = 0,
<a name="line_34"></a>         "determinant of matrix relating alpha and beta");
<a name="line_35"></a>
<a name="line_36"></a> AB_basis := [seq(seq(seq(seq(x[1]^i*x[2]^j*y[1]^k*y[2]^l,i=0..1),j=0..1),k=0..1),l=0..1)]:
<a name="line_37"></a>
<a name="line_38"></a> Om7_gens := {seq(seq(G16_twisted_average(7,AB_basis[i]*dx[j]),j=1..4),i=1..nops(AB_basis))} minus {0};
<a name="line_39"></a> Om7_gens := map(NF_x0,Om7_gens);
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT(Om7_gens = map(NF_x0,expand({beta_form[1]/2,-beta_form[1]/2,beta_form[2]/2,beta_form[3],beta_form[4]})),
<a name="line_42"></a>         "beta forms generate twisted invariants");
<a name="line_43"></a>
<a name="line_44"></a> Om7_rels := expand({seq(seq(G16_twisted_average(7,AB_basis[i]*theta_form[j]),j=1..2),i=1..nops(AB_basis))}) minus {0}:
<a name="line_45"></a> Om7_rels := map(NF_x0,Om7_rels);
<a name="line_46"></a>
<a name="line_47"></a> _ASSERT(Om7_rels = map(NF_x0,{alpha_form[3],alpha_form[4]}),
<a name="line_48"></a>         "alpha[3] and alpha[4] generate twisted invariant relations");
<a name="line_49"></a>
<a name="line_50"></a> for i from 1 to 2 do 
<a name="line_51"></a>  _ASSERT(simplify(subs(forms_to_y,theta_form[i])) = 0,
<a name="line_52"></a>          sprintf("theta[%d] rewrites as zero in terms of y",i));
<a name="line_53"></a> od;
<a name="line_54"></a>
<a name="line_55"></a> for i from 1 to 2 do 
<a name="line_56"></a>  err := 
<a name="line_57"></a>   NF_z0(unnormalised_stokes(subs({y[1]=yx0[1],y[2]=yx0[2],z[1]=zx0[1],z[2]=zx0[2]},alpha_form[i]))) - 
<a name="line_58"></a>    ndg_z * D_alpha[i];
<a name="line_59"></a>  err := simplify(err);
<a name="line_60"></a>
<a name="line_61"></a>  _ASSERT(err = 0,sprintf("D_alpha[%d] = d(alpha_form[%d])",i,i));
<a name="line_62"></a> od;
<a name="line_63"></a>end:
<a name="line_64"></a>
<a name="line_65"></a>add_check(check_forms):  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/galois.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Let K be the field of rational functions on EX^*, and let KT be the biquadratic
<a name="line_2"></a># extension generated by r[1] = sqrt(1 - y[2]/sqrt(2)) and r[2] = sqrt(1 + y[2]/sqrt(2)).
<a name="line_3"></a># This file defines many elements of KT and relations between them, which are
<a name="line_4"></a># useful for studying the Galois theory of various intermediate fields.
<a name="line_5"></a># The relevant Galois group is defined in the file group64.mpl
<a name="line_6"></a>
<a name="line_7"></a># These elements t[i] are used when studying torus quotients of EX^*
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ tx
</span><a name="line_10"></a>tx[1] := (r[1]+1/sqrt(2))*(1-r[1]*y[1])/x[1];
<a name="line_11"></a>tx[2] := (r[2]+1/sqrt(2))*(1-r[2]*y[1])/x[2];
<a name="line_12"></a>tx[3] := (r[1]+1/sqrt(2))*(1+r[1]*y[1])/x[1];
<a name="line_13"></a>tx[4] := (r[2]+1/sqrt(2))*(1+r[2]*y[1])/x[2];
<a name="line_14"></a>
<a name="line_15"></a># These are expressions for t[i] in terms of y[1], r[1] and r[2].
<a name="line_16"></a># They are correct on F16 but have the wrong sign in some other places.
<a name="line_17"></a><span style="color:red">#@ tr
</span><a name="line_18"></a>tr[1] := sqrt((r[1]+1/sqrt(2))*(1-r[1]*y[1])/((r[1]-1/sqrt(2))*(1+r[1]*y[1])));
<a name="line_19"></a>tr[2] := sqrt((r[2]+1/sqrt(2))*(1-r[2]*y[1])/((r[2]-1/sqrt(2))*(1+r[2]*y[1])));
<a name="line_20"></a>tr[3] := sqrt((r[1]+1/sqrt(2))*(1+r[1]*y[1])/((r[1]-1/sqrt(2))*(1-r[1]*y[1])));
<a name="line_21"></a>tr[4] := sqrt((r[2]+1/sqrt(2))*(1+r[2]*y[1])/((r[2]-1/sqrt(2))*(1-r[2]*y[1])));
<a name="line_22"></a>
<a name="line_23"></a># Some further elements with nice transformation properties
<a name="line_24"></a><span style="color:red">#@ st
</span><a name="line_25"></a>st[ 1] := t[3]*t[1]:
<a name="line_26"></a>st[ 2] := t[4]*t[2]:
<a name="line_27"></a>st[ 3] := t[3]/t[1]:
<a name="line_28"></a>st[ 4] := t[4]/t[2]:
<a name="line_29"></a>st[ 5] := st[1]/2+1/st[1]/2-2:
<a name="line_30"></a>st[ 6] := st[2]/2+1/st[2]/2-2:
<a name="line_31"></a>st[ 7] := st[3]/2+1/st[3]/2:
<a name="line_32"></a>st[ 8] := st[4]/2+1/st[4]/2:
<a name="line_33"></a>st[ 9] := (t[1]+1/t[1])/2:
<a name="line_34"></a>st[10] := (t[2]+1/t[2])/2:
<a name="line_35"></a>st[11] := (t[3]+1/t[3])/2:
<a name="line_36"></a>st[12] := (t[4]+1/t[4])/2:
<a name="line_37"></a>st[13] := t[1]*t[2] - t[3]*t[4]:
<a name="line_38"></a>st[14] := t[1]/t[2] - t[3]/t[4]:
<a name="line_39"></a>st[15] := t[2]/t[1] - t[4]/t[3]:
<a name="line_40"></a>st[16] := 1/(t[1]*t[2]) - 1/(t[3]*t[4]):
<a name="line_41"></a>
<a name="line_42"></a># Expressions for s[i] in terms of y[1], y[2], r[1], r[2]
<a name="line_43"></a><span style="color:red">#@ sx
</span><a name="line_44"></a>sx[ 1] := (r[1] + 1/sqrt(2))/(r[1] - 1/sqrt(2));
<a name="line_45"></a>sx[ 2] := (r[2] + 1/sqrt(2))/(r[2] - 1/sqrt(2));
<a name="line_46"></a>sx[ 3] := (1 + r[1]*y[1])/(1 - r[1]*y[1]);
<a name="line_47"></a>sx[ 4] := (1 + r[2]*y[1])/(1 - r[2]*y[1]);
<a name="line_48"></a>sx[ 5] := (1 + y[2]*sqrt(2))/(1 - y[2]*sqrt(2));
<a name="line_49"></a>sx[ 6] := (1 - y[2]*sqrt(2))/(1 + y[2]*sqrt(2));
<a name="line_50"></a>sx[ 7] := (1 + y[1]^2*(1 - y[2]/sqrt(2)))/(1 - y[1]^2*(1 - y[2]/sqrt(2)));
<a name="line_51"></a>sx[ 8] := (1 + y[1]^2*(1 + y[2]/sqrt(2)))/(1 - y[1]^2*(1 + y[2]/sqrt(2)));
<a name="line_52"></a>sx[ 9] := 2*r[1]*x[1]*(1-y[1]/sqrt(2))/((1 - y[1]^2*(1-y[2]/sqrt(2)))*(1-y[2]*sqrt(2)));
<a name="line_53"></a>sx[10] := 2*r[2]*x[2]*(1-y[1]/sqrt(2))/((1 - y[1]^2*(1+y[2]/sqrt(2)))*(1+y[2]*sqrt(2)));
<a name="line_54"></a>sx[11] := 2*r[1]*x[1]*(1+y[1]/sqrt(2))/((1 - y[1]^2*(1-y[2]/sqrt(2)))*(1-y[2]*sqrt(2)));
<a name="line_55"></a>sx[12] := 2*r[2]*x[2]*(1+y[1]/sqrt(2))/((1 - y[1]^2*(1+y[2]/sqrt(2)))*(1+y[2]*sqrt(2)));
<a name="line_56"></a>sx[13] := -2*y[1]*(r[1]+1/sqrt(2))*(r[2]+1/sqrt(2))*(r[1]+r[2])/(x[1]*x[2]);
<a name="line_57"></a>sx[14] := -2*y[1]*(r[1]+1/sqrt(2))*(r[2]-1/sqrt(2))*(r[1]-r[2])/(x[1]*x[2]);
<a name="line_58"></a>sx[15] :=  2*y[1]*(r[1]-1/sqrt(2))*(r[2]+1/sqrt(2))*(r[1]-r[2])/(x[1]*x[2]);
<a name="line_59"></a>sx[16] :=  2*y[1]*(r[1]-1/sqrt(2))*(r[2]-1/sqrt(2))*(r[1]+r[2])/(x[1]*x[2]);
<a name="line_60"></a>
<a name="line_61"></a># Another family of elements with nice transformation properties
<a name="line_62"></a><span style="color:red">#@ ut
</span><a name="line_63"></a>ut[ 1] := t[1]+t[3]:
<a name="line_64"></a>ut[ 5] := t[1]-t[3]:
<a name="line_65"></a>ut[ 9] := t[1]-1/t[3]:
<a name="line_66"></a>ut[13] := t[1]+1/t[3]:
<a name="line_67"></a>for i from 0 to 3 do
<a name="line_68"></a> ut[4*i+2] := act_AT[L](ut[4*i+1]);
<a name="line_69"></a> ut[4*i+3] := act_AT[A1](ut[4*i+1]);
<a name="line_70"></a> ut[4*i+4] := act_AT[LA1](ut[4*i+1]);
<a name="line_71"></a>od:
<a name="line_72"></a>
<a name="line_73"></a>for i from 1 to 16 do
<a name="line_74"></a> ux[i] := FNF_y0(eval(subs(t = tx,ut[i])));
<a name="line_75"></a>od:
<a name="line_76"></a>
<a name="line_77"></a><span style="color:red">#@ tu
</span><a name="line_78"></a>tu[ 1] := u[1]/2 + u[5]/2;
<a name="line_79"></a>tu[ 2] := u[2]/2 + u[6]/2;
<a name="line_80"></a>tu[ 3] := u[1]/2 - u[5]/2;
<a name="line_81"></a>tu[ 4] := u[2]/2 - u[6]/2;
<a name="line_82"></a>
<a name="line_83"></a><span style="color:red">#@ su
</span><a name="line_84"></a>su[ 1] := - u[ 1]/u[ 3];
<a name="line_85"></a>su[ 2] := - u[ 2]/u[ 4];
<a name="line_86"></a>su[ 3] := - u[15]/u[13];
<a name="line_87"></a>su[ 4] := - u[16]/u[14];
<a name="line_88"></a>su[ 5] :=   u[ 9]*u[11]/2 - 1;
<a name="line_89"></a>su[ 6] :=   u[10]*u[12]/2 - 1;
<a name="line_90"></a>su[ 7] := - u[ 1]*u[ 3]/2 - 1;
<a name="line_91"></a>su[ 8] := - u[ 2]*u[ 4]/2 - 1;
<a name="line_92"></a>su[ 9] :=   ( u[ 1] - u[11])/2;
<a name="line_93"></a>su[10] :=   ( u[ 2] - u[12])/2;
<a name="line_94"></a>su[11] :=   (-u[ 3] + u[11])/2;
<a name="line_95"></a>su[12] :=   (-u[ 4] + u[12])/2;
<a name="line_96"></a>su[13] :=   (u[ 1]*u[ 6]+u[ 2]*u[ 5])/2;
<a name="line_97"></a>su[14] := - (u[ 4]*u[ 5]+u[ 1]*u[ 8])/2;
<a name="line_98"></a>su[15] := - (u[ 3]*u[ 6]+u[ 2]*u[ 7])/2;
<a name="line_99"></a>su[16] :=   (u[ 3]*u[ 8]+u[ 4]*u[ 7])/2;
<a name="line_100"></a>
<a name="line_101"></a><span style="color:red">#@ au
</span><a name="line_102"></a>au[1] := factor(1/(1/u[1]+1/u[3]));
<a name="line_103"></a>au[2] := factor(1/(1/u[6]+1/u[8]));
<a name="line_104"></a>
<a name="line_105"></a><span style="color:red">#@ bu
</span><a name="line_106"></a>bu[1] := u[1]*u[3];
<a name="line_107"></a>bu[2] := u[6]*u[8];
<a name="line_108"></a>
<a name="line_109"></a><span style="color:red">#@ bs
</span><a name="line_110"></a>bs[1] := -2*(s[7]+1);
<a name="line_111"></a>bs[2] :=  2*(s[8]-1);
<a name="line_112"></a>
<a name="line_113"></a># Expressions for x[i], y[i], z[i], r[i] in terms of s[j]
<a name="line_114"></a>zs[1]     := (s[7]*s[8]-1)/((1+s[7])*(1+s[8]));            <span style="color:red">#@ zs
</span><a name="line_115"></a>ys[1]     := sqrt(2)*(s[3]-1)/(s[3]+1)*(s[1]-1)/(s[1]+1);  <span style="color:red">#@ ys
</span><a name="line_116"></a>ys_alt[1] := sqrt(2)*(s[4]-1)/(s[4]+1)*(s[2]-1)/(s[2]+1);  <span style="color:red">#@ ys_alt
</span><a name="line_117"></a>ys[2]     := sqrt(2)*(s[8]-s[7])/(s[7]*s[8]-1);
<a name="line_118"></a>xs[1] := 2*sqrt(2)*t[3]/((s[1]-1)*(s[3]+1));               <span style="color:red">#@ xs
</span><a name="line_119"></a>xs[2] := 2*sqrt(2)*t[4]/((s[2]-1)*(s[4]+1));
<a name="line_120"></a>xs[3] := ys[1];
<a name="line_121"></a>xs[4] := -ys[1]*ys[2];
<a name="line_122"></a>rs[1] := (s[1]+1)/(s[1]-1)/sqrt(2);                        <span style="color:red">#@ rs
</span><a name="line_123"></a>rs[2] := (s[2]+1)/(s[2]-1)/sqrt(2);
<a name="line_124"></a>
<a name="line_125"></a># Expressions for x[i], y[i], z[i], r[i] in terms of t[j]
<a name="line_126"></a>zt[1]     := eval(subs(s = st,zs[1]    )):                 <span style="color:red">#@ zt
</span><a name="line_127"></a>yt[1]     := eval(subs(s = st,ys[1]    )):                 <span style="color:red">#@ yt
</span><a name="line_128"></a>yt_alt[1] := eval(subs(s = st,ys_alt[1])):                 <span style="color:red">#@ yt_alt
</span><a name="line_129"></a>yt[2]     := eval(subs(s = st,ys[2]    )):
<a name="line_130"></a>xt[1]     := eval(subs(s = st,xs[1]    )):                 <span style="color:red">#@ xt
</span><a name="line_131"></a>xt[2]     := eval(subs(s = st,xs[2]    )):
<a name="line_132"></a>xt[3]     := eval(subs(s = st,xs[3]    )):
<a name="line_133"></a>xt[4]     := eval(subs(s = st,xs[4]    )):
<a name="line_134"></a>rt[1]     := eval(subs(s = st,rs[1]    )):                 <span style="color:red">#@ rt
</span><a name="line_135"></a>rt[2]     := eval(subs(s = st,rs[2]    )):
<a name="line_136"></a>
<a name="line_137"></a># Relations among the elements t[i]
<a name="line_138"></a><span style="color:red">#@ t_rels
</span><a name="line_139"></a>t_rels[ 1] := t[1]^2*t[2]^2*t[3]^2*t[4]^2-4*t[1]^2*t[2]*t[3]^2*t[4]-4*t[1]*t[2]^2*t[3]*t[4]^2+t[1]^2*t[3]^2+12*t[1]*t[2]*t[3]*t[4]+t[2]^2*t[4]^2-4*t[1]*t[3]-4*t[2]*t[4]+1;
<a name="line_140"></a>t_rels[ 2] := t[1]^2*t[2]*t[3]*t[4]^2-t[1]*t[2]^2*t[3]^2*t[4]+t[1]^2*t[2]*t[3]-t[1]*t[2]^2*t[4]-t[1]*t[3]^2*t[4]+t[2]*t[3]*t[4]^2-t[1]*t[4]+t[2]*t[3];
<a name="line_141"></a>
<a name="line_142"></a><span style="color:red">#@ ts_rels
</span><a name="line_143"></a>ts_rels[1] := tan_sum(t[1], t[3]) + ((t[1]+t[3])*(r[1]-1/sqrt(2))/sqrt(2));
<a name="line_144"></a>ts_rels[2] := tan_sum(t[2], t[4]) + ((t[2]+t[4])*(r[2]-1/sqrt(2))/sqrt(2));
<a name="line_145"></a>ts_rels[3] := tan_sum(t[1],-t[3]) - ((t[1]-t[3])*(r[1]-1/sqrt(2))/r[1]/2);
<a name="line_146"></a>ts_rels[4] := tan_sum(t[2],-t[4]) - ((t[2]-t[4])*(r[2]-1/sqrt(2))/r[2]/2);
<a name="line_147"></a>
<a name="line_148"></a># Relations among the elements s[i]
<a name="line_149"></a><span style="color:red">#@ s_rels
</span><a name="line_150"></a>s_rels[ 1] := s[5]*s[6]-1;
<a name="line_151"></a>s_rels[ 2] := s[5]*((s[7]-2)*(s[8]+2)+3) - ((s[7]+2)*(s[8]-2)+3);
<a name="line_152"></a>s_rels[ 3] := s[6]*((s[7]+2)*(s[8]-2)+3) - ((s[7]-2)*(s[8]+2)+3);
<a name="line_153"></a>s_rels[ 4] := s[9]/s[11]-s[10]/s[12];
<a name="line_154"></a>s_rels[ 5] := s[1]*s[2]*s[3]-s[1]*s[2]*s[4]+s[1]*s[3]*s[4]-s[2]*s[3]*s[4]-s[1]+s[2]-s[3]+s[4];
<a name="line_155"></a>s_rels[ 6] := s[1]^2*s[2]^2-4*s[1]^2*s[2]-4*s[1]*s[2]^2+s[1]^2+12*s[1]*s[2]+s[2]^2-4*s[1]-4*s[2]+1;
<a name="line_156"></a>s_rels[ 7] := s[13]*s[14]*s[15] + s[13]*s[14]*s[16] + s[13]*s[15]*s[16] + s[14]*s[15]*s[16];
<a name="line_157"></a>s_rels[ 8] := (s[13]-s[14]-s[15]+s[16])^2 + 8*(s[13]+s[14]+s[15]+s[16])^2 - 8*(s[13]-s[16])^2 - 8*(s[14]-s[15])^2;
<a name="line_158"></a>s_rels[ 9] := ((1-4*s[1]+s[1]^2)*(s[2]-2) - 2*s[1])^2 - (1 - s[1])^2*(3*s[1]-1)*(s[1]-3);
<a name="line_159"></a>s_rels[10] := ((1-4*s[2]+s[2]^2)*(s[1]-2) - 2*s[2])^2 - (1 - s[2])^2*(3*s[2]-1)*(s[2]-3);
<a name="line_160"></a>s_rels[11] := s[1]*s[2]*s[16] + s[13];
<a name="line_161"></a>s_rels[12] := s[1]*s[15] + s[2]*s[14];
<a name="line_162"></a>
<a name="line_163"></a># Quadratic relations for t[i] over K
<a name="line_164"></a><span style="color:red">#@ qt_rels
</span><a name="line_165"></a>qt_rels[1] := t[1]^2 -2*sqrt(2)*x[1]*(1-sqrt(2)*y[1]*(1-y[2]/sqrt(2)))/((1-y[2]*sqrt(2))*(1-y[1]^2*(1-y[2]/sqrt(2)))) * t[1] - 1;
<a name="line_166"></a>qt_rels[2] := t[2]^2 -2*sqrt(2)*x[2]*(1-sqrt(2)*y[1]*(1+y[2]/sqrt(2)))/((1+y[2]*sqrt(2))*(1-y[1]^2*(1+y[2]/sqrt(2)))) * t[2] - 1;
<a name="line_167"></a>qt_rels[3] := t[3]^2 -2*sqrt(2)*x[1]*(1+sqrt(2)*y[1]*(1-y[2]/sqrt(2)))/((1-y[2]*sqrt(2))*(1-y[1]^2*(1-y[2]/sqrt(2)))) * t[3] - 1;
<a name="line_168"></a>qt_rels[4] := t[4]^2 -2*sqrt(2)*x[2]*(1+sqrt(2)*y[1]*(1+y[2]/sqrt(2)))/((1+y[2]*sqrt(2))*(1-y[1]^2*(1+y[2]/sqrt(2)))) * t[4] - 1;
<a name="line_169"></a>
<a name="line_170"></a># The relations u_lin_rels[i] and u_quad_rels[i] depend only on the expressions 
<a name="line_171"></a># for the u[i] in terms of the t[j], not on the relations among the t[j]
<a name="line_172"></a>
<a name="line_173"></a><span style="color:red">#@ u_lin_rels
</span><a name="line_174"></a>u_lin_rels := {
<a name="line_175"></a>u[ 1] + u[ 3] - u[ 9] - u[11],
<a name="line_176"></a>u[ 1] + u[ 5] - u[ 9] - u[13],
<a name="line_177"></a>u[ 1] + u[ 7] - u[11] - u[13],
<a name="line_178"></a>u[ 2] + u[ 4] - u[10] - u[12],
<a name="line_179"></a>u[ 2] + u[ 6] - u[10] - u[14],
<a name="line_180"></a>u[ 2] + u[ 8] - u[12] - u[14],
<a name="line_181"></a>u[ 3] + u[ 5] - u[ 9] - u[15],
<a name="line_182"></a>u[ 3] + u[ 7] - u[11] - u[15],
<a name="line_183"></a>u[ 4] + u[ 6] - u[10] - u[16],
<a name="line_184"></a>u[ 4] + u[ 8] - u[12] - u[16],
<a name="line_185"></a>u[ 5] + u[ 7] - u[13] - u[15],
<a name="line_186"></a>u[ 6] + u[ 8] - u[14] - u[16]
<a name="line_187"></a>}:
<a name="line_188"></a>
<a name="line_189"></a><span style="color:red">#@ u_quad_rels
</span><a name="line_190"></a>u_quad_rels := {
<a name="line_191"></a> u[ 1]*u[ 3] + u[ 5]*u[ 7] + 4,
<a name="line_192"></a> u[ 2]*u[ 4] + u[ 6]*u[ 8] + 4,
<a name="line_193"></a> u[ 9]*u[11] + u[13]*u[15] + 4,
<a name="line_194"></a> u[10]*u[12] + u[14]*u[16] + 4,
<a name="line_195"></a> u[ 1]*u[ 7] + u[ 3]*u[ 5],
<a name="line_196"></a> u[ 2]*u[ 8] + u[ 4]*u[ 6],
<a name="line_197"></a> u[ 9]*u[15] + u[11]*u[13],
<a name="line_198"></a> u[10]*u[16] + u[12]*u[14]
<a name="line_199"></a>}:
<a name="line_200"></a>
<a name="line_201"></a># These additional relations depend on relations among the t[j].
<a name="line_202"></a><span style="color:red">#@ u_rels
</span><a name="line_203"></a>u_rels[1] := 1/(u[9]*u[11]) + 1/(u[10]*u[12]) - 1/2;
<a name="line_204"></a>u_rels[2] := u[1]*u[4]-u[4]*u[11]+u[11]*u[2]-u[2]*u[3]+u[3]*u[12]-u[12]*u[1];
<a name="line_205"></a>u_rels[3] := (u[9]*u[11]+u[10]*u[12]-8)*(1/2+1/(u[1]*u[3])+1/(u[2]*u[4]))+2*(u[9]*u[11]-u[10]*u[12])*(1/(u[1]*u[3])-1/(u[2]*u[4]));
<a name="line_206"></a>
<a name="line_207"></a><span style="color:red">#@ ab_rels
</span><a name="line_208"></a>ab_rels[1] := expand((b[1]+2*a[1]^2)*(b[2]-6*a[2]^2) + 4*a[1]^2*a[2]^2);
<a name="line_209"></a>ab_rels[2] := 8*a[2]^2*b[1]-b[1]*b[2]+2*b[1]+2*b[2]+8;
<a name="line_210"></a>ab_rels[3] := ((1+a[2]^2)*(3+2*a[1]^2+b[1])-  (1+a[1]^2))^2 - (a[1]^2-3*a[2]^2-2)^2 - 4*a[1]^2*a[2]^2*(1+a[1]^2)*(1+a[2]^2);
<a name="line_211"></a>ab_rels[4] := ((1+a[1]^2)*(1+6*a[2]^2-b[2])-3*(1+a[2]^2))^2 - (a[1]^2-3*a[2]^2-2)^2 - 4*a[1]^2*a[2]^2*(1+a[1]^2)*(1+a[2]^2);
<a name="line_212"></a>ab_rels[5] := (1+a[1]^2)*b[2] + (1+a[2]^2)*b[1] + 4*(1 - a[1]^2*a[2]^2);
<a name="line_213"></a>ab_rels[6] := a[1]^2 + (1/4)*b[1]*(b[1]*b[2]+6*b[1]+6*b[2]+24)/(b[1]*b[2]+2*b[1]+2*b[2]+8);
<a name="line_214"></a>ab_rels[7] := a[2]^2 - (1/8)*(b[1]*b[2]-2*b[1]-2*b[2]-8)/b[1];
<a name="line_215"></a>
<a name="line_216"></a><span style="color:red">#@ extra_galois_rels
</span><a name="line_217"></a>extra_galois_rels := [
<a name="line_218"></a> tan_sum(t[1], t[3]) - 1/(1/u[1] + 1/u[3]),
<a name="line_219"></a> tan_sum(t[2],-t[4]) - 1/(1/u[6] + 1/u[8]),
<a name="line_220"></a> u[6]*u[8] - 2*(s[8]-1),
<a name="line_221"></a> (u[6]-u[8])^2 -  8*(s[8]-1)*(s[7]*s[8]-1)/(s[7]*s[8]-2*s[7]+2*s[8]-1),
<a name="line_222"></a> (u[6]+u[8])^2 - 16*(s[8]-1)^2*(s[7]+1)   /(s[7]*s[8]-2*s[7]+2*s[8]-1)
<a name="line_223"></a>];
<a name="line_224"></a>
<a name="line_225"></a><span style="color:red">#@ s_to_t 
</span><a name="line_226"></a>s_to_t := {seq(s[i]=st[i],i=1..16),seq(u[i]=ut[i],i=1..16)}:
<a name="line_227"></a>
<a name="line_228"></a><span style="color:red">#@ t_to_xyz 
</span><a name="line_229"></a>t_to_xyz := {seq(t[i]=tx[i],i=1..4),seq(s[i]=sx[i],i=1..16),seq(u[i]=ux[i],i=1..16),r[1]=ry[1],r[2]=ry[2]}:
<a name="line_230"></a>
<a name="line_231"></a><span style="color:red">#@ t_reduce 
</span><a name="line_232"></a>t_reduce := (a) -> FNF_y0(factor(subs(root_rule,expand(rationalize(simplify(a))))));
<a name="line_233"></a>
<a name="line_234"></a><span style="color:red">#@ t_xyz_reduce 
</span><a name="line_235"></a>t_xyz_reduce := (a) -> t_reduce(subs(t_to_xyz,a));
<a name="line_236"></a>
<a name="line_237"></a># SNB is a basis for KT over R(s[7],s[8]).  
<a name="line_238"></a># The function VNB converts its argument to the list of coefficients with respect to the basis SNB
<a name="line_239"></a>
<a name="line_240"></a><span style="color:red">#@ SNB 
</span><a name="line_241"></a>SNB := [seq(seq(seq(seq(seq(s[1]^i*s[2]^j*s[3]^k*t[1]^l*t[2]^m,m=0..1),l=0..1),k=0..1),j=0..1),i=0..1)];
<a name="line_242"></a>
<a name="line_243"></a><span style="color:red">#@ VNB 
</span><a name="line_244"></a>VNB := (u) -> [seq(seq(seq(seq(seq(
<a name="line_245"></a>               coeff(coeff(coeff(coeff(coeff(u,
<a name="line_246"></a>               s[1],i),s[2],j),s[3],k),t[1],l),t[2],m),
<a name="line_247"></a>               m=0..1),l=0..1),k=0..1),j=0..1),i=0..1)];
<a name="line_248"></a>
<a name="line_249"></a># The following relations can be used to express things in terms of SNB
<a name="line_250"></a>
<a name="line_251"></a><span style="color:red">#@ sn_rels
</span><a name="line_252"></a>
<a name="line_253"></a>sn_rels[1] := s[1]^2 - ((2*(3*s[7]*s[8]+2*s[7]-2*s[8]-3))/(s[7]*s[8]+2*s[7]-2*s[8]-1))*s[1] + 1:
<a name="line_254"></a>sn_rels[2] := s[2]^2 - ((2*(3*s[7]*s[8]-2*s[7]+2*s[8]-3))/(s[7]*s[8]-2*s[7]+2*s[8]-1))*s[2] + 1:
<a name="line_255"></a>sn_rels[3] := s[3]^2 - 2*s[7]*s[3] + 1:
<a name="line_256"></a>sn_rels[4] := s[4] - ((1/8)*(s[1]*s[2]*s[3]*s[7]^2*s[8]^2-s[1]*s[2]*s[7]^3*s[8]^2-3*s[1]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[7]^3*s[8]^2-3*s[2]*s[3]*s[7]^2*s[8]^2+3*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2+6*s[1]*s[2]*s[3]*s[7]*s[8]-4*s[1]*s[2]*s[3]*s[8]^2+4*s[1]*s[2]*s[7]^3-6*s[1]*s[2]*s[7]^2*s[8]+4*s[1]*s[2]*s[7]*s[8]^2-4*s[1]*s[3]*s[7]^2*s[8]+4*s[1]*s[3]*s[7]*s[8]^2+4*s[1]*s[7]^3*s[8]-4*s[1]*s[7]^2*s[8]^2+4*s[2]*s[3]*s[7]^2*s[8]-4*s[2]*s[3]*s[7]*s[8]^2-4*s[2]*s[7]^3*s[8]+4*s[2]*s[7]^2*s[8]^2+9*s[3]*s[7]^2*s[8]^2-s[7]^3*s[8]^2+4*s[1]*s[3]*s[7]^2-2*s[1]*s[3]*s[7]*s[8]+4*s[1]*s[3]*s[8]^2-4*s[1]*s[7]^3+2*s[1]*s[7]^2*s[8]-4*s[1]*s[7]*s[8]^2+4*s[2]*s[3]*s[7]^2-2*s[2]*s[3]*s[7]*s[8]+4*s[2]*s[3]*s[8]^2-4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+s[1]*s[2]*s[3]-s[1]*s[2]*s[7]+4*s[1]*s[3]*s[7]-4*s[1]*s[3]*s[8]-4*s[1]*s[7]^2+4*s[1]*s[7]*s[8]-4*s[2]*s[3]*s[7]+4*s[2]*s[3]*s[8]+4*s[2]*s[7]^2-4*s[2]*s[7]*s[8]-4*s[3]*s[7]^2-10*s[3]*s[7]*s[8]-4*s[3]*s[8]^2+4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2-3*s[1]*s[3]+3*s[1]*s[7]-3*s[2]*s[3]+3*s[2]*s[7]+9*s[3]-9*s[7]+8*s[8])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):
<a name="line_257"></a>sn_rels[5] := t[1]^2 - s[1]*(2*s[7] - s[3]):
<a name="line_258"></a>sn_rels[6] := t[2]^2-((1/8)*(-3*s[1]*s[2]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2*s[8]+4*s[1]*s[2]*s[3]*s[7]*s[8]^2+4*s[1]*s[2]*s[7]^3*s[8]-4*s[1]*s[2]*s[7]^2*s[8]^2+s[1]*s[3]*s[7]^2*s[8]^2-s[1]*s[7]^3*s[8]^2+9*s[2]*s[3]*s[7]^2*s[8]^2-s[2]*s[7]^3*s[8]^2+4*s[1]*s[2]*s[3]*s[7]^2-2*s[1]*s[2]*s[3]*s[7]*s[8]+4*s[1]*s[2]*s[3]*s[8]^2-4*s[1]*s[2]*s[7]^3+2*s[1]*s[2]*s[7]^2*s[8]-4*s[1]*s[2]*s[7]*s[8]^2-3*s[3]*s[7]^2*s[8]^2+3*s[7]^3*s[8]^2+4*s[1]*s[2]*s[3]*s[7]-4*s[1]*s[2]*s[3]*s[8]-4*s[1]*s[2]*s[7]^2+4*s[1]*s[2]*s[7]*s[8]-4*s[1]*s[3]*s[7]^2+6*s[1]*s[3]*s[7]*s[8]-4*s[1]*s[3]*s[8]^2+4*s[1]*s[7]^3-6*s[1]*s[7]^2*s[8]+4*s[1]*s[7]*s[8]^2-4*s[2]*s[3]*s[7]^2-10*s[2]*s[3]*s[7]*s[8]-4*s[2]*s[3]*s[8]^2+4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+4*s[3]*s[7]^2*s[8]-4*s[3]*s[7]*s[8]^2-4*s[7]^3*s[8]+4*s[7]^2*s[8]^2-3*s[1]*s[2]*s[3]+3*s[1]*s[2]*s[7]+4*s[3]*s[7]^2-2*s[3]*s[7]*s[8]+4*s[3]*s[8]^2-4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2+s[1]*s[3]-s[1]*s[7]+9*s[2]*s[3]-9*s[2]*s[7]+8*s[2]*s[8]-4*s[3]*s[7]+4*s[3]*s[8]+4*s[7]^2-4*s[7]*s[8]-3*s[3]+3*s[7])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):
<a name="line_259"></a>sn_rels[7] := t[3] - t[1]*s[3]:
<a name="line_260"></a>sn_rels[8] := t[4] - ((1/8)*t[2]*(s[1]*s[2]*s[3]*s[7]^2*s[8]^2-s[1]*s[2]*s[7]^3*s[8]^2-3*s[1]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[7]^3*s[8]^2-3*s[2]*s[3]*s[7]^2*s[8]^2+3*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2+6*s[1]*s[2]*s[3]*s[7]*s[8]-4*s[1]*s[2]*s[3]*s[8]^2+4*s[1]*s[2]*s[7]^3-6*s[1]*s[2]*s[7]^2*s[8]+4*s[1]*s[2]*s[7]*s[8]^2-4*s[1]*s[3]*s[7]^2*s[8]+4*s[1]*s[3]*s[7]*s[8]^2+4*s[1]*s[7]^3*s[8]-4*s[1]*s[7]^2*s[8]^2+4*s[2]*s[3]*s[7]^2*s[8]-4*s[2]*s[3]*s[7]*s[8]^2-4*s[2]*s[7]^3*s[8]+4*s[2]*s[7]^2*s[8]^2+9*s[3]*s[7]^2*s[8]^2-s[7]^3*s[8]^2+4*s[1]*s[3]*s[7]^2-2*s[1]*s[3]*s[7]*s[8]+4*s[1]*s[3]*s[8]^2-4*s[1]*s[7]^3+2*s[1]*s[7]^2*s[8]-4*s[1]*s[7]*s[8]^2+4*s[2]*s[3]*s[7]^2-2*s[2]*s[3]*s[7]*s[8]+4*s[2]*s[3]*s[8]^2-4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+s[1]*s[2]*s[3]-s[1]*s[2]*s[7]+4*s[1]*s[3]*s[7]-4*s[1]*s[3]*s[8]-4*s[1]*s[7]^2+4*s[1]*s[7]*s[8]-4*s[2]*s[3]*s[7]+4*s[2]*s[3]*s[8]+4*s[2]*s[7]^2-4*s[2]*s[7]*s[8]-4*s[3]*s[7]^2-10*s[3]*s[7]*s[8]-4*s[3]*s[8]^2+4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2-3*s[1]*s[3]+3*s[1]*s[7]-3*s[2]*s[3]+3*s[2]*s[7]+9*s[3]-9*s[7]+8*s[8])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):
<a name="line_261"></a>
<a name="line_262"></a># This is a basis for KT over R(z[1],z[2])
<a name="line_263"></a><span style="color:red">#@ BXYR 
</span><a name="line_264"></a>BXYR := [seq(seq(seq(seq(seq(seq(
<a name="line_265"></a>         x[1]^i*x[2]^j*y[1]^k*y[2]^l*r[1]^m*r[2]^n,
<a name="line_266"></a>         i=0..1),j=0..1),k=0..1),l=0..1),m=0..1),n=0..1)];
<a name="line_267"></a>
<a name="line_268"></a># The action of G[64] on KT preserves the above basis up to sign, with orbits as follows.
<a name="line_269"></a># These are enumerated so that the first 16 orbits have size one, and the actions on these
<a name="line_270"></a># orbits give the 16 one-dimensional characters of G[64].  The remaining 24 orbits all have 
<a name="line_271"></a># size two, and so give two-dimensional characters of G[64].  These are all irreducible, and
<a name="line_272"></a># each character occurs twice.  Orbits with the same character are adjacent in the list.
<a name="line_273"></a>
<a name="line_274"></a><span style="color:red">#@ BXYR_orbits 
</span><a name="line_275"></a>BXYR_orbits := [
<a name="line_276"></a> seq(seq(seq(seq([y[2]^i*y[1]^j*(x[1]*x[2])^k*(r[1]*r[2])^l],i=0..1),j=0..1),k=0..1),l=0..1),
<a name="line_277"></a> seq(seq(seq(y[2]^i*y[1]^j*(r[1]*r[2])^l*~[x[1],x[2]],i=0..1),j=0..1),l=0..1),
<a name="line_278"></a> seq(seq(seq(y[2]^i*y[1]^j*(x[1]*x[2])^l*~[r[1],r[2]],i=0..1),j=0..1),l=0..1),
<a name="line_279"></a> seq(seq(y[2]^i*y[1]^j*~[r[1]*x[1],r[2]*x[2]],i=0..1),j=0..1),
<a name="line_280"></a> seq(seq(y[2]^i*y[1]^j*~[r[1]*x[2],r[2]*x[1]],i=0..1),j=0..1)
<a name="line_281"></a>];
<a name="line_282"></a>
<a name="line_283"></a># Characters of G64
<a name="line_284"></a><span style="color:red">#@ orb_char 
</span><a name="line_285"></a>orb_char := proc(o)
<a name="line_286"></a> local c,T,eqs1,eqs2,sol1,sol2,p,q;
<a name="line_287"></a> if nops(o) = 1 then
<a name="line_288"></a>  return map(T -> factor(act_AT[T](o[1])/o[1]),G64);
<a name="line_289"></a> fi;
<a name="line_290"></a>
<a name="line_291"></a> c := [];
<a name="line_292"></a> for T in G64 do 
<a name="line_293"></a>  eqs1 := {coeffs(act_AT[T](o[1]) - p * o[1] - q*o[2],{x[1],x[2],y[1],y[2],r[1],r[2]})};
<a name="line_294"></a>  eqs2 := {coeffs(act_AT[T](o[2]) - p * o[1] - q*o[2],{x[1],x[2],y[1],y[2],r[1],r[2]})};
<a name="line_295"></a>  sol1 := solve(eqs1,{p,q});
<a name="line_296"></a>  sol2 := solve(eqs2,{p,q});
<a name="line_297"></a>  c := [op(c),subs(sol1,p) + subs(sol2,q)];
<a name="line_298"></a> od;
<a name="line_299"></a>
<a name="line_300"></a> return c;
<a name="line_301"></a>end:
<a name="line_302"></a>
<a name="line_303"></a><span style="color:red">#@ BXYR_chars 
</span><a name="line_304"></a>BXYR_chars := map(orb_char,BXYR_orbits):
<a name="line_305"></a>
<a name="line_306"></a><span style="color:red">#@ G64_chars 
</span><a name="line_307"></a>G64_chars := [
<a name="line_308"></a> seq(BXYR_chars[i],i=1..16),
<a name="line_309"></a> seq(BXYR_chars[16+2*i],i=1..12)
<a name="line_310"></a>];
<a name="line_311"></a>
<a name="line_312"></a><span style="color:red">#@ iso_AT 
</span><a name="line_313"></a>iso_AT := (a,i) -> add(act_AT[G64[j]](a) * G64_chars[i][j] * G64_chars[i][1]/64,j = 1..64);
<a name="line_314"></a>
<a name="line_315"></a>galois_check_zero := proc(a,n_)
<a name="line_316"></a> local n,x0,y0,z0,t0,s0,r0,u0;
<a name="line_317"></a> n := `if`(nargs > 1, n_, 26);
<a name="line_318"></a> x0 := inner_quasirational_points[n];
<a name="line_319"></a> y0 := combine(simplify(y_proj0(x0)));
<a name="line_320"></a> z0 := y0 ^~ 2;
<a name="line_321"></a> t0 := combine(simplify(expand(E_to_TTP(x0))));
<a name="line_322"></a> s0 := combine(simplify(expand(rationalize(eval(subs(t = t0,[seq(st[i],i=1..16)]))))));
<a name="line_323"></a> u0 := combine(simplify(expand(rationalize(eval(subs(t = t0,[seq(ut[i],i=1..16)]))))));
<a name="line_324"></a> r0[1] := combine(simplify(expand(sqrt(1 - y0[2]/sqrt(2)))));
<a name="line_325"></a> r0[2] := combine(simplify(expand(sqrt(1 + y0[2]/sqrt(2)))));
<a name="line_326"></a> return evalb(combine(simplify(eval(subs({x=x0,y=y0,z=z0,t=t0,s=s0,r=r0,u=u0},a)))) = 0);
<a name="line_327"></a>end:
<a name="line_328"></a>
<a name="line_329"></a>
<a name="line_330"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/galois_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_galois := proc()
<a name="line_2"></a> local i,j,chi,xi,ok,m0,m1,T;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for i from 1 to 16 do
<a name="line_7"></a>  _ASSERT(FNF_y0(eval(subs(t=tx,st[i])) - sx[i]) = 0,
<a name="line_8"></a>          sprintf("s[%d] in terms of x,y,r",i));
<a name="line_9"></a> od:
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a> {seq(seq(
<a name="line_13"></a>   FNF_y0(act_AT[T](t_xyz_reduce(t[i])) - t_xyz_reduce(act_AT[T](t[i]))),
<a name="line_14"></a>  T in {L,M,N,A1,A2}),i=1..4)} = {0},
<a name="line_15"></a>  "Action of G64 on t[i] vs tx[i]"
<a name="line_16"></a> );
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(
<a name="line_19"></a> {seq(seq(
<a name="line_20"></a>   FNF_y0(act_AT[T](t_xyz_reduce(s[i])) - t_xyz_reduce(act_AT[T](s[i]))),
<a name="line_21"></a>  T in {L,M,N,A1,A2}),i=1..16)} = {0},
<a name="line_22"></a>  "Action of G64 on s[i] vs sx[i]"
<a name="line_23"></a> );
<a name="line_24"></a>
<a name="line_25"></a> _ASSERT(
<a name="line_26"></a> {seq(seq(
<a name="line_27"></a>   FNF_y0(act_AT[T](t_xyz_reduce(u[i])) - t_xyz_reduce(act_AT[T](u[i]))),
<a name="line_28"></a>  T in {L,M,N,A1,A2}),i=1..16)} = {0},
<a name="line_29"></a>  "Action of G64 on u[i] vs ux[i]"
<a name="line_30"></a> );
<a name="line_31"></a>
<a name="line_32"></a>_ASSERT(
<a name="line_33"></a>  {seq(t_xyz_reduce(t_rels[i]),i=1..2)} = {0},
<a name="line_34"></a>  "t_rels = 0"
<a name="line_35"></a> );
<a name="line_36"></a>
<a name="line_37"></a> _ASSERT(
<a name="line_38"></a>  {seq(t_xyz_reduce(s_rels[i]),i=1..2)} = {0},
<a name="line_39"></a>  "s_rels = 0"
<a name="line_40"></a> );
<a name="line_41"></a>
<a name="line_42"></a> _ASSERT(
<a name="line_43"></a>  {seq(t_xyz_reduce(ts_rels[i]),i=1..4)} = {0},
<a name="line_44"></a>  "ts_rels = 0"
<a name="line_45"></a> );
<a name="line_46"></a>
<a name="line_47"></a> _ASSERT(
<a name="line_48"></a>  {seq(t_xyz_reduce(qt_rels[i]),i=1..4)} = {0},
<a name="line_49"></a>  "qt_rels = 0 (quadratic relations for t[i] over K)"
<a name="line_50"></a> );
<a name="line_51"></a>
<a name="line_52"></a> _ASSERT(
<a name="line_53"></a>  map(t_xyz_reduce,u_lin_rels) = {0},
<a name="line_54"></a>  "u_lin_rels = 0"
<a name="line_55"></a> );
<a name="line_56"></a>
<a name="line_57"></a> _ASSERT(
<a name="line_58"></a>  map(t_xyz_reduce,u_quad_rels) = {0},
<a name="line_59"></a>  "u_quad_rels = 0"
<a name="line_60"></a> );
<a name="line_61"></a>
<a name="line_62"></a> _ASSERT(
<a name="line_63"></a>  {seq(t_xyz_reduce(u_rels[i]),i=1..3)} = {0},
<a name="line_64"></a>  "u_rels = 0"
<a name="line_65"></a> );
<a name="line_66"></a>
<a name="line_67"></a> _ASSERT(
<a name="line_68"></a>  {seq(t_xyz_reduce(sn_rels[i]),i=1..8)} = {0},
<a name="line_69"></a>  "sn_rels = 0"
<a name="line_70"></a> );
<a name="line_71"></a>
<a name="line_72"></a> _ASSERT(
<a name="line_73"></a>  {seq(t_xyz_reduce(numer(factor(eval(subs({a=au,b=bu},ab_rels[i]))))),i=1..2)} = {0},
<a name="line_74"></a>  "ab_rels = 0"
<a name="line_75"></a> );
<a name="line_76"></a>
<a name="line_77"></a> _ASSERT(factor(expand({
<a name="line_78"></a>  ab_rels[3] - (1+a[2]^2)/2*((b[1]-2)*ab_rels[1]+(b[1]+2*a[1]^2)*ab_rels[2]),
<a name="line_79"></a>  ab_rels[4] - (1+a[1]^2)/2*((b[2]-2-8*a[2]^2)*ab_rels[1] + (b[2]-6*a[2]^2)*ab_rels[2]),
<a name="line_80"></a>  ab_rels[5] - (ab_rels[1] + ab_rels[2])/2,
<a name="line_81"></a>  ab_rels[6] - (b[1]*ab_rels[1] + (3*b[1]/4+a[1]^2)*ab_rels[2])/((b[1]+2)*(b[2]+2)+4),
<a name="line_82"></a>  ab_rels[7] - (ab_rels[2]/b[1]/8)
<a name="line_83"></a>  })) = {0},
<a name="line_84"></a>  "relations between ab_rels"
<a name="line_85"></a> );
<a name="line_86"></a>
<a name="line_87"></a> _ASSERT(
<a name="line_88"></a>  {op(map(t_xyz_reduce,extra_galois_rels))} = {0},
<a name="line_89"></a>  "extra_galois_rels = 0"
<a name="line_90"></a> );
<a name="line_91"></a>
<a name="line_92"></a> _ASSERT(
<a name="line_93"></a>  {seq(FNF_y0(tr[i]^2 - tx[i]^2),i=1..4),
<a name="line_94"></a>   seq(seq(simplify(
<a name="line_95"></a>    eval(subs(x = inner_quasirational_points[j],eval(subs({r=rx,y=yx0},tr[i]-tx[i]))))),
<a name="line_96"></a>     i=1..4),j=1..130)} = {0},
<a name="line_97"></a>  "formulae for t (up to sign) in terms of r and y[1]"
<a name="line_98"></a> );
<a name="line_99"></a>
<a name="line_100"></a> _ASSERT(map(t_xyz_reduce,{
<a name="line_101"></a>  y[1] - ys[1],
<a name="line_102"></a>  y[1] - ys_alt[1],
<a name="line_103"></a>  y[2] - ys[2],
<a name="line_104"></a>  z[1] - zs[1],
<a name="line_105"></a>  r[1] - rs[1],
<a name="line_106"></a>  r[2] - rs[2],
<a name="line_107"></a>  x[1] - xs[1],
<a name="line_108"></a>  x[2] - xs[2],
<a name="line_109"></a>  x[3] - xs[3],
<a name="line_110"></a>  x[4] - xs[4]
<a name="line_111"></a>  }) = {0},
<a name="line_112"></a>  "formulae for x,y,z,r in terms of s"
<a name="line_113"></a> );
<a name="line_114"></a>
<a name="line_115"></a> _ASSERT(map(t_xyz_reduce,{
<a name="line_116"></a>  x[1] - xt[1],
<a name="line_117"></a>  x[2] - xt[2],
<a name="line_118"></a>  x[3] - xt[3],
<a name="line_119"></a>  x[4] - xt[4],
<a name="line_120"></a>  y[1] - yt[1],
<a name="line_121"></a>  y[1] - yt_alt[1],
<a name="line_122"></a>  y[2] - yt[2],
<a name="line_123"></a>  z[1] - zt[1],
<a name="line_124"></a>  r[1] - rt[1],
<a name="line_125"></a>  r[2] - rt[2]
<a name="line_126"></a>  }) = {0},
<a name="line_127"></a>  "formulae for x,y,z,r in terms of t"
<a name="line_128"></a> );
<a name="line_129"></a>
<a name="line_130"></a> _ASSERT(
<a name="line_131"></a>  {seq(t_xyz_reduce(sx[i] - eval(subs(t = tx,st[i]))),i=1..16)} = {0},
<a name="line_132"></a>  "formulae for s in terms of t and in terms of x are consistent"
<a name="line_133"></a> );
<a name="line_134"></a>
<a name="line_135"></a> _ASSERT(
<a name="line_136"></a>  {seq(t_xyz_reduce(t[i] - eval(subs(u = ut,tu[i]))),i=1..4)} = {0},
<a name="line_137"></a>  "formulae for t in terms of u"
<a name="line_138"></a> );
<a name="line_139"></a> 
<a name="line_140"></a> _ASSERT(
<a name="line_141"></a>  {seq(t_xyz_reduce(s[i] - eval(subs(u = ut,su[i]))),i=1..16)} = {0},
<a name="line_142"></a>  "formulae for s in terms of u"
<a name="line_143"></a> );
<a name="line_144"></a> 
<a name="line_145"></a> _ASSERT(
<a name="line_146"></a>  map(uorb_AT,{op(BXYR)}) = {op(map(o -> {op(o)},BXYR_orbits))},
<a name="line_147"></a>  "orbits for G64 action on BXYR (up to sign)"
<a name="line_148"></a> );
<a name="line_149"></a>
<a name="line_150"></a> ok := true;
<a name="line_151"></a> 
<a name="line_152"></a> for chi in G64_chars do
<a name="line_153"></a>  for xi in G64_chars do
<a name="line_154"></a>   m0 := add(chi[i]*xi[i],i=1..64)/64;
<a name="line_155"></a>   m1 := `if`(chi = xi,1,0);
<a name="line_156"></a>   if m0 <> m1 then
<a name="line_157"></a>    ok := false;
<a name="line_158"></a>   fi;
<a name="line_159"></a>  od;
<a name="line_160"></a> od;
<a name="line_161"></a>
<a name="line_162"></a> _ASSERT(ok,"Orthogonality of characters for G64");
<a name="line_163"></a>
<a name="line_164"></a> _ASSERT(add(chi[1]^2,chi in G64_chars) = 64,
<a name="line_165"></a>         "Completeness of character table for G64");
<a name="line_166"></a>
<a name="line_167"></a>end:
<a name="line_168"></a>
<a name="line_169"></a>add_check(check_galois):
<a name="line_170"></a>
<a name="line_171"></a>######################################################################
<a name="line_172"></a>
<a name="line_173"></a>check_KR_subfields := proc()
<a name="line_174"></a> local i;
<a name="line_175"></a>
<a name="line_176"></a> printf("%a()\n",procname);
<a name="line_177"></a>
<a name="line_178"></a> for i in sort(map(op,[indices(KR_subfields)])) do
<a name="line_179"></a>  _ASSERT(KR_subfields[i]["check"],sprintf("KR_subfields[%d]",i));
<a name="line_180"></a> od;
<a name="line_181"></a>end:
<a name="line_182"></a>
<a name="line_183"></a>add_check(check_KR_subfields):  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/group64.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This code sets up the Galois group over R(z_1,z_2) of the field
<a name="line_2"></a># extension KT generated by x[1], x[2], y[1], y[2], r[1] and r[2].
<a name="line_3"></a>
<a name="line_4"></a><span style="color:red">#@ G64 
</span><a name="line_5"></a>G64 := [
<a name="line_6"></a> 1, L, LL, LLL, M, LM, LLM, LLLM, N, LN, LLN, LLLN, MN, LMN, LLMN, LLLMN,
<a name="line_7"></a> A1, LA1, LLA1, LLLA1, MA1, LMA1, LLMA1, LLLMA1,
<a name="line_8"></a> NA1, LNA1, LLNA1, LLLNA1, MNA1, LMNA1, LLMNA1, LLLMNA1,
<a name="line_9"></a> A2, LA2, LLA2, LLLA2, MA2, LMA2, LLMA2, LLLMA2,
<a name="line_10"></a> NA2, LNA2, LLNA2, LLLNA2, MNA2, LMNA2, LLMNA2, LLLMNA2,
<a name="line_11"></a> A12, LA12, LLA12, LLLA12, MA12, LMA12, LLMA12, LLLMA12,
<a name="line_12"></a> NA12, LNA12, LLNA12, LLLNA12, MNA12, LMNA12, LLMNA12, LLLMNA12
<a name="line_13"></a>]:
<a name="line_14"></a>
<a name="line_15"></a>protect(
<a name="line_16"></a> 'A1', 'LA1', 'LLA1', 'LLLA1', 'MA1', 'LMA1', 'LLMA1', 'LLLMA1',
<a name="line_17"></a> 'NA1', 'LNA1', 'LLNA1', 'LLLNA1', 'MNA1', 'LMNA1', 'LLMNA1', 'LLLMNA1',
<a name="line_18"></a> 'A2', 'LA2', 'LLA2', 'LLLA2', 'MA2', 'LMA2', 'LLMA2', 'LLLMA2',
<a name="line_19"></a> 'NA2', 'LNA2', 'LLNA2', 'LLLNA2', 'MNA2', 'LMNA2', 'LLMNA2', 'LLLMNA2',
<a name="line_20"></a> 'A12', 'LA12', 'LLA12', 'LLLA12', 'MA12', 'LMA12', 'LLMA12', 'LLLMA12',
<a name="line_21"></a> 'NA12', 'LNA12', 'LLNA12', 'LLLNA12', 'MNA12', 'LMNA12', 'LLMNA12', 'LLLMNA12'
<a name="line_22"></a>):
<a name="line_23"></a>
<a name="line_24"></a>act_A[A1 ] := (u) -> eval(subs(r=rx,subs(r[1]=-r[1],subs(root_rule,u)))):
<a name="line_25"></a>act_A[A2 ] := (u) -> eval(subs(r=rx,subs(r[2]=-r[2],subs(root_rule,u)))):
<a name="line_26"></a>act_A[A12] := (u) -> eval(subs(r=rx,subs({r[1]=-r[1],r[2]=-r[2]},subs(root_rule,u)))):
<a name="line_27"></a>
<a name="line_28"></a><span style="color:red">#@ act_AT_rule 
</span><a name="line_29"></a>act_AT_rule := table():
<a name="line_30"></a>
<a name="line_31"></a><span style="color:red">#@ xyrstu_vars 
</span><a name="line_32"></a>xyrstu_vars := [
<a name="line_33"></a> seq(x[i],i=1..4),
<a name="line_34"></a> seq(y[i],i=1..2),
<a name="line_35"></a> seq(r[i],i=1..2),
<a name="line_36"></a> seq(s[i],i=1..16),
<a name="line_37"></a> seq(t[i],i=1..4),
<a name="line_38"></a> seq(u[i],i=1..16)
<a name="line_39"></a>];
<a name="line_40"></a>
<a name="line_41"></a>act_AT_rule[1] := {seq(a = a,a in xyrstu_vars)};
<a name="line_42"></a>
<a name="line_43"></a>act_AT_rule[L] := {
<a name="line_44"></a> x[1] = x[2], x[2] = -x[1], x[4] = -x[4], y[2] = -y[2], r[1] = r[2], r[2] = r[1],
<a name="line_45"></a> t[1] =  t[2], t[2] = -t[1], t[3] =  t[4], t[4] = -t[3],
<a name="line_46"></a> seq(s[2*i-1] = s[2*i],i=1..4), seq(s[2*i] = s[2*i-1],i=1..4),
<a name="line_47"></a> s[ 9] = s[10], s[10] =-s[ 9], s[11] = s[12], s[12] = -s[11],
<a name="line_48"></a> s[13] = -s[13], s[14] =-s[15], s[15] = -s[14], s[16] = -s[16],
<a name="line_49"></a> u[1] = u[2], u[2] = -u[1], u[3] = u[4], u[4] = -u[3], u[5] = u[6],
<a name="line_50"></a> u[6] = -u[5], u[7] = u[8], u[8] = -u[7], u[9] = u[10], u[10] = -u[9],
<a name="line_51"></a> u[11] = u[12], u[12] = -u[11], u[13] = u[14], u[14] = -u[13],
<a name="line_52"></a> u[15] = u[16], u[16] = -u[15]
<a name="line_53"></a>}:
<a name="line_54"></a>
<a name="line_55"></a>act_AT_rule[M] := {
<a name="line_56"></a> x[2] = -x[2], x[3] = -x[3], x[4] = -x[4], y[1] = -y[1],
<a name="line_57"></a> t[1] =  t[3], t[2] = -t[4], t[3] =  t[1], t[4] = -t[2],
<a name="line_58"></a> s[3] = 1/s[3], s[4] = 1/s[4],
<a name="line_59"></a> s[9] = s[11], s[10] = -s[12], s[11] = s[9], s[12] = -s[10],
<a name="line_60"></a> u[2] = -u[2], u[4] = -u[4], u[5] = -u[5], u[7] = -u[7], u[9] = u[11],
<a name="line_61"></a> u[10] = -u[12], u[11] = u[9], u[12] = -u[10], u[13] = -u[15], u[14] = u[16],
<a name="line_62"></a> u[15] = -u[13], u[16] = u[14]
<a name="line_63"></a>}:
<a name="line_64"></a>
<a name="line_65"></a>act_AT_rule[N] := {
<a name="line_66"></a> x[2] = -x[2],
<a name="line_67"></a> t[1] =  t[1], t[2] = -t[2], t[3] =  t[3], t[4] = -t[4],
<a name="line_68"></a> s[10] = -s[10], s[12] = -s[12],
<a name="line_69"></a> seq(s[i] = -s[i],i=13..16),
<a name="line_70"></a> u[2] = -u[2], u[4] = -u[4], u[6] = -u[6], u[8] = -u[8],
<a name="line_71"></a> u[10] = -u[10], u[12] = -u[12], u[14] = -u[14], u[16] = -u[16]
<a name="line_72"></a>}:
<a name="line_73"></a>
<a name="line_74"></a>act_AT_rule[A1] := {
<a name="line_75"></a> r[1] = -r[1],
<a name="line_76"></a> t[1] = -1/t[1], t[3] = -1/t[3], s[1] = 1/s[1], s[3] = 1/s[3], s[ 9] = -s[ 9], s[11] = -s[11],
<a name="line_77"></a> s[13] = -s[15], s[14] = -s[16], s[15] = -s[13], s[16] = -s[14],
<a name="line_78"></a> u[1] = u[3], u[3] = u[1], u[5] = u[7], u[7] = u[5], u[9] = u[11], u[11] = u[9], u[13] = u[15], u[15] = u[13]
<a name="line_79"></a>}:
<a name="line_80"></a>
<a name="line_81"></a>act_AT_rule[A2] := {
<a name="line_82"></a> r[2] = -r[2],
<a name="line_83"></a> t[2] = -1/t[2], t[4] = -1/t[4], s[2] = 1/s[2], s[4] = 1/s[4], s[10] = -s[10], s[12] = -s[12],
<a name="line_84"></a> s[13] = -s[14], s[14] = -s[13], s[15] = -s[16], s[16] = -s[15],
<a name="line_85"></a> u[2] = u[4], u[4] = u[2], u[6] = u[8], u[8] = u[6], u[10] = u[12], u[12] = u[10], u[14] = u[16], u[16] = u[14]
<a name="line_86"></a>}:
<a name="line_87"></a>
<a name="line_88"></a>act_AT[1] := (a) -> a:
<a name="line_89"></a>for T in [L,M,N,A1,A2] do 
<a name="line_90"></a> act_AT[T] := subs(rule=act_AT_rule[T],eval((a) -> subs(rule,a))); 
<a name="line_91"></a>od:
<a name="line_92"></a>
<a name="line_93"></a><span style="color:red">#@ make_AT_rule 
</span><a name="line_94"></a>make_AT_rule := proc(T,U,TU)
<a name="line_95"></a> global act_AT_rule,act_AT;
<a name="line_96"></a> act_AT_rule[TU] := {seq(v = act_AT[T](act_AT[U](v)),v in xyrstu_vars)};
<a name="line_97"></a> act_AT[TU] := subs(rule=act_AT_rule[TU],eval((a) -> subs(rule,a))); 
<a name="line_98"></a> NULL;
<a name="line_99"></a>end:
<a name="line_100"></a>
<a name="line_101"></a>make_AT_rule(L,L,LL):
<a name="line_102"></a>make_AT_rule(L,LL,LLL):
<a name="line_103"></a>make_AT_rule(L,M,LM):
<a name="line_104"></a>make_AT_rule(L,LM,LLM):
<a name="line_105"></a>make_AT_rule(L,LLM,LLLM):
<a name="line_106"></a>make_AT_rule(L,N,LN):
<a name="line_107"></a>make_AT_rule(L,LN,LLN):
<a name="line_108"></a>make_AT_rule(L,LLN,LLLN):
<a name="line_109"></a>make_AT_rule(M,N,MN):
<a name="line_110"></a>make_AT_rule(L,MN,LMN):
<a name="line_111"></a>make_AT_rule(L,LMN,LLMN):
<a name="line_112"></a>make_AT_rule(L,LLMN,LLLMN):
<a name="line_113"></a>make_AT_rule(A1,A2,A12):
<a name="line_114"></a>make_AT_rule(L,A1,LA1):
<a name="line_115"></a>make_AT_rule(LL,A1,LLA1):
<a name="line_116"></a>make_AT_rule(LLL,A1,LLLA1):
<a name="line_117"></a>make_AT_rule(M,A1,MA1):
<a name="line_118"></a>make_AT_rule(LM,A1,LMA1):
<a name="line_119"></a>make_AT_rule(LLM,A1,LLMA1):
<a name="line_120"></a>make_AT_rule(LLLM,A1,LLLMA1):
<a name="line_121"></a>make_AT_rule(N,A1,NA1):
<a name="line_122"></a>make_AT_rule(LN,A1,LNA1):
<a name="line_123"></a>make_AT_rule(LLN,A1,LLNA1):
<a name="line_124"></a>make_AT_rule(LLLN,A1,LLLNA1):
<a name="line_125"></a>make_AT_rule(MN,A1,MNA1):
<a name="line_126"></a>make_AT_rule(LMN,A1,LMNA1):
<a name="line_127"></a>make_AT_rule(LLMN,A1,LLMNA1):
<a name="line_128"></a>make_AT_rule(LLLMN,A1,LLLMNA1):
<a name="line_129"></a>make_AT_rule(L,A2,LA2):
<a name="line_130"></a>make_AT_rule(LL,A2,LLA2):
<a name="line_131"></a>make_AT_rule(LLL,A2,LLLA2):
<a name="line_132"></a>make_AT_rule(M,A2,MA2):
<a name="line_133"></a>make_AT_rule(LM,A2,LMA2):
<a name="line_134"></a>make_AT_rule(LLM,A2,LLMA2):
<a name="line_135"></a>make_AT_rule(LLLM,A2,LLLMA2):
<a name="line_136"></a>make_AT_rule(N,A2,NA2):
<a name="line_137"></a>make_AT_rule(LN,A2,LNA2):
<a name="line_138"></a>make_AT_rule(LLN,A2,LLNA2):
<a name="line_139"></a>make_AT_rule(LLLN,A2,LLLNA2):
<a name="line_140"></a>make_AT_rule(MN,A2,MNA2):
<a name="line_141"></a>make_AT_rule(LMN,A2,LMNA2):
<a name="line_142"></a>make_AT_rule(LLMN,A2,LLMNA2):
<a name="line_143"></a>make_AT_rule(LLLMN,A2,LLLMNA2):
<a name="line_144"></a>make_AT_rule(L,A12,LA12):
<a name="line_145"></a>make_AT_rule(LL,A12,LLA12):
<a name="line_146"></a>make_AT_rule(LLL,A12,LLLA12):
<a name="line_147"></a>make_AT_rule(M,A12,MA12):
<a name="line_148"></a>make_AT_rule(LM,A12,LMA12):
<a name="line_149"></a>make_AT_rule(LLM,A12,LLMA12):
<a name="line_150"></a>make_AT_rule(LLLM,A12,LLLMA12):
<a name="line_151"></a>make_AT_rule(N,A12,NA12):
<a name="line_152"></a>make_AT_rule(LN,A12,LNA12):
<a name="line_153"></a>make_AT_rule(LLN,A12,LLNA12):
<a name="line_154"></a>make_AT_rule(LLLN,A12,LLLNA12):
<a name="line_155"></a>make_AT_rule(MN,A12,MNA12):
<a name="line_156"></a>make_AT_rule(LMN,A12,LMNA12):
<a name="line_157"></a>make_AT_rule(LLMN,A12,LLMNA12):
<a name="line_158"></a>make_AT_rule(LLLMN,A12,LLLMNA12):
<a name="line_159"></a>
<a name="line_160"></a><span style="color:red">#@ average_AT 
</span><a name="line_161"></a>average_AT := (a,H) -> add(act_AT[T](a)/nops(H),T in H);
<a name="line_162"></a>
<a name="line_163"></a><span style="color:red">#@ G64_mult 
</span><a name="line_164"></a>G64_mult := proc() procname(args) end:
<a name="line_165"></a>
<a name="line_166"></a><span style="color:red">#@ G64_inv  
</span><a name="line_167"></a>G64_inv  := proc() procname(args) end:
<a name="line_168"></a>
<a name="line_169"></a><span style="color:red">#@ G64_lookup
</span><a name="line_170"></a>for T in G64 do
<a name="line_171"></a> G64_lookup[map(act_AT[T],[t[1],t[2],t[3],t[4]])] := T;
<a name="line_172"></a>od:
<a name="line_173"></a>for T1 in G64 do
<a name="line_174"></a> for T2 in G64 do
<a name="line_175"></a>  T3 := G64_lookup[[seq(act_AT[T1](act_AT[T2](t[i])),i=1..4)]];
<a name="line_176"></a>  G64_mult(T1,T2) := T3;
<a name="line_177"></a>  if T3 = 1 then
<a name="line_178"></a>   G64_inv(T1) := T2;
<a name="line_179"></a>  fi;
<a name="line_180"></a> od:
<a name="line_181"></a>od:
<a name="line_182"></a>
<a name="line_183"></a>
<a name="line_184"></a><span style="color:red">#@ G64_conj 
</span><a name="line_185"></a>G64_conj := (a,b) -> G64_mult(G64_mult(a,b),G64_inv(a)):
<a name="line_186"></a>
<a name="line_187"></a><span style="color:red">#@ G64_classes 
</span><a name="line_188"></a>G64_classes := [op(map(T -> map(U -> G64_conj(U,T),{op(G64)}),{op(G64)}))];
<a name="line_189"></a>
<a name="line_190"></a>stab_A  := (u) -> select(T -> act_A[T](u) = u,G16);   <span style="color:red">#@ stab_A
</span><a name="line_191"></a>stab_AT := (u) -> select(T -> act_AT[T](u) = u,G64);  <span style="color:red">#@ stab_AT
</span><a name="line_192"></a>orb_AT  := (v) -> {op(map(T -> act_AT[T](v),G64))};   <span style="color:red">#@ orb_AT
</span><a name="line_193"></a>uorb_AT := (v) -> map(strip_sign,orb_AT(v));          <span style="color:red">#@ uorb_AT
</span><a name="line_194"></a>
<a name="line_195"></a><span style="color:red">#@ G64_subgroup_generated_by
</span><a name="line_196"></a>G64_subgroup_generated_by := proc(L::set)
<a name="line_197"></a> local H0,H1,T,U;
<a name="line_198"></a> H0 := {1};
<a name="line_199"></a> H1 := L;
<a name="line_200"></a>
<a name="line_201"></a> while H1 <> H0 do
<a name="line_202"></a>  H0 := H1;
<a name="line_203"></a>  H1 := {op(H1),seq(seq(G64_mult(T,U),T in H0),U in H0)};
<a name="line_204"></a> od;
<a name="line_205"></a>
<a name="line_206"></a> return sort([op(H1)]);
<a name="line_207"></a>end:
<a name="line_208"></a>
<a name="line_209"></a># This code is not run by default, because it is slow, and not too useful.
<a name="line_210"></a># There are 569 subgroups altogether.
<a name="line_211"></a>
<a name="line_212"></a><span style="color:red">#@ find_G64_subgroups 
</span><a name="line_213"></a><span style="color:red">#@ G64_cyclic_subgroups 
</span><a name="line_214"></a><span style="color:red">#@ G64_subgroups
</span><a name="line_215"></a><span style="color:red">#@ G64_subgroup_join;
</span><a name="line_216"></a>
<a name="line_217"></a>find_G64_subgroups := proc()
<a name="line_218"></a> global G64_cyclic_subgroups,G64_subgroups,G64_subgroup_join;
<a name="line_219"></a> local T,U,C,n,SG;
<a name="line_220"></a>
<a name="line_221"></a> G64_cyclic_subgroups := {}:
<a name="line_222"></a> for T in G64 do
<a name="line_223"></a>  U := T;
<a name="line_224"></a>  C := {1};
<a name="line_225"></a>  while U <> 1 do 
<a name="line_226"></a>   C := {op(C),U};
<a name="line_227"></a>   U := G64_mult(T,U);
<a name="line_228"></a>  od:
<a name="line_229"></a>  G64_cyclic_subgroups := {op(G64_cyclic_subgroups),sort(C)};
<a name="line_230"></a> od:
<a name="line_231"></a>
<a name="line_232"></a> G64_subgroup_join := proc(H1,H2)
<a name="line_233"></a>  local U,H,HH,T1,T2;
<a name="line_234"></a>  U := H1 union H2;
<a name="line_235"></a>  H := U;
<a name="line_236"></a>  while true do
<a name="line_237"></a>   HH := {seq(seq(G64_mult(T1,T2),T1 in H),T2 in U)};
<a name="line_238"></a>   if HH = H then break; fi;
<a name="line_239"></a>   H := HH;
<a name="line_240"></a>  od:
<a name="line_241"></a>
<a name="line_242"></a>  return sort(H);
<a name="line_243"></a> end:
<a name="line_244"></a>
<a name="line_245"></a> G64_subgroups := G64_cyclic_subgroups:
<a name="line_246"></a> n := 6;
<a name="line_247"></a> while n>0 do
<a name="line_248"></a>  SG := {seq(seq(G64_subgroup_join(H1,H2),H1 in G64_subgroups),H2 in G64_cyclic_subgroups)};
<a name="line_249"></a>  if nops(SG) = nops(G64_subgroups) then break; fi;
<a name="line_250"></a>  G64_subgroups := SG;
<a name="line_251"></a>  print(nops(SG));
<a name="line_252"></a>  n := n-1;
<a name="line_253"></a> od:
<a name="line_254"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This assumes that f is an expression in z[1] and z[2], and it 
<a name="line_2"></a># generates a plot of the corresponding function on the fundamental
<a name="line_3"></a># domain in the z-plane.
<a name="line_4"></a>
<a name="line_5"></a><span style="color:red">#@ z_plot 
</span><a name="line_6"></a>z_plot := proc(f)
<a name="line_7"></a> local N,TX,TZ,TF,TV,TW,i,j;
<a name="line_8"></a>
<a name="line_9"></a> require_square_diffeo_E0_inverse();
<a name="line_10"></a> N := square_diffeo_E0_inverse_order;
<a name="line_11"></a> TX := square_diffeo_E0_inverse_table;
<a name="line_12"></a> TZ := table();
<a name="line_13"></a> TF := table();
<a name="line_14"></a> TV := table();
<a name="line_15"></a> TW := table();
<a name="line_16"></a> for i from 0 to N do 
<a name="line_17"></a>  for j from 0 to N do
<a name="line_18"></a>   TZ[i,j] := evalf(z_proj0(TX[i/N,j/N]));
<a name="line_19"></a>   TF[i,j] := evalf(subs({z[1]=TZ[i,j][1],z[2]=TZ[i,j][2]},f));
<a name="line_20"></a>   TV[i,j] := [op(TZ[i,j]),TF[i,j]];
<a name="line_21"></a>   TW[i,j] := [op(TZ[i,j]),0];
<a name="line_22"></a>  od;
<a name="line_23"></a> od;
<a name="line_24"></a>
<a name="line_25"></a> display(
<a name="line_26"></a>  display( 
<a name="line_27"></a>   seq(seq(polygon([TV[i,j],TV[i+1,j],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_28"></a>   seq(seq(polygon([TV[i,j],TV[i,j+1],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_29"></a>   style=patchnogrid
<a name="line_30"></a>  ),
<a name="line_31"></a>  display(
<a name="line_32"></a>   seq(seq(polygon([TW[i,j],TW[i+1,j],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_33"></a>   seq(seq(polygon([TW[i,j],TW[i,j+1],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
<a name="line_34"></a>   colour=grey,style=wireframe
<a name="line_35"></a>  )
<a name="line_36"></a> );
<a name="line_37"></a>
<a name="line_38"></a>end:
<a name="line_39"></a>
<a name="line_40"></a># These vectors can be used to define some orthogonal projections
<a name="line_41"></a># R^4 -> R^2 which give nice pictures of EX^*.
<a name="line_42"></a>
<a name="line_43"></a><span style="color:red">#@ linear_projection_vector
</span><a name="line_44"></a>linear_projection_vector[1] := [ 1, 0, 0, 0];
<a name="line_45"></a>linear_projection_vector[2] := [ 0, 1, 0, 0];
<a name="line_46"></a>linear_projection_vector[3] := [ 1, 1, 0, 0] /~ sqrt(2);
<a name="line_47"></a>linear_projection_vector[4] := [ 1,-1, 0, 0] /~ sqrt(2);
<a name="line_48"></a>linear_projection_vector[5] := [ 0, 0, 1, 0];
<a name="line_49"></a>linear_projection_vector[6] := [ 0, 0, 0, 1];
<a name="line_50"></a>linear_projection_vector[7] := [ 0, 0, 1, 1] /~ sqrt(2);
<a name="line_51"></a>linear_projection_vector[8] := [ 0, 0, 1,-1] /~ sqrt(2);
<a name="line_52"></a>
<a name="line_53"></a><span style="color:red">#@ make_linear_projection_plots 
</span><a name="line_54"></a>make_linear_projection_plots := proc()
<a name="line_55"></a> global pics;
<a name="line_56"></a> local IJ,ij,i,j,k,p,lbl,PP,QQ;
<a name="line_57"></a>
<a name="line_58"></a> IJ := [[3,6],[1,6],[5,6],[1,2],[3,5],[1,5],[1,7],[3,7]];
<a name="line_59"></a>
<a name="line_60"></a> for ij in IJ do
<a name="line_61"></a>  i,j := op(ij);
<a name="line_62"></a>  lbl := sprintf("lin_proj_%d_%d",i,j);
<a name="line_63"></a>  p := unapply(evalf([dp4(linear_projection_vector[i],xx),
<a name="line_64"></a>                      dp4(linear_projection_vector[j],xx)]),x);
<a name="line_65"></a>
<a name="line_66"></a>  pics[lbl] := 
<a name="line_67"></a>   display(
<a name="line_68"></a>    seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k = 0 .. 8),
<a name="line_69"></a>    scaling=constrained,axes=none
<a name="line_70"></a>   );
<a name="line_71"></a>  PP[i,j] := pics[lbl];
<a name="line_72"></a>
<a name="line_73"></a>  save_plot(lbl);
<a name="line_74"></a>  save_jpg( lbl);
<a name="line_75"></a>
<a name="line_76"></a>  lbl := cat(lbl,"_extra");
<a name="line_77"></a>  pics[lbl] := 
<a name="line_78"></a>   display(
<a name="line_79"></a>    seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k = 0 .. 16),
<a name="line_80"></a>    scaling=constrained,axes=none
<a name="line_81"></a>   );
<a name="line_82"></a>  QQ[i,j] := pics[lbl];
<a name="line_83"></a>
<a name="line_84"></a>  save_plot(lbl);
<a name="line_85"></a>  save_jpg( lbl);
<a name="line_86"></a> od:
<a name="line_87"></a>
<a name="line_88"></a> pics["lin_proj_grid"] := 
<a name="line_89"></a>  display(<<PP[3,6]|PP[1,6]|PP[5,6]|PP[1,2]>,
<a name="line_90"></a>           <PP[3,5]|PP[1,5]|PP[1,7]|PP[3,7]>>,
<a name="line_91"></a>          scaling=constrained,axes=none);
<a name="line_92"></a>
<a name="line_93"></a> save_plot("lin_proj_grid");
<a name="line_94"></a>
<a name="line_95"></a> pics["lin_proj_grid_extra"] := 
<a name="line_96"></a>  display(<<QQ[3,6]|QQ[1,6]|QQ[5,6]|QQ[1,2]>,
<a name="line_97"></a>           <QQ[3,5]|QQ[1,5]|QQ[1,7]|QQ[3,7]>>,
<a name="line_98"></a>          scaling=constrained,axes=none);
<a name="line_99"></a>
<a name="line_100"></a> save_plot("lin_proj_grid_extra");
<a name="line_101"></a>end:
<a name="line_102"></a>
<a name="line_103"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/rational.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file contains information about points in EX^* whose coordinates
<a name="line_2"></a># are rational, or rational multiples of sqrt(2), or otherwise 
<a name="line_3"></a># arithmetically simple.
<a name="line_4"></a>
<a name="line_5"></a><span style="color:red">#@ c_rational
</span><a name="line_6"></a>c_rational[0] := (t) -> [t^2-1,2*t,0,0] /~ (t^2+1);
<a name="line_7"></a>c_rational_condition[0] := (t) -> type(t,rational);
<a name="line_8"></a>
<a name="line_9"></a>c_rational[1] := (st) -> [ st[1],st[1],st[2],0];
<a name="line_10"></a>c_rational_condition[1] :=
<a name="line_11"></a> (st) -> type(st,[rational,rational]) and 2*st[1]^2 + st[2]^2 = 1;
<a name="line_12"></a>
<a name="line_13"></a>c_rational[2] := (st) -> [-st[1],st[1],st[2],0];
<a name="line_14"></a>c_rational_condition[2] :=
<a name="line_15"></a> (st) -> type(st,[rational,rational]) and 2*st[1]^2 + st[2]^2 = 1;
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ c_quasirational
</span><a name="line_18"></a>c_quasirational[1] := (t) -> 
<a name="line_19"></a> [  1-t^2-2*t ,1-t^2-2*t,sqrt(2)*(1-t^2+2*t),0] /~ (2*(1+t^2));
<a name="line_20"></a>c_quasirational_condition[1] := (t) -> type(t,rational);
<a name="line_21"></a>
<a name="line_22"></a>c_quasirational[2] := (t) -> 
<a name="line_23"></a> [-(1-t^2-2*t),1-t^2-2*t,sqrt(2)*(1-t^2+2*t),0] /~ (2*(1+t^2));
<a name="line_24"></a>c_quasirational_condition[2] := (t) -> type(t,rational);
<a name="line_25"></a>
<a name="line_26"></a>c_quasirational[3] := (st) -> [0, st[2],sqrt(2)*st[1],-st[1]];
<a name="line_27"></a>c_quasirational_condition[3] :=
<a name="line_28"></a> (st) -> type(st,[rational,rational]) and 3*st[1]^2 + st[2]^2 = 1;
<a name="line_29"></a>
<a name="line_30"></a>c_quasirational[4] := (st) -> [-st[2],0,sqrt(2)*st[1], st[1]];
<a name="line_31"></a>c_quasirational_condition[4] :=
<a name="line_32"></a> (st) -> type(st,[rational,rational]) and 3*st[1]^2 + st[2]^2 = 1;
<a name="line_33"></a>
<a name="line_34"></a>c_quasirational[5] := (t) -> [sqrt((1-t)*t/(t+2)), 0, sqrt(2/(t+2)), -sqrt(t^2/(t+2))];
<a name="line_35"></a>
<a name="line_36"></a>##################################################
<a name="line_37"></a>
<a name="line_38"></a># farey_count(n) is the number of rationals in [0,1] with denominator
<a name="line_39"></a># at most n.
<a name="line_40"></a>
<a name="line_41"></a><span style="color:red">#@ farey_count 
</span><a name="line_42"></a>farey_count := (n) -> 1 + add(numtheory[phi](i),i=1..n):
<a name="line_43"></a>
<a name="line_44"></a># farey(n) is the list of rationals in [0,1] with denominator at most n.
<a name="line_45"></a>
<a name="line_46"></a><span style="color:red">#@ farey 
</span><a name="line_47"></a>farey := proc(n)
<a name="line_48"></a> local F,a,b,c,d,a0,b0,k;
<a name="line_49"></a>
<a name="line_50"></a> a := 0;
<a name="line_51"></a> b := 1;
<a name="line_52"></a> c := 1;
<a name="line_53"></a> d := n;
<a name="line_54"></a>
<a name="line_55"></a> F := a/b;
<a name="line_56"></a>
<a name="line_57"></a> while c <= n do 
<a name="line_58"></a>  k := floor((n+b)/d);
<a name="line_59"></a>  a0 := a;
<a name="line_60"></a>  b0 := b;
<a name="line_61"></a>  a := c;
<a name="line_62"></a>  b := d;
<a name="line_63"></a>  c := k*c - a0;
<a name="line_64"></a>  d := k*d - b0;
<a name="line_65"></a>  F := F,a/b;
<a name="line_66"></a> od;
<a name="line_67"></a>
<a name="line_68"></a> return [F];
<a name="line_69"></a>end:
<a name="line_70"></a>
<a name="line_71"></a>##################################################
<a name="line_72"></a># This section is about solutions to 2 s^2 + t^2 = 1.
<a name="line_73"></a>
<a name="line_74"></a># two_roots is the set of roots of unity in Q(sqrt(-2)).
<a name="line_75"></a>
<a name="line_76"></a><span style="color:red">#@ two_roots 
</span><a name="line_77"></a>two_roots := [1,-1];
<a name="line_78"></a>
<a name="line_79"></a># two_primes is a list of prime numbers that factor in Q(sqrt(-2))
<a name="line_80"></a># For each such prime p, two_pi[p] is the prime element of 
<a name="line_81"></a># Q(sqrt(-2)) in the upper half plane that divides p, and 
<a name="line_82"></a># two_u[p] is two_pi[p] / conjugate(two_pi[p]), which has
<a name="line_83"></a># norm one.
<a name="line_84"></a>
<a name="line_85"></a><span style="color:red">#@ two_primes 
</span><a name="line_86"></a>two_primes := NULL;
<a name="line_87"></a>
<a name="line_88"></a><span style="color:red">#@ two_pi
</span><a name="line_89"></a><span style="color:red">#@ two_u
</span><a name="line_90"></a>for i from 2 to 200 do
<a name="line_91"></a> p := ithprime(i);
<a name="line_92"></a> if modp(p,8) = 1 or modp(p,8) = 3 then
<a name="line_93"></a>  two_primes := two_primes,p;
<a name="line_94"></a>  uv := select(ab -> (ab[1]>0 and ab[2]>0),map(s -> subs(s,[a,b]),[isolve(p=2*a^2+b^2)]))[1]; 
<a name="line_95"></a>  two_pi[p] := uv[1]*sqrt(-2) + uv[2]; 
<a name="line_96"></a>  two_u[p] := expand(rationalize(two_pi[p]/conjugate(two_pi[p])));
<a name="line_97"></a> fi;
<a name="line_98"></a>od;
<a name="line_99"></a>
<a name="line_100"></a># two_units_aux(n) is a list of units in Q(sqrt(-2)) with
<a name="line_101"></a># denominator equal to n.
<a name="line_102"></a>
<a name="line_103"></a><span style="color:red">#@ two_units_aux 
</span><a name="line_104"></a>two_units_aux := proc(n)
<a name="line_105"></a> local ff,f,Q;
<a name="line_106"></a> if n = 1 then return {1}; fi;
<a name="line_107"></a> ff := ifactor(n);
<a name="line_108"></a> if type(ff,`*`) then ff := [op(ff)]; else ff := [ff]; fi;
<a name="line_109"></a> ff := map(f -> `if`(type(f,`^`),[op(f)],[f,1]),ff);
<a name="line_110"></a> ff := map(f -> two_u[op(op(1,f))]^op(2,f),ff);
<a name="line_111"></a> Q := {1};
<a name="line_112"></a> for f in ff do
<a name="line_113"></a>  Q := {op(Q *~ f),op(Q /~ f)};
<a name="line_114"></a> od;
<a name="line_115"></a> Q := expand(rationalize(Q));
<a name="line_116"></a> return(Q);
<a name="line_117"></a>end:
<a name="line_118"></a>
<a name="line_119"></a><span style="color:red">#@ two_circle 
</span><a name="line_120"></a>two_circle := proc(max_denom)
<a name="line_121"></a> local NN,C;
<a name="line_122"></a>
<a name="line_123"></a> NN := {seq(n,n=1..max_denom)};
<a name="line_124"></a> NN := select(n -> mods({1,3,op(prime_factors(n))},8) = {1,3},NN);
<a name="line_125"></a> C := map(op,map(two_units_aux,NN));
<a name="line_126"></a> C := map(op,map(u -> expand(u *~ two_roots),C));
<a name="line_127"></a> C := map(u -> [Im(u)/sqrt(2),Re(u)],C);
<a name="line_128"></a> C := sort([op(C)]);
<a name="line_129"></a> return C;
<a name="line_130"></a>end:
<a name="line_131"></a>
<a name="line_132"></a>##################################################
<a name="line_133"></a># This section is about solutions to 3 s^2 + t^2 = 1.
<a name="line_134"></a>
<a name="line_135"></a># three_roots is the set of roots of unity in Q(sqrt(-3)).
<a name="line_136"></a>
<a name="line_137"></a><span style="color:red">#@ three_roots 
</span><a name="line_138"></a>three_roots := simplify([seq(exp(Pi*I*k/3),k=0..5)]);
<a name="line_139"></a>
<a name="line_140"></a># three_primes is a list of prime numbers that factor in Q(sqrt(-3))
<a name="line_141"></a># For each such prime p, three_pi[p] is the prime element of 
<a name="line_142"></a># Q(sqrt(-3)) in the upper half plane that divides p, and 
<a name="line_143"></a># three_u[p] is three_pi[p] / conjugate(three_pi[p]), which has
<a name="line_144"></a># norm one.
<a name="line_145"></a>
<a name="line_146"></a><span style="color:red">#@ three_primes 
</span><a name="line_147"></a>three_primes := NULL:
<a name="line_148"></a>
<a name="line_149"></a><span style="color:red">#@ three_pi
</span><a name="line_150"></a><span style="color:red">#@ three_u
</span><a name="line_151"></a>for i from 3 to 200 do
<a name="line_152"></a> p := ithprime(i);
<a name="line_153"></a> if mods(p,3) = 1 then
<a name="line_154"></a>  three_primes := three_primes,p;
<a name="line_155"></a>  uv := select(ab -> (ab[1]>0 and ab[2]>0),map(s -> subs(s,[a,b]),[isolve(p=3*a^2+b^2)]))[1]; 
<a name="line_156"></a>  three_pi[p] := uv[1]*sqrt(-3) + uv[2]; 
<a name="line_157"></a>  three_u[p] := expand(rationalize(three_pi[p]/conjugate(three_pi[p])));
<a name="line_158"></a> fi;
<a name="line_159"></a>od:
<a name="line_160"></a>
<a name="line_161"></a># three_units_aux(n) is a list of units in Q(sqrt(-3)) with
<a name="line_162"></a># denominator equal to n.
<a name="line_163"></a>
<a name="line_164"></a><span style="color:red">#@ three_units_aux 
</span><a name="line_165"></a>three_units_aux := proc(n)
<a name="line_166"></a> local ff,f,Q;
<a name="line_167"></a> if n = 1 then return {1}; fi;
<a name="line_168"></a> ff := ifactor(n);
<a name="line_169"></a> if type(ff,`*`) then ff := [op(ff)]; else ff := [ff]; fi;
<a name="line_170"></a> ff := map(f -> `if`(type(f,`^`),[op(f)],[f,1]),ff);
<a name="line_171"></a> ff := map(f -> three_u[op(op(1,f))]^op(2,f),ff);
<a name="line_172"></a> Q := {1};
<a name="line_173"></a> for f in ff do
<a name="line_174"></a>  Q := {op(Q *~ f),op(Q /~ f)};
<a name="line_175"></a> od;
<a name="line_176"></a> Q := expand(rationalize(Q));
<a name="line_177"></a> return(Q);
<a name="line_178"></a>end:
<a name="line_179"></a>
<a name="line_180"></a><span style="color:red">#@ three_circle 
</span><a name="line_181"></a>three_circle := proc(max_denom)
<a name="line_182"></a> local NN,C;
<a name="line_183"></a>
<a name="line_184"></a> NN := {seq(n,n=1..max_denom)};
<a name="line_185"></a> NN := select(n -> mods({1,op(prime_factors(n))},3) = {1},NN);
<a name="line_186"></a> C := map(op,map(three_units_aux,NN));
<a name="line_187"></a> C := map(op,map(u -> expand(u *~ three_roots),C));
<a name="line_188"></a> C := map(u -> [Im(u)/sqrt(3),Re(u)],C);
<a name="line_189"></a> C := sort([op(C)]);
<a name="line_190"></a> return C;
<a name="line_191"></a>end:
<a name="line_192"></a>
<a name="line_193"></a>######################################################################
<a name="line_194"></a>
<a name="line_195"></a><span style="color:red">#@ elliptic_t
</span><a name="line_196"></a>elliptic_t := (x) -> x[1]^2;
<a name="line_197"></a>
<a name="line_198"></a><span style="color:red">#@ elliptic_u
</span><a name="line_199"></a>elliptic_u := (x) -> x[1]*(x[4]^2-5/sqrt(2)*x[3]*x[4]-1);
<a name="line_200"></a>
<a name="line_201"></a><span style="color:red">#@ elliptic_r
</span><a name="line_202"></a>elliptic_r[0] := (x) -> x[1]^2+x[3]^2+x[4]^2-1;
<a name="line_203"></a>elliptic_r[1] := (x) -> x[1]^2+x[4]^2+x[3]*x[4]/sqrt(2);
<a name="line_204"></a>
<a name="line_205"></a><span style="color:red">#@ elliptic_a
</span><a name="line_206"></a>elliptic_a[0] := (x) -> -6*sqrt(2)*(x[3]+sqrt(2)*x[4])*x[4]^3;
<a name="line_207"></a>elliptic_a[1] := (x) -> (1-x[3]^2-x[4]^2) * (x[3]^2 -10*x[4]^2 + 9 + x[3]*x[4]/sqrt(2)); 
<a name="line_208"></a>elliptic_a[2] := (x) -> x[3]^2 + 2*x[4]^2 + x[3]*x[4]/sqrt(2) - x[1]^2 + 9;
<a name="line_209"></a>
<a name="line_210"></a><span style="color:red">#@ elliptic_rel
</span><a name="line_211"></a>elliptic_rel := (u,t) -> u^2 - (t^3 - 10*t^2 + t);
<a name="line_212"></a>
<a name="line_213"></a>######################################################################
<a name="line_214"></a>
<a name="line_215"></a><span style="color:red">#@ quasirational_proj 
</span><a name="line_216"></a>quasirational_proj := (x) -> [x[3]/sqrt(2),x[2]^2 - x[1]^2 - 3*x[3]*x[4]/sqrt(2)];
<a name="line_217"></a>
<a name="line_218"></a><span style="color:red">#@ quasirational_lift 
</span><a name="line_219"></a>quasirational_lift := proc(s)
<a name="line_220"></a> local t1,t2,t3,p1,p2,p3,p4;
<a name="line_221"></a>
<a name="line_222"></a> t1 := s[1]^2;
<a name="line_223"></a> t2 := 6*s[1]^2 - 2;
<a name="line_224"></a> t3 := -2*s[2]^2-4;
<a name="line_225"></a> p1 := 2+t1*t3;
<a name="line_226"></a> p2 := s[2]*t2;
<a name="line_227"></a> p3 := p1+p2;
<a name="line_228"></a> p4 := p1-p2;
<a name="line_229"></a> return([sqrt(p3)/2,sqrt(p4)/2,sqrt(2)*s[1],-s[1]*s[2]]);
<a name="line_230"></a>end;
<a name="line_231"></a>
<a name="line_232"></a><span style="color:red">#@ is_quasirational 
</span><a name="line_233"></a>is_quasirational := proc(x)
<a name="line_234"></a> type(x /~ [1,1,sqrt(2),1],[rational $ 4]);
<a name="line_235"></a>end:
<a name="line_236"></a>
<a name="line_237"></a><span style="color:red">#@ inner_quasirational_projections 
</span><a name="line_238"></a>inner_quasirational_projections := [
<a name="line_239"></a>[103/154, 65/449],
<a name="line_240"></a>[103/554, 2945/3041],
<a name="line_241"></a>[104/1073, 105/233],
<a name="line_242"></a>[1/10, 13/19],
<a name="line_243"></a>[1/10, 16/17],
<a name="line_244"></a>[1/10, 245/267],
<a name="line_245"></a>[11/118, 819/1331],
<a name="line_246"></a>[11/1190, 1664/2057],
<a name="line_247"></a>[1127/2194, 581/731],
<a name="line_248"></a>[1135/2114, 1088/1137],
<a name="line_249"></a>[1147/2390, 97/961],
<a name="line_250"></a>[1147/2830, 640/1369],
<a name="line_251"></a>[1151/3722, 11/139],
<a name="line_252"></a>[1223/2330, 16/17],
<a name="line_253"></a>[12/29, 247/297],
<a name="line_254"></a>[125/262, 16/59],
<a name="line_255"></a>[1255/2146, 1547/1675],
<a name="line_256"></a>[1260/3599, 559/1009],
<a name="line_257"></a>[127/450, 416/417],
<a name="line_258"></a>[1301/2270, 16/33],
<a name="line_259"></a>[13/30, 145/1521],
<a name="line_260"></a>[13/30, 16/33],
<a name="line_261"></a>[1389/3038, 176/1049],
<a name="line_262"></a>[1424/3913, 1571/2179],
<a name="line_263"></a>[148/215, 29/323],
<a name="line_264"></a>[151/338, 279/1129],
<a name="line_265"></a>[1549/3038, 2768/3307],
<a name="line_266"></a>[1603/2350, 19/147],
<a name="line_267"></a>[1611/3878, 355/643],
<a name="line_268"></a>[1648/2875, 2295/3113],
<a name="line_269"></a>[1672/3329, 1257/2057],
<a name="line_270"></a>[169/322, 475/507],
<a name="line_271"></a>[17/106, 1760/2601],
<a name="line_272"></a>[172/511, 15/17],
<a name="line_273"></a>[175/298, 2464/2825],
<a name="line_274"></a>[175/362, 112/163],
<a name="line_275"></a>[1792/3635, 2623/3649],
<a name="line_276"></a>[1809/3050, 32/41],
<a name="line_277"></a>[1829/2750, 97/961],
<a name="line_278"></a>[1864/2843, 145/2993],
<a name="line_279"></a>[191/3490, 1211/1243],
<a name="line_280"></a>[1939/3350, 19/147],
<a name="line_281"></a>[196/335, 2719/3553],
<a name="line_282"></a>[1964/3085, 31/97],
<a name="line_283"></a>[19/70, 16/33],
<a name="line_284"></a>[2093/3534, 115/147],
<a name="line_285"></a>[209/338, 819/1331],
<a name="line_286"></a>[211/350, 80/107],
<a name="line_287"></a>[23/154, 895/993],
<a name="line_288"></a>[23/34, 481/2881],
<a name="line_289"></a>[23/50, 32/41],
<a name="line_290"></a>[2435/3854, 16/59],
<a name="line_291"></a>[248/401, 95/449],
<a name="line_292"></a>[248/665, 29/323],
<a name="line_293"></a>[256/377, 35/387],
<a name="line_294"></a>[25/82, 237/275],
<a name="line_295"></a>[2636/3887, 445/4003],
<a name="line_296"></a>[280/457, 1243/2107],
<a name="line_297"></a>[28/45, 559/1617],
<a name="line_298"></a>[307/830, 267/779],
<a name="line_299"></a>[31/202, 355/1507],
<a name="line_300"></a>[313/466, 560/2651],
<a name="line_301"></a>[3/14, 5/27],
<a name="line_302"></a>[31/50, 355/1507],
<a name="line_303"></a>[316/487, 835/2243],
<a name="line_304"></a>[32/49, 767/2433],
<a name="line_305"></a>[341/1070, 97/961],
<a name="line_306"></a>[359/610, 463/1969],
<a name="line_307"></a>[364/687, 409/441],
<a name="line_308"></a>[36/77, 2575/2673],
<a name="line_309"></a>[367/986, 2176/3401],
<a name="line_310"></a>[37/190, 688/1369],
<a name="line_311"></a>[373/630, 16/33],
<a name="line_312"></a>[37/70, 5/27],
<a name="line_313"></a>[401/650, 16/1067],
<a name="line_314"></a>[403/590, 97/961],
<a name="line_315"></a>[404/685, 31/97],
<a name="line_316"></a>[415/706, 341/459],
<a name="line_317"></a>[427/694, 128/803],
<a name="line_318"></a>[43/166, 224/251],
<a name="line_319"></a>[432/1681, 1055/3553],
<a name="line_320"></a>[43/94, 480/1849],
<a name="line_321"></a>[4/47, 65/193],
<a name="line_322"></a>[455/778, 973/1075],
<a name="line_323"></a>[463/1970, 16/17],
<a name="line_324"></a>[468/775, 385/673],
<a name="line_325"></a>[47/106, 80/97],
<a name="line_326"></a>[4/7, 15/17],
<a name="line_327"></a>[48/235, 107/459],
<a name="line_328"></a>[501/742, 5/27],
<a name="line_329"></a>[52/205, 137/169],
<a name="line_330"></a>[555/974, 163/675],
<a name="line_331"></a>[560/3163, 951/1225],
<a name="line_332"></a>[56/107, 605/931],
<a name="line_333"></a>[569/1042, 2735/2993],
<a name="line_334"></a>[57/130, 32/41],
<a name="line_335"></a>[577/1546, 1680/1873],
<a name="line_336"></a>[600/913, 7/25],
<a name="line_337"></a>[61/718, 581/731],
<a name="line_338"></a>[65/122, 32/507],
<a name="line_339"></a>[65/122, 973/1075],
<a name="line_340"></a>[65/274, 2777/2873],
<a name="line_341"></a>[700/1303, 931/3075],
<a name="line_342"></a>[704/1163, 1435/2299],
<a name="line_343"></a>[7/106, 245/267],
<a name="line_344"></a>[71/130, 13/19],
<a name="line_345"></a>[7/194, 1855/3777],
<a name="line_346"></a>[72/115, 217/729],
<a name="line_347"></a>[73/274, 1253/1947],
<a name="line_348"></a>[735/1594, 1024/2401],
<a name="line_349"></a>[739/1318, 249/601],
<a name="line_350"></a>[7/466, 656/931],
<a name="line_351"></a>[75/134, 341/459],
<a name="line_352"></a>[75/134, 656/675],
<a name="line_353"></a>[76/143, 327/473],
<a name="line_354"></a>[767/1834, 235/779],
<a name="line_355"></a>[777/2050, 224/513],
<a name="line_356"></a>[7/90, 19/147],
<a name="line_357"></a>[80/187, 799/2049],
<a name="line_358"></a>[8/25, 1007/1041],
<a name="line_359"></a>[8/25, 31/97],
<a name="line_360"></a>[827/2590, 1963/3531],
<a name="line_361"></a>[83/126, 5/27],
<a name="line_362"></a>[839/2170, 736/857],
<a name="line_363"></a>[881/1538, 160/209],
<a name="line_364"></a>[907/2046, 1075/1203],
<a name="line_365"></a>[92/381, 1127/2073],
<a name="line_366"></a>[95/202, 1264/1411],
<a name="line_367"></a>[95/202, 301/499],
<a name="line_368"></a>[965/2086, 1072/1075],
<a name="line_369"></a>NULL
<a name="line_370"></a>]:
<a name="line_371"></a>
<a name="line_372"></a><span style="color:red">#@ inner_quasirational_points 
</span><a name="line_373"></a>inner_quasirational_points :=
<a name="line_374"></a> map(quasirational_lift,inner_quasirational_projections);
<a name="line_375"></a>
<a name="line_376"></a><span style="color:red">#@ F16_C0_quasirational_points 
</span><a name="line_377"></a>F16_C0_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(q -> c_rational[0](1/(1-q/2)),farey(12))):
<a name="line_378"></a>
<a name="line_379"></a><span style="color:red">#@ F16_C1_quasirational_points 
</span><a name="line_380"></a>F16_C1_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(q -> c_quasirational[1](q-1/2),farey(12))):
<a name="line_381"></a>
<a name="line_382"></a><span style="color:red">#@ F16_C3_quasirational_points 
</span><a name="line_383"></a>F16_C3_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(c_quasirational[3],three_circle(99))):
<a name="line_384"></a>
<a name="line_385"></a><span style="color:red">#@ F16_C5_quasirational_points 
</span><a name="line_386"></a>F16_C5_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(c_quasirational[5],farey(20))):
<a name="line_387"></a>
<a name="line_388"></a><span style="color:red">#@ quasirational_points 
</span><a name="line_389"></a>quasirational_points := [
<a name="line_390"></a> op(inner_quasirational_points),
<a name="line_391"></a> op(F16_C0_quasirational_points),
<a name="line_392"></a> op(F16_C1_quasirational_points),
<a name="line_393"></a> op(F16_C3_quasirational_points),
<a name="line_394"></a> op(F16_C5_quasirational_points)
<a name="line_395"></a>];
<a name="line_396"></a>
<a name="line_397"></a><span style="color:red">#@ inner_quasirational_points_latex 
</span><a name="line_398"></a>inner_quasirational_points_latex := proc() 
<a name="line_399"></a> local P,num_cols,S,T,L,i,j,s;
<a name="line_400"></a> P := inner_quasirational_projections;
<a name="line_401"></a> num_cols := 8;
<a name="line_402"></a> S := cat("\\[ \\renewcommand{\\arraystretch}{2} \n \\begin{array}{","c" $ num_cols,"}\n");
<a name="line_403"></a> j := 0;
<a name="line_404"></a> L := "\\\\ \n";
<a name="line_405"></a> for i from 1 to nops(P) do
<a name="line_406"></a>  s := P[i];
<a name="line_407"></a>  T := sprintf("\\left(\\frac{%4d}{%4d},\\frac{%4d}{%4d}\\right)",
<a name="line_408"></a>               numer(s[1]),denom(s[1]),numer(s[2]),denom(s[2]));
<a name="line_409"></a>  S := cat(S,T);
<a name="line_410"></a>  j := j+1;
<a name="line_411"></a>  if j = num_cols then
<a name="line_412"></a>   if i < nops(P) then
<a name="line_413"></a>    S := cat(S,L);
<a name="line_414"></a>   fi;
<a name="line_415"></a>   j := 0;
<a name="line_416"></a>  else
<a name="line_417"></a>   S := cat(S," &\n");
<a name="line_418"></a>  fi;
<a name="line_419"></a> od;
<a name="line_420"></a> S := cat(S,"\n\\end{array} \\]\n");
<a name="line_421"></a> return(S);
<a name="line_422"></a>end:
<a name="line_423"></a>
<a name="line_424"></a><span style="color:red">#@ inner_quasirational_points_tikz 
</span><a name="line_425"></a>inner_quasirational_points_tikz := proc()
<a name="line_426"></a> local P,S,T,s,i;
<a name="line_427"></a> P := inner_quasirational_projections;
<a name="line_428"></a>
<a name="line_429"></a> S := "\\begin{center}\n \\begin{tikzpicture}[scale=8]\n";
<a name="line_430"></a> S := cat(S,"  \\draw[cyan   ] (0.000,0.000) -- (0.000,0.707);\n");
<a name="line_431"></a> S := cat(S,"  \\draw[green  ] (0.000,0.000) -- (1.000,0.000);\n");
<a name="line_432"></a> S := cat(S,"  \\draw[magenta] (0.000,0.707) -- (0.816,0.707);\n");
<a name="line_433"></a> T := "  \\draw[blue,smooth] ";
<a name="line_434"></a> for i from 0 to 11 do
<a name="line_435"></a>  T := cat(T, sprintf("(%1.3f,%1.3f) -- ",op(evalf(y_proj0(c_E0[5](i*Pi/12))))));
<a name="line_436"></a> od; 
<a name="line_437"></a> T := cat(T, "(0.816,0.707);\n");
<a name="line_438"></a> S := cat(S,T);
<a name="line_439"></a> for i from 1 to nops(P) do
<a name="line_440"></a>  s := evalf(P[i] *~ [sqrt(2),1/sqrt(2)]);
<a name="line_441"></a>  S := cat(S,sprintf("  \\fill(%1.3f,%1.3f) circle(0.004);\n",s[1],s[2]));
<a name="line_442"></a> od;
<a name="line_443"></a> S := cat(S," \\end{tikzpicture}\n\\end{center}\n");
<a name="line_444"></a> return(S);
<a name="line_445"></a>end:
<a name="line_446"></a>
<a name="line_447"></a>######################################################################
<a name="line_448"></a># The following table gives a 7 x 5 grid of arithmetically simple
<a name="line_449"></a># points that lie in F16 and are quite evenly spaced.
<a name="line_450"></a>
<a name="line_451"></a><span style="color:red">#@ rational_grid_points 
</span><a name="line_452"></a>rational_grid_points := [[
<a name="line_453"></a> [(1/2)*sqrt(2), (1/2)*sqrt(2), 0, 0],
<a name="line_454"></a> [23/34, 23/34, (7/34)*sqrt(2), 0],
<a name="line_455"></a> [79/130, 79/130, (47/130)*sqrt(2), 0],
<a name="line_456"></a> [1/2, 1/2, (1/2)*sqrt(2), 0],
<a name="line_457"></a> [79/202, 79/202, (119/202)*sqrt(2), 0],
<a name="line_458"></a> [7/34, 7/34, (23/34)*sqrt(2), 0],
<a name="line_459"></a> [0, 0, 1, 0]
<a name="line_460"></a>],[
<a name="line_461"></a> [407/745, 624/745, 0, 0],
<a name="line_462"></a> [92124/152207, 232883/304414, (31/202)*sqrt(2), -11005/304414],
<a name="line_463"></a> [1287/2425, 344/485, (8/25)*sqrt(2), -248/2425],
<a name="line_464"></a> [7267/15458, 8565/15458, (125/262)*sqrt(2), -1000/7729],
<a name="line_465"></a> [92619/240218, 224276/600545, (359/610)*sqrt(2), -166217/1201090],
<a name="line_466"></a> [143/486, 298/1701, (83/126)*sqrt(2), -415/3402],
<a name="line_467"></a> [(1/60)*sqrt(195), 0, (1/4)*sqrt(15), -(1/60)*sqrt(30)]
<a name="line_468"></a>],[
<a name="line_469"></a> [5/13, 12/13, 0, 0], [15/38, 86/95, (1/10)*sqrt(2), -13/190],
<a name="line_470"></a> [214099/533478, 217940/266739, (73/274)*sqrt(2), -91469/533478],
<a name="line_471"></a> [37323/100798, 29390/50399, (95/202)*sqrt(2), -28595/100798],
<a name="line_472"></a> [5389/14982, 27671/74910, (1301/2270)*sqrt(2), -10408/37455],
<a name="line_473"></a> [42732/137557, 20435/137557, (280/457)*sqrt(2), -49720/137557],
<a name="line_474"></a> [(3/70)*sqrt(55), 0, (2/7)*sqrt(10), -(9/70)*sqrt(5)]
<a name="line_475"></a>],[
<a name="line_476"></a> [9/41, 40/41, 0, 0], [4793/21846, 72098/76461, (23/154)*sqrt(2), -20585/152922],
<a name="line_477"></a> [1121/4510, 1864/2255, (25/82)*sqrt(2), -237/902],
<a name="line_478"></a> [22828/111879, 1572959/2461338, (907/2046)*sqrt(2), -975025/2461338],
<a name="line_479"></a> [342221/1435238, 4932765/10046666, (1549/3038)*sqrt(2), -2143816/5023333],
<a name="line_480"></a> [23/119, 4/17, (4/7)*sqrt(2), -60/119],
<a name="line_481"></a> [(1/68)*sqrt(238), 0, (1/12)*sqrt(102), -(7/102)*sqrt(51)]
<a name="line_482"></a>],[
<a name="line_483"></a> [0, 1, 0, 0],
<a name="line_484"></a> [0, 59/62, (11/62)*sqrt(2), -11/62],
<a name="line_485"></a> [0, 11/13, (4/13)*sqrt(2), -4/13],
<a name="line_486"></a> [0, 61/86, (35/86)*sqrt(2), -35/86],
<a name="line_487"></a> [0, 1/2, (1/2)*sqrt(2), -1/2],
<a name="line_488"></a> [0, 11/38, (21/38)*sqrt(2), -21/38],
<a name="line_489"></a> [0, 0, (1/3)*sqrt(6), -(1/3)*sqrt(3)]
<a name="line_490"></a>]];
<a name="line_491"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/rational_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_rational := proc()
<a name="line_2"></a> local s,t;
<a name="line_3"></a> 
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> assume(s::real,t::real);
<a name="line_7"></a> 
<a name="line_8"></a> _ASSERT(simplify(rho(c_rational[0](t)) - 1) = 0,"c_rational[0] lands in S3");
<a name="line_9"></a> _ASSERT(simplify(rho(c_rational[1]([s,t])) - 1) = 2*s^2 + t^2 - 1,"c_rational[1] lands in S3");
<a name="line_10"></a> _ASSERT(simplify(rho(c_rational[2]([s,t])) - 1) = 2*s^2 + t^2 - 1,"c_rational[2] lands in S3");
<a name="line_11"></a> _ASSERT(simplify(rho(c_quasirational[1](t)) - 1) = 0,"c_quasirational[1] lands in S3");
<a name="line_12"></a> _ASSERT(simplify(rho(c_quasirational[2](t)) - 1) = 0,"c_quasirational[2] lands in S3");
<a name="line_13"></a> _ASSERT(simplify(rho(c_quasirational[3]([s,t])) - 1) = 3*s^2 + t^2 - 1,"c_quasirational[3] lands in S3");
<a name="line_14"></a> _ASSERT(simplify(rho(c_quasirational[4]([s,t])) - 1) = 3*s^2 + t^2 - 1,"c_quasirational[4] lands in S3");
<a name="line_15"></a>
<a name="line_16"></a>_ASSERT(simplify(g0(c_rational[0](t)))          = 0,"c_rational[0] lands in EX^*");
<a name="line_17"></a> _ASSERT(simplify(g0(c_rational[1]([s,t])))      = 0,"c_rational[1] lands in EX^*");
<a name="line_18"></a> _ASSERT(simplify(g0(c_rational[2]([s,t])))      = 0,"c_rational[2] lands in EX^*");
<a name="line_19"></a> _ASSERT(simplify(g0(c_quasirational[1](t)))     = 0,"c_quasirational[1] lands in EX^*");
<a name="line_20"></a> _ASSERT(simplify(g0(c_quasirational[2](t)))     = 0,"c_quasirational[2] lands in EX^*");
<a name="line_21"></a> _ASSERT(simplify(g0(c_quasirational[3]([s,t]))) = 0,"c_quasirational[3] lands in EX^*");
<a name="line_22"></a> _ASSERT(simplify(g0(c_quasirational[4]([s,t]))) = 0,"c_quasirational[4] lands in EX^*");
<a name="line_23"></a>
<a name="line_24"></a> _ASSERT(c_check_E0[0](c_rational[0](t))          = 0.,"c_rational[0] lands in C[0]");
<a name="line_25"></a> _ASSERT(c_check_E0[1](c_rational[1](t))          = 0.,"c_rational[1] lands in C[1]");
<a name="line_26"></a> _ASSERT(c_check_E0[2](c_rational[2](t))          = 0.,"c_rational[2] lands in C[2]");
<a name="line_27"></a> _ASSERT(c_check_E0[1](c_quasirational[1](t))     = 0.,"c_quasirational[1] lands in C[1]");
<a name="line_28"></a> _ASSERT(c_check_E0[2](c_quasirational[2](t))     = 0.,"c_quasirational[2] lands in C[2]");
<a name="line_29"></a> _ASSERT(c_check_E0[3](c_quasirational[3]([s,t])) = 0.,"c_quasirational[3] lands in C[3]");
<a name="line_30"></a> _ASSERT(c_check_E0[4](c_quasirational[4]([s,t])) = 0.,"c_quasirational[4] lands in C[4]");
<a name="line_31"></a>
<a name="line_32"></a> _ASSERT({op(map(type,two_circle(100),[rational,rational]))} = {true},
<a name="line_33"></a>         "two_circle() produces rational pairs");
<a name="line_34"></a>
<a name="line_35"></a> _ASSERT({op(map(u -> 2*u[1]^2 + u[2]^2,two_circle(100)))} = {1},
<a name="line_36"></a>         "two_circle() solves 2 s^2 + t^2 = 1");
<a name="line_37"></a>
<a name="line_38"></a> _ASSERT({op(map(type,three_circle(100),[rational,rational]))} = {true},
<a name="line_39"></a>         "three_circle() produces rational pairs");
<a name="line_40"></a>
<a name="line_41"></a> _ASSERT({op(map(u -> 3*u[1]^2 + u[2]^2,three_circle(100)))} = {1},
<a name="line_42"></a>         "three_circle() solves 3 s^2 + t^2 = 1");
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(expand(g0(quasirational_lift([s[1],s[2]]))) = 0,
<a name="line_45"></a>         "g0 on quasirational_lift");
<a name="line_46"></a>
<a name="line_47"></a> _ASSERT(expand(rho(quasirational_lift([s[1],s[2]])) - 1) = 0,
<a name="line_48"></a>         "rho on quasirational lift");
<a name="line_49"></a>
<a name="line_50"></a> _ASSERT(expand(quasirational_proj(quasirational_lift([s[1],s[2]])) -~ [s[1],s[2]]) = [0,0],
<a name="line_51"></a>         "quasirational_proj o quasirational_lift");
<a name="line_52"></a>
<a name="line_53"></a> _ASSERT({op(map(type,inner_quasirational_projections,[rational,rational]))} = {true},
<a name="line_54"></a>         "inner_quasirational_projections are rational");
<a name="line_55"></a>
<a name="line_56"></a> _ASSERT({op(map(is_quasirational,inner_quasirational_points))} = {true},
<a name="line_57"></a>         "inner_quasirational_points are quasirational");
<a name="line_58"></a>
<a name="line_59"></a> _ASSERT({op(map(g0,inner_quasirational_points)),
<a name="line_60"></a>          op(map(u -> rho(u) - 1,inner_quasirational_points))} = {0},
<a name="line_61"></a>         "inner_quasirational_points lie in EX^*");
<a name="line_62"></a>end:
<a name="line_63"></a>
<a name="line_64"></a>add_check(check_rational):
<a name="line_65"></a>
<a name="line_66"></a>######################################################################
<a name="line_67"></a>
<a name="line_68"></a>check_rational_elliptic := proc()
<a name="line_69"></a> local s,t;
<a name="line_70"></a> 
<a name="line_71"></a> printf("%a()\n",procname);
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(simplify(elliptic_r[0](c_E0[5](t))) = 0,
<a name="line_74"></a>         "elliptic rational relation 0");
<a name="line_75"></a>	 
<a name="line_76"></a> _ASSERT(simplify(elliptic_r[1](c_E0[5](t))) = 0,
<a name="line_77"></a>         "elliptic rational relation 1");
<a name="line_78"></a>	 
<a name="line_79"></a> _ASSERT(
<a name="line_80"></a>  expand(
<a name="line_81"></a>   elliptic_rel(elliptic_u(x),elliptic_t(x)) - 
<a name="line_82"></a>    (elliptic_a[0](x) * elliptic_r[0](x) + 
<a name="line_83"></a>     elliptic_a[1](x) * elliptic_r[1](x) + 
<a name="line_84"></a>     elliptic_a[2](x) * elliptic_r[0](x) * elliptic_r[1](x))) = 0,
<a name="line_85"></a>  "elliptic rational relation 2"
<a name="line_86"></a> ); 
<a name="line_87"></a>end:
<a name="line_88"></a>
<a name="line_89"></a>add_check(check_rational_elliptic):
<a name="line_90"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/sphere_quotients.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># There is a canonical conformal map p : EX^* -> S^2, but it is hard 
<a name="line_2"></a># to calculate.  It is also interesting to look for more elementary
<a name="line_3"></a># maps EX^* -> S^2 that are not conformal, but have properties similar
<a name="line_4"></a># to those of p.  This file contains some code for that problem; 
<a name="line_5"></a># there is further code in better_sphere_quotients.mpl and 
<a name="line_6"></a># (with an object oriented framework) in E_to_S.mpl
<a name="line_7"></a>
<a name="line_8"></a># Here is a fairly elementary map of the required type.
<a name="line_9"></a>
<a name="line_10"></a><span style="color:red">#@ E_to_S2_tilde 
</span><a name="line_11"></a>E_to_S2_tilde := unapply(
<a name="line_12"></a> [sqrt(2)*yx0[2]*(1-x[3]^2),2*x[1]*x[2],-2*x[3]] /~ (1+x[3]^2) ,x);
<a name="line_13"></a>
<a name="line_14"></a><span style="color:red">#@ E_to_S2_s_z 
</span><a name="line_15"></a>E_to_S2_s_z := unapply(z[1]^2*z[2]*(1/2 - z[2])/(1 + z[1])^2,z);
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ E_to_S2_s_x 
</span><a name="line_18"></a>E_to_S2_s_x := (x) -> x[4]^2*(x[3]^2/2-x[4]^2)/(1+x[3]^2)^2;
<a name="line_19"></a>
<a name="line_20"></a><span style="color:red">#@ E_to_S2_s_max_z1 
</span><a name="line_21"></a>E_to_S2_s_max_z1 := RootOf(5*z[1]^3-10*z[1]^2+2*z[1]+2,z[1],index=1);
<a name="line_22"></a>
<a name="line_23"></a><span style="color:red">#@ E_to_S2_s_max_z2 
</span><a name="line_24"></a>E_to_S2_s_max_z2 := subs(t = E_to_S2_s_max_z1,15*t^2 - 35*t + 18);
<a name="line_25"></a>
<a name="line_26"></a><span style="color:red">#@ E_to_S2_s_max 
</span><a name="line_27"></a>E_to_S2_s_max := subs(t = E_to_S2_s_max_z1,(-1810*t^2+4230*t-2149)/15);
<a name="line_28"></a>
<a name="line_29"></a><span style="color:red">#@ E_to_S2 
</span><a name="line_30"></a>E_to_S2 := unapply(
<a name="line_31"></a> [sqrt(2)*yx0[2]*(1-x[3]^2),2*x[1]*x[2],-2*x[3]]/~
<a name="line_32"></a> sqrt(x[3]^4+2*x[3]^2+1-(1/2)*x[3]^2*x[4]^2+x[4]^4),x);
<a name="line_33"></a>
<a name="line_34"></a># The images of v[0] to v[9] should be as follows.
<a name="line_35"></a><span style="color:red">#@ v_S2
</span><a name="line_36"></a>v_S2[0] := [ 0, 0,-1];
<a name="line_37"></a>v_S2[1] := [ 0, 0, 1];
<a name="line_38"></a>v_S2[2] := [-1, 0, 0];
<a name="line_39"></a>v_S2[3] := [ 1, 0, 0];
<a name="line_40"></a>v_S2[4] := [-1, 0, 0];
<a name="line_41"></a>v_S2[5] := [ 1, 0, 0];
<a name="line_42"></a>v_S2[6] := [ 0, 1, 0];
<a name="line_43"></a>v_S2[7] := [ 0,-1, 0];
<a name="line_44"></a>v_S2[8] := [ 0, 1, 0];
<a name="line_45"></a>v_S2[9] := [ 0,-1, 0];
<a name="line_46"></a>
<a name="line_47"></a># The images of v[10] to v[13] depend on the parameter a_P, for which
<a name="line_48"></a># we do not have an exact expression.  The code below corresponds to 
<a name="line_49"></a># the case a_P = (sqrt(3)-sqrt(2))^( 2), which is approximately 
<a name="line_50"></a># correct and is exactly consistent with the map E_to_S2 above.
<a name="line_51"></a>
<a name="line_52"></a>v_S2[10] := [-1/5, 0, -(2/5)*sqrt(6)];
<a name="line_53"></a>v_S2[11] := [ 1/5, 0, -(2/5)*sqrt(6)];
<a name="line_54"></a>v_S2[12] := [-1/5, 0,  (2/5)*sqrt(6)];
<a name="line_55"></a>v_S2[13] := [ 1/5, 0,  (2/5)*sqrt(6)];
<a name="line_56"></a>
<a name="line_57"></a># The points v_C[i] are the images in C u {infinity} of the points v_S2[i].
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ v_C
</span><a name="line_60"></a>v_C[ 0] := 0;
<a name="line_61"></a>v_C[ 1] := infinity;
<a name="line_62"></a>v_C[ 2] := -1;
<a name="line_63"></a>v_C[ 3] :=  1;
<a name="line_64"></a>v_C[ 4] := -1;
<a name="line_65"></a>v_C[ 5] :=  1;
<a name="line_66"></a>v_C[ 6] :=  I;
<a name="line_67"></a>v_C[ 7] := -I;
<a name="line_68"></a>v_C[ 8] :=  I;
<a name="line_69"></a>v_C[ 9] := -I;
<a name="line_70"></a>
<a name="line_71"></a>v_C[10] := -(sqrt(3)-sqrt(2))^( 2);
<a name="line_72"></a>v_C[11] :=  (sqrt(3)-sqrt(2))^( 2);
<a name="line_73"></a>v_C[12] := -(sqrt(3)-sqrt(2))^(-2);
<a name="line_74"></a>v_C[13] :=  (sqrt(3)-sqrt(2))^(-2);
<a name="line_75"></a>
<a name="line_76"></a># These curves are exactly correct for the map E_to_S2, but only
<a name="line_77"></a># approximately correct for the canonical conformal map p : EX^* -> S^2.  
<a name="line_78"></a><span style="color:red">#@ c_S2
</span><a name="line_79"></a>c_S2[ 0] := (t) -> [-cos(2*t),sin(2*t),0];
<a name="line_80"></a>c_S2[ 1] := (t) -> [0,(1 - cos(t)^2)/(1 + cos(t)^2),-2*cos(t)/(1 + cos(t)^2)];
<a name="line_81"></a>c_S2[ 2] := unapply(act_S2[L](c_S2[ 1](t)),t);
<a name="line_82"></a>c_S2[ 3] := (t) -> [(3 - 2*cos(t)^2)/(3 + 2*cos(t)^2),0,-2*sqrt(6)*cos(t)/(3 + 2*cos(t)^2)];
<a name="line_83"></a>c_S2[ 4] := unapply(act_S2[L](c_S2[ 3](t)),t);
<a name="line_84"></a>c_S2[ 5] := unapply([(1-cos(t))^2,0,-8*sqrt(5-cos(t))] /~ sqrt((18-2*cos(t))^2 - (1-cos(t))*(3-cos(t))*sin(t)^2),t);
<a name="line_85"></a>c_S2[ 6] := unapply(act_S2[ L](c_S2[ 5](t)),t);
<a name="line_86"></a>c_S2[ 7] := unapply(act_S2[ M](c_S2[ 5](t)),t);
<a name="line_87"></a>c_S2[ 8] := unapply(act_S2[LM](c_S2[ 5](t)),t);
<a name="line_88"></a>c_S2[ 9] := unapply([cos(t),sin(t)^2,-2*sqrt(6)] /~ sqrt(25 - sin(t)^2*cos(t)^2),t);
<a name="line_89"></a>c_S2[10] := unapply(act_S2[ L](c_S2[ 9](t)),t);
<a name="line_90"></a>c_S2[11] := unapply(act_S2[ M](c_S2[ 9](t)),t);
<a name="line_91"></a>c_S2[12] := unapply(act_S2[LM](c_S2[ 9](t)),t);
<a name="line_92"></a>c_S2[13] := unapply([2*sqrt(3+sin(t)^2)*(3-2*sin(t)^2)*sin(t),9*cos(t)^2,-2*sqrt(6)*(3+sin(t)^2)*sin(t)] /~
<a name="line_93"></a>                     sqrt((9+11*sin(t)^2)^2 - (2*sin(t)*cos(t)*(3+2*sin(t)^2))^2 + (sqrt(8)*sin(t)^2*cos(t))^2),t);
<a name="line_94"></a>c_S2[14] := unapply(act_S2[ L](c_S2[13](t)),t);
<a name="line_95"></a>c_S2[15] := unapply(act_S2[ N](c_S2[13](t)),t);
<a name="line_96"></a>c_S2[16] := unapply(act_S2[LN](c_S2[13](t)),t);
<a name="line_97"></a>
<a name="line_98"></a># We use the following approximately conformal charts on EX
<a name="line_99"></a>
<a name="line_100"></a><span style="color:red">#@ chart
</span><a name="line_101"></a>chart[0]  := (s,t) -> [s,t,1-s^2/2-t^2/2,sqrt(2)*(t^2-s^2)];
<a name="line_102"></a>chart[3]  := (s,t) -> [-s,1,-sqrt(2/3)*t,sqrt(1/3)*t];
<a name="line_103"></a>chart[6]  := (s,t) -> [1/sqrt(2)+(t+s)/2,1/sqrt(2)-(t+s)/2,(t-s)/sqrt(2),0];
<a name="line_104"></a>chart[11] := (s,t) -> [s,-t,(1+s^2/2-t^2/2)*sqrt(2/3),(-1+5*s^2/2+t^2/2)*sqrt(1/3)];
<a name="line_105"></a>
<a name="line_106"></a>######################################################################
<a name="line_107"></a>
<a name="line_108"></a># If we have a homeomorphism f from EX^*/<LL> to C u {infinity} or
<a name="line_109"></a># to S^2, then we can obtain homeomorphisms from EX^*/H to
<a name="line_110"></a># C u {infinity} or S^2 (for various other subgroups H) by composing
<a name="line_111"></a># with the maps below.  Specifically:
<a name="line_112"></a>#
<a name="line_113"></a># - For H = <L>,     compose with p12
<a name="line_114"></a># - For H = <LL,M>,  compose with p13
<a name="line_115"></a># - For H = <LL,LM>, compose with p14
<a name="line_116"></a># - For H = <L,M>,   compose with p15 = p25 o p12 = p35 o p13 = p45 o p14.
<a name="line_117"></a>#
<a name="line_118"></a># Conventions are chosen such that these maps send small positive reals
<a name="line_119"></a># to small positive reals.
<a name="line_120"></a>
<a name="line_121"></a>p12_C := (z) -> z^2;           <span style="color:red">#@ p12_C 
</span><a name="line_122"></a>p13_C := (z) -> 2*z/(1+z^2);   <span style="color:red">#@ p13_C 
</span><a name="line_123"></a>p14_C := (z) -> 2*z/(1-z^2);   <span style="color:red">#@ p14_C 
</span><a name="line_124"></a>p15_C := (z) -> 2*z^2/(1+z^4); <span style="color:red">#@ p15_C 
</span><a name="line_125"></a>p25_C := (z) -> 2*z/(1+z^2);   <span style="color:red">#@ p25_C 
</span><a name="line_126"></a>p35_C := (z) -> z^2/(2-z^2);   <span style="color:red">#@ p35_C 
</span><a name="line_127"></a>p45_C := (z) -> z^2/(2+z^2);   <span style="color:red">#@ p45_C 
</span><a name="line_128"></a>
<a name="line_129"></a><span style="color:red">#@ p12_S2 
</span><a name="line_130"></a>p12_S2 := unapply([u[1]^2-u[2]^2, 2*u[1]*u[2],2*u[3]] /~ (1+u[3]^2),u);
<a name="line_131"></a>
<a name="line_132"></a><span style="color:red">#@ p13_S2 
</span><a name="line_133"></a>p13_S2 := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
<a name="line_134"></a>
<a name="line_135"></a><span style="color:red">#@ p14_S2 
</span><a name="line_136"></a>p14_S2 := unapply([-2*u[1]*u[3],2*u[2],u[1]^2-u[3]^2] /~ (1+u[2]^2),u);
<a name="line_137"></a>
<a name="line_138"></a><span style="color:red">#@ p25_S2 
</span><a name="line_139"></a>p25_S2 := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
<a name="line_140"></a>
<a name="line_141"></a><span style="color:red">#@ p35_S2 
</span><a name="line_142"></a>p35_S2 := unapply([ (1-u[3])^2 - 4*(1-u[1]^2),4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);
<a name="line_143"></a>
<a name="line_144"></a><span style="color:red">#@ p45_S2 
</span><a name="line_145"></a>p45_S2 := unapply([-(1-u[3])^2 + 4*(1-u[2]^2),4*u[1]*u[2],4*(u[2]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[2]^2)),u);
<a name="line_146"></a>
<a name="line_147"></a><span style="color:red">#@ p15_S2 
</span><a name="line_148"></a>p15_S2 := unapply([(1+u[3]^2)*(u[1]^2-u[2]^2),-4*u[1]*u[2]*u[3],2*(1+u[1]^2)*(1+u[2]^2)-4] /~ ((1-u[1]^2)^2+(1-u[2]^2)^2),u);
<a name="line_149"></a>
<a name="line_150"></a>######################################################################
<a name="line_151"></a>
<a name="line_152"></a><span style="color:red">#@ E_to_S2_jacobian 
</span><a name="line_153"></a>E_to_S2_jacobian :=
<a name="line_154"></a> 8*((1+z[1])*((1-z[1])^2-z[1]^2*z[2]/2) + z[1]^2*z[2]*(1/2-z[2])*(3+z[1]))/
<a name="line_155"></a>  (1+2*z[1]+z[1]^2*(1-z[2]/2)+z[1]^2*z[2]^2)^(3/2);
<a name="line_156"></a>
<a name="line_157"></a><span style="color:red">#@ E_to_S2_distortion 
</span><a name="line_158"></a>E_to_S2_distortion := proc(x0)
<a name="line_159"></a> local u0,v0,a0,b0,c0,p0,q0,M0,Cp,Cm,Cq;
<a name="line_160"></a>
<a name="line_161"></a> u0,v0 := op(tangent_frame_b(x0)):
<a name="line_162"></a> a0 := evalf(E_to_S2(x0)):
<a name="line_163"></a> b0,c0 := op(S2_tangent_frame(a0)): 
<a name="line_164"></a> p0 := subs(t=0,map(diff,evalf(E_to_S2(x0 +~ t *~ u0)),t)):
<a name="line_165"></a> q0 := subs(t=0,map(diff,evalf(E_to_S2(x0 +~ t *~ v0)),t)):
<a name="line_166"></a> M0 := <<dp3(p0,b0)|dp3(p0,c0)>,<dp3(q0,b0)|dp3(q0,c0)>>:
<a name="line_167"></a> Cp := (M0[1,1]-M0[2,2])^2 + (M0[1,2]+M0[2,1])^2:
<a name="line_168"></a> Cm := (M0[1,1]+M0[2,2])^2 + (M0[1,2]-M0[2,1])^2:
<a name="line_169"></a> Cq := Cp/(Cp+Cm);
<a name="line_170"></a>
<a name="line_171"></a> return Cq;
<a name="line_172"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/sphere_quotients_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_map_to_S2_charts := proc()
<a name="line_2"></a> local k,aa,bb,cc,dd,MM;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for k in {0,3,6,11} do
<a name="line_7"></a>  # Chart centres
<a name="line_8"></a>  _ASSERT(
<a name="line_9"></a>   chart[k](0,0) -~ v_E0[k] = [0$4],
<a name="line_10"></a>   sprintf("chart %d is centred",k));
<a name="line_11"></a>  
<a name="line_12"></a>  # Charts stay on EX to first order
<a name="line_13"></a>  _ASSERT(
<a name="line_14"></a>   simplify(rem(rho(chart[k](e*s,e*t))-1,e^2,e)) = 0,
<a name="line_15"></a>   sprintf("chart %d is tangent to S^3",k));
<a name="line_16"></a>   
<a name="line_17"></a>  _ASSERT(
<a name="line_18"></a>   simplify(rem(g_00(chart[k](e*s,e*t)),e^2,e)) = 0,
<a name="line_19"></a>   sprintf("chart %d is tangent to EX^*",k));
<a name="line_20"></a>
<a name="line_21"></a>  # Charts are conformal to first order
<a name="line_22"></a>  aa := v_E0[k];
<a name="line_23"></a>  bb := dg0(aa);
<a name="line_24"></a>  cc := subs(s=0,map(diff,chart[k](s,0),s));
<a name="line_25"></a>  dd := subs(t=0,map(diff,chart[k](0,t),t));
<a name="line_26"></a>  MM := Matrix([aa,bb,cc,dd]);
<a name="line_27"></a>
<a name="line_28"></a>  _ASSERT(
<a name="line_29"></a>   evalf(simplify(Determinant(MM))) > 0,
<a name="line_30"></a>   sprintf("chart %d is oriented",k));
<a name="line_31"></a>
<a name="line_32"></a>  _ASSERT(
<a name="line_33"></a>   simplify({dp4(aa,bb),dp4(aa,cc),dp4(aa,dd),dp4(bb,cc),dp4(bb,dd),dp4(cc,dd),
<a name="line_34"></a>             dp4(aa,aa)-1,dp4(cc,cc)-1,dp4(dd,dd)-1}) = {0},
<a name="line_35"></a>   sprintf("chart %d is conformal to first order",k));
<a name="line_36"></a> od:
<a name="line_37"></a>end:
<a name="line_38"></a>
<a name="line_39"></a>add_check(check_map_to_S2_charts):
<a name="line_40"></a>
<a name="line_41"></a>######################################################################
<a name="line_42"></a>
<a name="line_43"></a>check_E_to_S2 := proc()
<a name="line_44"></a> local s,S3,S4,sgn3,sgn4,f0,df0,n0,m0,J0;
<a name="line_45"></a> 
<a name="line_46"></a> printf("%a()\n",procname);
<a name="line_47"></a>
<a name="line_48"></a> _ASSERT(
<a name="line_49"></a>  FNF_y0(simplify(E_to_S2(xx) *~ sqrt(1 - E_to_S2_s_x(xx)) -~ E_to_S2_tilde(xx))) = [0$3],
<a name="line_50"></a>  "E_to_S2 in terms of E_to_S2_tilde"
<a name="line_51"></a> );
<a name="line_52"></a>
<a name="line_53"></a> _ASSERT(
<a name="line_54"></a>  FNF_y0(simplify(E_to_S2_s_x(xx) - E_to_S2_s_z(z_proj0(xx)))) = 0,
<a name="line_55"></a>  "E_to_S2_s_x is compatible with E_to_S2_s_z"
<a name="line_56"></a> );
<a name="line_57"></a>
<a name="line_58"></a> _ASSERT(
<a name="line_59"></a>  simplify(oval_h([E_to_S2_s_max_z1,E_to_S2_s_max_z2])) = 0,
<a name="line_60"></a>  "maximising point for E_to_S2_s_z is on the boundary of F16"
<a name="line_61"></a> );
<a name="line_62"></a>
<a name="line_63"></a> _ASSERT(
<a name="line_64"></a>  simplify(E_to_S2_s_z([E_to_S2_s_max_z1,E_to_S2_s_max_z2]) - E_to_S2_s_max) = 0,
<a name="line_65"></a>  "maximum value of E_to_S2_s_z"
<a name="line_66"></a> );
<a name="line_67"></a>
<a name="line_68"></a> _ASSERT(
<a name="line_69"></a>  simplify(subs(z[1]=E_to_S2_s_max_z1,factor(diff(subs(solve(oval_h(zz),{z[2]}),E_to_S2_s_z(z)),z[1])))) = 0,
<a name="line_70"></a>  "maximising point for E_to_S2_s_z is maximising"
<a name="line_71"></a> );
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(FNF_y0(nm3(E_to_S2(x))^2 - 1) = 0,"E_to_S2 lands in S2");
<a name="line_74"></a>
<a name="line_75"></a> _ASSERT(
<a name="line_76"></a>   {seq(simplify(E_to_S2(v_E0[i]) -~ v_S2[i]),i=0..13)} = {[0$3]},
<a name="line_77"></a>   "E_to_S2 on vertices"
<a name="line_78"></a> );
<a name="line_79"></a>
<a name="line_80"></a> assume(s::real);
<a name="line_81"></a> 
<a name="line_82"></a> _ASSERT(
<a name="line_83"></a>   {seq(simplify(expand(combine(E_to_S2(c_E0[k](s)) -~ c_S2[k](s)))),k=0..16)} = {[0$3]},
<a name="line_84"></a>   "E_to_S2 on curves"
<a name="line_85"></a> );
<a name="line_86"></a>
<a name="line_87"></a> _ASSERT(
<a name="line_88"></a>   {seq(simplify(E_to_S2(act_R4[T](xx)) -~ act_S2[T](E_to_S2(xx))),T in G16)} = {[0$3]},
<a name="line_89"></a>   "E_to_S2 is equivariant"
<a name="line_90"></a> );
<a name="line_91"></a>
<a name="line_92"></a> S3 := combinat[permute](3):
<a name="line_93"></a> S4 := combinat[permute](4):
<a name="line_94"></a> sgn3 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..3),i=1..2));
<a name="line_95"></a> sgn4 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..4),i=1..3));
<a name="line_96"></a> f0 := E_to_S2(xx);
<a name="line_97"></a> df0 := [seq([seq(factor(diff(f0[i],x[j])),j=1..4)],i=1..3)];
<a name="line_98"></a> n0 := dg0(xx);
<a name="line_99"></a> J0 := add(add(add(add(add(add(add(
<a name="line_100"></a>        -sgn4([i,j,k,l])*x[i]*n0[j]*df0[p,k]*df0[q,l]*sgn3([p,q,r])*f0[r]/2,
<a name="line_101"></a>	i=1..4),j=1..4),k=1..4),l=1..4),p=1..3),q=1..3),r=1..3);
<a name="line_102"></a> m0 := (4*x[3]^4-2*x[3]^2*x[4]^2+4*x[4]^4+8*x[3]^2+4);
<a name="line_103"></a> J0 := FNF_z0(simplify(sqrt(m0)*J0))/sqrt(FNF_z0(m0));
<a name="line_104"></a> _ASSERT(simplify(J0 - E_to_S2_jacobian) = 0,"jacobian of E_to_S2");
<a name="line_105"></a> 
<a name="line_106"></a>end:
<a name="line_107"></a>
<a name="line_108"></a>add_check(check_E_to_S2):
<a name="line_109"></a>
<a name="line_110"></a>
<a name="line_111"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/square_diffeo.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This function is a homeomorphism from F16 to [0,1]^2 given by 
<a name="line_2"></a># quadratic polynomials.  However, the inverse is not differentiable 
<a name="line_3"></a># along the boundary of [0,1]^2, so it is not a diffeomorphism.
<a name="line_4"></a>
<a name="line_5"></a><span style="color:red">#@ square_homeo 
</span><a name="line_6"></a>square_homeo := (x) -> [
<a name="line_7"></a> x[3]*(x[3] - x[4]/sqrt(2)),
<a name="line_8"></a> x[2]*(x[2] - x[1]) + x[4]*(x[4] - sqrt(2)*x[3])
<a name="line_9"></a>];
<a name="line_10"></a>
<a name="line_11"></a><span style="color:red">#@ square_homeo_cone_a 
</span><a name="line_12"></a>square_homeo_cone_a := (s,t) ->
<a name="line_13"></a> [2*cos(t),cos(t+s)+cos(t),sqrt(2)*sin(t),-sin(t+s)+sin(t)];
<a name="line_14"></a>
<a name="line_15"></a>######################################################################
<a name="line_16"></a># This function gives a smooth embedding from a open neighbourhood of
<a name="line_17"></a># F16 in EX^* to a neighbourhood of [0,1]^2 in R^2.  It restricts to
<a name="line_18"></a># give a diffeomorphism from F16 to [0,1]^2.  The second component is 
<a name="line_19"></a># a quadratic polynomial, but the first term has some cubic terms and
<a name="line_20"></a># some quadratic terms.
<a name="line_21"></a>
<a name="line_22"></a><span style="color:red">#@ sd_alpha
</span><a name="line_23"></a>sd_alpha[0] := (x) -> x[3] - x[4]/sqrt(2) + x[1]^2 + x[4]^2 + x[3] * (x[4] - x[2])/sqrt(2);
<a name="line_24"></a>sd_alpha[1] := (x) -> ((3/4)*sqrt(2)-1)*x[1]+x[2]-x[3]-sqrt(2)*x[4];
<a name="line_25"></a>sd_alpha[2] := (x) -> x[1] - 3/4*sqrt(3)*x[3] + (3 - 3/4*sqrt(6))*x[4];
<a name="line_26"></a>
<a name="line_27"></a><span style="color:red">#@ square_diffeo_E0 
</span><a name="line_28"></a>square_diffeo_E0 := (x) -> [
<a name="line_29"></a> x[3] * sd_alpha[0](x) - x[2]^2 * x[4],
<a name="line_30"></a> (x[2]-x[1]) * sd_alpha[1](x) +
<a name="line_31"></a> x[4] * sd_alpha[2](x)
<a name="line_32"></a>];
<a name="line_33"></a>
<a name="line_34"></a># Here is a different diffeomorphism, which may actually be better.
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ square_diffeo_E0_alt
</span><a name="line_37"></a>square_diffeo_E0_alt := 
<a name="line_38"></a> (x) -> [x[3]/(x[2]+x[3]),
<a name="line_39"></a>         ((x[1]-x[2])*(1-2*x[1]-2*x[2])-3*sqrt(2)*x[3]*x[4])/(2+2*x[1]-x[2])];
<a name="line_40"></a>
<a name="line_41"></a><span style="color:red">#@ square_diffeo_E0_alt_inv_approx
</span><a name="line_42"></a>square_diffeo_E0_alt_inv_approx := (t) -> 
<a name="line_43"></a> [-(247/164)*t[2]^2*t[1]^2+(129/455)*t[2]^2*t[1]+(192/83)*t[2]*t[1]^2-(62/921)*t[2]^2-(303/790)*t[1]*t[2]-(113/140)*t[1]^2-(119/186)*t[2]+(349/3489)*t[1]+169/239, -(127/234)*t[2]^2*t[1]^2+(386/411)*t[2]^2*t[1]+(254/315)*t[2]*t[1]^2-(379/956)*t[2]^2-(347/232)*t[1]*t[2]-(113/140)*t[1]^2+(375/544)*t[2]+(349/3489)*t[1]+169/239, (695/2213)*t[2]^2*t[1]^2-(373/1262)*t[2]^2*t[1]-(173/240)*t[2]*t[1]^2+(179/345)*t[1]*t[2]-(154/383)*t[1]^2+(537/383)*t[1], -(1013/1124)*t[2]^2*t[1]^2+(298/299)*t[2]^2*t[1]+(165/112)*t[2]*t[1]^2-(294/137)*t[1]*t[2]];
<a name="line_44"></a>
<a name="line_45"></a><span style="color:red">#@ square_diffeo_E0_alt_inv
</span><a name="line_46"></a>square_diffeo_E0_alt_inv := proc(t::RR0_2)
<a name="line_47"></a> local x,x0,x1,sol;
<a name="line_48"></a>
<a name="line_49"></a> x0 := [x[1],x[2],x[3],x[4]];
<a name="line_50"></a> x1 := evalf(square_diffeo_E0_alt_inv_approx(t));
<a name="line_51"></a> 
<a name="line_52"></a> sol := fsolve(
<a name="line_53"></a>         [op(square_diffeo_E0_alt(x0) -~ t),rho(x0)-1,g0(x0)],
<a name="line_54"></a>         {x[1] = x1[1],x[2] = x1[2],x[3] = x1[3],x[4] = x1[4]}
<a name="line_55"></a>        );
<a name="line_56"></a> return subs(sol,x0);
<a name="line_57"></a>end:
<a name="line_58"></a>
<a name="line_59"></a>######################################################################
<a name="line_60"></a># This function finds the preimage under square_diffeo_E0 of a specified point
<a name="line_61"></a># in [0,1]^2 by an iterative search.  I am not sure whether this is actually
<a name="line_62"></a># better than using fsolve().  I previously had some problems with fsolve(),
<a name="line_63"></a># but I think that they may have been caused by a misunderstanding about
<a name="line_64"></a># the behaviour of evalf[n](...).
<a name="line_65"></a>
<a name="line_66"></a><span style="color:red">#@ square_diffeo_E0_inverse_search 
</span><a name="line_67"></a>square_diffeo_E0_inverse_search := proc(t0::[numeric,numeric])
<a name="line_68"></a> local s,s0,tol,n,i,e,u,uu,n0,x0,dx,b0,db,sda,sdj,J0,err;
<a name="line_69"></a>
<a name="line_70"></a> # We handle points on the boundary of the square separately, to ensure that
<a name="line_71"></a> # we get points that lie exactly on the corresponding loci in EX^*.
<a name="line_72"></a>
<a name="line_73"></a> if t0[1] = 0 then
<a name="line_74"></a>  if t0[2] = 0 then
<a name="line_75"></a>   return v_E1[6];
<a name="line_76"></a>  elif t0[2] = 1 then
<a name="line_77"></a>   return v_E1[3];
<a name="line_78"></a>  else 
<a name="line_79"></a>   s0 := fsolve(square_diffeo_E0(c_E0[0](s))[2] = t0[2],s=evalf(Pi/4*(1+t0[2])));
<a name="line_80"></a>   return evalf(c_E0[0](s0));
<a name="line_81"></a>  fi;
<a name="line_82"></a> elif t0[1] = 1 then
<a name="line_83"></a>  if t0[2] = 0 then
<a name="line_84"></a>   return v_E1[0];
<a name="line_85"></a>  elif t0[2] = 1 then
<a name="line_86"></a>   return v_E1[11];
<a name="line_87"></a>  else 
<a name="line_88"></a>   s0 := fsolve(square_diffeo_E0(c_E0[5](s))[2] = t0[2],s=evalf(Pi*t0[2]));
<a name="line_89"></a>   return evalf(c_E0[5](s0));
<a name="line_90"></a>  fi;
<a name="line_91"></a> else 
<a name="line_92"></a>  if t0[2] = 0 then
<a name="line_93"></a>   s0 := fsolve(square_diffeo_E0(c_E0[1](s))[1] = t0[1],s=evalf(Pi/2*(1-t0[1])));
<a name="line_94"></a>   return evalf(c_E0[1](s0));
<a name="line_95"></a>  elif t0[2] = 1 then
<a name="line_96"></a>   s0 := fsolve(square_diffeo_E0(c_E0[3](s))[1] = t0[1],s=evalf(Pi/2*(1-t0[1])));
<a name="line_97"></a>   return evalf(c_E0[3](s0));
<a name="line_98"></a>  fi;
<a name="line_99"></a> fi;
<a name="line_100"></a>
<a name="line_101"></a> # The rest of this function handles the general case, where t0 is
<a name="line_102"></a> # not on the boundary of the square.
<a name="line_103"></a>
<a name="line_104"></a> x0 :=
<a name="line_105"></a>   [-2.05850*t0[1]^2*t0[2]^2+0.918130*t0[1]*t0[2]^2+2.66136*t0[1]^2*t0[2]-0.115622*t0[2]^2-
<a name="line_106"></a>    0.813875*t0[1]*t0[2]-0.602855*t0[1]^2-0.591483*t0[2]-0.104250*t0[1]+0.707105,
<a name="line_107"></a>    0.129961*t0[1]^2*t0[2]^2+0.254890*t0[1]*t0[2]^2-0.479913*t0[1]^2*t0[2]-0.384851*t0[2]^2-
<a name="line_108"></a>    0.197833*t0[1]*t0[2]-0.602855*t0[1]^2+0.677745*t0[2]-0.104250*t0[1]+0.707105,
<a name="line_109"></a>    -0.492388*t0[1]^2*t0[2]^2+0.473871*t0[1]*t0[2]^2+0.818861*t0[1]^2*t0[2]-
<a name="line_110"></a>    0.983847*t0[1]*t0[2]-0.825307*t0[1]^2+1.82530*t0[1],
<a name="line_111"></a>    -1.95651*t0[1]^2*t0[2]^2+2.15931*t0[1]*t0[2]^2+2.30924*t0[1]^2*t0[2]-3.08939*t0[1]*t0[2]];
<a name="line_112"></a>
<a name="line_113"></a> sda := unapply(evalf(expand([op(square_diffeo_E0(xx)),rho(xx) - 1,g0(xx)])),x):
<a name="line_114"></a> sdj := unapply([seq(map(diff,sda(x),x[i]),i=1..4)],x):
<a name="line_115"></a>
<a name="line_116"></a> x0 := Vector(x0);
<a name="line_117"></a> b0 := Vector([op(t0),0,0]);
<a name="line_118"></a> db := b0 - Vector(sda(x0));
<a name="line_119"></a> n := 100;
<a name="line_120"></a> tol := 10.^(-95);
<a name="line_121"></a>
<a name="line_122"></a> err := Norm(db);
<a name="line_123"></a>
<a name="line_124"></a> while err > tol and n > 0 do 
<a name="line_125"></a>  n := n-1;
<a name="line_126"></a>  J0 := Transpose(Matrix(sdj(x0)));
<a name="line_127"></a>  dx := LinearSolve(J0,db);
<a name="line_128"></a>  x0 := x0 + dx;
<a name="line_129"></a>  db := b0 - Vector(sda(x0));
<a name="line_130"></a>  err := Norm(db);
<a name="line_131"></a> od:
<a name="line_132"></a>
<a name="line_133"></a> return convert(x0,list);
<a name="line_134"></a>end:
<a name="line_135"></a>
<a name="line_136"></a>######################################################################
<a name="line_137"></a># This function tabulates some values of the inverse of square_diffeo_E0(),
<a name="line_138"></a># and computes a Chebyshev approximation to that inverse.
<a name="line_139"></a>
<a name="line_140"></a><span style="color:red">#@ find_square_diffeo_E0_inverse 
</span><a name="line_141"></a><span style="color:red">#@ square_diffeo_E0_inverse_order
</span><a name="line_142"></a><span style="color:red">#@ square_diffeo_E0_inverse
</span><a name="line_143"></a><span style="color:red">#@ square_diffeo_E0_inverse_table
</span><a name="line_144"></a><span style="color:red">#@ square_diffeo_E0_inverse_chebyshev_table
</span><a name="line_145"></a>
<a name="line_146"></a>find_square_diffeo_E0_inverse := proc(NN::posint)
<a name="line_147"></a> global square_diffeo_E0_inverse_order,square_diffeo_E0_inverse,
<a name="line_148"></a>        square_diffeo_E0_inverse_table,
<a name="line_149"></a>        square_diffeo_E0_inverse_chebyshev_table;
<a name="line_150"></a> local CP,SDI,i,j,k,l,m,x0,sol,aa;
<a name="line_151"></a>
<a name="line_152"></a> square_diffeo_E0_inverse_order := NN;
<a name="line_153"></a>
<a name="line_154"></a> # CP is a table of NN+1 Chebyshev points for the interval [0,1], indexed by 
<a name="line_155"></a> # 0 to NN.  Recall that all these points are actually in (0,1).
<a name="line_156"></a> CP := table():
<a name="line_157"></a> for i from 0 to NN do
<a name="line_158"></a>  CP[i] := evalf(1/2 + cos((2*NN-2*i+1)*Pi/(2*NN+2))/2):
<a name="line_159"></a> od:
<a name="line_160"></a>
<a name="line_161"></a> # It turns out to be convenient to add in the end points.  These are not used
<a name="line_162"></a> # in the Chebyshev approximation formula, but they are used to provide a 
<a name="line_163"></a> # starting point when searching for values of the inverse function.
<a name="line_164"></a> CP[-1] := 0:
<a name="line_165"></a> CP[NN+1] := 1:
<a name="line_166"></a>
<a name="line_167"></a> SDI := table():
<a name="line_168"></a> SDI[  -1,  -1] := evalf(v_E0[ 6]):
<a name="line_169"></a> SDI[NN+1,  -1] := evalf(v_E0[ 0]):
<a name="line_170"></a> SDI[  -1,NN+1] := evalf(v_E0[ 3]):
<a name="line_171"></a> SDI[NN+1,NN+1] := evalf(v_E0[11]):
<a name="line_172"></a>
<a name="line_173"></a> userinfo(5,genus2,"Finding edge Chebyshev points");
<a name="line_174"></a>
<a name="line_175"></a> for i from 0 to NN do
<a name="line_176"></a>  SDI[i,-1] := 
<a name="line_177"></a>   evalf(c_E0[1](fsolve(square_diffeo_E0(c_E0[1](t))[1] - CP[i],t=0..Pi/2)));
<a name="line_178"></a>
<a name="line_179"></a>  SDI[i,NN+1] := 
<a name="line_180"></a>   evalf(c_E0[3](fsolve(square_diffeo_E0(c_E0[3](t))[1] - CP[i],t=0..Pi/2)));
<a name="line_181"></a>
<a name="line_182"></a>  SDI[-1,i] := 
<a name="line_183"></a>   evalf(c_E0[0](fsolve(square_diffeo_E0(c_E0[0](t))[2] - CP[i],t=Pi/4..Pi/2)));
<a name="line_184"></a>
<a name="line_185"></a>  SDI[NN+1,i] :=
<a name="line_186"></a>   evalf(c_E0[5](fsolve(square_diffeo_E0(c_E0[5](t))[2] - CP[i],t=0..Pi)));
<a name="line_187"></a> od:
<a name="line_188"></a>
<a name="line_189"></a> userinfo(5,genus2,"Finding interior Chebyshev points");
<a name="line_190"></a>
<a name="line_191"></a> for i from 0 to NN do
<a name="line_192"></a>  for j from 0 to NN do
<a name="line_193"></a>#   x0 := SDI[i-1,j];
<a name="line_194"></a>#   sol := fsolve({op(square_diffeo_E0(x) -~ [CP[i],CP[j]]),rho(x)-1,g0(x)},{seq(x[i]=x0[i],i=1..4)});
<a name="line_195"></a>#   SDI[i,j] := subs(sol,xx);
<a name="line_196"></a>   SDI[i,j] := square_diffeo_E0_inverse_search([CP[i],CP[j]]);
<a name="line_197"></a>  od:
<a name="line_198"></a> od:
<a name="line_199"></a>
<a name="line_200"></a> userinfo(5,genus2,"Finding Chebyshev approximation");
<a name="line_201"></a>
<a name="line_202"></a> aa := table():
<a name="line_203"></a> for i from 0 to NN do
<a name="line_204"></a>  for j from 0 to NN do
<a name="line_205"></a>   for m from 1 to 4 do
<a name="line_206"></a>    aa[i,j,m] := add(add(SDI[k,l][m]*ChebyshevT(i,2*CP[k]-1)*ChebyshevT(j,2*CP[l]-1)*4/(NN+1)^2,k=0..NN),l=0..NN);
<a name="line_207"></a>    if i = 0 then aa[i,j,m] := aa[i,j,m]/2; fi;
<a name="line_208"></a>    if j = 0 then aa[i,j,m] := aa[i,j,m]/2; fi;
<a name="line_209"></a>   od:
<a name="line_210"></a>  od:
<a name="line_211"></a> od:
<a name="line_212"></a>
<a name="line_213"></a> square_diffeo_E0_inverse :=
<a name="line_214"></a>  unapply(expand([seq(add(add(aa[i,j,m]*ChebyshevT(i,2*t[1]-1)*ChebyshevT(j,2*t[2]-1),j=0..NN),i=0..NN),m=1..4)]),t):
<a name="line_215"></a>
<a name="line_216"></a> square_diffeo_E0_inverse_chebyshev_table := eval(SDI);
<a name="line_217"></a>
<a name="line_218"></a> userinfo(5,genus2,"Finding interior grid points");
<a name="line_219"></a>
<a name="line_220"></a> square_diffeo_E0_inverse_table := table();
<a name="line_221"></a>
<a name="line_222"></a> for i from 0 to NN do
<a name="line_223"></a>  for j from 0 to NN do
<a name="line_224"></a>   square_diffeo_E0_inverse_table[i/NN,j/NN] :=  
<a name="line_225"></a>    square_diffeo_E0_inverse_search([i/NN,j/NN],square_diffeo_E0_inverse([i/NN,j/NN]));
<a name="line_226"></a>  od:
<a name="line_227"></a> od:
<a name="line_228"></a>
<a name="line_229"></a> NULL;
<a name="line_230"></a>end:
<a name="line_231"></a>
<a name="line_232"></a>##################################################
<a name="line_233"></a>
<a name="line_234"></a><span style="color:red">#@ save_square_diffeo_E0_inverse 
</span><a name="line_235"></a>save_square_diffeo_E0_inverse := proc()
<a name="line_236"></a> save(square_diffeo_E0_inverse,
<a name="line_237"></a>      square_diffeo_E0_inverse_order,
<a name="line_238"></a>      square_diffeo_E0_inverse_table,
<a name="line_239"></a>      square_diffeo_E0_inverse_chebyshev_table,
<a name="line_240"></a>      cat(data_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
<a name="line_241"></a>end:
<a name="line_242"></a>
<a name="line_243"></a><span style="color:red">#@ load_square_diffeo_E0_inverse 
</span><a name="line_244"></a>load_square_diffeo_E0_inverse := proc()
<a name="line_245"></a> read(cat(data_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
<a name="line_246"></a>end:
<a name="line_247"></a>
<a name="line_248"></a><span style="color:red">#@ require_square_diffeo_E0_inverse 
</span><a name="line_249"></a>require_square_diffeo_E0_inverse := proc()
<a name="line_250"></a> if not type(square_diffeo_E0_inverse_order,integer) then
<a name="line_251"></a>  load_square_diffeo_E0_inverse();
<a name="line_252"></a> fi;
<a name="line_253"></a>end:
<a name="line_254"></a>
<a name="line_255"></a>######################################################################
<a name="line_256"></a>
<a name="line_257"></a><span style="color:red">#@ make_square_diffeo_E0_inverse_plot 
</span><a name="line_258"></a>make_square_diffeo_E0_inverse_plot := proc()
<a name="line_259"></a> global pics;
<a name="line_260"></a>
<a name="line_261"></a> local T,N,i,j;
<a name="line_262"></a>
<a name="line_263"></a> T := square_diffeo_E0_inverse_table:
<a name="line_264"></a> N := square_diffeo_E0_inverse_order:
<a name="line_265"></a> 
<a name="line_266"></a> pics["square_diffeo_E0_inverse"] :=
<a name="line_267"></a>  display(seq(seq(op([
<a name="line_268"></a>   polygon([stereo(T[i/N,j/N]),stereo(T[(i+1)/N,j/N]),stereo(T[(i+1)/N,(j+1)/N])],style=patchnogrid),
<a name="line_269"></a>   polygon([stereo(T[i/N,j/N]),stereo(T[i/N,(j+1)/N]),stereo(T[(i+1)/N,(j+1)/N])],style=patchnogrid)]),
<a name="line_270"></a>   j=0..N-1),i=0..N-1),
<a name="line_271"></a>   axes=none,scaling=constrained);
<a name="line_272"></a>
<a name="line_273"></a> save_plot("square_diffeo_E0_inverse");
<a name="line_274"></a> save_jpg("square_diffeo_E0_inverse");
<a name="line_275"></a>
<a name="line_276"></a> pics["square_diffeo_E0_inverse"];
<a name="line_277"></a>end:
<a name="line_278"></a>
<a name="line_279"></a>######################################################################
<a name="line_280"></a># This is the most general function R^2 -> R^4 with the following
<a name="line_281"></a># properties:
<a name="line_282"></a>#
<a name="line_283"></a># 0) Each entry is polynomial with degree <= 2 in each of t[1] and t[2]
<a name="line_284"></a># 1) The corners of [0,1]^2 map to v[0], v[3], v[6] and v[11] in the 
<a name="line_285"></a>#     usual order.
<a name="line_286"></a># 2) The edges are mapped in accordance with the patterns
<a name="line_287"></a>#     [0,t] |-> [x[1], x[2], 0, 0] 
<a name="line_288"></a>#     [1,t] |-> [x[1], 0, x[3], x[4]]
<a name="line_289"></a>#     [t,0] |-> [x[1], x[1], x[2], 0]
<a name="line_290"></a>#     [t,1] |-> [0, x[2], x[3], -x[3]/sqrt(2)].
<a name="line_291"></a>#
<a name="line_292"></a># The point is that the inverse of square_diffeo_E0 also has
<a name="line_293"></a># properties (1) and (2).
<a name="line_294"></a>
<a name="line_295"></a>eqs := map(coeffs,expand([sdi([0,t[2]])[3],sdi([0,t[2]])[4],sdi([1,t[2]])[2],sdi([t[1],0])[2]-sdi([t[1],0])[1],sdi([t[1],0])[4],sdi([t[1],1])[1],sdi([t[1],1])[3]+sqrt(2)*sdi([t[1],1])[4]]),[t[1],t[2]]);
<a name="line_296"></a>
<a name="line_297"></a><span style="color:red">#@ square_diffeo_E0_inverse_pattern 
</span><a name="line_298"></a>square_diffeo_E0_inverse_pattern := (A,t) -> [
<a name="line_299"></a> A[9]*t[1]^2*t[2]^2+A[6]*t[1]*t[2]^2-t[1]^2*t[2]*A[9]-t[1]^2*t[2]*A[16]+A[3]*t[2]^2+
<a name="line_300"></a>  t[1]*t[2]*A[16]+(1/2)*t[1]*t[2]*sqrt(2)-t[1]*t[2]*A[6]+A[16]*t[1]^2-
<a name="line_301"></a>  (1/2)*sqrt(2)*t[2]-t[2]*A[3]-t[1]*A[16]-(1/2)*sqrt(2)*t[1]+(1/2)*sqrt(2),
<a name="line_302"></a> A[18]*t[1]^2*t[2]^2+A[15]*t[1]*t[2]^2+A[17]*t[1]^2*t[2]-t[2]^2*A[15]-t[2]^2*A[18]-
<a name="line_303"></a> t[1]*t[2]*A[15]-t[1]*t[2]*A[18]-t[1]*t[2]-t[1]*t[2]*A[17]+(1/2)*t[1]*t[2]*sqrt(2)+
<a name="line_304"></a> A[16]*t[1]^2+t[2]*A[15]+t[2]*A[18]+t[2]-(1/2)*sqrt(2)*t[2]-t[1]*A[16]-
<a name="line_305"></a> (1/2)*sqrt(2)*t[1]+(1/2)*sqrt(2),
<a name="line_306"></a> A[27]*t[1]^2*t[2]^2+A[24]*t[1]*t[2]^2+A[26]*t[1]^2*t[2]-t[1]*t[2]*A[26]-
<a name="line_307"></a>  t[1]*t[2]*A[27]-t[1]*t[2]*A[24]+(1/3)*sqrt(6)*t[1]*t[2]-t[1]*t[2]-A[26]*t[1]^2-
<a name="line_308"></a>  sqrt(2)*A[35]*t[1]^2-sqrt(2)*A[36]*t[1]^2-A[27]*t[1]^2+sqrt(2)*t[1]*A[36]+
<a name="line_309"></a>  sqrt(2)*t[1]*A[35]+t[1]*A[26]+t[1]*A[27]+t[1],
<a name="line_310"></a> A[36]*t[1]^2*t[2]^2+A[33]*t[1]*t[2]^2+A[35]*t[1]^2*t[2]-t[1]*t[2]*A[36]-
<a name="line_311"></a>  t[1]*t[2]*A[33]-t[1]*t[2]*A[35]-(1/3)*sqrt(3)*t[1]*t[2]
<a name="line_312"></a> ]:
<a name="line_313"></a>
<a name="line_314"></a>######################################################################
<a name="line_315"></a>
<a name="line_316"></a><span style="color:red">#@ make_square_diffeo_E0_record 
</span><a name="line_317"></a>make_square_diffeo_E0_record := proc(x0)
<a name="line_318"></a> local u,e,n0,u0,v0,t0,tu0,tv0,J0,eqs,sol,x1,P;
<a name="line_319"></a> n0 := evalf(dg0(x0));
<a name="line_320"></a> n0 := n0 /~ nm4(n0);
<a name="line_321"></a> t0 := evalf(square_diffeo_E0(x0));
<a name="line_322"></a> u0 := [u[1],u[2],u[3],u[4]];
<a name="line_323"></a> x1 := x0 +~ e *~ u0;
<a name="line_324"></a> eqs := expand(evalf([rho(x1),g0(x1),op(square_diffeo_E0(x1))]));
<a name="line_325"></a> eqs := map(coeff,eqs,e,1) -~ [0,0,1,0];
<a name="line_326"></a> sol := solve(eqs);
<a name="line_327"></a> u0 := evalf(subs(sol,u0));
<a name="line_328"></a> u0 := u0 /~ nm4(u0);
<a name="line_329"></a> v0 := cross_product4(x0,n0,u0);
<a name="line_330"></a> tu0 := evalf(map(coeff,expand(square_diffeo_E0(x0 +~ e *~ u0)),e,1));
<a name="line_331"></a> tv0 := evalf(map(coeff,expand(square_diffeo_E0(x0 +~ e *~ v0)),e,1));
<a name="line_332"></a> J0 := Determinant(Matrix([tu0,tv0]));
<a name="line_333"></a> P := table();
<a name="line_334"></a> P["x"] := x0;
<a name="line_335"></a> P["n"] := n0;
<a name="line_336"></a> P["u"] := u0;
<a name="line_337"></a> P["v"] := v0;
<a name="line_338"></a> P["t"] := t0;
<a name="line_339"></a> P["tu"] := tu0;
<a name="line_340"></a> P["tv"] := tv0;
<a name="line_341"></a> P["J"] := J0;
<a name="line_342"></a> P["K"] := evalf(curvature0(x0));
<a name="line_343"></a> P["M"] := evalf(rescale_x(x0));
<a name="line_344"></a> return(eval(P));
<a name="line_345"></a>end:
<a name="line_346"></a>
<a name="line_347"></a>######################################################################
<a name="line_348"></a>
<a name="line_349"></a><span style="color:red">#@ square_diffeo_E0_JM 
</span><a name="line_350"></a>square_diffeo_E0_JM := 
<a name="line_351"></a> unapply(Matrix([xx,dg0(xx),seq([seq(diff(square_diffeo_E0(xx)[i],x[j]),j=1..4)],i=1..2)]),x);
<a name="line_352"></a>
<a name="line_353"></a><span style="color:red">#@ square_diffeo_E0_J 
</span><a name="line_354"></a>square_diffeo_E0_J := unapply(simplify(NF_x0(Determinant(square_diffeo_E0_JM(x)))/nm4(dg0(xx))),x);
<a name="line_355"></a>
<a name="line_356"></a><span style="color:red">#@ square_diffeo_E0_alt_JM 
</span><a name="line_357"></a>square_diffeo_E0_alt_JM := 
<a name="line_358"></a> unapply(Matrix([xx,dg0(xx),seq([seq(diff(square_diffeo_E0_alt(xx)[i],x[j]),j=1..4)],i=1..2)]),x);
<a name="line_359"></a>
<a name="line_360"></a><span style="color:red">#@ square_diffeo_E0_alt_J 
</span><a name="line_361"></a>square_diffeo_E0_alt_J := unapply(simplify((Determinant(square_diffeo_E0_alt_JM(x)))/nm4(dg0(xx))),x);
<a name="line_362"></a>
<a name="line_363"></a>######################################################################
<a name="line_364"></a>
<a name="line_365"></a><span style="color:red">#@ sd_plot_base 
</span><a name="line_366"></a>sd_plot_base := display(
<a name="line_367"></a> polygon([[0,0,0],[1,0,0],[1,1,0],[0,1,0]],colour=grey),
<a name="line_368"></a> line([0,0,0],[0,1,0],colour=c_colour[0]),
<a name="line_369"></a> line([0,0,0],[1,0,0],colour=c_colour[1]),
<a name="line_370"></a> line([0,1,0],[1,1,0],colour=c_colour[3]),
<a name="line_371"></a> line([1,0,0],[1,1,0],colour=c_colour[5]),
<a name="line_372"></a> axes=none,scaling=constrained
<a name="line_373"></a>):
<a name="line_374"></a>
<a name="line_375"></a><span style="color:red">#@ sd_plot 
</span><a name="line_376"></a>sd_plot := proc(f)
<a name="line_377"></a> local i,j,SDI,N,P;
<a name="line_378"></a>
<a name="line_379"></a> require_square_diffeo_E0_inverse():
<a name="line_380"></a>
<a name="line_381"></a> SDI := eval(square_diffeo_E0_inverse_table);
<a name="line_382"></a> N := square_diffeo_E0_inverse_order;
<a name="line_383"></a> P := table():
<a name="line_384"></a> for i from 0 to N do
<a name="line_385"></a>  for j from 0 to N do
<a name="line_386"></a>   P[i,j] := [i/N,j/N,evalf(eval(subs(x = SDI[i/N,j/N],f)))];
<a name="line_387"></a>  od;
<a name="line_388"></a> od;
<a name="line_389"></a>
<a name="line_390"></a> display(
<a name="line_391"></a>  seq(seq(polygon([P[i,j],P[i+1,j],P[i+1,j+1]],style=patchnogrid),i=0..N-1),j=0..N-1),
<a name="line_392"></a>  seq(seq(polygon([P[i,j],P[i,j+1],P[i+1,j+1]],style=patchnogrid),i=0..N-1),j=0..N-1)
<a name="line_393"></a> );
<a name="line_394"></a>
<a name="line_395"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/square_diffeo_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_square_diffeo_E0 := proc()
<a name="line_2"></a> local err,vc,NN,ok,i,j,x0;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT( 
<a name="line_7"></a>  simplify(square_diffeo_E0(c_E0[0](t))[1]) = 0,
<a name="line_8"></a>  "square_diffeo_E0(C[0])"
<a name="line_9"></a> );
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a>  simplify(square_diffeo_E0(c_E0[1](t))[2]) = 0,
<a name="line_13"></a>  "square_diffeo_E0(C[1])"
<a name="line_14"></a> );
<a name="line_15"></a>
<a name="line_16"></a> _ASSERT(
<a name="line_17"></a>  simplify(1 - square_diffeo_E0(c_E0[3](t))[2]) = 0,
<a name="line_18"></a>  "square_diffeo_E0(C[3])"
<a name="line_19"></a> );
<a name="line_20"></a> 
<a name="line_21"></a> err := 1 - square_diffeo_E0(c_alt[5](t))[1];
<a name="line_22"></a> err := factor(simplify(err))  assuming t > 0 and t < Pi;
<a name="line_23"></a>
<a name="line_24"></a> _ASSERT(err=0,"square_diffeo_E0(C[5])");
<a name="line_25"></a>
<a name="line_26"></a> NN := 64;
<a name="line_27"></a> ok := true;
<a name="line_28"></a>
<a name="line_29"></a> for i from 0 to NN do
<a name="line_30"></a>  for j from 0 to NN do
<a name="line_31"></a>   x0 := evalf(t_lift([i/NN,j/NN]));
<a name="line_32"></a>   if evalf(square_diffeo_E0_J(x0)) < 0.1 then
<a name="line_33"></a>    ok := false;
<a name="line_34"></a>    break;
<a name="line_35"></a>   fi;   
<a name="line_36"></a>  od;
<a name="line_37"></a>  if not ok then break; fi;
<a name="line_38"></a> od;
<a name="line_39"></a>
<a name="line_40"></a> _ASSERT(ok,"Jacobian of square_diffeo_E0 is >= 0.1 everywhere in F16");
<a name="line_41"></a>end:
<a name="line_42"></a>
<a name="line_43"></a>add_check(check_square_diffeo_E0):
<a name="line_44"></a>
<a name="line_45"></a>######################################################################
<a name="line_46"></a>
<a name="line_47"></a>check_square_diffeo_E0_alt := proc()
<a name="line_48"></a> local err,vc,NN,ok,i,j,x0;
<a name="line_49"></a>
<a name="line_50"></a> printf("%a()\n",procname);
<a name="line_51"></a>
<a name="line_52"></a> _ASSERT( 
<a name="line_53"></a>  simplify(square_diffeo_E0_alt(c_E0[0](t))[1]) = 0,
<a name="line_54"></a>  "square_diffeo_E0_alt(C[0])"
<a name="line_55"></a> );
<a name="line_56"></a>
<a name="line_57"></a> _ASSERT(
<a name="line_58"></a>  simplify(square_diffeo_E0_alt(c_E0[1](t))[2]) = 0,
<a name="line_59"></a>  "square_diffeo_E0_alt(C[1])"
<a name="line_60"></a> );
<a name="line_61"></a>
<a name="line_62"></a> _ASSERT(
<a name="line_63"></a>  simplify(1 - square_diffeo_E0_alt(c_E0[3](t))[2]) = 0,
<a name="line_64"></a>  "square_diffeo_E0_alt(C[3])"
<a name="line_65"></a> );
<a name="line_66"></a> 
<a name="line_67"></a> _ASSERT(
<a name="line_68"></a>  simplify(1 - square_diffeo_E0_alt(c_E0[5](t))[1]) = 0,
<a name="line_69"></a>  "square_diffeo_E0_alt(C[5])"
<a name="line_70"></a> );
<a name="line_71"></a> 
<a name="line_72"></a> NN := 64;
<a name="line_73"></a> ok := true;
<a name="line_74"></a>
<a name="line_75"></a> for i from 0 to NN do
<a name="line_76"></a>  for j from 0 to NN do
<a name="line_77"></a>   x0 := evalf(t_lift([i/NN,j/NN]));
<a name="line_78"></a>   if evalf(square_diffeo_E0_alt_J(x0)) < 0.1 then
<a name="line_79"></a>    ok := false;
<a name="line_80"></a>    break;
<a name="line_81"></a>   fi;   
<a name="line_82"></a>  od;
<a name="line_83"></a>  if not ok then break; fi;
<a name="line_84"></a> od;
<a name="line_85"></a>
<a name="line_86"></a> _ASSERT(ok,"Jacobian of square_diffeo_E0_alt is >= 0.1 everywhere in F16");
<a name="line_87"></a>end:
<a name="line_88"></a>
<a name="line_89"></a>add_check(check_square_diffeo_E0_alt):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/torus_quotients.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Here we aim to give a supply of maps EX^* -> S^1 with interesting properties.
<a name="line_2"></a># The most efficient way to encode such a map is to give a quotient of
<a name="line_3"></a># polynomials, which determines a map from an open subset of EX^* to R.
<a name="line_4"></a># In good cases this will extend to give a continuous function from all of
<a name="line_5"></a># EX^* to R u {infinity}, and then we can identify R u {infinity} with
<a name="line_6"></a># S^1 by the map t |-> (1-t^2,2t)/(1+t^2), with inverse (u,v) |-> v/(1+u).
<a name="line_7"></a># However, it is often delicate to ensure that such an extension exists.
<a name="line_8"></a># 
<a name="line_9"></a># Note that the above identification relates multiplication on S^1 to the
<a name="line_10"></a># operation (s,t) |-> (s+t)/(1-st) = tan_sum(s,t) on R u {infinity}.
<a name="line_11"></a>
<a name="line_12"></a># We use several different models for the circle and the torus, indicated
<a name="line_13"></a># by the notation T, TA, TC and TP.  These are explained in the file 
<a name="line_14"></a># Rn.mpl, which defines functions to convert between the models.
<a name="line_15"></a>
<a name="line_16"></a><span style="color:red">#@ TTC_to_TT 
</span><a name="line_17"></a>TTC_to_TT := (z) -> [
<a name="line_18"></a> Re(z[1]),Im(z[1]),Re(z[2]),Im(z[2]),Re(z[3]),Im(z[3]),Re(z[4]),Im(z[4])
<a name="line_19"></a>];
<a name="line_20"></a>
<a name="line_21"></a><span style="color:red">#@ TT_to_TTC 
</span><a name="line_22"></a>TT_to_TTC := (u) -> [seq(u[2*i-1]+I*u[2*i],i=1..4)];
<a name="line_23"></a>
<a name="line_24"></a>######################################################################
<a name="line_25"></a>######################################################################
<a name="line_26"></a># A map to the 4-torus
<a name="line_27"></a>
<a name="line_28"></a><span style="color:red">#@ E_to_TTC_xyr 
</span><a name="line_29"></a>E_to_TTC_xyr := [
<a name="line_30"></a> ( y[1]*(1-y[2]/sqrt(2))-1/sqrt(2)+I*x[1])/((1-y[1]/sqrt(2))*r[1]),
<a name="line_31"></a> ( y[1]*(1+y[2]/sqrt(2))-1/sqrt(2)+I*x[2])/((1-y[1]/sqrt(2))*r[2]),
<a name="line_32"></a> (-y[1]*(1-y[2]/sqrt(2))-1/sqrt(2)+I*x[1])/((1+y[1]/sqrt(2))*r[1]),
<a name="line_33"></a> (-y[1]*(1+y[2]/sqrt(2))-1/sqrt(2)+I*x[2])/((1+y[1]/sqrt(2))*r[2])
<a name="line_34"></a>];
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ E_to_TTP_xyr 
</span><a name="line_37"></a>E_to_TTP_xyr :=  [
<a name="line_38"></a> (1/sqrt(2)+r[1])*(1-r[1]*y[1])/x[1],
<a name="line_39"></a> (1/sqrt(2)+r[2])*(1-r[2]*y[1])/x[2],
<a name="line_40"></a> (1/sqrt(2)+r[1])*(1+r[1]*y[1])/x[1],
<a name="line_41"></a> (1/sqrt(2)+r[2])*(1+r[2]*y[1])/x[2]
<a name="line_42"></a>];
<a name="line_43"></a>
<a name="line_44"></a><span style="color:red">#@ E_to_TT_xyr  
</span><a name="line_45"></a>E_to_TT_xyr  :=
<a name="line_46"></a> simplify(TTC_to_TT(E_to_TTC_xyr)) assuming r[1]>0 and r[2]>0;
<a name="line_47"></a> 
<a name="line_48"></a><span style="color:red">#@ E_to_TTC 
</span><a name="line_49"></a>E_to_TTC := unapply(eval(subs({y=yx0,r=rx},E_to_TTC_xyr)),x);
<a name="line_50"></a>
<a name="line_51"></a><span style="color:red">#@ E_to_TTP 
</span><a name="line_52"></a>E_to_TTP := unapply(eval(subs({y=yx0,r=rx},E_to_TTP_xyr)),x);
<a name="line_53"></a>
<a name="line_54"></a><span style="color:red">#@ E_to_TT  
</span><a name="line_55"></a>E_to_TT  := unapply(eval(subs({y=yx0,r=rx},E_to_TT_xyr)),x);
<a name="line_56"></a>
<a name="line_57"></a># A left inverse for E_to_TT
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ TT_to_E 
</span><a name="line_60"></a>TT_to_E := proc(u)
<a name="line_61"></a> local A,R,S,X,Y,Z;
<a name="line_62"></a>
<a name="line_63"></a> A[ 1] := simplify(factor((2-u[1]*u[5]-u[2]*u[6]-u[3]*u[7]-u[4]*u[8])/4));
<a name="line_64"></a> Z[ 1] := simplify(factor(2*A[1]/(1+A[1])));
<a name="line_65"></a> A[ 2] := simplify(factor((u[1]^2+u[3]^2+u[5]^2+u[7]^2)/4));
<a name="line_66"></a> A[ 3] := simplify(factor((A[2]+2*A[1])/(1+A[1])/(1+2*A[1])));
<a name="line_67"></a> Z[ 2] := simplify(factor(2 - 1/A[3]));
<a name="line_68"></a> S[ 1] := simplify(factor(sqrt(1 - Z[2]/2)));   # r[1] * r[2]
<a name="line_69"></a> S[ 2] := simplify(factor(sqrt(2*(1 + S[1])))); # r[1] + r[2]
<a name="line_70"></a> A[ 4] := simplify(factor(1 - Z[2] + S[1]));
<a name="line_71"></a> A[ 5] := simplify(factor((u[1]+u[3]-u[5]-u[7])*S[2]*S[1]/(1+A[1])/A[4]/2));
<a name="line_72"></a> Y[ 1] := A[5];
<a name="line_73"></a> A[ 6] := simplify(factor((u[3]*u[5]-u[1]*u[7])*S[1]*(1-Z[1]/2)/2));
<a name="line_74"></a> A[ 7] := simplify(factor((1-Z[2]/2)*((u[1]^2-u[3]^2)*(1-Y[1]/sqrt(2))^2+
<a name="line_75"></a>                                      (u[5]^2-u[7]^2)*(1+Y[1]/sqrt(2))^2)));
<a name="line_76"></a> A[ 8] := simplify(factor(((u[1]*u[5]+u[2]*u[6]-u[3]*u[7]-u[4]*u[8])/(1+A[1]))));
<a name="line_77"></a> A[ 9] := simplify(factor((A[7]+A[8])/(1+Z[1]*Z[2])/sqrt(2)));
<a name="line_78"></a> Y[ 2] := A[9];
<a name="line_79"></a> R[ 1] := simplify(factor(sqrt(1 - Y[2]/sqrt(2))));
<a name="line_80"></a> R[ 2] := simplify(factor(sqrt(1 + Y[2]/sqrt(2))));
<a name="line_81"></a> A[10] := simplify(factor(u[2]*R[1]*(1-Y[1]/sqrt(2))));
<a name="line_82"></a> A[11] := simplify(factor(u[4]*R[2]*(1-Y[1]/sqrt(2))));
<a name="line_83"></a> X[ 1] := A[10];
<a name="line_84"></a> X[ 2] := A[11];
<a name="line_85"></a> X[ 3] := Y[1];
<a name="line_86"></a> X[ 4] := simplify(-Y[1]*Y[2]); 
<a name="line_87"></a> return [X[1],X[2],X[3],X[4]];
<a name="line_88"></a>end:
<a name="line_89"></a>
<a name="line_90"></a><span style="color:red">#@ TTC_to_E 
</span><a name="line_91"></a>TTC_to_E := (z) -> TT_to_E(TTC_to_TT(z));
<a name="line_92"></a>
<a name="line_93"></a><span style="color:red">#@ TT_to_E_generic 
</span><a name="line_94"></a>TT_to_E_generic := proc(u)
<a name="line_95"></a> local X,a,b;
<a name="line_96"></a>
<a name="line_97"></a> X[1] := -sqrt(2)*u[2]*u[6]/(u[1]*u[6]+u[2]*u[5]);
<a name="line_98"></a> X[2] := -sqrt(2)*u[4]*u[8]/(u[3]*u[8]+u[4]*u[7]);
<a name="line_99"></a> X[3] :=  sqrt(2)*(u[2]-u[6])/(u[2]+u[6]);
<a name="line_100"></a> a := ((u[1]-u[5])*(1-u[3]*u[7]-u[4]*u[8]))^2;
<a name="line_101"></a> b := ((u[3]-u[7])*(1-u[1]*u[5]-u[2]*u[6]))^2;
<a name="line_102"></a> X[4] := -sqrt(2)*X[3]*(a-b)/(a+b);
<a name="line_103"></a> return [X[1],X[2],X[3],X[4]];
<a name="line_104"></a>end:
<a name="line_105"></a>
<a name="line_106"></a><span style="color:red">#@ TTC_to_E_generic 
</span><a name="line_107"></a>TTC_to_E_generic := (z) -> TT_to_E_generic(TTC_to_TT(z));
<a name="line_108"></a>
<a name="line_109"></a><span style="color:red">#@ TTP_to_E_generic 
</span><a name="line_110"></a>TTP_to_E_generic := (t) -> [
<a name="line_111"></a> 2*sqrt(2)*t[3]*t[1]/((t[1]*t[3]-1)*(t[1]+t[3])),
<a name="line_112"></a> 2*sqrt(2)*t[4]*t[2]/((t[2]*t[4]-1)*(t[2]+t[4])),
<a name="line_113"></a>  -sqrt(2)*(t[1]-t[3])*(t[1]*t[3]-1)/((t[1]+t[3])*(t[1]*t[3]+1)),
<a name="line_114"></a>  -(4*t[1]-4*t[3])*(t[1]*t[3]-1)*(t[1]*t[4]-t[2]*t[3])*(t[1]*t[2]-t[3]*t[4])/
<a name="line_115"></a>    ((t[1]+t[3])*(t[1]*t[3]+1)*(t[1]^2*t[2]^2+t[1]^2*t[4]^2-4*t[1]*t[2]*t[3]*t[4]+t[2]^2*t[3]^2+t[3]^2*t[4]^2))
<a name="line_116"></a>]:
<a name="line_117"></a>
<a name="line_118"></a><span style="color:red">#@ act_TTP
</span><a name="line_119"></a>act_TTP[1]    := (t) -> [ t[1], t[2], t[3], t[4]];
<a name="line_120"></a>act_TTP[L]    := (t) -> [-t[2], t[1],-t[4], t[3]];
<a name="line_121"></a>act_TTP[LL]   := (t) -> [-t[1],-t[2],-t[3],-t[4]];
<a name="line_122"></a>act_TTP[LLL]  := (t) -> [ t[2],-t[1], t[4],-t[3]];
<a name="line_123"></a>act_TTP[M]    := (t) -> [ t[3],-t[4], t[1],-t[2]];
<a name="line_124"></a>act_TTP[LM]   := (t) -> [ t[4], t[3], t[2], t[1]];
<a name="line_125"></a>act_TTP[LLM]  := (t) -> [-t[3], t[4],-t[1], t[2]];
<a name="line_126"></a>act_TTP[LLLM] := (t) -> [-t[4],-t[3],-t[2],-t[1]];
<a name="line_127"></a>act_TTP[N]    := (t) -> [ t[1],-t[2], t[3],-t[4]];
<a name="line_128"></a>act_TTP[LN]   := (t) -> [ t[2], t[1], t[4], t[3]];
<a name="line_129"></a>act_TTP[LLN]  := (t) -> [-t[1], t[2],-t[3], t[4]];
<a name="line_130"></a>act_TTP[LLLN] := (t) -> [-t[2],-t[1],-t[4],-t[3]];
<a name="line_131"></a>act_TTP[MN]   := (t) -> [ t[3], t[4], t[1], t[2]];
<a name="line_132"></a>act_TTP[LMN]  := (t) -> [-t[4], t[3],-t[2], t[1]];
<a name="line_133"></a>act_TTP[LLMN] := (t) -> [-t[3],-t[4],-t[1],-t[2]];
<a name="line_134"></a>act_TTP[LLLMN]:= (t) -> [ t[4],-t[3], t[2],-t[1]];
<a name="line_135"></a>
<a name="line_136"></a><span style="color:red">#@ act_TTC
</span><a name="line_137"></a>act_TTC[1]    := (z) -> [          z[1] ,          z[2] ,          z[3] ,          z[4]];
<a name="line_138"></a>act_TTC[L]    := (z) -> [conjugate(z[2]),          z[1] ,conjugate(z[4]),          z[3]];
<a name="line_139"></a>act_TTC[LL]   := (z) -> [conjugate(z[1]),conjugate(z[2]),conjugate(z[3]),conjugate(z[4])];
<a name="line_140"></a>act_TTC[LLL]  := (z) -> [          z[2] ,conjugate(z[1]),          z[4] ,conjugate(z[3])];
<a name="line_141"></a>act_TTC[M]    := (z) -> [          z[3] ,conjugate(z[4]),          z[1] ,conjugate(z[2])];
<a name="line_142"></a>act_TTC[LM]   := (z) -> [          z[4] ,          z[3] ,          z[2] ,          z[1]];
<a name="line_143"></a>act_TTC[LLM]  := (z) -> [conjugate(z[3]),          z[4] ,conjugate(z[1]),          z[2]];
<a name="line_144"></a>act_TTC[LLLM] := (z) -> [conjugate(z[4]),conjugate(z[3]),conjugate(z[2]),conjugate(z[1])];
<a name="line_145"></a>act_TTC[N]    := (z) -> [          z[1] ,conjugate(z[2]),          z[3] ,conjugate(z[4])];
<a name="line_146"></a>act_TTC[LN]   := (z) -> [          z[2] ,          z[1] ,          z[4] ,          z[3]];
<a name="line_147"></a>act_TTC[LLN]  := (z) -> [conjugate(z[1]),          z[2] ,conjugate(z[3]),          z[4]];
<a name="line_148"></a>act_TTC[LLLN] := (z) -> [conjugate(z[2]),conjugate(z[1]),conjugate(z[4]),conjugate(z[3])];
<a name="line_149"></a>act_TTC[MN]   := (z) -> [          z[3] ,          z[4] ,          z[1] ,          z[2]];
<a name="line_150"></a>act_TTC[LMN]  := (z) -> [conjugate(z[4]),          z[3] ,conjugate(z[2]),          z[1]];
<a name="line_151"></a>act_TTC[LLMN] := (z) -> [conjugate(z[3]),conjugate(z[4]),conjugate(z[1]),conjugate(z[2])];
<a name="line_152"></a>act_TTC[LLLMN]:= (z) -> [          z[4] ,conjugate(z[3]),          z[2] ,conjugate(z[1])];
<a name="line_153"></a>
<a name="line_154"></a><span style="color:red">#@ act_TT
</span><a name="line_155"></a>act_TT[1]     := (u) -> [u[1],  u[2], u[3],  u[4], u[5],  u[6], u[7],  u[8]];
<a name="line_156"></a>act_TT[L]     := (u) -> [u[3], -u[4], u[1],  u[2], u[7], -u[8], u[5],  u[6]];
<a name="line_157"></a>act_TT[LL]    := (u) -> [u[1], -u[2], u[3], -u[4], u[5], -u[6], u[7], -u[8]];
<a name="line_158"></a>act_TT[LLL]   := (u) -> [u[3],  u[4], u[1], -u[2], u[7],  u[8], u[5], -u[6]];
<a name="line_159"></a>act_TT[M]     := (u) -> [u[5],  u[6], u[7], -u[8], u[1],  u[2], u[3], -u[4]];
<a name="line_160"></a>act_TT[LM]    := (u) -> [u[7],  u[8], u[5],  u[6], u[3],  u[4], u[1],  u[2]];
<a name="line_161"></a>act_TT[LLM]   := (u) -> [u[5], -u[6], u[7],  u[8], u[1], -u[2], u[3],  u[4]];
<a name="line_162"></a>act_TT[LLLM]  := (u) -> [u[7], -u[8], u[5], -u[6], u[3], -u[4], u[1], -u[2]];
<a name="line_163"></a>act_TT[N]     := (u) -> [u[1],  u[2], u[3], -u[4], u[5],  u[6], u[7], -u[8]];
<a name="line_164"></a>act_TT[LN]    := (u) -> [u[3],  u[4], u[1],  u[2], u[7],  u[8], u[5],  u[6]];
<a name="line_165"></a>act_TT[LLN]   := (u) -> [u[1], -u[2], u[3],  u[4], u[5], -u[6], u[7],  u[8]];
<a name="line_166"></a>act_TT[LLLN]  := (u) -> [u[3], -u[4], u[1], -u[2], u[7], -u[8], u[5], -u[6]];
<a name="line_167"></a>act_TT[MN]    := (u) -> [u[5],  u[6], u[7],  u[8], u[1],  u[2], u[3],  u[4]];
<a name="line_168"></a>act_TT[LMN]   := (u) -> [u[7], -u[8], u[5],  u[6], u[3], -u[4], u[1],  u[2]];
<a name="line_169"></a>act_TT[LLMN]  := (u) -> [u[5], -u[6], u[7], -u[8], u[1], -u[2], u[3], -u[4]];
<a name="line_170"></a>act_TT[LLLMN] := (u) -> [u[7],  u[8], u[5], -u[6], u[3],  u[4], u[1], -u[2]];
<a name="line_171"></a>
<a name="line_172"></a># Images of the curves c[k] in the 4-torus
<a name="line_173"></a>
<a name="line_174"></a><span style="color:red">#@ c_TTP
</span><a name="line_175"></a>c_TTP[ 0] := (t) -> [(1/2)*(sqrt(4*cos(t)^2+2)+sqrt(2))/cos(t),
<a name="line_176"></a>                    (1/2)*(sqrt(2+4*sin(t)^2)+sqrt(2))/sin(t),
<a name="line_177"></a>                    (1/2)*(sqrt(4*cos(t)^2+2)+sqrt(2))/cos(t),
<a name="line_178"></a>                    (1/2)*(sqrt(2+4*sin(t)^2)+sqrt(2))/sin(t)];
<a name="line_179"></a>c_TTP[ 1] := (t) -> (1+sqrt(2)) *~
<a name="line_180"></a> [ (1-cos(t))/sin(t),(1-cos(t))/sin(t), (1+cos(t))/sin(t), (1+cos(t))/sin(t)];
<a name="line_181"></a>c_TTP[ 2] := (t) -> (1+sqrt(2)) *~
<a name="line_182"></a> [-(1-cos(t))/sin(t),(1-cos(t))/sin(t),-(1+cos(t))/sin(t), (1+cos(t))/sin(t)];
<a name="line_183"></a>c_TTP[ 3] := (t) -> [infinity,  (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)),
<a name="line_184"></a>                    infinity, -(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(cos(t)-1)];
<a name="line_185"></a>c_TTP[ 4] := (t) -> [-(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)), infinity,
<a name="line_186"></a>                     (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(cos(t)-1), infinity];
<a name="line_187"></a>c_TTP[ 5] := (t) -> [sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*
<a name="line_188"></a>                                    (sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2),0,
<a name="line_189"></a>                    sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*
<a name="line_190"></a>                                    (sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2),infinity];
<a name="line_191"></a>c_TTP[ 6] := unapply(subs(-infinity = infinity,act_TTP[ L](c_TTP[5](t))),t):
<a name="line_192"></a>c_TTP[ 7] := unapply(subs(-infinity = infinity,act_TTP[ M](c_TTP[5](t))),t):
<a name="line_193"></a>c_TTP[ 8] := unapply(subs(-infinity = infinity,act_TTP[LM](c_TTP[5](t))),t):
<a name="line_194"></a>c_TTP[ 9] := unapply([(sqrt(3)-1)*(sqrt(2-cos(t))+1)-(1-cos(t)),
<a name="line_195"></a>                     (sqrt(3)-1)*(sqrt(2+cos(t))+1)-(1+cos(t)),
<a name="line_196"></a>                     (sqrt(3)+1)*(sqrt(2-cos(t))+1)+(1-cos(t)),
<a name="line_197"></a>                     (sqrt(3)+1)*(sqrt(2+cos(t))+1)+(1+cos(t))] /~ sin(t),t);
<a name="line_198"></a>c_TTP[10] := unapply(act_TTP[ L](c_TTP[9](t)),t):
<a name="line_199"></a>c_TTP[11] := unapply(act_TTP[ M](c_TTP[9](t)),t):
<a name="line_200"></a>c_TTP[12] := unapply(act_TTP[LM](c_TTP[9](t)),t):
<a name="line_201"></a>c_TTP[13] := unapply([
<a name="line_202"></a>(sqrt(3)-sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)+sin(t))*(3+sin(t)^2)^(1/4)*
<a name="line_203"></a> sqrt(sqrt(3+sin(t)^2)-sin(t))+(sqrt(3)-sin(t))^2/3+sin(t)/3*sqrt(3+sin(t)^2),
<a name="line_204"></a>(sqrt(3)-sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)-sin(t))*(3+sin(t)^2)^(1/4)*
<a name="line_205"></a> sqrt(sqrt(3+sin(t)^2)+sin(t))+(sqrt(3)-sin(t))^2/3-sin(t)/3*sqrt(3+sin(t)^2),
<a name="line_206"></a>(sqrt(3)+sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)+sin(t))*(3+sin(t)^2)^(1/4)*
<a name="line_207"></a> sqrt(sqrt(3+sin(t)^2)-sin(t))+(sqrt(3)+sin(t))^2/3+sin(t)/3*sqrt(3+sin(t)^2),
<a name="line_208"></a>(sqrt(3)+sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)-sin(t))*(3+sin(t)^2)^(1/4)*
<a name="line_209"></a> sqrt(sqrt(3+sin(t)^2)+sin(t))+(sqrt(3)+sin(t))^2/3-sin(t)/3*sqrt(3+sin(t)^2)
<a name="line_210"></a>] /~ cos(t),t);
<a name="line_211"></a>c_TTP[14] := unapply(act_TTP[ L](c_TTP[13](t)),t):
<a name="line_212"></a>c_TTP[15] := unapply(act_TTP[ N](c_TTP[13](t)),t):
<a name="line_213"></a>c_TTP[16] := unapply(act_TTP[LN](c_TTP[13](t)),t):
<a name="line_214"></a>
<a name="line_215"></a>
<a name="line_216"></a><span style="color:red">#@ c_TTC
</span><a name="line_217"></a>c_TTC[ 0] := (t) -> [(sqrt(2)*I*cos(t)-1)/sqrt(2+cos(2*t)),
<a name="line_218"></a>                     (sqrt(2)*I*sin(t)-1)/sqrt(2-cos(2*t)),
<a name="line_219"></a>                     (sqrt(2)*I*cos(t)-1)/sqrt(2+cos(2*t)),
<a name="line_220"></a>                     (sqrt(2)*I*sin(t)-1)/sqrt(2-cos(2*t))];
<a name="line_221"></a>
<a name="line_222"></a>c_TTC[ 1] := (t) -> [( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
<a name="line_223"></a>                     ( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
<a name="line_224"></a>                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t)),
<a name="line_225"></a>                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t))];
<a name="line_226"></a>
<a name="line_227"></a>c_TTC[ 2] := (t) -> [(-I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
<a name="line_228"></a>                     ( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
<a name="line_229"></a>                     (-I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t)),
<a name="line_230"></a>                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t))];
<a name="line_231"></a>
<a name="line_232"></a>c_TTC[ 3] := (t) -> [-1,(2+I*sqrt(2)*sin(t))/(sqrt(3)-cos(t)) - sqrt(3),
<a name="line_233"></a>                     -1,(2+I*sqrt(2)*sin(t))/(sqrt(3)+cos(t)) - sqrt(3)];
<a name="line_234"></a>
<a name="line_235"></a>c_TTC[ 4] := (t) -> [(2-I*sqrt(2)*sin(t))/(sqrt(3)-cos(t)) - sqrt(3),-1,
<a name="line_236"></a>                     (2-I*sqrt(2)*sin(t))/(sqrt(3)+cos(t)) - sqrt(3),-1];
<a name="line_237"></a> 
<a name="line_238"></a>c_TTC[ 5] := (t) -> [-(1/2)*sqrt(2)*(I*sqrt(5-cos(t))*sin(t)*sqrt(2)+2*sqrt(2)*cos(t)+
<a name="line_239"></a>                     (2*I)*sin(t)+sqrt(5-cos(t))*cos(t)-2*sqrt(2)+
<a name="line_240"></a>                     sqrt(5-cos(t)))*sqrt(2*cos(t)+6)/
<a name="line_241"></a>		     ((-3+cos(t))*(cos(t)+3)), 1,
<a name="line_242"></a>		     -(1/2)*sqrt(2)*(I*sqrt(5-cos(t))*sin(t)*sqrt(2)+2*sqrt(2)*cos(t)-
<a name="line_243"></a>                     (2*I)*sin(t)-sqrt(5-cos(t))*cos(t)-2*sqrt(2)-
<a name="line_244"></a>                     sqrt(5-cos(t)))*sqrt(2*cos(t)+6)/
<a name="line_245"></a>		     ((-3+cos(t))*(cos(t)+3)), -1];
<a name="line_246"></a>
<a name="line_247"></a>c_TTC[ 6] := unapply(act_TTC[ L](c_TTC[5](t)),t):
<a name="line_248"></a>c_TTC[ 7] := unapply(act_TTC[ M](c_TTC[5](t)),t):
<a name="line_249"></a>c_TTC[ 8] := unapply(act_TTC[LM](c_TTC[5](t)),t):
<a name="line_250"></a>
<a name="line_251"></a>c_TTC[ 9] := (t) -> [( sqrt(3)-1 - (sqrt(3)+1)*(cos(t)-I*sin(t)))/(2*sqrt(2-cos(t))),
<a name="line_252"></a>		     ( sqrt(3)-1 + (sqrt(3)+1)*(cos(t)+I*sin(t)))/(2*sqrt(2+cos(t))),
<a name="line_253"></a>		     (-sqrt(3)-1 + (sqrt(3)-1)*(cos(t)+I*sin(t)))/(2*sqrt(2-cos(t))),
<a name="line_254"></a>		     (-sqrt(3)-1 - (sqrt(3)-1)*(cos(t)-I*sin(t)))/(2*sqrt(2+cos(t)))];
<a name="line_255"></a>
<a name="line_256"></a>c_TTC[10] := unapply(act_TTC[ L](c_TTC[9](t)),t):
<a name="line_257"></a>c_TTC[11] := unapply(act_TTC[ M](c_TTC[9](t)),t):
<a name="line_258"></a>c_TTC[12] := unapply(act_TTC[LM](c_TTC[9](t)),t):
<a name="line_259"></a>
<a name="line_260"></a>c_TTC[13] := unapply(map(s -> RP1_to_SC1([s,cos(t)]),c_TTP[13](t) *~ cos(t)),t);
<a name="line_261"></a>c_TTC[14] := unapply(act_TTC[ L](c_TTC[13](t)),t):
<a name="line_262"></a>c_TTC[15] := unapply(act_TTC[ N](c_TTC[13](t)),t):
<a name="line_263"></a>c_TTC[16] := unapply(act_TTC[LN](c_TTC[13](t)),t):
<a name="line_264"></a>
<a name="line_265"></a># Images of the vertices v[i] in the 4-torus
<a name="line_266"></a>
<a name="line_267"></a><span style="color:red">#@ v_TTC
</span><a name="line_268"></a><span style="color:red">#@ v_TTP
</span><a name="line_269"></a>for i from 0 to 20 do
<a name="line_270"></a> v_TTC[i]   := combine(simplify(expand(E_to_TC ( v_E0[i]))));
<a name="line_271"></a> v_TTP[i]   := combine(simplify(expand(rationalize(map(SC1_to_R,v_TC[i])))));
<a name="line_272"></a>od:
<a name="line_273"></a>
<a name="line_274"></a>##################################################
<a name="line_275"></a>##################################################
<a name="line_276"></a># A map to the 2-torus, invariant under M = mu
<a name="line_277"></a>
<a name="line_278"></a><span style="color:red">#@ E_to_TPp_xyr 
</span><a name="line_279"></a>E_to_TPp_xyr := [sqrt(2)*x[1]/(1-sqrt(2)*y[2]),2*x[2]/y[1]/(1+sqrt(2)*y[2])];
<a name="line_280"></a>
<a name="line_281"></a><span style="color:red">#@ E_to_TCp_xyr 
</span><a name="line_282"></a>E_to_TCp_xyr := [
<a name="line_283"></a> (2*I*x[1] + y[1]^2*(1-sqrt(2)*y[2])/sqrt(2) - y[2]*(1-y[1]^2/2))/
<a name="line_284"></a>  (sqrt(2)*(1-y[1]^2/2)*(1-y[2]/sqrt(2))),
<a name="line_285"></a> (2*I*x[2]*y[1] + y[1]^2*(1+sqrt(2)*y[2]) - (1-y[1]^2/2))/
<a name="line_286"></a>  (1-y[1]^2/2)
<a name="line_287"></a>];
<a name="line_288"></a>
<a name="line_289"></a>E_to_TPp := unapply(eval(subs({y=yx0,r=rx},E_to_TPp_xyr)),x); <span style="color:red">#@ E_to_TPp
</span><a name="line_290"></a>E_to_TCp := unapply(eval(subs({y=yx0,r=rx},E_to_TCp_xyr)),x); <span style="color:red">#@ E_to_TCp
</span><a name="line_291"></a>
<a name="line_292"></a><span style="color:red">#@ E_to_TPp_jacobian 
</span><a name="line_293"></a>E_to_TPp_jacobian :=
<a name="line_294"></a> 4*sqrt(2)*(1-x[1]^2)/(1-y[1]^2/2)/(1-y[2]/sqrt(2));
<a name="line_295"></a>
<a name="line_296"></a><span style="color:red">#@ TTP_to_TPp 
</span><a name="line_297"></a>TTP_to_TPp := (t) -> [(t[1]*t[3]-1)/(t[1]+t[3]),(t[2]*t[4]+1)/(t[4]-t[2])];
<a name="line_298"></a>
<a name="line_299"></a><span style="color:red">#@ TTC_to_TCp 
</span><a name="line_300"></a>TTC_to_TCp := (z) -> [-z[1]*z[3],-z[2]/z[4]];
<a name="line_301"></a>
<a name="line_302"></a><span style="color:red">#@ TPp_p
</span><a name="line_303"></a>TPp_p[0] := (a) -> 1+a[2]^2/2+a[1]^2*(a[2]^2+3/2);
<a name="line_304"></a>TPp_p[1] := (a) -> 1+a[2]^2/2-a[1]^2*(a[2]^2+3/2);
<a name="line_305"></a>TPp_p[2] := (a) -> 3/4*a[2]^2+1;
<a name="line_306"></a>TPp_p[3] := (a) -> TPp_p[1](a)^2 + 4*a[1]^2*TPp_p[2](a);
<a name="line_307"></a>TPp_p[4] := (a) -> sqrt((sqrt(TPp_p[3](a))+TPp_p[1](a))/TPp_p[2](a)/2);
<a name="line_308"></a>
<a name="line_309"></a><span style="color:red">#@ TPp_to_E 
</span><a name="line_310"></a>TPp_to_E := (a) -> 
<a name="line_311"></a>[a[1]/sqrt(2)*(2+(1-2/TPp_p[4](a)^2)/(1+a[2]^2)),
<a name="line_312"></a> a[2]/2*(2/TPp_p[4](a)-TPp_p[4](a))/(1+a[2]^2),
<a name="line_313"></a> TPp_p[4](a),
<a name="line_314"></a> sqrt(2)*((1+a[2]^2/2)*TPp_p[4](a)-1/TPp_p[4](a))/(1+a[2]^2)];
<a name="line_315"></a>
<a name="line_316"></a>Tp_p[0] := (s) -> sqrt(9*s[1]^2-2*s[1]*s[3]+s[3]^2-8*s[1]+8*s[3]+8);
<a name="line_317"></a>Tp_p[1] := (s) -> sqrt((s[1]*s[3]+4*s[1]-1+Tp_p[0](s))/(s[1]+1));
<a name="line_318"></a>
<a name="line_319"></a><span style="color:red">#@ Tp_to_E 
</span><a name="line_320"></a>Tp_to_E := (s) -> [
<a name="line_321"></a> sqrt(8)*s[2]/(4-s[1]+s[3]+Tp_p[0](s)),
<a name="line_322"></a> sqrt(8)*sqrt(7+s[3])*s[4]/(8+3*s[1]+s[3]+Tp_p[0](s))/Tp_p[1](s),
<a name="line_323"></a> sqrt(2)*Tp_p[1](s)/sqrt(7+s[3]),
<a name="line_324"></a> -2*sqrt(7+s[3])*(1+s[3])*(1-2*s[1]+s[3])/(10+9*s[3]-5*s[1]+s[1]*s[3]+s[3]^2+(3+s[3])*Tp_p[0](s))/Tp_p[1](s)
<a name="line_325"></a>];
<a name="line_326"></a>
<a name="line_327"></a><span style="color:red">#@ TCp_to_E 
</span><a name="line_328"></a>TCp_to_E := (z) -> Tp_to_E(TC_to_T(z));
<a name="line_329"></a>
<a name="line_330"></a># The definitions below give an action of a group generated by L,M,N
<a name="line_331"></a># with M=1 and so LM = ML; this is not an action of the usual group G
<a name="line_332"></a>
<a name="line_333"></a><span style="color:red">#@ act_TPp
</span><a name="line_334"></a>act_TPp[1]     := (a) -> [ a[1], a[2]]:
<a name="line_335"></a>act_TPp[LL]    := (a) -> [-a[1],-a[2]]:
<a name="line_336"></a>act_TPp[M]     := (a) -> [ a[1], a[2]]:
<a name="line_337"></a>act_TPp[LLM]   := (a) -> [-a[1],-a[2]]:
<a name="line_338"></a>act_TPp[N]     := (a) -> [ a[1],-a[2]]:
<a name="line_339"></a>act_TPp[LLN]   := (a) -> [-a[1], a[2]]:
<a name="line_340"></a>act_TPp[MN]    := (a) -> [ a[1],-a[2]]:
<a name="line_341"></a>act_TPp[LLMN]  := (a) -> [-a[1], a[2]]:
<a name="line_342"></a>act_TPp[L]     := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_343"></a>act_TPp[LLL]   := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_344"></a>act_TPp[LM]    := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_345"></a>act_TPp[LLLM]  := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_346"></a>act_TPp[LN]    := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_347"></a>act_TPp[LLLN]  := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_348"></a>act_TPp[LMN]   := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_349"></a>act_TPp[LLLMN] := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
<a name="line_350"></a>
<a name="line_351"></a># Images of curves
<a name="line_352"></a>
<a name="line_353"></a><span style="color:red">#@ c_TPp
</span><a name="line_354"></a>c_TPp[ 0] := (t) -> [1/cos(t)/sqrt(2),infinity];
<a name="line_355"></a>c_TPp[ 1] := (t) -> [ sin(t),tan(t)*sqrt(2)];
<a name="line_356"></a>c_TPp[ 2] := (t) -> [-sin(t),tan(t)*sqrt(2)];
<a name="line_357"></a>c_TPp[ 3] := (t) -> [infinity,sqrt(3/2) * tan(t)];
<a name="line_358"></a>c_TPp[ 4] := (t) -> [-sin(t)/sqrt(2),infinity];
<a name="line_359"></a>c_TPp[ 5] := (t) -> [sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2),0];
<a name="line_360"></a>c_TPp[ 6] := (t) -> [0, tan(t/2)*sqrt(2)];
<a name="line_361"></a>c_TPp[ 7] := (t) -> [sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2),0];
<a name="line_362"></a>c_TPp[ 8] := (t) -> [0,-tan(t/2)*sqrt(2)];
<a name="line_363"></a>c_TPp[ 9] := (t) -> [ 1/sqrt(3)/tan(t/2),   tan(t/2)];
<a name="line_364"></a>c_TPp[10] := (t) -> [-1/sqrt(3)*tan(t/2), 1/tan(t/2)];
<a name="line_365"></a>c_TPp[11] := (t) -> [ 1/sqrt(3)/tan(t/2),   tan(t/2)];
<a name="line_366"></a>c_TPp[12] := (t) -> [ 1/sqrt(3)*tan(t/2),-1/tan(t/2)];
<a name="line_367"></a>c_TPp[13] := (t) -> [ (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_368"></a>                      (1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_369"></a>c_TPp[14] := (t) -> [-(1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_370"></a>                      (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_371"></a>c_TPp[15] := (t) -> [ (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_372"></a>                     -(1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_373"></a>c_TPp[16] := (t) -> [ (1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_374"></a>                      (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_375"></a>
<a name="line_376"></a><span style="color:red">#@ c_TCp
</span><a name="line_377"></a>c_TCp[ 0] := (t) -> [(cos(t) + I/sqrt(2))/(cos(t) - I/sqrt(2)),-1];
<a name="line_378"></a>c_TCp[ 1] := (t) -> [(I - sin(t))/(I + sin(t)),
<a name="line_379"></a>                     (I*cos(t)/sqrt(2)-sin(t))/(I*cos(t)/sqrt(2)+sin(t))];
<a name="line_380"></a>c_TCp[ 2] := (t) -> [(I + sin(t))/(I - sin(t)),
<a name="line_381"></a>                     (I*cos(t)/sqrt(2)-sin(t))/(I*cos(t)/sqrt(2)+sin(t))];
<a name="line_382"></a>c_TCp[ 3] := (t) -> [-1,(cos(t) + I * sqrt(3/2) * sin(t))/
<a name="line_383"></a>                        (cos(t) - I * sqrt(3/2) * sin(t))];
<a name="line_384"></a>c_TCp[ 4] := (t) -> [(I*sqrt(2) + sin(t))/(I*sqrt(2) - sin(t)),-1];
<a name="line_385"></a>c_TCp[ 5] := (t) -> [(1+8*cos(t)-cos(t)^2+4*sqrt(2)*I*sin(t)*sqrt(2+sin(t/2)^2))/
<a name="line_386"></a>                      (9-cos(t)^2),1];
<a name="line_387"></a>c_TCp[ 6] := (t) -> [1,(I*sin(t)/sqrt(2)+cos(t)-1)/(I*sin(t)/sqrt(2)-cos(t)+1)];
<a name="line_388"></a>c_TCp[ 7] := (t) -> [(1+8*cos(t)-cos(t)^2+4*sqrt(2)*I*sin(t)*sqrt(2+sin(t/2)^2))/
<a name="line_389"></a>                       (9-cos(t)^2),1];
<a name="line_390"></a>c_TCp[ 8] := (t) -> [1,(I*sin(t)/sqrt(2)-cos(t)+1)/(I*sin(t)/sqrt(2)+cos(t)-1)];
<a name="line_391"></a>c_TCp[ 9] := (t) -> [(cos(t)-1-I*sin(t)/sqrt(3))/(cos(t)-1+I*sin(t)/sqrt(3)),
<a name="line_392"></a>                     (cos(t)-1+I*sin(t))/(-cos(t)+1+I*sin(t))];
<a name="line_393"></a>c_TCp[10] := (t) -> [(cos(t)-1-I*sin(t)*sqrt(3))/(-cos(t)+1-I*sin(t)*sqrt(3)),
<a name="line_394"></a>                     (cos(t)-1-I*sin(t))/(cos(t)-1+I*sin(t))];
<a name="line_395"></a>c_TCp[11] := (t) -> [(cos(t)-1-I*sin(t)/sqrt(3))/(cos(t)-1+I*sin(t)/sqrt(3)),
<a name="line_396"></a>                     (cos(t)-1+I*sin(t))/(-cos(t)+1+I*sin(t))];
<a name="line_397"></a>c_TCp[12] := (t) -> [(cos(t)-1+I*sin(t)*sqrt(3))/(-cos(t)+1+I*sin(t)*sqrt(3)),
<a name="line_398"></a>                     (cos(t)-1+I*sin(t))/(cos(t)-1-I*sin(t))];
<a name="line_399"></a>
<a name="line_400"></a>for i from 13 to 16 do
<a name="line_401"></a> c_TCp[i] := unapply(simplify(TP_to_TC(c_TPp[i](t))),t);
<a name="line_402"></a>od:
<a name="line_403"></a>
<a name="line_404"></a># Images of vertices
<a name="line_405"></a>
<a name="line_406"></a><span style="color:red">#@ v_TCp
</span><a name="line_407"></a><span style="color:red">#@ v_TPp
</span><a name="line_408"></a>for i from 0 to 20 do
<a name="line_409"></a> v_TCp[i]  := combine(simplify(expand(E_to_TCp( v_E0[i]))));
<a name="line_410"></a> v_TPp[i]  := combine(simplify(expand(rationalize(map(SC1_to_R,v_TCp[i])))));
<a name="line_411"></a>od:
<a name="line_412"></a>
<a name="line_413"></a>##################################################
<a name="line_414"></a>##################################################
<a name="line_415"></a># The map E_to_TPpa is the composite of E_to_TPp with the automorphism
<a name="line_416"></a># a |-> [a[1]/sqrt(2),a[2]/2] of (R u {infinity})^2.  Some formulae
<a name="line_417"></a># for TPpa are tidier than the analogous formulae for TPp.
<a name="line_418"></a>
<a name="line_419"></a><span style="color:red">#@ E_to_TPpa_xyr 
</span><a name="line_420"></a>E_to_TPpa_xyr := [x[1]/(1-y[2]*sqrt(2)),x[2]/y[1]/(1+y[2]*sqrt(2))];
<a name="line_421"></a>
<a name="line_422"></a><span style="color:red">#@ E_to_TCpa_xyr 
</span><a name="line_423"></a>E_to_TCpa_xyr := [(2*y[1]^2*y[2]+8*y[2]-2*sqrt(2)*y[1]^2-2*sqrt(2)-(8*I)*sqrt(2)*x[1])/
<a name="line_424"></a>                  (2*sqrt(2)*y[1]^2-2*y[1]^2*y[2]-6*sqrt(2)+8*y[2]),
<a name="line_425"></a>                 (10*y[1]^2*y[2]+6*sqrt(2)*y[1]^2+(8*I)*sqrt(2)*x[2]*y[1]-2*sqrt(2))/
<a name="line_426"></a>		  (6*y[1]^2*y[2]+2*sqrt(2)*y[1]^2+2*sqrt(2))];
<a name="line_427"></a>
<a name="line_428"></a><span style="color:red">#@ E_to_TPpa 
</span><a name="line_429"></a>E_to_TPpa := unapply(eval(subs({y=yx0,r=rx},E_to_TPpa_xyr)),x);
<a name="line_430"></a>
<a name="line_431"></a><span style="color:red">#@ E_to_TCpa 
</span><a name="line_432"></a>E_to_TCpa := unapply(eval(subs({y=yx0,r=rx},E_to_TCpa_xyr)),x);
<a name="line_433"></a>
<a name="line_434"></a><span style="color:red">#@ E_to_TPpa_jacobian 
</span><a name="line_435"></a>E_to_TPpa_jacobian :=
<a name="line_436"></a> 64*(1-x[1]^2)*(1-y[1]^2/2)/
<a name="line_437"></a>  ((-y[1]^2*sqrt(2)+y[1]^2*y[2]+3*sqrt(2)-4*y[2])*(y[1]^2*sqrt(2)+3*y[1]^2*y[2]+sqrt(2)));
<a name="line_438"></a> 
<a name="line_439"></a><span style="color:red">#@ TPp_to_TPpa 
</span><a name="line_440"></a>TPp_to_TPpa := (t) -> [t[1]/sqrt(2),t[2]/2];
<a name="line_441"></a>
<a name="line_442"></a><span style="color:red">#@ TCp_to_TCpa 
</span><a name="line_443"></a>TCp_to_TCpa := (z) -> [-mob(-z[1],3-2*sqrt(2)),-mob(-z[2],1/3)];
<a name="line_444"></a>
<a name="line_445"></a><span style="color:red">#@ TPpa_to_TPp 
</span><a name="line_446"></a>TPpa_to_TPp := (t) -> [t[1]*sqrt(2),t[2]*2];
<a name="line_447"></a>
<a name="line_448"></a><span style="color:red">#@ TCpa_to_TCp 
</span><a name="line_449"></a>TCpa_to_TCp := (z) -> [-mob(-z[1],-3+2*sqrt(2)),-mob(-z[2],-1/3)];
<a name="line_450"></a>
<a name="line_451"></a><span style="color:red">#@ TTP_to_TPpa  
</span><a name="line_452"></a>TTP_to_TPpa  := (t) -> [(t[1]*t[3]-1)/(t[1]+t[3])/sqrt(2),(t[2]*t[4]+1)/(t[4]-t[2])/2];
<a name="line_453"></a>
<a name="line_454"></a><span style="color:red">#@ TTC_to_TCpa  
</span><a name="line_455"></a>TTC_to_TCpa  := (z) -> [-mob(z[1]*z[3],3-2*sqrt(2)),-mob(z[2]/z[4],1/3)];
<a name="line_456"></a>
<a name="line_457"></a><span style="color:red">#@ TPpa_p
</span><a name="line_458"></a>TPpa_p[0] := (a) -> 1 + 2*a[2]^2 + a[1]^2*(3 + 8*a[2]^2);
<a name="line_459"></a>TPpa_p[1] := (a) -> 1 + 2*a[2]^2 - a[1]^2*(3 + 8*a[2]^2);
<a name="line_460"></a>TPpa_p[2] := (a) -> 1 + 3*a[2]^2;
<a name="line_461"></a>TPpa_p[3] := (a) -> TPpa_p[1](a)^2 + 8*a[1]^2*TPpa_p[2](a);
<a name="line_462"></a>TPpa_p[4] := (a) -> sqrt((sqrt(TPpa_p[3](a))+TPpa_p[1](a))/TPpa_p[2](a)/2);
<a name="line_463"></a>
<a name="line_464"></a># A (discontinuous) section of the map E_to_TPpa
<a name="line_465"></a>
<a name="line_466"></a><span style="color:red">#@ TPpa_to_E 
</span><a name="line_467"></a>TPpa_to_E := (a) -> 
<a name="line_468"></a>[a[1]*(2+(1-2/TPpa_p[4](a)^2)/(1+4*a[2]^2)),
<a name="line_469"></a> a[2]*(2/TPpa_p[4](a)-TPpa_p[4](a))/(1+4*a[2]^2),
<a name="line_470"></a> TPpa_p[4](a),
<a name="line_471"></a> sqrt(2)*((1+2*a[2]^2)*TPpa_p[4](a)-1/TPpa_p[4](a))/(1+4*a[2]^2)];
<a name="line_472"></a>
<a name="line_473"></a><span style="color:red">#@ Tpa_p
</span><a name="line_474"></a>Tpa_p[0] := (s) ->  (4*s[1]*s[3]- 8*s[1]-6*s[3]+14)/((1+s[3])*(1+s[1]));
<a name="line_475"></a>Tpa_p[1] := (s) -> -(6*s[1]*s[3]-14*s[1]-4*s[3]+ 8)/((1+s[3])*(1+s[1]));
<a name="line_476"></a>Tpa_p[2] := (s) ->  (4-2*s[3])/(1+s[3]);
<a name="line_477"></a>Tpa_p[3] := (s) -> (4*(3*s[1]*s[3]-7*s[1]-2*s[3]+4)^2+16*(1-s[1]^2)*(2-s[3])*(1+s[3]))/((1+s[1])^2*(1+s[3])^2);
<a name="line_478"></a>Tpa_p[4] := (s) -> sqrt((13*s[1]*s[3]^2-46*s[1]*s[3]-25*s[3]^2+41*s[1]+98*s[3]-97)/2/(2-s[3])/(sqrt((3*s[1]*s[3]-7*s[1]-2*s[3]+4)^2+4*(1-s[1]^2)*(2-s[3])*(s[3]+1))+11-5*s[3]) + (7-3*s[3])/2/(2-s[3]));
<a name="line_479"></a>
<a name="line_480"></a><span style="color:red">#@ Tpa_to_E 
</span><a name="line_481"></a>Tpa_to_E := (s) -> [
<a name="line_482"></a>s[2]*(2 + (1-2/Tpa_p[4](s)^2)*(1+s[3])/(5-3*s[3]))/(1+s[1]),
<a name="line_483"></a>s[4]*(2/Tpa_p[4](s)-Tpa_p[4](s))/(5-3*s[3]),
<a name="line_484"></a>Tpa_p[4](s),
<a name="line_485"></a>sqrt(2)*((3-s[3])*Tpa_p[4](s)-(1+s[3])/Tpa_p[4](s))/(5-3*s[3])
<a name="line_486"></a>];
<a name="line_487"></a>
<a name="line_488"></a><span style="color:red">#@ TCpa_to_E 
</span><a name="line_489"></a>TCpa_to_E := (z) -> Tpa_to_E(TC_to_T(z));
<a name="line_490"></a>
<a name="line_491"></a># The definitions below give an action of a group generated by L,M,N
<a name="line_492"></a># with M=1 and so LM = ML; this is not an action of the usual group G
<a name="line_493"></a>
<a name="line_494"></a><span style="color:red">#@ act_TPpa
</span><a name="line_495"></a>act_TPpa[1]     := (a) -> [ a[1], a[2]]:
<a name="line_496"></a>act_TPpa[LL]    := (a) -> [-a[1],-a[2]]:
<a name="line_497"></a>act_TPpa[M]     := (a) -> [ a[1], a[2]]:
<a name="line_498"></a>act_TPpa[LLM]   := (a) -> [-a[1],-a[2]]:
<a name="line_499"></a>act_TPpa[N]     := (a) -> [ a[1],-a[2]]:
<a name="line_500"></a>act_TPpa[LLN]   := (a) -> [-a[1], a[2]]:
<a name="line_501"></a>act_TPpa[MN]    := (a) -> [ a[1],-a[2]]:
<a name="line_502"></a>act_TPpa[LLMN]  := (a) -> [-a[1], a[2]]:
<a name="line_503"></a>act_TPpa[L]     := (a) -> [-a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
<a name="line_504"></a>act_TPpa[LLL]   := (a) -> [ a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
<a name="line_505"></a>act_TPpa[LM]    := (a) -> [-a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
<a name="line_506"></a>act_TPpa[LLLM]  := (a) -> [ a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
<a name="line_507"></a>act_TPpa[LN]    := (a) -> [ a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
<a name="line_508"></a>act_TPpa[LLLN]  := (a) -> [-a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
<a name="line_509"></a>act_TPpa[LMN]   := (a) -> [ a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
<a name="line_510"></a>act_TPpa[LLLMN] := (a) -> [-a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
<a name="line_511"></a>
<a name="line_512"></a># Images of curves
<a name="line_513"></a>
<a name="line_514"></a><span style="color:red">#@ c_TPpa
</span><a name="line_515"></a>c_TPpa[ 0] := (t) -> [1/cos(t)/2,infinity];
<a name="line_516"></a>c_TPpa[ 1] := (t) -> [ sin(t)/sqrt(2),tan(t)/sqrt(2)];
<a name="line_517"></a>c_TPpa[ 2] := (t) -> [-sin(t)/sqrt(2),tan(t)/sqrt(2)];
<a name="line_518"></a>c_TPpa[ 3] := (t) -> [infinity,sqrt(3/8) * tan(t)];
<a name="line_519"></a>c_TPpa[ 4] := (t) -> [-sin(t)/2,infinity];
<a name="line_520"></a>c_TPpa[ 5] := (t) -> [tan(t/2)/sqrt(2+sin(t/2)^2),0];
<a name="line_521"></a>c_TPpa[ 6] := (t) -> [0, tan(t/2)/sqrt(2)];
<a name="line_522"></a>c_TPpa[ 7] := (t) -> [tan(t/2)/sqrt(2+sin(t/2)^2),0];
<a name="line_523"></a>c_TPpa[ 8] := (t) -> [0,-tan(t/2)/sqrt(2)];
<a name="line_524"></a>c_TPpa[ 9] := (t) -> [ 1/sqrt(6)/tan(t/2),   tan(t/2)/2];
<a name="line_525"></a>c_TPpa[10] := (t) -> [-1/sqrt(6)*tan(t/2), 1/tan(t/2)/2];
<a name="line_526"></a>c_TPpa[11] := (t) -> [ 1/sqrt(6)/tan(t/2),   tan(t/2)/2];
<a name="line_527"></a>c_TPpa[12] := (t) -> [ 1/sqrt(6)*tan(t/2),-1/tan(t/2)/2];
<a name="line_528"></a>c_TPpa[13] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_529"></a>                       (1/6)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_530"></a>c_TPpa[14] := (t) -> [-(1/3/sqrt(2))*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_531"></a>                       (1/6)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_532"></a>c_TPpa[15] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_533"></a>                      -(1/6)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_534"></a>c_TPpa[16] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
<a name="line_535"></a>                       (1/6)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
<a name="line_536"></a>
<a name="line_537"></a><span style="color:red">#@ c_TCpa
</span><a name="line_538"></a>c_TCpa[ 0] := (t) -> [(cos(t) + I/2)/(cos(t) - I/2),-1];
<a name="line_539"></a>c_TCpa[ 1] := (t) -> [(1 + I*sin(t)/sqrt(2))/(1 - I*sin(t)/sqrt(2)),mob(exp(2*I*t),-(3-sqrt(8)))];
<a name="line_540"></a>c_TCpa[ 2] := (t) -> [(1 - I*sin(t)/sqrt(2))/(1 + I*sin(t)/sqrt(2)),mob(exp(2*I*t),-(3-sqrt(8)))];
<a name="line_541"></a>c_TCpa[ 3] := (t) -> [-1,mob(exp(2*I*t),-(11-sqrt(96))/5)];
<a name="line_542"></a>c_TCpa[ 4] := (t) -> [mob(exp(I*t),2+sqrt(5))*mob(exp(I*t),2-sqrt(5)),-1];
<a name="line_543"></a>c_TCpa[ 5] := (t) -> [-I*(I*cos(t)^2+2*sqrt(10-2*cos(t))*sin(t)-(6*I)*cos(t)-3*I)/(cos(t)^2-2*cos(t)-7), 1];
<a name="line_544"></a>c_TCpa[ 6] := (t) -> [ 1,mob(exp(I*t),-(3-sqrt(8)))];
<a name="line_545"></a>c_TCpa[ 7] := (t) -> [-I*(I*cos(t)^2+2*sqrt(10-2*cos(t))*sin(t)-(6*I)*cos(t)-3*I)/(cos(t)^2-2*cos(t)-7), 1];
<a name="line_546"></a>c_TCpa[ 8] := (t) -> [ 1,mob(exp(I*t),-(3+sqrt(8)))];
<a name="line_547"></a>c_TCpa[ 9] := (t) -> [-mob(exp(I*t), (7+2*sqrt(6))/5), mob(exp(I*t),-1/3)];
<a name="line_548"></a>c_TCpa[10] := (t) -> [ mob(exp(I*t),-(7+2*sqrt(6))/5),-mob(exp(I*t),   3)];
<a name="line_549"></a>c_TCpa[11] := (t) -> [-mob(exp(I*t), (7+2*sqrt(6))/5), mob(exp(I*t),-1/3)];
<a name="line_550"></a>c_TCpa[12] := (t) -> [ mob(exp(I*t),-(7-2*sqrt(6))/5),-mob(exp(I*t), 1/3)];
<a name="line_551"></a>
<a name="line_552"></a>for i from 13 to 16 do
<a name="line_553"></a> c_TCpa[i] := unapply(simplify(TP_to_TC(c_TPpa[i](t))),t);
<a name="line_554"></a>od:
<a name="line_555"></a>
<a name="line_556"></a># Images of vertices
<a name="line_557"></a>
<a name="line_558"></a><span style="color:red">#@ v_TCpa
</span><a name="line_559"></a><span style="color:red">#@ v_TPpa
</span><a name="line_560"></a>for i from 0 to 20 do
<a name="line_561"></a> v_TCpa[i]  := combine(simplify(expand(E_to_TCpa( v_E0[i]))));
<a name="line_562"></a> v_TPpa[i]  := combine(simplify(expand(rationalize(map(SC1_to_R,v_TCpa[i])))));
<a name="line_563"></a>od:
<a name="line_564"></a>
<a name="line_565"></a>######################################################################
<a name="line_566"></a>######################################################################
<a name="line_567"></a># E_to_TCm is map to the 2-torus, invariant under LM = lambda mu
<a name="line_568"></a>
<a name="line_569"></a><span style="color:red">#@ E_to_TPm_xyr 
</span><a name="line_570"></a>E_to_TPm_xyr := [
<a name="line_571"></a> -(x[1]*y[1]*sqrt(2)*y[2]+x[2]*y[1]*sqrt(2)*y[2]+sqrt(2)*x[1]+sqrt(2)*x[2]+2*x[1]*y[1]-2*x[2]*y[1])/
<a name="line_572"></a>  (r[1]*r[2]*y[1]^2+y[1]^2*y[2]^2-2*r[1]*r[2]-2*x[1]*x[2]-2*y[1]^2+2*y[1]*y[2]+1),
<a name="line_573"></a>  (x[1]*y[1]*sqrt(2)*y[2]+x[2]*y[1]*sqrt(2)*y[2]-sqrt(2)*x[1]-sqrt(2)*x[2]+2*x[1]*y[1]-2*x[2]*y[1])/
<a name="line_574"></a>  (r[1]*r[2]*y[1]^2+y[1]^2*y[2]^2-2*r[1]*r[2]-2*x[1]*x[2]-2*y[1]^2-2*y[1]*y[2]+1)
<a name="line_575"></a>];
<a name="line_576"></a>
<a name="line_577"></a><span style="color:red">#@ E_to_TCm_xyr 
</span><a name="line_578"></a>E_to_TCm_xyr := [
<a name="line_579"></a>-(I*x[1] + y[1]*(1 - y[2]/sqrt(2)) - 1/sqrt(2))*
<a name="line_580"></a> (I*x[2] - y[1]*(1 + y[2]/sqrt(2)) - 1/sqrt(2))/(r[1]*r[2]*(1-y[1]^2/2)),
<a name="line_581"></a>-(I*x[1] - y[1]*(1 - y[2]/sqrt(2)) - 1/sqrt(2))*
<a name="line_582"></a> (I*x[2] + y[1]*(1 + y[2]/sqrt(2)) - 1/sqrt(2))/(r[1]*r[2]*(1-y[1]^2/2))
<a name="line_583"></a>];
<a name="line_584"></a>
<a name="line_585"></a><span style="color:red">#@ E_to_TPm    
</span><a name="line_586"></a>E_to_TPm    := unapply(eval(subs({y=yx0,r=rx},E_to_TPm_xyr)),x);
<a name="line_587"></a>
<a name="line_588"></a><span style="color:red">#@ E_to_TCm    
</span><a name="line_589"></a>E_to_TCm    := unapply(eval(subs({y=yx0,r=rx},E_to_TCm_xyr)),x);
<a name="line_590"></a>
<a name="line_591"></a><span style="color:red">#@ TTC_to_TCm   
</span><a name="line_592"></a>TTC_to_TCm   := (z) -> [-z[1]*z[4],-z[2]*z[3]];
<a name="line_593"></a>
<a name="line_594"></a><span style="color:red">#@ TTP_to_TPm   
</span><a name="line_595"></a>TTP_to_TPm   := (t) -> [(t[1]*t[4]-1)/(t[1]+t[4]),(t[2]*t[3]-1)/(t[2]+t[3])];
<a name="line_596"></a>
<a name="line_597"></a><span style="color:red">#@ E_to_TPm_jacobian  
</span><a name="line_598"></a>E_to_TPm_jacobian  := 4*sqrt(2)*(3/2 - (1-y[1]^2/2)*(1-y[2]^2/2) - x[1]*x[2])/((1-y[1]^2/2)*(1-y[2]^2/2));
<a name="line_599"></a>
<a name="line_600"></a>########################################
<a name="line_601"></a>
<a name="line_602"></a><span style="color:red">#@ act_TCm
</span><a name="line_603"></a>act_TCm[1]     := (z) -> [  z[1],  z[2]];
<a name="line_604"></a>act_TCm[LL]    := (z) -> [1/z[1],1/z[2]];
<a name="line_605"></a>act_TCm[LM]    := (z) -> [  z[1],  z[2]];
<a name="line_606"></a>act_TCm[LLLM]  := (z) -> [1/z[1],1/z[2]];
<a name="line_607"></a>act_TCm[LN]    := (z) -> [  z[2],  z[1]];
<a name="line_608"></a>act_TCm[LLLN]  := (z) -> [1/z[2],1/z[1]];
<a name="line_609"></a>act_TCm[MN]    := (z) -> [  z[2],  z[1]];
<a name="line_610"></a>act_TCm[LLMN]  := (z) -> [1/z[2],1/z[1]];
<a name="line_611"></a>
<a name="line_612"></a>########################################
<a name="line_613"></a>
<a name="line_614"></a><span style="color:red">#@ v_TCm
</span><a name="line_615"></a>for i from 0 to num_vertices_E-1 do
<a name="line_616"></a> v_TCm[i]  := simplify(expand(E_to_TCm( v_E0[i])));
<a name="line_617"></a>od:
<a name="line_618"></a>
<a name="line_619"></a><span style="color:red">#@ v_TPm
</span><a name="line_620"></a>v_TPm[ 0] := [0,0];
<a name="line_621"></a>v_TPm[ 1] := [0,0];
<a name="line_622"></a>v_TPm[ 2] := [ 1, 1] *~ ((1+sqrt(3))/sqrt(2));
<a name="line_623"></a>v_TPm[ 3] := [ 1, 1] *~ ((1+sqrt(3))/sqrt(2));
<a name="line_624"></a>v_TPm[ 4] := [-1,-1] *~ ((1+sqrt(3))/sqrt(2));
<a name="line_625"></a>v_TPm[ 5] := [-1,-1] *~ ((1+sqrt(3))/sqrt(2));
<a name="line_626"></a>v_TPm[ 6] := [ 1, 1];
<a name="line_627"></a>v_TPm[ 8] := [-1,-1];
<a name="line_628"></a>v_TPm[ 7] := [infinity,infinity];
<a name="line_629"></a>v_TPm[ 9] := [infinity,infinity];
<a name="line_630"></a>v_TPm[10] := [       0,infinity];
<a name="line_631"></a>v_TPm[13] := [       0,infinity];
<a name="line_632"></a>v_TPm[11] := [infinity,       0];
<a name="line_633"></a>v_TPm[12] := [infinity,       0];
<a name="line_634"></a>v_TPm[14] := [ 1, 1] /~ sqrt(3);
<a name="line_635"></a>v_TPm[19] := [ 1, 1] /~ sqrt(3); 
<a name="line_636"></a>v_TPm[16] := [-1,-1] /~ sqrt(3);
<a name="line_637"></a>v_TPm[21] := [-1,-1] /~ sqrt(3); 
<a name="line_638"></a>v_TPm[17] := [ 1,-1];
<a name="line_639"></a>v_TPm[20] := [ 1,-1];
<a name="line_640"></a>v_TPm[15] := [-1, 1];
<a name="line_641"></a>v_TPm[18] := [-1, 1];
<a name="line_642"></a>
<a name="line_643"></a>#for i from 0 to num_curves_E - 1 do
<a name="line_644"></a># c_TC[i]   := unapply(combine(rationalize(E_to_TC( c_E0[i](t)))),t);
<a name="line_645"></a># c_TCp[i]  := unapply(combine(rationalize(E_to_TCp( c_E0[i](t)))),t);
<a name="line_646"></a># c_TCm[i]  := unapply(simplify(rationalize(factor(expand(combine(E_to_TCm( c_E0[i](t))))))),t);
<a name="line_647"></a># c_TCmq[i] := unapply(combine(factor(expand(rationalize(factor(expand(combine(E_to_TCmq(c_E0[i](t))))))))),t);
<a name="line_648"></a>#od;
<a name="line_649"></a>
<a name="line_650"></a><span style="color:red">#@ c_TPm
</span><a name="line_651"></a>c_TPm[ 0] := (t) -> [ 1, 1] *~ ((sqrt(sin(t-Pi/4)^4+cos(t-Pi/4)^2)+sin(t-Pi/4)^2)/cos(t-Pi/4));
<a name="line_652"></a>c_TPm[ 1] := (t) -> [ 1, 1] *~ sin(t);
<a name="line_653"></a>c_TPm[ 2] := (t) -> [-1, 1] *~ (sqrt(2) * tan(t));
<a name="line_654"></a>c_TPm[ 3] := (t) -> [ (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1-cos(t)),
<a name="line_655"></a>                      (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t))];
<a name="line_656"></a>c_TPm[ 4] := (t) -> [-(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)),
<a name="line_657"></a>                     -(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1-cos(t))];
<a name="line_658"></a>c_TPm[ 5] := (t) -> [ sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*(sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2),
<a name="line_659"></a>                      -1/(sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*(sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2))];
<a name="line_660"></a>c_TPm[ 6] := (t) -> [ -1/(sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*(sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2)),
<a name="line_661"></a>                      sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*(sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2)];
<a name="line_662"></a>c_TPm[ 7] := unapply(c_TPm[ 6](t),t);
<a name="line_663"></a>c_TPm[ 8] := unapply(c_TPm[ 5](t),t);
<a name="line_664"></a>c_TPm[ 9] := (t) -> [(sqrt(4-cos(t)^2)-sin(t)^2+sqrt(3)*cos(t))/sin(t)/(sqrt(3)+cos(t)),
<a name="line_665"></a>                     (sqrt(4-cos(t)^2)-sin(t)^2-sqrt(3)*cos(t))/sin(t)/(sqrt(3)-cos(t))];
<a name="line_666"></a>c_TPm[10] := (t) -> [(sqrt(3)*cos(t) - sqrt(4-cos(t)^2))/2/sin(t),
<a name="line_667"></a>                     (sqrt(3)*cos(t) + sqrt(4-cos(t)^2))/2/sin(t)];
<a name="line_668"></a>c_TPm[11] := unapply(c_TPm[10](t),t);
<a name="line_669"></a>c_TPm[12] := unapply(c_TPm[ 9](t),t);
<a name="line_670"></a>c_TPm[13] := (t) -> [sqrt(3+sin(t)^2)/cos(t)/sqrt(3),sqrt(3)*cos(t)/sqrt(3+sin(t)^2)];
<a name="line_671"></a>c_TPm[14] := (t) -> [-cos(t)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*(cos(t)^2+8)),
<a name="line_672"></a>                     (1/3)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*cos(t))];
<a name="line_673"></a>c_TPm[15] := (t) -> [(1/3)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*cos(t)),
<a name="line_674"></a>                     -cos(t)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*(cos(t)^2+8))];
<a name="line_675"></a>c_TPm[16] := (t) -> [sqrt(3)*cos(t)/sqrt(3+sin(t)^2),sqrt(3+sin(t)^2)/cos(t)/sqrt(3)];
<a name="line_676"></a>
<a name="line_677"></a>
<a name="line_678"></a><span style="color:red">#@ c_TCm
</span><a name="line_679"></a>c_TCm[ 0] := (t) -> [(I*sqrt(2)*sin(t)+I*sqrt(2)*cos(t)+2*sin(t)*cos(t)-1)/sqrt(4-cos(2*t)^2),
<a name="line_680"></a>                     (I*sqrt(2)*sin(t)+I*sqrt(2)*cos(t)+2*sin(t)*cos(t)-1)/sqrt(4-cos(2*t)^2)];
<a name="line_681"></a>c_TCm[ 1] := (t) -> [(I - sin(t))/(I + sin(t)),(I - sin(t))/(I + sin(t))];
<a name="line_682"></a>c_TCm[ 2] := (t) -> [-(I*sqrt(2)*cos(t)+2*sin(t))/(-I*sqrt(2)*cos(t)+2*sin(t)),
<a name="line_683"></a>                     -(-I*sqrt(2)*cos(t)+2*sin(t))/(I*sqrt(2)*cos(t)+2*sin(t))];
<a name="line_684"></a>c_TCm[ 3] := (t) -> [(I*sqrt(2)*sin(t)-sqrt(3)*cos(t)-1)/(sqrt(3)+cos(t)),
<a name="line_685"></a>                     (-sqrt(3)*cos(t)+1-I*sqrt(2)*sin(t))/(-sqrt(3)+cos(t))];
<a name="line_686"></a>c_TCm[ 4] := (t) -> [(I*sqrt(2)*sin(t)-sqrt(3)*cos(t)+1)/(-sqrt(3)+cos(t)),
<a name="line_687"></a>                     (-sqrt(3)*cos(t)-1-I*sqrt(2)*sin(t))/(sqrt(3)+cos(t))];
<a name="line_688"></a>c_TCm[ 5] := (t) -> [(((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
<a name="line_689"></a>                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
<a name="line_690"></a>		     ((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
<a name="line_691"></a>		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
<a name="line_692"></a>c_TCm[ 6] := (t) -> [((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
<a name="line_693"></a>                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
<a name="line_694"></a>		     (((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
<a name="line_695"></a>		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
<a name="line_696"></a>c_TCm[ 7] := (t) -> [((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
<a name="line_697"></a>                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
<a name="line_698"></a>		     (((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
<a name="line_699"></a>		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
<a name="line_700"></a>c_TCm[ 8] := (t) -> [(((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
<a name="line_701"></a>                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
<a name="line_702"></a>		     ((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
<a name="line_703"></a>		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
<a name="line_704"></a>c_TCm[ 9] := (t) -> [(sin(t)+I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2),
<a name="line_705"></a>                     (sin(t)-I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2)];
<a name="line_706"></a>c_TCm[10] := (t) -> [(-(2*I)*sin(t)+sqrt(3)*cos(t))/sqrt(4-cos(t)^2),
<a name="line_707"></a>                      ((2*I)*sin(t)-sqrt(3)*cos(t))/sqrt(4-cos(t)^2)];
<a name="line_708"></a>c_TCm[11] := (t) -> [(-(2*I)*sin(t)+sqrt(3)*cos(t))/sqrt(4-cos(t)^2),
<a name="line_709"></a>                      ((2*I)*sin(t)-sqrt(3)*cos(t))/sqrt(4-cos(t)^2)];
<a name="line_710"></a>c_TCm[12] := (t) -> [(sin(t)+I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2),
<a name="line_711"></a>                     (sin(t)-I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2)];
<a name="line_712"></a>c_TCm[13] := (t) -> [ ( I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2),
<a name="line_713"></a>                     -(-I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2)];
<a name="line_714"></a>c_TCm[14] := (t) -> [(I*sqrt(3)*cos(t)-2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
<a name="line_715"></a>                      ((cos(t)^2+2)*(4-cos(t)^2)),
<a name="line_716"></a>		     (I*sqrt(3)*cos(t)+2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
<a name="line_717"></a>		      ((cos(t)^2+2)*(4-cos(t)^2))];
<a name="line_718"></a>c_TCm[15] := (t) -> [(I*sqrt(3)*cos(t)+2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
<a name="line_719"></a>                      ((cos(t)^2+2)*(4-cos(t)^2)),
<a name="line_720"></a>		     (I*sqrt(3)*cos(t)-2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
<a name="line_721"></a>		      ((cos(t)^2+2)*(4-cos(t)^2))];
<a name="line_722"></a>c_TCm[16] := (t) -> [-(-I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2),
<a name="line_723"></a>                      ( I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2)];
<a name="line_724"></a>
<a name="line_725"></a>
<a name="line_726"></a>######################################################################
<a name="line_727"></a>######################################################################
<a name="line_728"></a># E_to_TCmq is E_to_TCm followed by an isogeny of degree two.
<a name="line_729"></a>
<a name="line_730"></a><span style="color:red">#@ E_to_TCmq_xyr 
</span><a name="line_731"></a>E_to_TCmq_xyr := [
<a name="line_732"></a> -(2*I*x[1]*y[1] - (1-y[1]^2/2) + y[1]^2*(1 - sqrt(2)*y[2]))*
<a name="line_733"></a>  (2*I*x[2]*y[1] + (1-y[1]^2/2) - y[1]^2*(1 + sqrt(2)*y[2]))/(1-y[1]^2/2)^2,
<a name="line_734"></a>  (2*I*x[1] + y[1]^2/sqrt(2)*(1-y[2]/sqrt(2)) - y[2])*
<a name="line_735"></a>  (2*I*x[2] + y[1]^2/sqrt(2)*(1+y[2]/sqrt(2)) + y[2])/(2*(1-y[1]^2/2)^2*(1-y[2]^2/2))
<a name="line_736"></a>];
<a name="line_737"></a>
<a name="line_738"></a><span style="color:red">#@ E_to_TCmq 
</span><a name="line_739"></a>E_to_TCmq := unapply(eval(subs({y=yx0,r=rx},E_to_TCmq_xyr)),x);
<a name="line_740"></a>
<a name="line_741"></a><span style="color:red">#@ TCm_to_TCmq 
</span><a name="line_742"></a>TCm_to_TCmq := (z) -> [ z[1]/z[2], z[1]*z[2]];
<a name="line_743"></a>
<a name="line_744"></a><span style="color:red">#@ TTC_to_TCmq  
</span><a name="line_745"></a>TTC_to_TCmq  := (z) -> TCm_to_TCmq(TTC_to_TCm(z));
<a name="line_746"></a>
<a name="line_747"></a><span style="color:red">#@ TPm_to_TPmq 
</span><a name="line_748"></a>TPm_to_TPmq := (t) -> [(t[1]-t[2])/(1+t[1]*t[2]),(t[1]+t[2])/(1-t[1]*t[2])];
<a name="line_749"></a>
<a name="line_750"></a><span style="color:red">#@ TTP_to_TPmq  
</span><a name="line_751"></a>TTP_to_TPmq  := (t) -> TPm_to_TPmq(TTP_to_TPm(t));
<a name="line_752"></a>
<a name="line_753"></a><span style="color:red">#@ E_to_TPmq   
</span><a name="line_754"></a>E_to_TPmq   := (x) -> TTP_to_TPmq(E_to_TTP(x));
<a name="line_755"></a>
<a name="line_756"></a><span style="color:red">#@ E_to_TPmq_jacobian 
</span><a name="line_757"></a>E_to_TPmq_jacobian := 2 * E_to_TPm_jacobian;
<a name="line_758"></a>
<a name="line_759"></a>########################################
<a name="line_760"></a>
<a name="line_761"></a># This map is essentially inverse to E_to_TPmq.
<a name="line_762"></a># In more detail, it returns an answer involving 
<a name="line_763"></a># sqrt(RootOf(a quartic polynomial)), where it seems experimentally
<a name="line_764"></a># that the quartic almost always has precisely two nonnegative roots.
<a name="line_765"></a># Using the two possible square roots of these two roots we obtain
<a name="line_766"></a># four points in EX^*, and these are the preimages of a under 
<a name="line_767"></a># E_to_TPmq.
<a name="line_768"></a>#
<a name="line_769"></a># We do not have a full analysis of which preimage we get using the
<a name="line_770"></a># default numerical value of RootOf().  However, experimant shows
<a name="line_771"></a># that the signs of x[3] and 1 - (a[1]*a[2])^2 are relevant, where
<a name="line_772"></a># a = E_to_TPm(x) (not E_to_TPmq(x)).  Alternatively, the sign of
<a name="line_773"></a># z[1]*z[2]+2*z[2]-2*z[1] is relevant.  This sign changes as we 
<a name="line_774"></a># cross C[13].
<a name="line_775"></a>
<a name="line_776"></a><span style="color:red">#@ TPmq_to_E 
</span><a name="line_777"></a>TPmq_to_E := proc(a,i_)
<a name="line_778"></a> local x,xa,p,t,i;
<a name="line_779"></a>
<a name="line_780"></a> i := `if`(nargs > 1,i_,0);
<a name="line_781"></a> 
<a name="line_782"></a> p :=
<a name="line_783"></a>  16*a[2]^2*a[1]^4+
<a name="line_784"></a>  32*a[1]^2*(1+a[1]^2-a[2]^2*a[1]^2)*t+
<a name="line_785"></a>  (-8*a[2]^2*a[1]^4-32*a[2]^2*a[1]^2-96*a[1]^4-160*a[1]^2-64)*t^2+
<a name="line_786"></a>  (24*a[2]^2*a[1]^4+32*a[2]^2*a[1]^2+72*a[1]^4+136*a[1]^2+64)*t^3+
<a name="line_787"></a>  a[2]^2*(3*a[1]^2+4)^2*t^4;
<a name="line_788"></a>
<a name="line_789"></a> if i = 0 then
<a name="line_790"></a>  xa[3] :=  sqrt(RootOf(p,t));
<a name="line_791"></a> elif i = 1 then
<a name="line_792"></a>  xa[3] :=  sqrt(RootOf(p,t,index=1));
<a name="line_793"></a> elif i = 2 then
<a name="line_794"></a>  xa[3] :=  sqrt(RootOf(p,t,index=2));
<a name="line_795"></a> elif i = 3 then
<a name="line_796"></a>  xa[3] := -sqrt(RootOf(p,t,index=1));
<a name="line_797"></a> else
<a name="line_798"></a>  xa[3] := -sqrt(RootOf(p,t,index=2));
<a name="line_799"></a> fi;
<a name="line_800"></a>
<a name="line_801"></a> xa[1] :=  (1/16)*sqrt(2)*(6*sqrt(2)*a[1]^3*xa[3]^3+
<a name="line_802"></a>                           3*a[2]*a[1]^2*xa[3]^4-
<a name="line_803"></a>                           4*sqrt(2)*a[1]^3*xa[3]+
<a name="line_804"></a>                           6*sqrt(2)*a[1]*xa[3]^3+
<a name="line_805"></a>                           4*a[1]^2*a[2]*xa[3]^2+
<a name="line_806"></a>                           4*a[2]*xa[3]^4-
<a name="line_807"></a>                           4*sqrt(2)*a[1]*xa[3]-4*a[2]*a[1]^2)/
<a name="line_808"></a>           (xa[3]^2*(a[1]^2+1));
<a name="line_809"></a>
<a name="line_810"></a> xa[2] := -(1/16)*sqrt(2)*(6*sqrt(2)*a[1]^3*xa[3]^3-
<a name="line_811"></a>                           3*a[2]*a[1]^2*xa[3]^4-
<a name="line_812"></a>                           4*sqrt(2)*a[1]^3*xa[3]+
<a name="line_813"></a>                           6*sqrt(2)*a[1]*xa[3]^3-
<a name="line_814"></a>                           4*a[1]^2*a[2]*xa[3]^2-
<a name="line_815"></a>                           4*a[2]*xa[3]^4-
<a name="line_816"></a>                           4*sqrt(2)*a[1]*xa[3]+
<a name="line_817"></a>                           4*a[2]*a[1]^2)/
<a name="line_818"></a>           (xa[3]^2*(a[1]^2+1));
<a name="line_819"></a>
<a name="line_820"></a> xa[4] := -(1/8)*a[1]*a[2]*(3*a[1]^2*xa[3]^4+4*a[1]^2*xa[3]^2+4*xa[3]^4-4*a[1]^2)/
<a name="line_821"></a>            (xa[3]^2*(a[1]^2+1));
<a name="line_822"></a>
<a name="line_823"></a> return [xa[1],xa[2],xa[3],xa[4]];
<a name="line_824"></a>
<a name="line_825"></a>end:
<a name="line_826"></a>
<a name="line_827"></a>########################################
<a name="line_828"></a>
<a name="line_829"></a><span style="color:red">#@ act_TCmq
</span><a name="line_830"></a>act_TCmq[1]     := (z) -> [  z[1],  z[2]];
<a name="line_831"></a>act_TCmq[LL]    := (z) -> [1/z[1],1/z[2]];
<a name="line_832"></a>act_TCmq[LM]    := (z) -> [  z[1],  z[2]];
<a name="line_833"></a>act_TCmq[LLLM]  := (z) -> [1/z[1],1/z[2]];
<a name="line_834"></a>act_TCmq[LN]    := (z) -> [1/z[1],  z[2]];
<a name="line_835"></a>act_TCmq[LLLN]  := (z) -> [  z[1],1/z[2]];
<a name="line_836"></a>act_TCmq[MN]    := (z) -> [1/z[1],  z[2]];
<a name="line_837"></a>act_TCmq[LLMN]  := (z) -> [  z[1],1/z[2]];
<a name="line_838"></a>
<a name="line_839"></a>########################################
<a name="line_840"></a>
<a name="line_841"></a><span style="color:red">#@ v_TCmq
</span><a name="line_842"></a>for i from 0 to num_vertices_E-1 do
<a name="line_843"></a> v_TCmq[i] := simplify(expand(E_to_TCmq(v_E0[i])));
<a name="line_844"></a>od:
<a name="line_845"></a>
<a name="line_846"></a><span style="color:red">#@ v_TPmq
</span><a name="line_847"></a>v_TPmq[ 0] := [0,0];
<a name="line_848"></a>v_TPmq[ 1] := [0,0];
<a name="line_849"></a>v_TPmq[ 7] := [0,0];
<a name="line_850"></a>v_TPmq[ 9] := [0,0];
<a name="line_851"></a>v_TPmq[ 4] := [0, sqrt(2)];
<a name="line_852"></a>v_TPmq[ 5] := [0, sqrt(2)];
<a name="line_853"></a>v_TPmq[ 2] := [0,-sqrt(2)];
<a name="line_854"></a>v_TPmq[ 3] := [0,-sqrt(2)];
<a name="line_855"></a>v_TPmq[ 6] := [0,infinity];
<a name="line_856"></a>v_TPmq[ 8] := [0,infinity];
<a name="line_857"></a>v_TPmq[10] := [infinity,infinity];
<a name="line_858"></a>v_TPmq[11] := [infinity,infinity];
<a name="line_859"></a>v_TPmq[12] := [infinity,infinity];
<a name="line_860"></a>v_TPmq[13] := [infinity,infinity];
<a name="line_861"></a>v_TPmq[14] := [0, sqrt(3)];
<a name="line_862"></a>v_TPmq[19] := [0, sqrt(3)];
<a name="line_863"></a>v_TPmq[16] := [0,-sqrt(3)];
<a name="line_864"></a>v_TPmq[21] := [0,-sqrt(3)];
<a name="line_865"></a>v_TPmq[15] := [infinity,0];
<a name="line_866"></a>v_TPmq[17] := [infinity,0];
<a name="line_867"></a>v_TPmq[18] := [infinity,0];
<a name="line_868"></a>v_TPmq[20] := [infinity,0];
<a name="line_869"></a>
<a name="line_870"></a><span style="color:red">#@ c_TPmq
</span><a name="line_871"></a>c_TPmq[ 0] := (t) -> [0,-cos(t-Pi/4)/sin(t-Pi/4)^2];
<a name="line_872"></a>c_TPmq[ 1] := (t) -> [ 0,2*sin(t)/cos(t)^2];
<a name="line_873"></a>c_TPmq[ 2] := (t) -> [ sqrt(8)*sin(2*t)/(1 - 3*cos(2*t)),0];
<a name="line_874"></a>c_TPmq[ 3] := (t) -> [sqrt(2/3)/tan(t),-sqrt(2)/sin(t)];
<a name="line_875"></a>c_TPmq[ 4] := (t) -> [sqrt(2/3)/tan(t), sqrt(2)/sin(t)];
<a name="line_876"></a>c_TPmq[ 5] := (t) -> [ sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
<a name="line_877"></a>c_TPmq[ 6] := (t) -> [-sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
<a name="line_878"></a>c_TPmq[ 7] := (t) -> [-sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
<a name="line_879"></a>c_TPmq[ 8] := (t) -> [ sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
<a name="line_880"></a>c_TPmq[ 9] := (t) -> [1/tan(t),sqrt(3)/sin(t)];
<a name="line_881"></a>c_TPmq[10] := (t) -> [infinity,sqrt(3)/2/tan(t)];
<a name="line_882"></a>c_TPmq[11] := (t) -> [infinity,sqrt(3)/2/tan(t)];
<a name="line_883"></a>c_TPmq[12] := (t) -> [1/tan(t),sqrt(3)/sin(t)];
<a name="line_884"></a>c_TPmq[13] := (t) -> [ 2/sqrt(3)*sin(t)^2/cos(t)/sqrt(3+sin(t)^2),infinity];
<a name="line_885"></a>c_TPmq[14] := (t) -> [ 2/sqrt(3)*tan(t),tan(t)*sqrt(3+sin(t)^2)/3];
<a name="line_886"></a>c_TPmq[15] := (t) -> [-2/sqrt(3)*tan(t),tan(t)*sqrt(3+sin(t)^2)/3];
<a name="line_887"></a>c_TPmq[16] := (t) -> [-2/sqrt(3)*sin(t)^2/cos(t)/sqrt(3+sin(t)^2),infinity];
<a name="line_888"></a>
<a name="line_889"></a><span style="color:red">#@ c_TCmq
</span><a name="line_890"></a>c_TCmq[ 0] := (t) -> [1, -((4*I)*sqrt(2)*cos(t)^2*sin(t)-(4*I)*sqrt(2)*cos(t)^3-4*cos(t)^4-(2*I)*sqrt(2)*sin(t)+(2*I)*sqrt(2)*cos(t)-8*cos(t)*sin(t)+4*cos(t)^2-1)/(4*cos(t)^4-4*cos(t)^2-3)];
<a name="line_891"></a>c_TCmq[ 1] := (t) -> [1, -((2*I)*sin(t)+cos(t)^2)/((2*I)*sin(t)-cos(t)^2)];
<a name="line_892"></a>c_TCmq[ 2] := (t) -> [-((2*I)*sqrt(2)*cos(t)*sin(t)-3*cos(t)^2+2)/((2*I)*sqrt(2)*cos(t)*sin(t)+3*cos(t)^2-2), 1];
<a name="line_893"></a>c_TCmq[ 3] := (t) -> [-((2*I)*sin(t)*cos(t)*sqrt(6)-5*cos(t)^2+3)/(cos(t)^2-3), ((2*I)*sqrt(2)*sin(t)+cos(t)^2+1)/(cos(t)^2-3)];
<a name="line_894"></a>c_TCmq[ 4] := (t) -> [-((2*I)*sin(t)*cos(t)*sqrt(6)-5*cos(t)^2+3)/(cos(t)^2-3), ((2*I)*sqrt(2)*sin(t)+sin(t)^2-2)/(sin(t)^2+2)];
<a name="line_895"></a>c_TCmq[ 5] := (t) -> [-((2*I)*sqrt(2)*sin(t)+3*cos(t)-1)/(-3+cos(t)),
<a name="line_896"></a>                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
<a name="line_897"></a>c_TCmq[ 6] := (t) -> [((2*I)*sqrt(2)*sin(t)-3*cos(t)+1)/(-3+cos(t)),
<a name="line_898"></a>                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
<a name="line_899"></a>c_TCmq[ 7] := (t) -> [((2*I)*sqrt(2)*sin(t)-3*cos(t)+1)/(-3+cos(t)),
<a name="line_900"></a>                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
<a name="line_901"></a>c_TCmq[ 8] := (t) -> [-((2*I)*sqrt(2)*sin(t)+3*cos(t)-1)/(-3+cos(t)),
<a name="line_902"></a>                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
<a name="line_903"></a>c_TCmq[ 9] := (t) -> [-cos(2*t)+I*sin(2*t), -((2*I)*sin(t)*sqrt(3)-cos(t)^2-2)/(-4+cos(t)^2)];
<a name="line_904"></a>c_TCmq[10] := (t) -> [-1, -((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2)];
<a name="line_905"></a>c_TCmq[11] := (t) -> [-1, -((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2)];
<a name="line_906"></a>c_TCmq[12] := (t) -> [-cos(2*t)+I*sin(2*t), -((2*I)*sin(t)*sqrt(3)-cos(t)^2-2)/(-4+cos(t)^2)];
<a name="line_907"></a>c_TCmq[13] := (t) -> [(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)-2*cos(t)^2+2), -1];
<a name="line_908"></a>c_TCmq[14] := (t) -> [-((4*I)*cos(t)*sqrt(3)*sin(t)+7*cos(t)^2-4)/(-4+cos(t)^2),
<a name="line_909"></a>                      ((6*I)*sin(t)*sqrt(4-cos(t)^2)*cos(t)-cos(t)^4+14*cos(t)^2-4)/(4*cos(t)^2+cos(t)^4+4)];
<a name="line_910"></a>c_TCmq[15] := (t) -> [ ((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2),
<a name="line_911"></a>                      ((6*I)*sin(t)*sqrt(4-cos(t)^2)*cos(t)-cos(t)^4+14*cos(t)^2-4)/(4*cos(t)^2+cos(t)^4+4)];
<a name="line_912"></a>c_TCmq[16] := (t) -> [(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)-2*cos(t)^2+2)/(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2), -1];
<a name="line_913"></a>
<a name="line_914"></a># TODO: add checks for c_TCmq[i](t) = c_TCmq_mob[i](cos(t)+I*sin(t))
<a name="line_915"></a><span style="color:red">#@ c_TCmq_mob[ 0] 
</span><a name="line_916"></a>c_TCmq_mob[ 0] := (z) -> [1,-mob(z,(1-sqrt(3))/sqrt(2))*mob(z,(1+sqrt(3))/sqrt(2))*
<a name="line_917"></a>                             mob(z,-I*(1-sqrt(3))/sqrt(2))*mob(z,-I*(1+sqrt(3))/sqrt(2))];
<a name="line_918"></a>c_TCmq_mob[ 1] := (z) -> [1,mob(z,-1+sqrt(2))^2*mob(z,-1-sqrt(2))^2];
<a name="line_919"></a>c_TCmq_mob[ 2] := (z) -> [mob(z, 1+sqrt(2))^2*mob(z,-1-sqrt(2))^2,1];
<a name="line_920"></a>c_TCmq_mob[ 3] := (z) -> [-mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)-sqrt(2)),
<a name="line_921"></a>                          -mob(z, sqrt(3)-sqrt(2))*mob(z,-sqrt(3)-sqrt(2))];
<a name="line_922"></a>c_TCmq_mob[ 4] := (z) -> [-mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)-sqrt(2)),
<a name="line_923"></a>                          -mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)+sqrt(2))];
<a name="line_924"></a>c_TCmq_mob[ 9] := (z) -> [-1/z^2,-mob(z,2+sqrt(3))*mob(z,-2+sqrt(3))];
<a name="line_925"></a>c_TCmq_mob[10] := (z) -> [-1    ,-mob(z,2+sqrt(3))*mob(z,-2-sqrt(3))];
<a name="line_926"></a>c_TCmq_mob[11] := (z) -> [-1    ,-mob(z,2+sqrt(3))*mob(z,-2-sqrt(3))];
<a name="line_927"></a>c_TCmq_mob[12] := (z) -> [-1/z^2,-mob(z,2+sqrt(3))*mob(z,-2+sqrt(3))];
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/torus_quotients_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_torus_diagrams := proc()
<a name="line_2"></a> local F1_samples,ok,x0,z0,zp0,zpa0,zm0,zmq0,t0,tp0,tpa0,tm0,tmq0,errs;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> F1_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in G16)]:
<a name="line_7"></a> ok := true:
<a name="line_8"></a>
<a name="line_9"></a> for x0 in F1_samples do
<a name="line_10"></a>  z0   := simplify(expand(rationalize(E_to_TTC(x0))));
<a name="line_11"></a>  zp0  := simplify(expand(rationalize(E_to_TCp(x0))));
<a name="line_12"></a>  zpa0 := simplify(expand(rationalize(E_to_TCpa(x0))));
<a name="line_13"></a>  t0   := simplify(expand(rationalize(E_to_TTP(x0))));
<a name="line_14"></a>  tp0  := simplify(expand(rationalize(E_to_TPp(x0))));
<a name="line_15"></a>  tpa0 := simplify(expand(rationalize(E_to_TPpa(x0))));
<a name="line_16"></a>  errs := [
<a name="line_17"></a>   TTC_to_TTP(z0) -~ t0,
<a name="line_18"></a>   TTP_to_TTC(t0) -~ z0,
<a name="line_19"></a>   TTC_to_TCp(z0) -~ zp0,
<a name="line_20"></a>   TTP_to_TPp(t0) -~ tp0,
<a name="line_21"></a>   TC_to_TP(zp0) -~ tp0,
<a name="line_22"></a>   TP_to_TC(tp0) -~ zp0,
<a name="line_23"></a>   TTC_to_TCpa(z0) -~ zpa0,
<a name="line_24"></a>   TTP_to_TPpa(t0) -~ tpa0,
<a name="line_25"></a>   TC_to_TP(zpa0) -~ tpa0,
<a name="line_26"></a>   TP_to_TC(tpa0) -~ zpa0,
<a name="line_27"></a>   TCp_to_TCpa(zp0) -~ zpa0, 
<a name="line_28"></a>   TPp_to_TPpa(tp0) -~ tpa0, 
<a name="line_29"></a>   TCpa_to_TCp(zpa0) -~ zp0, 
<a name="line_30"></a>   TPpa_to_TPp(tpa0) -~ tp0 
<a name="line_31"></a>  ];
<a name="line_32"></a>  errs := simplify(expand(rationalize(map(op,errs))));
<a name="line_33"></a>  if {op(errs)} <> {0} then
<a name="line_34"></a>   ok := false;
<a name="line_35"></a>   break;
<a name="line_36"></a>  fi;
<a name="line_37"></a> od:
<a name="line_38"></a>
<a name="line_39"></a> _ASSERT(ok,"Diagram for Tp commutes");
<a name="line_40"></a>
<a name="line_41"></a> ok := true:
<a name="line_42"></a> for x0 in F1_samples do
<a name="line_43"></a>  z0   := simplify(expand(rationalize(E_to_TTC(x0))));
<a name="line_44"></a>  zm0  := simplify(expand(rationalize(E_to_TCm(x0))));
<a name="line_45"></a>  zmq0 := simplify(expand(rationalize(E_to_TCmq(x0))));
<a name="line_46"></a>  t0   := simplify(expand(rationalize(E_to_TTP(x0))));
<a name="line_47"></a>  tm0  := simplify(expand(rationalize(E_to_TPm(x0))));
<a name="line_48"></a>  tmq0 := simplify(expand(rationalize(E_to_TPmq(x0))));
<a name="line_49"></a>  errs := [
<a name="line_50"></a>   TTC_to_TTP(z0) -~ t0,
<a name="line_51"></a>   TTP_to_TTC(t0) -~ z0,
<a name="line_52"></a>   TTC_to_TCm(z0) -~ zm0,
<a name="line_53"></a>   TCm_to_TCmq(zm0) -~ zmq0,
<a name="line_54"></a>   TTC_to_TCmq(z0) -~ zmq0,
<a name="line_55"></a>   TTP_to_TPm(t0) -~ tm0,
<a name="line_56"></a>   TPm_to_TPmq(tm0) -~ tmq0,
<a name="line_57"></a>   TTP_to_TPmq(t0) -~ tmq0,
<a name="line_58"></a>   TC_to_TP(zm0) -~ tm0,
<a name="line_59"></a>   TC_to_TP(zmq0) -~ tmq0,
<a name="line_60"></a>   TP_to_TC(tm0) -~ zm0,
<a name="line_61"></a>   TP_to_TC(tmq0) -~ zmq0
<a name="line_62"></a>  ];
<a name="line_63"></a>  errs := simplify(expand(rationalize(map(op,errs))));
<a name="line_64"></a>  if {op(errs)} <> {0} then
<a name="line_65"></a>   ok := false;
<a name="line_66"></a>   break;
<a name="line_67"></a>  fi;
<a name="line_68"></a> od:
<a name="line_69"></a>
<a name="line_70"></a> _ASSERT(ok,"Diagram for Tm and Tmq commutes");
<a name="line_71"></a>end:
<a name="line_72"></a>
<a name="line_73"></a>add_check(check_torus_diagrams):
<a name="line_74"></a>
<a name="line_75"></a>######################################################################
<a name="line_76"></a>
<a name="line_77"></a>check_torus_T := proc()
<a name="line_78"></a> local x0,T,s,k,ca,cb,err;
<a name="line_79"></a>
<a name="line_80"></a> printf("%a()\n",procname);
<a name="line_81"></a>
<a name="line_82"></a> _ASSERT( 
<a name="line_83"></a>  map(FNF_y0,TTP_to_TTC(E_to_TTP_xyr) -~ E_to_TTC_xyr) = [0$4],
<a name="line_84"></a>  "E_to_TTP is consistent with E_to_TTC"
<a name="line_85"></a> );
<a name="line_86"></a>
<a name="line_87"></a> _ASSERT(
<a name="line_88"></a>  map(FNF_y0,simplify(TTP_to_E_generic(E_to_TTP(xx)) -~ xx)) = [0$4],
<a name="line_89"></a>  "TTP_to_E_generic is a left inverse for E_to_TTP"
<a name="line_90"></a> );
<a name="line_91"></a>
<a name="line_92"></a> _ASSERT(
<a name="line_93"></a>  {seq(seq(simplify(TTC_to_E_generic(E_to_TTC(act_R4[T](x0))) -~
<a name="line_94"></a>		    act_R4[T](x0)),
<a name="line_95"></a>   x0 in inner_quasirational_points),T in G16)} = {[0$4]},
<a name="line_96"></a>  "TTC_to_E_generic is a left inverse for E_to_TC"
<a name="line_97"></a>  );
<a name="line_98"></a>
<a name="line_99"></a> _ASSERT(
<a name="line_100"></a>  {seq(seq(simplify(TTC_to_E(E_to_TTC(act_R4[T](x0))) -~
<a name="line_101"></a>		    act_R4[T](x0)),
<a name="line_102"></a>   x0 in quasirational_points),T in G16)} = {[0$4]},
<a name="line_103"></a>  "TTC_to_E is a left inverse for E_to_TC"
<a name="line_104"></a>  );
<a name="line_105"></a>
<a name="line_106"></a> _ASSERT(
<a name="line_107"></a>  {seq(simplify(act_TTP[T](E_to_TTP(xx)) -~ E_to_TTP(act_R4[T](xx))), T in G16)} = {[0$4]},
<a name="line_108"></a>  "E_to_TTP is equivariant"
<a name="line_109"></a> );
<a name="line_110"></a>
<a name="line_111"></a> _ASSERT(
<a name="line_112"></a>  {seq(seq(simplify(act_TTC[T](E_to_TTC(x0)) -~ E_to_TTC(act_R4[T](x0))),
<a name="line_113"></a>	   T in G16),x0 in quasirational_points)} = {[0,0,0,0]},
<a name="line_114"></a>  "E_to_TTC is equivariant"
<a name="line_115"></a> );
<a name="line_116"></a>
<a name="line_117"></a> assume(s::real):
<a name="line_118"></a>
<a name="line_119"></a> for k from 0 to 16 do
<a name="line_120"></a>  if k <= 8 then
<a name="line_121"></a>   ca := simplify(map(convert,map(series,E_to_TTP(annular_chart0[k]([s,u])),u=0,3),polynom,u));
<a name="line_122"></a>   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
<a name="line_123"></a>  else
<a name="line_124"></a>   ca := simplify(E_to_TTP(c_E0[k](s)));
<a name="line_125"></a>  fi;
<a name="line_126"></a>  cb := c_TTP[k](s);
<a name="line_127"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_128"></a>
<a name="line_129"></a>  _ASSERT(err = [0$4],sprintf("E_to_TTP(c[%d](t))",k));
<a name="line_130"></a> od:
<a name="line_131"></a>
<a name="line_132"></a> for k from 0 to 16 do
<a name="line_133"></a>  ca := simplify(E_to_TTC(c_E0[k](s)));
<a name="line_134"></a>  cb := c_TTC[k](s);
<a name="line_135"></a>  err := simplify(factor(expand(rationalize(combine(simplify(ca-cb))))));
<a name="line_136"></a>
<a name="line_137"></a>  _ASSERT(err = [0$4],sprintf("E_to_TTC(c[%d](t))",k));
<a name="line_138"></a> od:
<a name="line_139"></a>end:
<a name="line_140"></a>
<a name="line_141"></a>add_check(check_torus_T):
<a name="line_142"></a>
<a name="line_143"></a>######################################################################
<a name="line_144"></a>
<a name="line_145"></a>check_torus_Tp := proc()
<a name="line_146"></a> local F2_samples,x0,T,s,u,z0,k,ca,cb,err;
<a name="line_147"></a>
<a name="line_148"></a> printf("%a()\n",procname);
<a name="line_149"></a>
<a name="line_150"></a> F2_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in L8)]:
<a name="line_151"></a>
<a name="line_152"></a> _ASSERT( 
<a name="line_153"></a>  map(FNF_y0,TP_to_TC(E_to_TPp_xyr) -~ E_to_TCp_xyr) = [0,0],
<a name="line_154"></a>  "E_to_TPp is consistent with E_to_TCp"
<a name="line_155"></a> );
<a name="line_156"></a>
<a name="line_157"></a> _ASSERT(
<a name="line_158"></a>  FNF_y0(simplify(TTP_to_TPp(E_to_TTP(xx)) -~ E_to_TPp(xx))) = [0$2],
<a name="line_159"></a>  "Composite E -> TTP -> TPp"
<a name="line_160"></a> );
<a name="line_161"></a>
<a name="line_162"></a> _ASSERT(
<a name="line_163"></a>  FNF_y0(simplify(TTC_to_TCp(E_to_TTC(xx)) -~ E_to_TCp(xx))) = [0$2],
<a name="line_164"></a>  "Composite E -> TTC -> TCp"
<a name="line_165"></a> );
<a name="line_166"></a>
<a name="line_167"></a> _ASSERT(
<a name="line_168"></a>  map(FNF_y0,simplify(E_to_TPp(TPp_to_E([t[1],t[2]])) -~ [t[1],t[2]])) = [0$2],
<a name="line_169"></a>  "TPp_to_E is a right inverse for E_to_TPp"
<a name="line_170"></a> );
<a name="line_171"></a>
<a name="line_172"></a> assume(s[1]::real,s[2]::real):
<a name="line_173"></a> z0 := [cos(s[1])+I*sin(s[1]),cos(s[2])+I*sin(s[2])]:
<a name="line_174"></a>
<a name="line_175"></a> _ASSERT(
<a name="line_176"></a>  simplify(E_to_TCp(TCp_to_E(z0)) -~ z0) = [0$2],
<a name="line_177"></a>  "TCp_to_E is a right inverse for E_to_TCp"
<a name="line_178"></a> );
<a name="line_179"></a>
<a name="line_180"></a> _ASSERT(
<a name="line_181"></a>  {seq(    simplify(act_TPp[T](E_to_TPp(xx)) -~ E_to_TPp(act_R4[T](xx))),
<a name="line_182"></a>       T in [1,LL,M,LLM,N,LLN,MN,LLMN]),
<a name="line_183"></a>   seq(seq(simplify(act_TPp[T](E_to_TPp(x0)) -~ E_to_TPp(act_R4[T](x0))),
<a name="line_184"></a>       T in [L,LLL,LN,LLLN]),x0 in F2_samples),
<a name="line_185"></a>   seq(seq(simplify(act_TPp[T](E_to_TPp(x0)) -~ E_to_TPp(act_R4[T](x0))),
<a name="line_186"></a>       T in [LM,LLLM,LMN,LLLMN]),x0 in map(act_R4[M],F2_samples))
<a name="line_187"></a>  } = {[0,0]},
<a name="line_188"></a>  "Equivariance properties of E_to_TPp"
<a name="line_189"></a> );
<a name="line_190"></a>
<a name="line_191"></a> assume(s::real,u::real):
<a name="line_192"></a> for k from 0 to 16 do
<a name="line_193"></a>  if k <= 8 then
<a name="line_194"></a>   ca := simplify(E_to_TPp(annular_chart0[k]([s,u])));
<a name="line_195"></a>   ca := map(convert,map(series,ca,u=0,3),polynom,u);
<a name="line_196"></a>   ca := collect(simplify(ca),u);
<a name="line_197"></a>   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
<a name="line_198"></a>  else
<a name="line_199"></a>   ca := simplify(E_to_TPp(c_E0[k](s)));
<a name="line_200"></a>  fi;
<a name="line_201"></a>  cb := c_TPp[k](s);
<a name="line_202"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_203"></a>  err := factor(expand(err));
<a name="line_204"></a>
<a name="line_205"></a>  _ASSERT(err = [0$2],sprintf("E_to_TPp(c[%d](t))",k));
<a name="line_206"></a> od:
<a name="line_207"></a>
<a name="line_208"></a> for k from 0 to 16 do
<a name="line_209"></a>  ca := simplify(E_to_TCp(c_E0[k](s)));
<a name="line_210"></a>  cb := c_TCp[k](s);
<a name="line_211"></a>  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
<a name="line_212"></a>
<a name="line_213"></a>  _ASSERT(err = [0$2],sprintf("E_to_TCp(c[%d](t))",k));
<a name="line_214"></a> od:
<a name="line_215"></a>end:
<a name="line_216"></a>
<a name="line_217"></a>add_check(check_torus_Tp):
<a name="line_218"></a>
<a name="line_219"></a>######################################################################
<a name="line_220"></a>
<a name="line_221"></a>check_torus_Tpa := proc()
<a name="line_222"></a> local F2_samples,x0,T,s,u,z0,k,ca,cb,err;
<a name="line_223"></a>
<a name="line_224"></a> printf("%a()\n",procname);
<a name="line_225"></a>
<a name="line_226"></a> F2_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in L8)]:
<a name="line_227"></a>
<a name="line_228"></a> _ASSERT( 
<a name="line_229"></a>  map(FNF_y0,TP_to_TC(E_to_TPpa_xyr) -~ E_to_TCpa_xyr) = [0,0],
<a name="line_230"></a>  "E_to_TPpa is consistent with E_to_TCpa"
<a name="line_231"></a> );
<a name="line_232"></a>
<a name="line_233"></a> _ASSERT(
<a name="line_234"></a>  FNF_y0(simplify(TTP_to_TPpa(E_to_TTP(xx)) -~ E_to_TPpa(xx))) = [0$2],
<a name="line_235"></a>  "Composite E -> TP -> TPpa"
<a name="line_236"></a> );
<a name="line_237"></a>
<a name="line_238"></a> _ASSERT(
<a name="line_239"></a>  FNF_y0(simplify(TTC_to_TCpa(E_to_TTC(xx)) -~ E_to_TCpa(xx))) = [0$2],
<a name="line_240"></a>  "Composite E -> TTC -> TCpa"
<a name="line_241"></a> );
<a name="line_242"></a>
<a name="line_243"></a> _ASSERT(
<a name="line_244"></a>  map(FNF_y0,simplify(E_to_TPpa(TPpa_to_E([t[1],t[2]])) -~ [t[1],t[2]])) = [0$2],
<a name="line_245"></a>  "TPpa_to_E is a right inverse for E_to_TPpa"
<a name="line_246"></a> );
<a name="line_247"></a>
<a name="line_248"></a> assume(s[1]::real,s[2]::real):
<a name="line_249"></a> z0 := [cos(s[1])+I*sin(s[1]),cos(s[2])+I*sin(s[2])]:
<a name="line_250"></a>
<a name="line_251"></a> _ASSERT(
<a name="line_252"></a>  simplify(E_to_TCpa(TCpa_to_E(z0)) -~ z0) = [0$2],
<a name="line_253"></a>  "TCpa_to_E is a right inverse for E_to_TCpa"
<a name="line_254"></a> );
<a name="line_255"></a>
<a name="line_256"></a> _ASSERT(
<a name="line_257"></a>  {seq(    simplify(act_TPpa[T](E_to_TPpa(xx)) -~ E_to_TPpa(act_R4[T](xx))),
<a name="line_258"></a>       T in [1,LL,M,LLM,N,LLN,MN,LLMN]),
<a name="line_259"></a>   seq(seq(simplify(act_TPpa[T](E_to_TPpa(x0)) -~ E_to_TPpa(act_R4[T](x0))),
<a name="line_260"></a>       T in [L,LLL,LN,LLLN]),x0 in F2_samples),
<a name="line_261"></a>   seq(seq(simplify(act_TPpa[T](E_to_TPpa(x0)) -~ E_to_TPpa(act_R4[T](x0))),
<a name="line_262"></a>       T in [LM,LLLM,LMN,LLLMN]),x0 in map(act_R4[M],F2_samples))
<a name="line_263"></a>  } = {[0,0]},
<a name="line_264"></a>  "Equivariance properties of E_to_TPpa"
<a name="line_265"></a> );
<a name="line_266"></a>
<a name="line_267"></a> assume(s::real,u::real):
<a name="line_268"></a> for k from 0 to 16 do
<a name="line_269"></a>  if k <= 8 then
<a name="line_270"></a>   ca := simplify(E_to_TPpa(annular_chart0[k]([s,u])));
<a name="line_271"></a>   ca := map(convert,map(series,ca,u=0,3),polynom,u);
<a name="line_272"></a>   ca := collect(simplify(ca),u);
<a name="line_273"></a>   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
<a name="line_274"></a>  else
<a name="line_275"></a>   ca := simplify(E_to_TPpa(c_E0[k](s)));
<a name="line_276"></a>  fi;
<a name="line_277"></a>  cb := c_TPpa[k](s);
<a name="line_278"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_279"></a>  err := factor(expand(err));
<a name="line_280"></a>
<a name="line_281"></a>  _ASSERT(err = [0$2],sprintf("E_to_TPpa(c[%d](t))",k));
<a name="line_282"></a> od:
<a name="line_283"></a>
<a name="line_284"></a> for k from 0 to 16 do
<a name="line_285"></a>  ca := simplify(E_to_TCpa(c_E0[k](s)));
<a name="line_286"></a>  cb := c_TCpa[k](s);
<a name="line_287"></a>  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
<a name="line_288"></a>
<a name="line_289"></a>  _ASSERT(err = [0$2],sprintf("E_to_TCpa(c[%d](t))",k));
<a name="line_290"></a> od:
<a name="line_291"></a>end:
<a name="line_292"></a>
<a name="line_293"></a>add_check(check_torus_Tpa):
<a name="line_294"></a>
<a name="line_295"></a>######################################################################
<a name="line_296"></a>
<a name="line_297"></a>check_torus_Tm := proc()
<a name="line_298"></a> local x0,T,s,z0,k,ca,cb,err;
<a name="line_299"></a>
<a name="line_300"></a> printf("%a()\n",procname);
<a name="line_301"></a>
<a name="line_302"></a> _ASSERT(
<a name="line_303"></a>  {seq(map(NF_x0,map(numer,simplify(
<a name="line_304"></a>       act_TCm[T](E_to_TCm(xx)) -~ E_to_TCm(act_R4[T](xx))))),
<a name="line_305"></a>   T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])
<a name="line_306"></a>  } = {[0,0]},
<a name="line_307"></a>  "Equivariance properties of E_to_TCm"
<a name="line_308"></a> );
<a name="line_309"></a>
<a name="line_310"></a> assume(s::real);
<a name="line_311"></a> ca := 0;
<a name="line_312"></a>
<a name="line_313"></a> for k from 0 to 16 do
<a name="line_314"></a>  ca := simplify(E_to_TPm(c_E0[k](s)));
<a name="line_315"></a>  cb := c_TPm[k](s);
<a name="line_316"></a>  ca := factor(expand(rationalize(ca))):
<a name="line_317"></a>  ca := factor(expand(combine(ca)));
<a name="line_318"></a>  cb := factor(expand(rationalize(cb)));
<a name="line_319"></a>  cb := factor(expand(combine(cb)));
<a name="line_320"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_321"></a>  err := factor(expand(err));
<a name="line_322"></a>
<a name="line_323"></a>  _ASSERT(err = [0$2],sprintf("E_to_TPm(c[%d](t))",k));
<a name="line_324"></a> od:
<a name="line_325"></a>
<a name="line_326"></a> for k from 0 to 16 do
<a name="line_327"></a>  ca := simplify(E_to_TCm(c_E0[k](s)));
<a name="line_328"></a>  cb := c_TCm[k](s);
<a name="line_329"></a>  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
<a name="line_330"></a>  err := simplify(err);
<a name="line_331"></a>
<a name="line_332"></a>  _ASSERT(err = [0$2],sprintf("E_to_TCm(c[%d](t))",k));
<a name="line_333"></a> od:
<a name="line_334"></a>
<a name="line_335"></a> _ASSERT(
<a name="line_336"></a>  {seq(simplify(subs(infinity=INFINITY,simplify(map(SC1_to_R,v_TCm[k]))) -~ 
<a name="line_337"></a>		subs(infinity=INFINITY,v_TPm[k])),k=0..18)} = {[0$2]},
<a name="line_338"></a>  "v_TCm and v_TPm"
<a name="line_339"></a> );
<a name="line_340"></a>end:
<a name="line_341"></a>
<a name="line_342"></a>add_check(check_torus_Tm):
<a name="line_343"></a>
<a name="line_344"></a>######################################################################
<a name="line_345"></a>
<a name="line_346"></a>check_torus_Tmq := proc()
<a name="line_347"></a> local F1_samples,x0,T,s,z0,k,ca,cb,err;
<a name="line_348"></a>
<a name="line_349"></a> printf("%a()\n",procname);
<a name="line_350"></a>
<a name="line_351"></a> F1_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in G16)]:
<a name="line_352"></a>
<a name="line_353"></a> _ASSERT( 
<a name="line_354"></a>  {seq(simplify(TTC_to_TCmq(E_to_TTC(x0)) -~ E_to_TCmq(x0)),x0 in F1_samples)} = {[0,0]},
<a name="line_355"></a>  "Composite E -> TTC -> TCmq"
<a name="line_356"></a> );
<a name="line_357"></a>
<a name="line_358"></a> _ASSERT( 
<a name="line_359"></a>  {seq(simplify(TTP_to_TPmq(E_to_TTP(x0)) -~ E_to_TPmq(x0)),x0 in F1_samples)} = {[0,0]},
<a name="line_360"></a>  "Composite E -> TTP -> TPmq"
<a name="line_361"></a> );
<a name="line_362"></a>
<a name="line_363"></a> _ASSERT( 
<a name="line_364"></a>  {seq(simplify(TP_to_TC(E_to_TPmq(x0)) -~ E_to_TCmq(x0)),x0 in F1_samples)} = {[0,0]},
<a name="line_365"></a>  "Composite E -> TPmq -> TCmq"
<a name="line_366"></a> );
<a name="line_367"></a>
<a name="line_368"></a> _ASSERT( 
<a name="line_369"></a>  {seq(simplify(TC_to_TP(E_to_TCmq(x0)) -~ E_to_TPmq(x0)),x0 in F1_samples)} = {[0,0]},
<a name="line_370"></a>  "Composite E -> TCmq -> TPmq"
<a name="line_371"></a> );
<a name="line_372"></a>
<a name="line_373"></a> _ASSERT(
<a name="line_374"></a>  {seq(map(NF_x0,map(numer,simplify(
<a name="line_375"></a>       act_TCmq[T](E_to_TCmq(xx)) -~ E_to_TCmq(act_R4[T](xx))))),
<a name="line_376"></a>   T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])
<a name="line_377"></a>  } = {[0,0]},
<a name="line_378"></a>  "Equivariance properties of E_to_TCmq"
<a name="line_379"></a> );
<a name="line_380"></a>
<a name="line_381"></a> assume(s::real);
<a name="line_382"></a>
<a name="line_383"></a> for k from 0 to 16 do
<a name="line_384"></a>  ca := simplify(E_to_TCmq(c_E0[k](s)));
<a name="line_385"></a>  cb := c_TCmq[k](s);
<a name="line_386"></a>  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
<a name="line_387"></a>  err := simplify(err);
<a name="line_388"></a>
<a name="line_389"></a>  _ASSERT(err = [0$2],sprintf("E_to_TCmq(c[%d](t))",k));
<a name="line_390"></a> od:
<a name="line_391"></a>
<a name="line_392"></a> for k in [0,1,2,3,4,5,6,7,8,9,14,15] do
<a name="line_393"></a>  ca := simplify(TPm_to_TPmq(c_TPm[k](s)));
<a name="line_394"></a>  cb := c_TPmq[k](s);
<a name="line_395"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_396"></a>  err := factor(expand(err));
<a name="line_397"></a>
<a name="line_398"></a>  _ASSERT(err = [0$2],sprintf("E_to_TPmq(c[%d](t))",k));
<a name="line_399"></a> od:
<a name="line_400"></a>
<a name="line_401"></a> for k in [10,11,12,13,15,16] do
<a name="line_402"></a>  ca := simplify(map(SC1_to_R,c_TCmq[k](s)));
<a name="line_403"></a>  cb := c_TPmq[k](s);
<a name="line_404"></a>  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
<a name="line_405"></a>  err := factor(expand(err));
<a name="line_406"></a>
<a name="line_407"></a>  _ASSERT(err = [0$2],sprintf("E_to_TPmq(c[%d](t))",k));
<a name="line_408"></a> od:
<a name="line_409"></a> _ASSERT(
<a name="line_410"></a>  {seq(simplify(subs(infinity=INFINITY,simplify(map(SC1_to_R,v_TCmq[k]))) -~ 
<a name="line_411"></a>		subs(infinity=INFINITY,v_TPmq[k])),k=0..20)} = {[0$2]},
<a name="line_412"></a>  "v_TCmq and v_TPmq"
<a name="line_413"></a> );
<a name="line_414"></a>end:
<a name="line_415"></a>
<a name="line_416"></a>add_check(check_torus_Tmq):
<a name="line_417"></a>
<a name="line_418"></a>######################################################################
<a name="line_419"></a>
<a name="line_420"></a>check_torus_jacobian := proc()
<a name="line_421"></a> local DT,Jp,jp,Jpa,jpa,Jm,jm,Jmq,jmq;
<a name="line_422"></a>
<a name="line_423"></a> printf("%a()\n",procname);
<a name="line_424"></a>
<a name="line_425"></a> DT := (t) -> [seq(2*diff(t,x[i])/(1+t^2),i=1..4)];
<a name="line_426"></a>
<a name="line_427"></a> Jp := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPp(xx)))])):
<a name="line_428"></a> Jp := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jp):
<a name="line_429"></a> jp := FNF_y0(Determinant(Jp)):
<a name="line_430"></a> _ASSERT(FNF_y0(E_to_TPp_jacobian - jp) = 0,
<a name="line_431"></a>         "Jacobian of E_to_TPp");
<a name="line_432"></a>
<a name="line_433"></a> Jm := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPm(xx)))])):
<a name="line_434"></a> Jm := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jm):
<a name="line_435"></a> jm := FNF_y0(Determinant(Jm)):
<a name="line_436"></a> _ASSERT(FNF_y0(E_to_TPm_jacobian - jm) = 0,
<a name="line_437"></a>         "Jacobian of E_to_TPm");
<a name="line_438"></a>
<a name="line_439"></a> # This is commented out because it is very slow.
<a name="line_440"></a># Jmq := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPmq(xx)))])):
<a name="line_441"></a># Jmq := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jmq):
<a name="line_442"></a># jmq := FNF_y0(Determinant(Jmq)):
<a name="line_443"></a># _ASSERT(FNF_y0(E_to_TPmq_jacobian - jmq) = 0,
<a name="line_444"></a>#         "Jacobian of E_to_TPmq");
<a name="line_445"></a>
<a name="line_446"></a> Jpa := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPpa(xx)))])):
<a name="line_447"></a> Jpa := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jpa):
<a name="line_448"></a> jpa := FNF_y0(Determinant(Jpa)):
<a name="line_449"></a> _ASSERT(FNF_y0(E_to_TPpa_jacobian - jpa) = 0,
<a name="line_450"></a>         "Jacobian of E_to_TPpa");
<a name="line_451"></a>
<a name="line_452"></a>end:
<a name="line_453"></a>
<a name="line_454"></a>add_check(check_torus_jacobian):
<a name="line_455"></a>
<a name="line_456"></a>######################################################################
<a name="line_457"></a>
<a name="line_458"></a>check_torus_inverse := proc()
<a name="line_459"></a> local RR_samples,RR_2_samples,Q_samples,GQ_samples,
<a name="line_460"></a>       a,ok,x0,x1,x2,a1,b1,i2,T,err,k,t0,t1;
<a name="line_461"></a>
<a name="line_462"></a> printf("%a()\n",procname);
<a name="line_463"></a>
<a name="line_464"></a> assume(a[1]::real); 
<a name="line_465"></a> assume(a[2]::real);
<a name="line_466"></a>
<a name="line_467"></a> err := simplify(rho(TPp_to_E([a[1],a[2]]))-1);
<a name="line_468"></a> _ASSERT(err = 0,"TPp_to_E lands in S3");
<a name="line_469"></a>
<a name="line_470"></a> err := simplify(g0(TPp_to_E([a[1],a[2]])));
<a name="line_471"></a> _ASSERT(err = 0,"TPp_to_E lands in EX^*");
<a name="line_472"></a>
<a name="line_473"></a> err := simplify(E_to_TPp(TPp_to_E([a[1],a[2]])) -~ [a[1],a[2]]);
<a name="line_474"></a>
<a name="line_475"></a> _ASSERT(err = [0,0],"E_to_TPp o TPp_to_E");
<a name="line_476"></a>
<a name="line_477"></a> err := simplify(rho(TPpa_to_E([a[1],a[2]]))-1);
<a name="line_478"></a> _ASSERT(err = 0,"TPpa_to_E lands in S3");
<a name="line_479"></a>
<a name="line_480"></a> err := simplify(g0(TPpa_to_E([a[1],a[2]])));
<a name="line_481"></a> _ASSERT(err = 0,"TPpa_to_E lands in EX^*");
<a name="line_482"></a>
<a name="line_483"></a> err := simplify(E_to_TPpa(TPpa_to_E([a[1],a[2]])) -~ [a[1],a[2]]);
<a name="line_484"></a>
<a name="line_485"></a> _ASSERT(err = [0,0],"E_to_TPpa o TPpa_to_E");
<a name="line_486"></a>
<a name="line_487"></a> RR_samples := sort([seq(seq(1.1*(-2)^i*3^j,i=-2..2),j=-2..2)]);
<a name="line_488"></a> RR_2_samples := [seq(seq([t1,1.3*t2],t1 in RR_samples),t2 in RR_samples)]:
<a name="line_489"></a> Q_samples := [seq(inner_quasirational_points[10*i],i=1..10)];
<a name="line_490"></a> GQ_samples := map(op,[seq(map(act_R4[T],Q_samples),T in G16)]);
<a name="line_491"></a>
<a name="line_492"></a> ok := true:
<a name="line_493"></a> for t0 in RR_2_samples do
<a name="line_494"></a>  for k from 1 to 4 do
<a name="line_495"></a>   x0 := evalf(TPmq_to_E(evalf(t0),k));
<a name="line_496"></a>   t1 := evalf(E_to_TPmq(x0));
<a name="line_497"></a>   err := max(abs(evalf(rho(x0)-1)),abs(evalf(g0(x0))),d2f(t0,t1));
<a name="line_498"></a>   if err > 10.^(-90) then
<a name="line_499"></a>    ok := false;
<a name="line_500"></a>    break;
<a name="line_501"></a>   fi;
<a name="line_502"></a>  od;
<a name="line_503"></a> od:
<a name="line_504"></a>
<a name="line_505"></a> _ASSERT(ok,"E_to_TPmq o TPmq_to_E");
<a name="line_506"></a>
<a name="line_507"></a> ok := true;
<a name="line_508"></a>
<a name="line_509"></a> for x1 in GQ_samples do
<a name="line_510"></a>  a1 := simplify(E_to_TPp(x1));
<a name="line_511"></a>  x2 := simplify(TPp_to_E(a1));
<a name="line_512"></a>  if is(x1[3] < 0) then x2 := act_R4[M](x2); fi;
<a name="line_513"></a>  if simplify(x1 -~ x2) <> [0$4] then
<a name="line_514"></a>   ok := false; break;
<a name="line_515"></a>  fi;
<a name="line_516"></a> od:
<a name="line_517"></a>
<a name="line_518"></a> _ASSERT(ok,"TPp_to_E o E_to_TPp");
<a name="line_519"></a>
<a name="line_520"></a> ok := true;
<a name="line_521"></a>
<a name="line_522"></a> for x1 in GQ_samples do
<a name="line_523"></a>  a1 := simplify(E_to_TPpa(x1));
<a name="line_524"></a>  x2 := simplify(TPpa_to_E(a1));
<a name="line_525"></a>  if is(x1[3] < 0) then x2 := act_R4[M](x2); fi;
<a name="line_526"></a>  if simplify(x1 -~ x2) <> [0$4] then
<a name="line_527"></a>   ok := false; break;
<a name="line_528"></a>  fi;
<a name="line_529"></a> od:
<a name="line_530"></a>
<a name="line_531"></a> _ASSERT(ok,"TPpa_to_E o E_to_TPpa");
<a name="line_532"></a>
<a name="line_533"></a> ok := true;
<a name="line_534"></a>
<a name="line_535"></a> for x1 in GQ_samples do
<a name="line_536"></a>  a1 := simplify(combine(expand(rationalize(E_to_TPm(x1)))));
<a name="line_537"></a>  b1 := simplify(E_to_TPmq(x1));
<a name="line_538"></a>  if is(x1[3] > 0) then
<a name="line_539"></a>   if is(simplify((a1[1]*a1[2])^2 - 1) > 0) then
<a name="line_540"></a>    i2 := 1;
<a name="line_541"></a>   else 
<a name="line_542"></a>    i2 := 2;
<a name="line_543"></a>   fi;
<a name="line_544"></a>  else
<a name="line_545"></a>   if is(simplify((a1[1]*a1[2])^2 - 1) > 0) then
<a name="line_546"></a>    i2 := 3;
<a name="line_547"></a>   else 
<a name="line_548"></a>    i2 := 4;
<a name="line_549"></a>   fi;
<a name="line_550"></a>  fi;
<a name="line_551"></a>  x2 := simplify(TPmq_to_E(b1,i2)):
<a name="line_552"></a>  err := d4f(x1,x2);
<a name="line_553"></a>  if (err > 10.^(-80)) then
<a name="line_554"></a>   ok := false; break;
<a name="line_555"></a>  fi;
<a name="line_556"></a> od:
<a name="line_557"></a>
<a name="line_558"></a> _ASSERT(ok,"TPmq_to_E o E_to_TPmq");
<a name="line_559"></a>end:
<a name="line_560"></a>
<a name="line_561"></a>add_check(check_torus_inverse):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/zeta.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Function that vanishes on the waist of the pair of pants
<a name="line_2"></a><span style="color:red">#@ disc_zeta_q0 
</span><a name="line_3"></a>disc_zeta_q0 := (u) -> 1 - 6*(1-sqrt(2))^2*u[1]^2 - u[2]^2;
<a name="line_4"></a>
<a name="line_5"></a># Function that vanishes on the ankles of the pair of pants
<a name="line_6"></a><span style="color:red">#@ disc_zeta_q1 
</span><a name="line_7"></a>disc_zeta_q1 := (u) -> 
<a name="line_8"></a> u[2]^4+
<a name="line_9"></a> (-12*sqrt(2)*u[1]^2+20*u[1]^2-4*sqrt(2)+6)*u[2]^2+
<a name="line_10"></a> (-24)*sqrt(2)*u[1]^4+36*u[1]^4+36*sqrt(2)*u[1]^2-52*u[1]^2-12*sqrt(2)+17;
<a name="line_11"></a>
<a name="line_12"></a># Function that vanishes on the boundary of the pair of pants
<a name="line_13"></a><span style="color:red">#@ disc_zeta_q2 
</span><a name="line_14"></a>disc_zeta_q2 := (u) -> 
<a name="line_15"></a> disc_zeta_q0(u) * disc_zeta_q1(u);
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ disc_zeta_q3 
</span><a name="line_18"></a>disc_zeta_q3 := (u,t) ->
<a name="line_19"></a> (-36*sqrt(2)+53)*t^4+
<a name="line_20"></a> (-48*sqrt(2)*u[1]^2+108*u[1]^2+74*u[2]^2+52*sqrt(2)-66)*t^2+
<a name="line_21"></a> 48*sqrt(2)*u[1]^2*u[2]^2+36*sqrt(2)*u[2]^4+72*u[1]^4+
<a name="line_22"></a>  108*u[1]^2*u[2]^2+53*u[2]^4-52*sqrt(2)*u[2]^2-108*u[1]^2-66*u[2]^2+37;
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ disc_zeta_q4 
</span><a name="line_25"></a>disc_zeta_q4 := (u,t) -> 
<a name="line_26"></a> t^2+(1+sqrt(2))^4*u[2]^2+(1+sqrt(2))^2;
<a name="line_27"></a>
<a name="line_28"></a><span style="color:red">#@ disc_zeta_q5 
</span><a name="line_29"></a>disc_zeta_q5 := (u,t) -> 
<a name="line_30"></a> t^6+
<a name="line_31"></a> ((38+24*sqrt(2))*u[1]^2+(24*sqrt(2)+35)*u[2]^2+4*sqrt(2)+5)*t^4+
<a name="line_32"></a> ((684+480*sqrt(2))*u[1]^4+((912*sqrt(2)+1292)*u[2]^2+96*sqrt(2)+132)*u[1]^2+
<a name="line_33"></a>   (611+432*sqrt(2))*u[2]^4+(120*sqrt(2)+170)*u[2]^2+8*sqrt(2)+11)*t^2;
<a name="line_34"></a>
<a name="line_35"></a><span style="color:red">#@ disc_zeta_q6 
</span><a name="line_36"></a>disc_zeta_q6 := (x) -> 
<a name="line_37"></a> x[1]^4+((24*sqrt(2)+34)*x[2]^2+(12*sqrt(2)+18)*x[3]^2+(168*sqrt(2)+234)*x[4]*x[3]+
<a name="line_38"></a> (-260*sqrt(2)-366)*x[4]^2+4*sqrt(2)+6)*x[1]^2+(577+408*sqrt(2))*x[2]^4+
<a name="line_39"></a> ((420*sqrt(2)+594)*x[3]^2+(-1464*sqrt(2)-2070)*x[4]*x[3]+(692*sqrt(2)+978)*x[4]^2+
<a name="line_40"></a> 140*sqrt(2)+198)*x[2]^2+(108*sqrt(2)+153)*x[3]^4+(-648*sqrt(2)-918)*x[4]*x[3]^3+
<a name="line_41"></a> ((1512*sqrt(2)+2142)*x[4]^2-216*sqrt(2)-306)*x[3]^2+((-1224*sqrt(2)-1734)*x[4]^3+
<a name="line_42"></a> (456*sqrt(2)+646)*x[4])*x[3]+(108*sqrt(2)+153)*x[4]^4+(-216*sqrt(2)-306)*x[4]^2+
<a name="line_43"></a> 17+12*sqrt(2);
<a name="line_44"></a>
<a name="line_45"></a><span style="color:red">#@ disc_zeta_q7 
</span><a name="line_46"></a>disc_zeta_q7 := (x) -> 
<a name="line_47"></a> 8*(1+sqrt(2))^4*(sqrt(2)*x[4]*(x[1]^2-x[2]^2) + x[3]*(3*x[4]^2-2));
<a name="line_48"></a>
<a name="line_49"></a><span style="color:red">#@ disc_zeta_q8 
</span><a name="line_50"></a>disc_zeta_q8 := (y) -> (2+(3-2*sqrt(2))*y[1]^2)*y[2] + (2-(3-2*sqrt(2))*y[1]^2);
<a name="line_51"></a>
<a name="line_52"></a><span style="color:red">#@ disc_zeta_det 
</span><a name="line_53"></a>disc_zeta_det := (x) -> 
<a name="line_54"></a> Determinant(Matrix([[x[1],x[2],x[3],x[4]],
<a name="line_55"></a>                     dg0(x),
<a name="line_56"></a>                     [0,0,1,-1],
<a name="line_57"></a>                     [0,1,0,0]]));
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ disc_zeta_lift 
</span><a name="line_60"></a>disc_zeta_lift := proc(u)
<a name="line_61"></a> local t0,x1,x2,x3,x4,t;
<a name="line_62"></a> x1 := RootOf(disc_zeta_q5(u,t)-(1+sqrt(2))^8*disc_zeta_q2(u),t);
<a name="line_63"></a> t0 := (1+sqrt(2))^2*u[1]*sqrt(disc_zeta_q3(u,x1))/disc_zeta_q4(u,x1);
<a name="line_64"></a> x2 := u[2];
<a name="line_65"></a> x3 := ( u[1] + t0)/sqrt(2);
<a name="line_66"></a> x4 := (-u[1] + t0)/sqrt(2);
<a name="line_67"></a> return [x1,x2,x3,x4];
<a name="line_68"></a>end:
<a name="line_69"></a>
<a name="line_70"></a><span style="color:red">#@ disc_zeta_lift0 
</span><a name="line_71"></a>disc_zeta_lift0 := proc(u)
<a name="line_72"></a> local t0,xx1,x1,x2,x3,x4,t;
<a name="line_73"></a>
<a name="line_74"></a> xx1 := fsolve(disc_zeta_q5(u,t)-(1+sqrt(2))^8*disc_zeta_q2(u),t);
<a name="line_75"></a> xx1 := select(t -> t >= 0,xx1);
<a name="line_76"></a> if nops(xx1) <> 1 then return FAIL; fi;
<a name="line_77"></a> x1 := xx1[1];
<a name="line_78"></a> t0 := (1+sqrt(2))^2*u[1]*sqrt(disc_zeta_q3(u,x1))/disc_zeta_q4(u,x1);
<a name="line_79"></a> x2 := u[2];
<a name="line_80"></a> x3 := ( u[1] + t0)/sqrt(2);
<a name="line_81"></a> x4 := (-u[1] + t0)/sqrt(2);
<a name="line_82"></a> return evalf([x1,x2,x3,x4]);
<a name="line_83"></a>end:
<a name="line_84"></a>
<a name="line_85"></a><span style="color:red">#@ disc_zeta_q9 
</span><a name="line_86"></a>disc_zeta_q9 := (u,t) ->
<a name="line_87"></a> t^3+
<a name="line_88"></a> 2*sqrt(2)*u[1]*t^2+
<a name="line_89"></a> (-6*sqrt(2)*u[1]^2-6*sqrt(2)*u[2]^2-6*u[1]^2-8*u[2]^2-sqrt(2)-2)*t+
<a name="line_90"></a> (-8)*u[1]^3*sqrt(2)-8*sqrt(2)*u[1]*u[2]^2-12*u[1]^3-12*u[1]*u[2]^2+4*sqrt(2)*u[1]+6*u[1];
<a name="line_91"></a>
<a name="line_92"></a><span style="color:red">#@ disc_zeta_lift_alt 
</span><a name="line_93"></a>disc_zeta_lift_alt := proc(u)
<a name="line_94"></a> local r,t;
<a name="line_95"></a> r := RootOf(disc_zeta_lift_cubic(u,t),t);
<a name="line_96"></a> return [sqrt(-(2*sqrt(2)*u[1]*r+2*r^2+2*u[1]^2+u[2]^2-1)),
<a name="line_97"></a>         u[2],
<a name="line_98"></a>         r + sqrt(2)*u[1],
<a name="line_99"></a>         r];
<a name="line_100"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/embedded/roothalf/zeta_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_zeta := proc()
<a name="line_2"></a> local a1,a2,a3,a4,v1,v2,u,x,xx,t;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> xx := [seq(x[i],i=1..4)];
<a name="line_7"></a> 
<a name="line_8"></a> _ASSERT(
<a name="line_9"></a>  simplify(disc_zeta_proj(c_E0[3](t)) -~ [(1+1/sqrt(2))/sqrt(3)*cos(t),sin(t)]) = [0,0],
<a name="line_10"></a>  "zeta on c[3]"
<a name="line_11"></a> );
<a name="line_12"></a>
<a name="line_13"></a> _ASSERT(
<a name="line_14"></a>  simplify(disc_zeta_q0(disc_zeta_proj(c_E0[3](t)))) = 0,
<a name="line_15"></a>  "image of zeta on c[3]"
<a name="line_16"></a> );
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(
<a name="line_19"></a>  simplify(disc_zeta_proj(c_E0[6](t)) -~ [2-(1-cos(t))/sqrt(2),sin(t)]/~sqrt(10-2*cos(t))) = [0,0],
<a name="line_20"></a>  "zeta on c[6]"
<a name="line_21"></a> );
<a name="line_22"></a>
<a name="line_23"></a> _ASSERT(
<a name="line_24"></a>  simplify(disc_zeta_q1(disc_zeta_proj(c_E0[6](t)))) = 0,
<a name="line_25"></a>  "image of zeta on c[6]"
<a name="line_26"></a> );
<a name="line_27"></a>
<a name="line_28"></a> _ASSERT(
<a name="line_29"></a>  simplify(disc_zeta_q1(disc_zeta_proj(c_E0[8](t)))) = 0,
<a name="line_30"></a>  "image of zeta on c[8]"
<a name="line_31"></a> );
<a name="line_32"></a>
<a name="line_33"></a> a1 := 34 - 24*sqrt(2);
<a name="line_34"></a> a2 := 40 - 28*sqrt(2);
<a name="line_35"></a> a3 := 10 -  6*sqrt(2);
<a name="line_36"></a> a4 :=  3 -  2*sqrt(2);
<a name="line_37"></a>
<a name="line_38"></a> _ASSERT(min(evalf([a1,a2,a3,a4])) > 0,"coefficients for q1 are positive");
<a name="line_39"></a>
<a name="line_40"></a> v1 := a3*u[1]^2+a4;
<a name="line_41"></a> v2 := a1*u[1]^4+a2*u[1]^2;
<a name="line_42"></a>
<a name="line_43"></a> _ASSERT(
<a name="line_44"></a>  simplify(disc_zeta_q1(u) - ((u[2]^2+v1)^2 - 4*(v2))) = 0,
<a name="line_45"></a>  "alternative formula for q1"
<a name="line_46"></a> );
<a name="line_47"></a>
<a name="line_48"></a> _ASSERT(
<a name="line_49"></a>   {solve(4*v2 - v1^2,u[1])} =
<a name="line_50"></a>   {1/sqrt(3)-1/sqrt(6),1/sqrt(2),-1/sqrt(2),-(1/sqrt(3)-1/sqrt(6))},
<a name="line_51"></a>   "intersection of holes with u[1] axis"
<a name="line_52"></a> );
<a name="line_53"></a>
<a name="line_54"></a> _ASSERT(
<a name="line_55"></a>  simplify(disc_zeta_det(xx) - x[1]*(disc_zeta_q8(y_proj0(xx)) + 
<a name="line_56"></a>	    (2+(3-2*sqrt(2))*x[3]*x[4])*(rho(xx)-1) + (3-2*sqrt(2))/2*x[3]*g0(xx))) = 0,
<a name="line_57"></a>  "zeta determinant formula"
<a name="line_58"></a> );
<a name="line_59"></a>
<a name="line_60"></a> _ASSERT(
<a name="line_61"></a>  expand(
<a name="line_62"></a>   disc_zeta_q5(disc_zeta_proj(xx),x[1]) - 
<a name="line_63"></a>   (sqrt(2)+1)^8*disc_zeta_q2(disc_zeta_proj(xx)) - 
<a name="line_64"></a>   disc_zeta_q6(xx)*(rho(xx)-1)+
<a name="line_65"></a>   disc_zeta_q7(xx)*g0(xx)
<a name="line_66"></a>  ) = 0,
<a name="line_67"></a>  "q5267 identity" 
<a name="line_68"></a> );
<a name="line_69"></a>
<a name="line_70"></a> _ASSERT(
<a name="line_71"></a>  expand(
<a name="line_72"></a>  disc_zeta_q5(u,x[1]) - 
<a name="line_73"></a>  (sqrt(2)+1)^8*disc_zeta_q2(u) - 
<a name="line_74"></a>  (sqrt(2)+1)^4*u[1]^2*disc_zeta_q3(u,x[1]) + 
<a name="line_75"></a>  (1-u[1]^2-u[2]^2-x[1]^2)*disc_zeta_q4(u,x[1])^2 
<a name="line_76"></a>  ) = 0,
<a name="line_77"></a>  "q5234 identity"
<a name="line_78"></a> );
<a name="line_79"></a>end:
<a name="line_80"></a>
<a name="line_81"></a>
<a name="line_82"></a>add_check(check_zeta):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/genus2.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file just reads in various other files. 
<a name="line_2"></a>
<a name="line_3"></a># Maple has an automatic global variable __FILE__ (with four _ in total)
<a name="line_4"></a># which contains the name of the current file.  Unfortunately the precise
<a name="line_5"></a># definition of "current file" is not the one that we need for automatic
<a name="line_6"></a># generation of cross-referenced HTML documentation.  We instead use a
<a name="line_7"></a># different global variable called _FILE_ (with two _ in total), and we
<a name="line_8"></a># manage the setting of this variable ourselves.
<a name="line_9"></a>
<a name="line_10"></a>_FILE_ := NULL;
<a name="line_11"></a>
<a name="line_12"></a># We start by defining the function _read(), which announces the name
<a name="line_13"></a># of a file before reading it.
<a name="line_14"></a>
<a name="line_15"></a>_read := proc(s) 
<a name="line_16"></a> global _FILE_;
<a name="line_17"></a> _FILE_ := s;
<a name="line_18"></a> printf("Reading %s\n",s);
<a name="line_19"></a> read(s); 
<a name="line_20"></a> _FILE_ := NULL;
<a name="line_21"></a>end:
<a name="line_22"></a>
<a name="line_23"></a>_read("util.mpl");
<a name="line_24"></a>_read("class.mpl");
<a name="line_25"></a>
<a name="line_26"></a>Package("genus2",""):
<a name="line_27"></a>
<a name="line_28"></a>_read("Rn.mpl");
<a name="line_29"></a>_read("brent.mpl");
<a name="line_30"></a>_read("group.mpl");
<a name="line_31"></a>_read("groupoid.mpl");
<a name="line_32"></a>_read("cromulent.mpl");
<a name="line_33"></a>_read("nets.mpl");
<a name="line_34"></a>_read("latex.mpl");
<a name="line_35"></a>_read("plots.mpl");
<a name="line_36"></a>_read("checks.mpl");
<a name="line_37"></a>_read("build_data.mpl");
<a name="line_38"></a>
<a name="line_39"></a>_read("quadrature/quadrature.mpl");
<a name="line_40"></a>
<a name="line_41"></a>_read("domain/domain.mpl"):
<a name="line_42"></a>_read("domain/domain_point.mpl"):
<a name="line_43"></a>_read("domain/domain_edge.mpl"):
<a name="line_44"></a>_read("domain/domain_face.mpl"):
<a name="line_45"></a>_read("domain/grid.mpl"):
<a name="line_46"></a>
<a name="line_47"></a>_read("embedded/EX.mpl");
<a name="line_48"></a>_read("embedded/invariants.mpl");
<a name="line_49"></a>_read("embedded/geometry.mpl");
<a name="line_50"></a>_read("embedded/curvature.mpl");
<a name="line_51"></a>_read("embedded/EX0.mpl");
<a name="line_52"></a>_read("embedded/extra_curves.mpl"):
<a name="line_53"></a>_read("embedded/extra_vertices.mpl"):
<a name="line_54"></a>_read("embedded/annular_charts.mpl"):
<a name="line_55"></a>_read("embedded/disc_proj.mpl"):
<a name="line_56"></a>_read("embedded/cayley.mpl");
<a name="line_57"></a>_read("embedded/barycentric.mpl");
<a name="line_58"></a>_read("embedded/E_domain.mpl"):
<a name="line_59"></a>_read("embedded/E_quadrature.mpl"):
<a name="line_60"></a>_read("embedded/homology.mpl"):
<a name="line_61"></a>_read("embedded/plots.mpl"):
<a name="line_62"></a>_read("embedded/roothalf/E_roothalf.mpl");
<a name="line_63"></a>_read("embedded/roothalf/cayley_surface.mpl");
<a name="line_64"></a>_read("embedded/roothalf/E_atlas.mpl");
<a name="line_65"></a>_read("embedded/roothalf/EH_atlas.mpl");
<a name="line_66"></a>_read("embedded/roothalf/crease.mpl");
<a name="line_67"></a>_read("embedded/roothalf/forms.mpl");
<a name="line_68"></a>_read("embedded/roothalf/rational.mpl");
<a name="line_69"></a>_read("embedded/roothalf/square_diffeo.mpl");
<a name="line_70"></a>_read("embedded/roothalf/zeta.mpl");
<a name="line_71"></a>_read("embedded/roothalf/sphere_quotients.mpl");
<a name="line_72"></a>_read("embedded/roothalf/better_sphere_quotients.mpl");
<a name="line_73"></a>_read("embedded/roothalf/E_to_S.mpl");
<a name="line_74"></a>_read("embedded/roothalf/torus_quotients.mpl");
<a name="line_75"></a>_read("embedded/roothalf/group64.mpl");
<a name="line_76"></a>_read("embedded/roothalf/galois.mpl");
<a name="line_77"></a>_read("embedded/roothalf/KR_subfields.mpl");
<a name="line_78"></a>_read("embedded/roothalf/plots.mpl");
<a name="line_79"></a>
<a name="line_80"></a>_read("projective/PX.mpl");
<a name="line_81"></a>_read("projective/galois.mpl");
<a name="line_82"></a>_read("projective/ellquot.mpl");
<a name="line_83"></a>_read("projective/picard_fuchs.mpl");
<a name="line_84"></a>_read("projective/PK_subfields.mpl");
<a name="line_85"></a>_read("projective/PX0.mpl");
<a name="line_86"></a>_read("projective/plots.mpl");
<a name="line_87"></a>
<a name="line_88"></a>_read("hyperbolic/Pi.mpl");
<a name="line_89"></a>_read("hyperbolic/HX.mpl");
<a name="line_90"></a>_read("hyperbolic/HX0.mpl");
<a name="line_91"></a>_read("hyperbolic/HP_table.mpl");
<a name="line_92"></a>_read("hyperbolic/H_to_P.mpl");
<a name="line_93"></a>_read("hyperbolic/P_to_H.mpl");
<a name="line_94"></a>_read("hyperbolic/geodesics.mpl");
<a name="line_95"></a>_read("hyperbolic/schwarz.mpl");
<a name="line_96"></a>_read("hyperbolic/plots.mpl");
<a name="line_97"></a>_read("hyperbolic/automorphic.mpl");
<a name="line_98"></a>
<a name="line_99"></a>EndPackage():
<a name="line_100"></a>
<a name="line_101"></a>
<a name="line_102"></a>
<a name="line_103"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/group.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file defines the group G of order 16 that acts on X, and
<a name="line_2"></a># some of its subgroups. 
<a name="line_3"></a>
<a name="line_4"></a># The identity element of G is denoted by 1.
<a name="line_5"></a># The generator lambda is called L in the Maple code.  Its powers are
<a name="line_6"></a># LL and LLL.  The generators mu and nu are M and N respectively.
<a name="line_7"></a># Thus LLMN refers to lambda^2 mu nu, for example.
<a name="line_8"></a>
<a name="line_9"></a>G4  := [1,L,LL,LLL];                       <span style="color:red">#@ G4  
</span><a name="line_10"></a>H4  := [1,LL,N,LLN];                       <span style="color:red">#@ H4  
</span><a name="line_11"></a>G8  := [1,L,LL,LLL,M,LM,LLM,LLLM];         <span style="color:red">#@ G8  
</span><a name="line_12"></a>H8  := [1,LL,M,LLM,N,LLN,MN,LLMN];         <span style="color:red">#@ H8  
</span><a name="line_13"></a>K8  := [1,LL,LM,LLLM,LN,LLLN,MN,LLMN];     <span style="color:red">#@ K8  
</span><a name="line_14"></a>L8  := [1,L,LL,LLL,N,LN,LLN,LLLN];         <span style="color:red">#@ L8  
</span><a name="line_15"></a>G16 := [1,L,LL,LLL,M,LM,LLM,LLLM,          
<a name="line_16"></a>         N,LN,LLN,LLLN,MN,LMN,LLMN,LLLMN]; <span style="color:red">#@ G16 
</span><a name="line_17"></a>
<a name="line_18"></a>protect(
<a name="line_19"></a> 'L','LL','LLL',
<a name="line_20"></a> 'M','LM','LLM','LLLM',
<a name="line_21"></a> 'N','LN','LLN','LLLN',
<a name="line_22"></a> 'MN','LMN','LLMN','LLLMN'
<a name="line_23"></a>);
<a name="line_24"></a>
<a name="line_25"></a># The table v_permlist encodes the standard action of G on {0,1,..,13}.
<a name="line_26"></a># If g.i = j, then j occurs as entry number i+1 in v_permlist[g].
<a name="line_27"></a># (The shift by 1 occurs because Maple indexes lists starting with
<a name="line_28"></a># position 1, not position 0.)
<a name="line_29"></a>
<a name="line_30"></a><span style="color:red">#@ v_permlist
</span><a name="line_31"></a>v_permlist[1]     := [0,1,2,3,4,5,6,7,8,9,10,11,12,13]:
<a name="line_32"></a>v_permlist[L]     := [0,1,3,4,5,2,7,8,9,6,11,10,13,12]:
<a name="line_33"></a>v_permlist[LL]    := [0,1,4,5,2,3,8,9,6,7,10,11,12,13]:
<a name="line_34"></a>v_permlist[LLL]   := [0,1,5,2,3,4,9,6,7,8,11,10,13,12]:
<a name="line_35"></a>v_permlist[M]     := [1,0,2,5,4,3,9,8,7,6,12,13,10,11]:
<a name="line_36"></a>v_permlist[LM]    := [1,0,3,2,5,4,6,9,8,7,13,12,11,10]:
<a name="line_37"></a>v_permlist[LLM]   := [1,0,4,3,2,5,7,6,9,8,12,13,10,11]:
<a name="line_38"></a>v_permlist[LLLM]  := [1,0,5,4,3,2,8,7,6,9,13,12,11,10]:
<a name="line_39"></a>v_permlist[N]     := [0,1,2,5,4,3,9,8,7,6,10,11,12,13]:
<a name="line_40"></a>v_permlist[LN]    := [0,1,3,2,5,4,6,9,8,7,11,10,13,12]:
<a name="line_41"></a>v_permlist[LLN]   := [0,1,4,3,2,5,7,6,9,8,10,11,12,13]:
<a name="line_42"></a>v_permlist[LLLN]  := [0,1,5,4,3,2,8,7,6,9,11,10,13,12]:
<a name="line_43"></a>v_permlist[MN]    := [1,0,2,3,4,5,6,7,8,9,12,13,10,11]:
<a name="line_44"></a>v_permlist[LMN]   := [1,0,3,4,5,2,7,8,9,6,13,12,11,10]:
<a name="line_45"></a>v_permlist[LLMN]  := [1,0,4,5,2,3,8,9,6,7,12,13,10,11]:
<a name="line_46"></a>v_permlist[LLLMN] := [1,0,5,2,3,4,9,6,7,8,13,12,11,10]:
<a name="line_47"></a>
<a name="line_48"></a># This function converts a permutation represented as above, to
<a name="line_49"></a># a list of disjoint cycles.  It is essentially the built in 
<a name="line_50"></a># function convert(-,disjcyc) with a wrapper to deal with the fact
<a name="line_51"></a># that we index vertices from 0.
<a name="line_52"></a>
<a name="line_53"></a><span style="color:red">#@ to_cycles 
</span><a name="line_54"></a>to_cycles := proc(s::list(integer)) 
<a name="line_55"></a> local s1,s2,c;
<a name="line_56"></a> s1 := map(i -> i+1,s);
<a name="line_57"></a> s2 := convert(s1,disjcyc);
<a name="line_58"></a> map(c -> map(i -> i-1,c),s2);
<a name="line_59"></a>end:
<a name="line_60"></a>
<a name="line_61"></a># This is the inverse of to_cycles.
<a name="line_62"></a>
<a name="line_63"></a><span style="color:red">#@ from_cycles 
</span><a name="line_64"></a>from_cycles := proc(s::list(list(integer)))
<a name="line_65"></a> map(i -> i-1,convert(map(c -> map(i -> i+1,c),s),permlist,14));
<a name="line_66"></a>end:
<a name="line_67"></a>
<a name="line_68"></a># This gives a different representation of the action, as a table 
<a name="line_69"></a># of functions.  If g.i = j, then act_V[g](i) wil be equal to j.
<a name="line_70"></a>
<a name="line_71"></a><span style="color:red">#@ v_cycles
</span><a name="line_72"></a><span style="color:red">#@ act_V
</span><a name="line_73"></a>for T in G16 do
<a name="line_74"></a> v_cycles[T]   := to_cycles(v_permlist[T]);
<a name="line_75"></a> act_V[T] := unapply(T,i);
<a name="line_76"></a> for j from 0 to 13 do
<a name="line_77"></a>  act_V[T](j) := v_permlist[T][j+1];
<a name="line_78"></a> od;
<a name="line_79"></a>od:
<a name="line_80"></a>
<a name="line_81"></a># We now calculate orbits and stabilisers.
<a name="line_82"></a>
<a name="line_83"></a><span style="color:red">#@ v_stabiliser_G16
</span><a name="line_84"></a><span style="color:red">#@ v_stabiliser_G8
</span><a name="line_85"></a><span style="color:red">#@ v_orbit_G16
</span><a name="line_86"></a><span style="color:red">#@ v_orbit_G8
</span><a name="line_87"></a>
<a name="line_88"></a>for i from 0 to 13 do
<a name="line_89"></a> v_stabiliser_G16[i] := select(T -> act_V[T](i)=i,G16);
<a name="line_90"></a> v_stabiliser_G8[i]  := select(T -> act_V[T](i)=i,G8);
<a name="line_91"></a> v_orbit_G16[i] := sort([op({op(map(T -> act_V[T](i),G16))})]);
<a name="line_92"></a> v_orbit_G8[i] := sort([op({op(map(T -> act_V[T](i),G8))})]);
<a name="line_93"></a>od:
<a name="line_94"></a>unassign('i'):
<a name="line_95"></a>
<a name="line_96"></a># fixed_vertices[g] is the set of indices i such that g.v[i] = v[i].
<a name="line_97"></a>
<a name="line_98"></a><span style="color:red">#@ fixed_vertices
</span><a name="line_99"></a>fixed_vertices[L]    := [0,1];
<a name="line_100"></a>fixed_vertices[LL]   := [0,1,10,11,12,13];
<a name="line_101"></a>fixed_vertices[LLL]  := [0,1];
<a name="line_102"></a>fixed_vertices[M]    := [2,4];
<a name="line_103"></a>fixed_vertices[LM]   := [6,8];
<a name="line_104"></a>fixed_vertices[LLM]  := [3,5];
<a name="line_105"></a>fixed_vertices[LLLM] := [7,9];
<a name="line_106"></a>
<a name="line_107"></a># These are generators of the group of equivariant automorphisms of V
<a name="line_108"></a>
<a name="line_109"></a><span style="color:red">#@ aut_V_phi
</span><a name="line_110"></a>aut_V_phi[0] := from_cycles([[0,1]]);
<a name="line_111"></a>aut_V_phi[1] := from_cycles([[2,4],[3,5]]);
<a name="line_112"></a>aut_V_phi[2] := from_cycles([[6,8],[7,9]]);
<a name="line_113"></a>aut_V_phi[3] := from_cycles([[10,11],[12,13]]);
<a name="line_114"></a>aut_V_phi[4] := from_cycles([[10,12],[11,13]]);
<a name="line_115"></a>
<a name="line_116"></a># The following block defines functions 
<a name="line_117"></a># G_mult and G_inv, such that G_mult(U,V) is the product of U and V
<a name="line_118"></a># in G16 (eg G_mult(M,L) = LLLM) and G_inv(U) is the inverse of U.
<a name="line_119"></a>
<a name="line_120"></a><span style="color:red">#@ G_mult
</span><a name="line_121"></a><span style="color:red">#@ G_inv
</span><a name="line_122"></a>
<a name="line_123"></a>make_cayley_table := proc()
<a name="line_124"></a> global G_mult,G_inv,G_lookup,G_conj;
<a name="line_125"></a> local o,T1,T2,T3,u,v;
<a name="line_126"></a> G_mult := proc() procname(args) end;
<a name="line_127"></a> G_inv  := proc() procname(args) end;
<a name="line_128"></a> o := proc(s,t) [seq(s[t[i+1]+1],i=0..13)]; end:
<a name="line_129"></a> 
<a name="line_130"></a> for T1 in G16 do
<a name="line_131"></a>  G_lookup[v_permlist[T1]] := T1;
<a name="line_132"></a> od;
<a name="line_133"></a> for T1 in G16 do
<a name="line_134"></a>  for T2 in G16 do
<a name="line_135"></a>   v := o(v_permlist[T1],v_permlist[T2]);
<a name="line_136"></a>   T3 := G_lookup[v];
<a name="line_137"></a>   G_mult(T1,T2) := T3;
<a name="line_138"></a>   if T3 = 1 then
<a name="line_139"></a>    G_inv(T1) := T2;
<a name="line_140"></a>   fi;
<a name="line_141"></a>  od:
<a name="line_142"></a> od:
<a name="line_143"></a>
<a name="line_144"></a> for T1 in G16 do
<a name="line_145"></a>  for T2 in G16 do
<a name="line_146"></a>   G_conj(T1,T2) := G_mult(T1,G_mult(T2,G_inv(T1)));
<a name="line_147"></a>  od:
<a name="line_148"></a> od:
<a name="line_149"></a> NULL;
<a name="line_150"></a>end:
<a name="line_151"></a>
<a name="line_152"></a>make_cayley_table();
<a name="line_153"></a>
<a name="line_154"></a># Conjugacy classes in G
<a name="line_155"></a>
<a name="line_156"></a><span style="color:red">#@ G_classes
</span><a name="line_157"></a>G_classes := [
<a name="line_158"></a> [1],
<a name="line_159"></a> [LL],
<a name="line_160"></a> [MN],
<a name="line_161"></a> [LLMN],
<a name="line_162"></a> [L,LLL],
<a name="line_163"></a> [M,LLM],
<a name="line_164"></a> [LM,LLLM],
<a name="line_165"></a> [N,LLN],
<a name="line_166"></a> [LN,LLLN],
<a name="line_167"></a> [LMN,LLLMN]
<a name="line_168"></a>];
<a name="line_169"></a>
<a name="line_170"></a># Character table of G
<a name="line_171"></a>
<a name="line_172"></a><span style="color:red">#@ characters
</span><a name="line_173"></a>characters[1     ] := [  1,  1,  1,  1,  1,  1,  1,  1,  2,  2]:
<a name="line_174"></a>characters[LL    ] := [  1,  1,  1,  1,  1,  1,  1,  1, -2, -2]:
<a name="line_175"></a>characters[MN    ] := [  1,  1, -1, -1,  1,  1, -1, -1,  2, -2]:
<a name="line_176"></a>characters[LLMN  ] := [  1,  1, -1, -1,  1,  1, -1, -1, -2,  2]:
<a name="line_177"></a>characters[L     ] := [  1, -1,  1, -1, -1,  1, -1,  1,  0,  0]:
<a name="line_178"></a>characters[LLL   ] := [  1, -1,  1, -1, -1,  1, -1,  1,  0,  0]:
<a name="line_179"></a>characters[M     ] := [  1,  1, -1, -1, -1, -1,  1,  1,  0,  0]:
<a name="line_180"></a>characters[LLM   ] := [  1,  1, -1, -1, -1, -1,  1,  1,  0,  0]:
<a name="line_181"></a>characters[N     ] := [  1,  1,  1,  1, -1, -1, -1, -1,  0,  0]:
<a name="line_182"></a>characters[LLN   ] := [  1,  1,  1,  1, -1, -1, -1, -1,  0,  0]:
<a name="line_183"></a>characters[LM    ] := [  1, -1, -1,  1,  1, -1, -1,  1,  0,  0]:
<a name="line_184"></a>characters[LLLM  ] := [  1, -1, -1,  1,  1, -1, -1,  1,  0,  0]:
<a name="line_185"></a>characters[LN    ] := [  1, -1,  1, -1,  1, -1,  1, -1,  0,  0]:
<a name="line_186"></a>characters[LLLN  ] := [  1, -1,  1, -1,  1, -1,  1, -1,  0,  0]:
<a name="line_187"></a>characters[LMN   ] := [  1, -1, -1,  1, -1,  1,  1, -1,  0,  0]:
<a name="line_188"></a>characters[LLLMN ] := [  1, -1, -1,  1, -1,  1,  1, -1,  0,  0]:
<a name="line_189"></a>
<a name="line_190"></a><span style="color:red">#@ character
</span><a name="line_191"></a>for i from 0 to 9 do
<a name="line_192"></a> for T in G16 do
<a name="line_193"></a>  character[i][T] := characters[T][i+1];
<a name="line_194"></a> od:
<a name="line_195"></a>od:
<a name="line_196"></a>
<a name="line_197"></a>unassign('i','j','T');
<a name="line_198"></a>
<a name="line_199"></a><span style="color:red">#@ G16_subgroups
</span><a name="line_200"></a><span style="color:red">#@ G16_subgroup_classes
</span><a name="line_201"></a>proc()
<a name="line_202"></a> global G16_subgroups,G16_subgroup_classes;
<a name="line_203"></a> local PG,is_subgroup,H,c,T;
<a name="line_204"></a>
<a name="line_205"></a> PG := combinat[powerset](G16):
<a name="line_206"></a>
<a name="line_207"></a> is_subgroup := proc(H)
<a name="line_208"></a>  local a,b;
<a name="line_209"></a>
<a name="line_210"></a>  if not member(1,H) then return false; fi;
<a name="line_211"></a>  for a in H do 
<a name="line_212"></a>   for b in H do
<a name="line_213"></a>    if not member(G_mult(a,b),H) then return false; fi;
<a name="line_214"></a>   od:
<a name="line_215"></a>  od:
<a name="line_216"></a>
<a name="line_217"></a>  return true;
<a name="line_218"></a> end:
<a name="line_219"></a>
<a name="line_220"></a> G16_subgroups := select(is_subgroup,PG);
<a name="line_221"></a>
<a name="line_222"></a> G16_subgroup_classes := []:
<a name="line_223"></a>
<a name="line_224"></a> for H in G16_subgroups do
<a name="line_225"></a>  c := false;
<a name="line_226"></a>  for T in G16 do 
<a name="line_227"></a>   if member(map2(G_conj,T,H),G16_subgroup_classes) then
<a name="line_228"></a>    c := true;
<a name="line_229"></a>    break;
<a name="line_230"></a>   fi;
<a name="line_231"></a>  od:
<a name="line_232"></a>  if not c then 
<a name="line_233"></a>   G16_subgroup_classes := [op(G16_subgroup_classes),H];
<a name="line_234"></a>  fi;
<a name="line_235"></a> od:
<a name="line_236"></a>
<a name="line_237"></a>end():
<a name="line_238"></a>
<a name="line_239"></a>######################################################################
<a name="line_240"></a>
<a name="line_241"></a><span style="color:red">#@ make_latex_character_table
</span><a name="line_242"></a>make_latex_character_table := proc()
<a name="line_243"></a> local GG,GGL,tex,i,k;
<a name="line_244"></a> GG := [1,LL,MN,LLMN,L,M,LM,N,LN,LMN]:
<a name="line_245"></a> GGL := ["1","\\lm^2","\\mu\\nu","\\lm^2\\mu\\nu","\\lm^{\\pm 1}","\\mu,\\lm^2\\mu",
<a name="line_246"></a>	 "\\lm^{\\pm 1}\\mu","\\nu,\\lm^2\\nu","\\lm^{\\pm 1}\\nu","\\lm^{\\pm 1}\\mu\\nu"]:
<a name="line_247"></a> tex := " \\[ \\renewcommand{\\arraystretch}{1.5}\n    \\begin{array}{|c|c|c|c|c|c|c|c|c|c|c|} \\hline\n                  ":
<a name="line_248"></a> for i from 0 to 9 do tex := cat(tex,sprintf("& \\chi_%d ",i)); od:
<a name="line_249"></a> tex := cat(tex,"\\\\ \\hline\n"):
<a name="line_250"></a> for k from 1 to 10 do
<a name="line_251"></a>  tex := cat(tex,sprintf("%17A ",GGL[k])); 
<a name="line_252"></a>  for i from 0 to 9 do
<a name="line_253"></a>   tex := cat(tex,sprintf("& %2d     ",character[i][GG[k]]));
<a name="line_254"></a>  od: 
<a name="line_255"></a>  tex := cat(tex,"\\\\ \\hline\n");
<a name="line_256"></a> od:
<a name="line_257"></a> tex := cat(tex,"   \\end{array}\n \\]\n"):
<a name="line_258"></a>
<a name="line_259"></a> save_tikz("char_table",tex);
<a name="line_260"></a>
<a name="line_261"></a>end:  </pre>
 </body>
</html>
    

==> anc/doc/maple/group_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_group_properties := proc()
<a name="line_2"></a> local T,U,V,is_subgroup,is_central,i,j,n,C,ok;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(
<a name="line_7"></a>  `and`(seq(G_mult(1,T) = T,T in G16)),
<a name="line_8"></a>  "unit axiom for G16"
<a name="line_9"></a> );
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a>  `and`(seq(G_mult(T,G_inv(T)) = 1,T in G16)),
<a name="line_13"></a>  "unit axiom for G16"
<a name="line_14"></a> );
<a name="line_15"></a>
<a name="line_16"></a> _ASSERT(
<a name="line_17"></a>  `and`(seq(seq(member(G_mult(T,U),G16),U in G16),T in G16)),
<a name="line_18"></a>  "closure axiom for G16"
<a name="line_19"></a> );
<a name="line_20"></a>
<a name="line_21"></a> _ASSERT(
<a name="line_22"></a>  `and`(seq(seq(seq(
<a name="line_23"></a>    G_mult(T,G_mult(U,V)) = G_mult(G_mult(T,U),V),
<a name="line_24"></a>     V in G16),U in G16),T in G16)),
<a name="line_25"></a>  "associativity axiom for G16"
<a name="line_26"></a> );
<a name="line_27"></a>
<a name="line_28"></a> _ASSERT(G_mult(G_mult(G_mult(L,L),L),L) = 1,"lambda^4=1");
<a name="line_29"></a> _ASSERT(G_mult(M,M) = 1,"mu^2=1");
<a name="line_30"></a> _ASSERT(G_mult(N,N) = 1,"nu^2=1");
<a name="line_31"></a> _ASSERT(G_mult(G_mult(G_mult(M,N),M),N) = 1,"(mu nu)^2=1");
<a name="line_32"></a> _ASSERT(G_mult(G_mult(G_mult(M,L),M),L) = 1,"(mu lambda)^2=1");
<a name="line_33"></a> _ASSERT(G_mult(G_mult(G_mult(N,L),N),L) = 1,"(nu lambda)^2=1");
<a name="line_34"></a>
<a name="line_35"></a> is_subgroup := proc(H,K)
<a name="line_36"></a>  if {op(H)} minus {op(K)} <> {} then return false; fi;
<a name="line_37"></a>  if not(member(1,H)) then return false; fi;
<a name="line_38"></a>  if {seq(seq(G_mult(T,U),T in H),U in H)} <> {op(H)} then
<a name="line_39"></a>   return false;
<a name="line_40"></a>  fi;
<a name="line_41"></a>  return true;
<a name="line_42"></a> end:
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(is_subgroup(G8,G16),"G8 <= G16");
<a name="line_45"></a> _ASSERT(is_subgroup(H8,G16),"H8 <= G16");
<a name="line_46"></a> _ASSERT(is_subgroup(K8,G16),"K8 <= G16");
<a name="line_47"></a> _ASSERT(is_subgroup(L8,G16),"L8 <= G16");
<a name="line_48"></a> _ASSERT(is_subgroup(H4,H8 ),"H4 <= H8 ");
<a name="line_49"></a> _ASSERT(is_subgroup(H4,L8 ),"H4 <= L8 ");
<a name="line_50"></a> _ASSERT(is_subgroup(G4,G8 ),"G4 <= G8 ");
<a name="line_51"></a> _ASSERT(is_subgroup(G4,L8 ),"G4 <= L8 ");
<a name="line_52"></a>
<a name="line_53"></a> is_central := (T) -> `and`(seq(G_conj(T,U)=U,U in G16));
<a name="line_54"></a> _ASSERT(select(is_central,{op(G16)}) = {1,LL,MN,LLMN},
<a name="line_55"></a>         "centre of G16");
<a name="line_56"></a>
<a name="line_57"></a> n := nops(G_classes);
<a name="line_58"></a> ok := evalb({op(map(op,G_classes))} = {op(G16)});
<a name="line_59"></a> for i from 1 to n-1 do
<a name="line_60"></a>  C := G_classes[i];
<a name="line_61"></a>  if {op(map(T -> G_conj(T,C[1]),G16))} <> {op(C)} then
<a name="line_62"></a>   ok := false;
<a name="line_63"></a>  fi;
<a name="line_64"></a>  for j from i+1 to n do
<a name="line_65"></a>   if {op(C)} intersect {op(G_classes[j])} <> {} then
<a name="line_66"></a>    ok := false;
<a name="line_67"></a>   fi;
<a name="line_68"></a>  od:
<a name="line_69"></a> od:
<a name="line_70"></a>
<a name="line_71"></a> _ASSERT(ok,"Conjugacy classes in G16");
<a name="line_72"></a>end:
<a name="line_73"></a>
<a name="line_74"></a>add_check(check_group_properties):
<a name="line_75"></a>
<a name="line_76"></a>######################################################################
<a name="line_77"></a>
<a name="line_78"></a>check_character_table := proc()
<a name="line_79"></a> local i,j,T,U,chi;
<a name="line_80"></a>
<a name="line_81"></a> printf("%a()\n",procname);
<a name="line_82"></a>
<a name="line_83"></a> for i from 0 to 9 do
<a name="line_84"></a>  chi := character[i];
<a name="line_85"></a>  if chi[1] = 1 then
<a name="line_86"></a>   _ASSERT(
<a name="line_87"></a>    `and`(seq(seq(chi[G_mult(T,U)] = chi[T]*chi[U],U in G16),T in G16)),
<a name="line_88"></a>    sprintf("chi[%d] is a homomorphism G -> {1,-1}",i)
<a name="line_89"></a>   );
<a name="line_90"></a>  fi;
<a name="line_91"></a>
<a name="line_92"></a>  _ASSERT(add(chi[T]^2,T in G16) = 16,
<a name="line_93"></a>  	  sprintf("chi[%d] has norm one",i));
<a name="line_94"></a> od:
<a name="line_95"></a>
<a name="line_96"></a> for i from 0 to 9 do
<a name="line_97"></a>  for j from i+1 to 9 do
<a name="line_98"></a>   _ASSERT(add(character[i][T] * character[j][T],T in G16) = 0,
<a name="line_99"></a>           sprintf("chi[%d] and chi[%d] are orthogonal",i,j));
<a name="line_100"></a>  od;
<a name="line_101"></a> od;
<a name="line_102"></a>
<a name="line_103"></a> _ASSERT(add(character[i][1]^2,i=0..9) = 16,
<a name="line_104"></a>         "sum of squares of character degrees");
<a name="line_105"></a>end:
<a name="line_106"></a>
<a name="line_107"></a>add_check(check_character_table):
<a name="line_108"></a>
<a name="line_109"></a>######################################################################
<a name="line_110"></a>
<a name="line_111"></a>check_aut_V := proc()
<a name="line_112"></a> local o,id,i,j,T;
<a name="line_113"></a>
<a name="line_114"></a> printf("%a()\n",procname);
<a name="line_115"></a>
<a name="line_116"></a> _ASSERT(
<a name="line_117"></a>  v_stabiliser_G16[ 0] = [1,L,LL,LLL,N,LN,LLN,LLLN] and
<a name="line_118"></a>  v_stabiliser_G16[ 1] = [1,L,LL,LLL,N,LN,LLN,LLLN] and
<a name="line_119"></a>  v_stabiliser_G16[ 2] = [1,M,N,MN] and
<a name="line_120"></a>  v_stabiliser_G16[ 3] = [1,LLM,LLN,MN] and
<a name="line_121"></a>  v_stabiliser_G16[ 4] = [1,M,N,MN] and
<a name="line_122"></a>  v_stabiliser_G16[ 5] = [1,LLM,LLN,MN] and
<a name="line_123"></a>  v_stabiliser_G16[ 6] = [1,LM,LN,MN] and
<a name="line_124"></a>  v_stabiliser_G16[ 7] = [1,LLLM,LLLN,MN] and
<a name="line_125"></a>  v_stabiliser_G16[ 8] = [1,LM,LN,MN] and
<a name="line_126"></a>  v_stabiliser_G16[ 9] = [1,LLLM,LLLN,MN] and
<a name="line_127"></a>  v_stabiliser_G16[10] = [1,LL,N,LLN] and
<a name="line_128"></a>  v_stabiliser_G16[11] = [1,LL,N,LLN] and
<a name="line_129"></a>  v_stabiliser_G16[12] = [1,LL,N,LLN] and
<a name="line_130"></a>  v_stabiliser_G16[13] = [1,LL,N,LLN],
<a name="line_131"></a>  "stabilisers in V"
<a name="line_132"></a> );
<a name="line_133"></a> 
<a name="line_134"></a> o := proc(s,t) [seq(s[t[i+1]+1],i=0..13)]; end:
<a name="line_135"></a> id := [seq(i,i=0..13)];
<a name="line_136"></a>
<a name="line_137"></a> _ASSERT(`and`(seq(evalb(o(aut_V_phi[i],aut_V_phi[i]) = id),i=0..4)),
<a name="line_138"></a>         "aut_V_phi[i] is an involution");
<a name="line_139"></a>
<a name="line_140"></a> _ASSERT(`and`(seq(seq(evalb(o(aut_V_phi[i],aut_V_phi[j]) = o(aut_V_phi[j],aut_V_phi[i])),i=0..4),j=0..4)),
<a name="line_141"></a>         "aut_V_phi[i] and aut_V_phi[j] commute");
<a name="line_142"></a>
<a name="line_143"></a>
<a name="line_144"></a> _ASSERT(`and`(seq(seq(evalb(o(aut_V_phi[i],v_permlist[T]) = o(v_permlist[T],aut_V_phi[i])),i=0..4),T in [L,N,M])),
<a name="line_145"></a>         "aut_V_phi[i] is equivariant");
<a name="line_146"></a>end:
<a name="line_147"></a>
<a name="line_148"></a>add_check(check_aut_V):  </pre>
 </body>
</html>
    

==> anc/doc/maple/groupoid.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># For any cromulent surface, we can consider the full subgroupoid of
<a name="line_2"></a># the fundamental groupoid whose objects are v[0],...,v[13].
<a name="line_3"></a># This file sets up definitions for this groupoid.  It does not
<a name="line_4"></a># do everything that one might like.  Ideally, we should reconcile
<a name="line_5"></a># the whole structure of Pi_tilde with the groupoid picture.
<a name="line_6"></a>
<a name="line_7"></a># The edges of F16 give four elements of the groupoid, which
<a name="line_8"></a># we label p,q,r and s.  These have different stabilisers,
<a name="line_9"></a># but in each case the group G8 = <L,M> is a comlement for
<a name="line_10"></a># the stabiliser, so the G8 orbits of p,q,r,s and their
<a name="line_11"></a># inverses give a system of generators that is invariant under
<a name="line_12"></a># inversion and under the action of G.
<a name="line_13"></a>
<a name="line_14"></a># A triple [T,g,i] represents the image under T of g^i, where
<a name="line_15"></a># T is an element of G and g is in {p,q,r,s} and i is in {1,-1}.
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ Gamma_gens
</span><a name="line_18"></a>Gamma_gens := [seq(seq(seq([T,g,i],i in [1,-1]),T in G8),g in ["p","q","r","s"])]:
<a name="line_19"></a>
<a name="line_20"></a># Stabilisers
<a name="line_21"></a><span style="color:red">#@ pg_stab
</span><a name="line_22"></a>pg_stab  := table(["p" =  N, "q" = LLN, "r" = LN, "s" = MN]):
<a name="line_23"></a>
<a name="line_24"></a># p lies along C[5], q along C[3], r along C[1] and s along C[0]
<a name="line_25"></a><span style="color:red">#@ pg_curve
</span><a name="line_26"></a>pg_curve := table(["p" =  5, "q" =   3, "r" =  1, "s" =  0]):
<a name="line_27"></a>
<a name="line_28"></a># Source vertices
<a name="line_29"></a><span style="color:red">#@ pg_src0
</span><a name="line_30"></a>pg_src0  := table(["p" =  0, "q" =  11, "r" =  0, "s" =  6]):
<a name="line_31"></a>
<a name="line_32"></a># Target vertices
<a name="line_33"></a><span style="color:red">#@ pg_tgt0
</span><a name="line_34"></a>pg_tgt0  := table(["p" = 11, "q" =   3, "r" =  6, "s" =  3]):
<a name="line_35"></a>
<a name="line_36"></a># Action of G on the set of generators
<a name="line_37"></a><span style="color:red">#@ pg_act
</span><a name="line_38"></a>pg_act := proc(U,Tgi)
<a name="line_39"></a> local T,g,i,UT;
<a name="line_40"></a>
<a name="line_41"></a> T,g,i := op(Tgi);
<a name="line_42"></a> UT := G_mult(U,T);
<a name="line_43"></a> if not member(UT,G8) then
<a name="line_44"></a>  UT := G_mult(UT,pg_stab[g]);
<a name="line_45"></a> fi;
<a name="line_46"></a> return [UT,g,i];
<a name="line_47"></a>end:
<a name="line_48"></a>
<a name="line_49"></a># Inversion of generators
<a name="line_50"></a><span style="color:red">#@ pg_inv
</span><a name="line_51"></a>pg_inv := (Tgi) -> [Tgi[1],Tgi[2],-Tgi[3]]:
<a name="line_52"></a>
<a name="line_53"></a># This function sends a generator to its source vertex
<a name="line_54"></a><span style="color:red">#@ pg_src
</span><a name="line_55"></a>pg_src := proc(Tgi)
<a name="line_56"></a> local T,g,i,j;
<a name="line_57"></a> T,g,i := op(Tgi);
<a name="line_58"></a> j := `if`(i = 1,pg_src0[g],pg_tgt0[g]);
<a name="line_59"></a> return act_V[T](j);
<a name="line_60"></a>end:
<a name="line_61"></a>
<a name="line_62"></a># This function sends a generator to its target vertex
<a name="line_63"></a><span style="color:red">#@ pg_src
</span><a name="line_64"></a>pg_tgt := (Tgi) -> pg_src(pg_inv(Tgi)):
<a name="line_65"></a>
<a name="line_66"></a><span style="color:red">#@ `type/Gamma_element`
</span><a name="line_67"></a>`type/Gamma_element` := proc(PP)
<a name="line_68"></a> local n,m,i,j;
<a name="line_69"></a>
<a name="line_70"></a> if not(type(PP,list)) then return false; fi;
<a name="line_71"></a> 
<a name="line_72"></a> n := nops(PP);
<a name="line_73"></a> if not type(n,odd) then return false; fi;
<a name="line_74"></a> m := (n-1)/2;
<a name="line_75"></a>
<a name="line_76"></a> for i from 0 to m do
<a name="line_77"></a>  j := PP[2*i+1];
<a name="line_78"></a>  if not(type(j,integer) and j >= 0 and j < 14) then
<a name="line_79"></a>   return false;
<a name="line_80"></a>  fi;
<a name="line_81"></a> od;
<a name="line_82"></a> 
<a name="line_83"></a> for i from 1 to m do 
<a name="line_84"></a>  if pg_tgt(PP[2*i]) <> PP[2*i-1] then 
<a name="line_85"></a>   return false;
<a name="line_86"></a>  fi;
<a name="line_87"></a>  if pg_src(PP[2*i]) <> PP[2*i+1] then 
<a name="line_88"></a>   return false;
<a name="line_89"></a>  fi;
<a name="line_90"></a> od:
<a name="line_91"></a> return true;
<a name="line_92"></a>end:
<a name="line_93"></a>
<a name="line_94"></a>Gamma_src := (PP) -> PP[nops(PP)]: <span style="color:red">#@ Gamma_src
</span><a name="line_95"></a>Gamma_tgt := (PP) -> PP[1]:        <span style="color:red">#@ Gamma_tgt
</span><a name="line_96"></a>
<a name="line_97"></a><span style="color:red">#@ Gamma_reduce
</span><a name="line_98"></a>Gamma_reduce := proc(PP)
<a name="line_99"></a> local n,m,i,P,QQ,changed;
<a name="line_100"></a>
<a name="line_101"></a> n := nops(PP);
<a name="line_102"></a> if not type(n,odd) then return FAIL; fi;
<a name="line_103"></a> m := (n-1)/2;
<a name="line_104"></a>
<a name="line_105"></a> QQ := [PP[1]];
<a name="line_106"></a>
<a name="line_107"></a> changed := false;
<a name="line_108"></a>
<a name="line_109"></a> for i from 1 to m do
<a name="line_110"></a>  if nops(QQ) > 1 and PP[2*i] = pg_inv(QQ[nops(QQ)-1]) then
<a name="line_111"></a>   QQ := [op(1..-3,QQ)];
<a name="line_112"></a>   changed := true;
<a name="line_113"></a>  else
<a name="line_114"></a>   QQ := [op(QQ),PP[2*i],PP[2*i+1]];
<a name="line_115"></a>  fi;
<a name="line_116"></a> od:
<a name="line_117"></a>
<a name="line_118"></a> if changed then
<a name="line_119"></a>  return Gamma_reduce(QQ);
<a name="line_120"></a> else
<a name="line_121"></a>  return QQ;
<a name="line_122"></a> fi;
<a name="line_123"></a>end:
<a name="line_124"></a>
<a name="line_125"></a># This implements composition of paths.  The convention is that
<a name="line_126"></a># Gamma_o(P,Q) is Q followed by P, so the target of Q should be
<a name="line_127"></a># the source of P.  Any strictly positive number of arguments
<a name="line_128"></a># can be given.
<a name="line_129"></a>
<a name="line_130"></a><span style="color:red">#@ Gamma_o
</span><a name="line_131"></a>Gamma_o   := proc() 
<a name="line_132"></a> local PP,QQ,RR;
<a name="line_133"></a> if nargs = 0 then
<a name="line_134"></a>  return FAIL;
<a name="line_135"></a> elif nargs = 1 then
<a name="line_136"></a>  return args[1];
<a name="line_137"></a> else
<a name="line_138"></a>  PP := args[1];
<a name="line_139"></a>  QQ := args[2];
<a name="line_140"></a>  if Gamma_src(PP) <> Gamma_tgt(QQ) then
<a name="line_141"></a>   return FAIL;
<a name="line_142"></a>  fi;
<a name="line_143"></a>  RR := Gamma_reduce([op(1..-2,PP),op(QQ)]);
<a name="line_144"></a>  if nargs = 2 then
<a name="line_145"></a>   return RR;
<a name="line_146"></a>  else
<a name="line_147"></a>   return Gamma_o(RR,args[3..-1]);
<a name="line_148"></a>  fi;
<a name="line_149"></a> fi; 
<a name="line_150"></a>end:
<a name="line_151"></a>
<a name="line_152"></a># This implements inversion of paths
<a name="line_153"></a><span style="color:red">#@ Gamma_inv
</span><a name="line_154"></a>Gamma_inv := proc(PP)
<a name="line_155"></a> local n,m,i,QQ;
<a name="line_156"></a>
<a name="line_157"></a> n := nops(PP);
<a name="line_158"></a> if not type(n,odd) then return FAIL; fi;
<a name="line_159"></a> m := (n-1)/2;
<a name="line_160"></a> QQ := PP[n];
<a name="line_161"></a>
<a name="line_162"></a> for i from 1 to m do
<a name="line_163"></a>  QQ := QQ,pg_inv(PP[2*(m+1-i)]),PP[2*(m-i)+1];
<a name="line_164"></a> od:
<a name="line_165"></a>
<a name="line_166"></a> return [QQ];
<a name="line_167"></a>end:
<a name="line_168"></a>
<a name="line_169"></a># Gamma_id(i) is the identity path at vertex i
<a name="line_170"></a><span style="color:red">#@ Gamma_id
</span><a name="line_171"></a>Gamma_id := (i) -> [i]:
<a name="line_172"></a>
<a name="line_173"></a># Our generators are represented in a slightly different form from
<a name="line_174"></a># general elements of Gamma.  This function performs the required
<a name="line_175"></a># conversion.
<a name="line_176"></a>
<a name="line_177"></a><span style="color:red">#@ gen_path
</span><a name="line_178"></a>gen_path := (Tgi) -> [pg_tgt(Tgi),Tgi,pg_src(Tgi)]:
<a name="line_179"></a>
<a name="line_180"></a># This implements the action of G on Gamma
<a name="line_181"></a><span style="color:red">#@ Gamma_act
</span><a name="line_182"></a>
<a name="line_183"></a>Gamma_act := proc(T,PP)
<a name="line_184"></a> local n,m,i,P,QQ;
<a name="line_185"></a>
<a name="line_186"></a> n := nops(PP);
<a name="line_187"></a> if not type(n,odd) then return FAIL; fi;
<a name="line_188"></a> m := (n-1)/2;
<a name="line_189"></a> QQ := act_V[T](PP[1]);
<a name="line_190"></a>
<a name="line_191"></a> for i from 1 to m do
<a name="line_192"></a>  QQ := QQ,pg_act(T,PP[2*i]),act_V[T](PP[2*i+1]);
<a name="line_193"></a> od: 
<a name="line_194"></a>
<a name="line_195"></a> return [QQ];
<a name="line_196"></a>end:
<a name="line_197"></a>
<a name="line_198"></a># Each of our generators is equivalent to a word of length three in
<a name="line_199"></a># some other generators, representing a path that goes around the
<a name="line_200"></a># opposite side of an appropriate fundamental domain.  This table
<a name="line_201"></a># records the details.
<a name="line_202"></a>
<a name="line_203"></a><span style="color:red">#@ Gamma_flip0
</span><a name="line_204"></a>Gamma_flip0 := table([
<a name="line_205"></a> "p" = [11,[1,"q",-1], 3,[1,"s", 1], 6,[1,"r", 1], 0],
<a name="line_206"></a> "q" = [ 3,[1,"s", 1], 6,[1,"r", 1], 0,[1,"p",-1],11],
<a name="line_207"></a> "r" = [ 6,[1,"s",-1], 3,[1,"q", 1],11,[1,"p", 1], 0],
<a name="line_208"></a> "s" = [ 3,[1,"q", 1],11,[1,"p", 1], 0,[1,"r",-1], 6]
<a name="line_209"></a>]):
<a name="line_210"></a>
<a name="line_211"></a># This function flips the k'th letter in the word PP, and then
<a name="line_212"></a># simplifies the result.  Each word lies on the boundary between
<a name="line_213"></a># two different translates of F16, so there are two ways to flip
<a name="line_214"></a># it; this can be controlled by supplying 0 or 1 as the third
<a name="line_215"></a># argument l_.  For convenience we also allow the argument k to
<a name="line_216"></a># be zero, in which case the original word is returned unchanged.
<a name="line_217"></a>
<a name="line_218"></a><span style="color:red">#@ Gamma_flip
</span><a name="line_219"></a>Gamma_flip := proc(PP,k,l_)
<a name="line_220"></a> local T,g,i,Q,l;
<a name="line_221"></a>
<a name="line_222"></a> if k = 0 then return PP; fi;
<a name="line_223"></a>
<a name="line_224"></a> l := `if`(nargs > 2,l_,0);
<a name="line_225"></a>
<a name="line_226"></a> T,g,i := op(PP[2*k]);
<a name="line_227"></a>
<a name="line_228"></a> if l > 0 then T := G_mult(T,pg_stab[g]); fi;
<a name="line_229"></a>
<a name="line_230"></a> Q := Gamma_act(T,Gamma_flip0[g]);
<a name="line_231"></a> if i = -1 then Q := Gamma_inv(Q); fi;
<a name="line_232"></a>
<a name="line_233"></a> Gamma_reduce([op(1..2*k-2,PP),op(Q),op(2*k+2..-1,PP)]);
<a name="line_234"></a>end:
<a name="line_235"></a>
<a name="line_236"></a><span style="color:red">#@ Gamma_flip_multiple
</span><a name="line_237"></a>Gamma_flip_multiple := proc(PP,FF)
<a name="line_238"></a> local QQ,kl;
<a name="line_239"></a> QQ := PP;
<a name="line_240"></a> for kl in FF do QQ := Gamma_flip(QQ,op(kl)); od;
<a name="line_241"></a> return QQ;
<a name="line_242"></a>end:
<a name="line_243"></a>
<a name="line_244"></a># The following function attempts to find a sequence FF of
<a name="line_245"></a># flips that shortens PP.  It will try FF of length at most r.
<a name="line_246"></a># It returns [FF,QQ], where QQ is the result of flipping.
<a name="line_247"></a>
<a name="line_248"></a><span style="color:red">#@ find_flip
</span><a name="line_249"></a>find_flip := proc(PP,r := 2)
<a name="line_250"></a> local m,i1,i2,j1,j2,QQ;
<a name="line_251"></a> if r = 0 then return [[],PP]; fi;
<a name="line_252"></a> m := (nops(PP)-1)/2;
<a name="line_253"></a> for i1 from 1 to m do
<a name="line_254"></a>  for j1 from 0 to 1 do
<a name="line_255"></a>   QQ := find_flip(Gamma_flip(PP,i1,j1),r-1);
<a name="line_256"></a>   if nops(QQ[2]) < nops(PP) then
<a name="line_257"></a>    return [[[i1,j1],op(QQ[1])],QQ[2]];
<a name="line_258"></a>   fi;
<a name="line_259"></a>  od;
<a name="line_260"></a> od;
<a name="line_261"></a> return [[],PP];
<a name="line_262"></a>end:
<a name="line_263"></a>
<a name="line_264"></a># The  following function applies find_flip() repeatedly to
<a name="line_265"></a># shorten PP as much as possible.  It again returns [FF,QQ],
<a name="line_266"></a># where FF is a flipping sequence, and QQ is the result of
<a name="line_267"></a># applying it.
<a name="line_268"></a>
<a name="line_269"></a><span style="color:red">#@ find_flips
</span><a name="line_270"></a>find_flips := proc(PP,r := 2)
<a name="line_271"></a> local QQ,RR,EE,FF,ok;
<a name="line_272"></a> QQ := PP;
<a name="line_273"></a> FF := [];
<a name="line_274"></a> ok := true;
<a name="line_275"></a> while ok do
<a name="line_276"></a>  EE,RR := op(find_flip(QQ,r));
<a name="line_277"></a>  if nops(RR) < nops(QQ) then
<a name="line_278"></a>   QQ := RR;
<a name="line_279"></a>   FF := [op(FF),op(EE)];
<a name="line_280"></a>  else
<a name="line_281"></a>   ok := false;
<a name="line_282"></a>  fi;
<a name="line_283"></a> od;
<a name="line_284"></a> return ([FF,QQ]);
<a name="line_285"></a>end:
<a name="line_286"></a>
<a name="line_287"></a>
<a name="line_288"></a>Gamma_u := [12, [LLLM, "p", 1], 1, [LLLM, "r", -1], 8, [LL, "r", 1], 0];
<a name="line_289"></a>
<a name="line_290"></a># These elements of Gamma have source = target = 0, so they correspond
<a name="line_291"></a># to elements of the fundamental group Pi.  In fact, Gamma_beta[i]
<a name="line_292"></a># corresponds to beta[i].
<a name="line_293"></a><span style="color:red">#@ Gamma_beta
</span><a name="line_294"></a>
<a name="line_295"></a>Gamma_beta[0] := [0,[LL,"p",-1],11,[1,"p",1],0];
<a name="line_296"></a>Gamma_beta[1] := Gamma_o(Gamma_inv(Gamma_act(LL,Gamma_u)),Gamma_u);
<a name="line_297"></a>Gamma_beta[2] := Gamma_act(L,Gamma_beta[0]);
<a name="line_298"></a>Gamma_beta[3] := Gamma_act(L,Gamma_beta[1]);
<a name="line_299"></a>Gamma_beta[4] := Gamma_act(L,Gamma_beta[2]);
<a name="line_300"></a>Gamma_beta[5] := Gamma_act(L,Gamma_beta[3]);
<a name="line_301"></a>Gamma_beta[6] := Gamma_act(L,Gamma_beta[4]);
<a name="line_302"></a>Gamma_beta[7] := Gamma_act(L,Gamma_beta[5]);
<a name="line_303"></a>
<a name="line_304"></a># Gamma_base[i] is a path from v[i] to the basepoint v[0]
<a name="line_305"></a><span style="color:red">#@ Gamma_base
</span><a name="line_306"></a>Gamma_base[ 0] := [ 0];
<a name="line_307"></a>Gamma_base[ 1] := [ 1,[LM, "r",-1], 6,[1,  "r", 1],0];
<a name="line_308"></a>Gamma_base[ 2] := [ 2,[LLL,"q", 1],10,[LLL,"p", 1],0];
<a name="line_309"></a>Gamma_base[ 3] := [ 3,[1,  "q", 1],11,[1,  "p", 1],0];
<a name="line_310"></a>Gamma_base[ 4] := [ 4,[L,  "q", 1],10,[L,  "p", 1],0];
<a name="line_311"></a>Gamma_base[ 5] := [ 5,[LL, "q", 1],11,[LL, "p", 1],0];
<a name="line_312"></a>Gamma_base[ 6] := [ 6,[1,  "r", 1], 0];
<a name="line_313"></a>Gamma_base[ 7] := [ 7,[L,  "r", 1], 0];
<a name="line_314"></a>Gamma_base[ 8] := [ 8,[LL, "r", 1], 0];
<a name="line_315"></a>Gamma_base[ 9] := [ 9,[LLL,"r", 1], 0];
<a name="line_316"></a>Gamma_base[10] := [10,[L  ,"p", 1], 0];
<a name="line_317"></a>Gamma_base[11] := [11,[1  ,"p", 1], 0];
<a name="line_318"></a>Gamma_base[12] := [12,[LM, "p", 1], 1,[LM, "r",-1], 6,[1,"r",1], 0];
<a name="line_319"></a>Gamma_base[13] := [13,[LLM,"p", 1], 1,[LLM,"r",-1], 7,[L,"r",1], 0];
<a name="line_320"></a>
<a name="line_321"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/groupoid_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_groupoid := proc()
<a name="line_2"></a> local GG,PP,FF,i,g;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> GG := [
<a name="line_7"></a>  seq(gen_path(U),U in Gamma_gens),
<a name="line_8"></a>  seq(Gamma_beta[i],i = 0 .. 7),
<a name="line_9"></a>  seq(Gamma_base[i],i = 0 .. 13)
<a name="line_10"></a> ]:
<a name="line_11"></a>
<a name="line_12"></a> _ASSERT(
<a name="line_13"></a>  `and`(op(map(type,GG,Gamma_element))),
<a name="line_14"></a>  "all named elements lie in Gamma"
<a name="line_15"></a> );
<a name="line_16"></a>
<a name="line_17"></a> _ASSERT(
<a name="line_18"></a>  `and`(seq(evalb(Gamma_o(g,Gamma_inv(g)) = Gamma_id(Gamma_tgt(g))),g in GG)),
<a name="line_19"></a>  "inverses of named elements a"
<a name="line_20"></a> );
<a name="line_21"></a>
<a name="line_22"></a> _ASSERT(
<a name="line_23"></a>  `and`(seq(evalb(Gamma_o(Gamma_inv(g),g) = Gamma_id(Gamma_src(g))),g in GG)),
<a name="line_24"></a>  "inverses of named elements b"
<a name="line_25"></a> );
<a name="line_26"></a>
<a name="line_27"></a> _ASSERT(
<a name="line_28"></a>  `and`(seq(evalb(Gamma_src(Gamma_base[i]) = 0) and
<a name="line_29"></a>            evalb(Gamma_tgt(Gamma_base[i]) = i),i=0..13)),
<a name="line_30"></a>  "Gamma_base[i] goes from v[0] to v[i]"
<a name="line_31"></a> );
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(
<a name="line_34"></a>  `and`(seq(evalb(Gamma_src(Gamma_beta[i]) = 0) and
<a name="line_35"></a>            evalb(Gamma_tgt(Gamma_beta[i]) = 0),i=0..7)),
<a name="line_36"></a>  "Gamma_beta[i] is a loop based at v[0]"
<a name="line_37"></a> );
<a name="line_38"></a>
<a name="line_39"></a> _ASSERT(
<a name="line_40"></a>  `and`(seq(evalb(Gamma_o(Gamma_beta[i],Gamma_beta[modp(i+4,8)]) = Gamma_id(0)),i = 0..7)),
<a name="line_41"></a>  "beta[i+4] is inverse to beta[i]"
<a name="line_42"></a> );
<a name="line_43"></a>
<a name="line_44"></a> PP := Gamma_o(Gamma_beta[0],Gamma_beta[1],Gamma_beta[2],Gamma_beta[3],
<a name="line_45"></a>               Gamma_beta[4],Gamma_beta[5],Gamma_beta[6],Gamma_beta[7]):
<a name="line_46"></a> FF := [[6,0],[7,1],[7,0],[5,1],[6,0],[7,1],[7,0],[5,1],
<a name="line_47"></a>        [6,0],[7,1],[7,0],[5,1],[2,0],[3,1],[3,0],[1,1]];
<a name="line_48"></a> PP := Gamma_flip_multiple(PP,FF);
<a name="line_49"></a> _ASSERT(PP = Gamma_id(0),
<a name="line_50"></a>  "composite of all beta[i] is the identity"
<a name="line_51"></a> );
<a name="line_52"></a>
<a name="line_53"></a>end:
<a name="line_54"></a>
<a name="line_55"></a>add_check(check_groupoid):  </pre>
 </body>
</html>
    

==> anc/doc/maple/homology_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_homology := proc()
<a name="line_2"></a> local i,j,T,U,V,m,c,n,nn,mm;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for T in [L,M,N] do
<a name="line_7"></a>  for i from 0 to 8 do 
<a name="line_8"></a>   j,m,c := op(act_c_data[T,i]);
<a name="line_9"></a>   _ASSERT(
<a name="line_10"></a>    act_Z4[T](c_homology[i]) -~ m *~ c_homology[j] = [0$4],
<a name="line_11"></a>    sprintf("homology action of %A on c[%d]",T,i));
<a name="line_12"></a>  od;
<a name="line_13"></a> od:
<a name="line_14"></a>
<a name="line_15"></a> unassign('m');
<a name="line_16"></a>
<a name="line_17"></a> nn := [n[1],n[2],n[3],n[4]];
<a name="line_18"></a> mm := [m[1],m[2],m[3],m[4]];
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(
<a name="line_21"></a>  `and`(seq(seq(
<a name="line_22"></a>    evalb(act_Z4[T](act_Z4[U](nn)) -~ act_Z4[G_mult(T,U)](nn) = [0$4]),
<a name="line_23"></a>     U in G16),T in G16)),
<a name="line_24"></a>  "Action on homology is associative"
<a name="line_25"></a> );
<a name="line_26"></a>
<a name="line_27"></a> _ASSERT({
<a name="line_28"></a>  act_Z4[L](homology_u[1,1]) -~ homology_u[1,2],
<a name="line_29"></a>  act_Z4[L](homology_u[1,2]) +~ homology_u[1,1],
<a name="line_30"></a>  act_Z4[L](homology_u[2,1]) -~ homology_u[2,2],
<a name="line_31"></a>  act_Z4[L](homology_u[2,2]) +~ homology_u[2,1],
<a name="line_32"></a>  act_Z4[M](homology_u[1,1]) -~ homology_u[1,1],
<a name="line_33"></a>  act_Z4[M](homology_u[1,2]) +~ homology_u[1,2],
<a name="line_34"></a>  act_Z4[M](homology_u[2,1]) +~ homology_u[2,1],
<a name="line_35"></a>  act_Z4[M](homology_u[2,2]) -~ homology_u[2,2],
<a name="line_36"></a>  act_Z4[N](homology_u[1,1]) -~ homology_u[1,1],
<a name="line_37"></a>  act_Z4[N](homology_u[1,2]) +~ homology_u[1,2],
<a name="line_38"></a>  act_Z4[N](homology_u[2,1]) -~ homology_u[2,1],
<a name="line_39"></a>  act_Z4[N](homology_u[2,2]) +~ homology_u[2,2]
<a name="line_40"></a>  } = {[0,0,0,0]},
<a name="line_41"></a>  "action on alternative homology basis"
<a name="line_42"></a> );
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(
<a name="line_45"></a>  {seq(expand(cap_product(act_Z4[T](nn),act_Z4[T](mm)) - 
<a name="line_46"></a>              character[7][T] * cap_product(nn,mm)),
<a name="line_47"></a>       T in G16)} = {0},
<a name="line_48"></a>  "cap product is equivariant"
<a name="line_49"></a> );
<a name="line_50"></a>
<a name="line_51"></a> _ASSERT(
<a name="line_52"></a>  homology_theta_p(act_Z4[ M](nn)) -~ homology_theta_p(nn) = [0,0],
<a name="line_53"></a>  "homology_theta_p coequalises M"
<a name="line_54"></a> );
<a name="line_55"></a> 
<a name="line_56"></a> _ASSERT(
<a name="line_57"></a>  homology_theta_m(act_Z4[LM](nn)) -~ homology_theta_m(nn) = [0,0],
<a name="line_58"></a>  "homology_theta_m coequalises M"
<a name="line_59"></a> );
<a name="line_60"></a> 
<a name="line_61"></a> NULL;
<a name="line_62"></a>end:
<a name="line_63"></a>
<a name="line_64"></a>add_check(check_homology):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/HP_table.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>`Class/Declare`("HP_table",
<a name="line_2"></a> "An instance of this class encapsulates data about a family of cromulent isomorphisms $HX(a_H) \\to PX(a_P)$ for various values of $a_H$ and $a_P$",
<a name="line_3"></a>
<a name="line_4"></a> ["Field","H_to_P_maps"::table,"A table of objects of class @H_to_P_map@, indexed by values of @a_H@"],
<a name="line_5"></a>
<a name="line_6"></a> ["Field","P_to_H_maps"::table,"A table of objects of class @P_to_H_map@, indexed by values of @a_P@"],
<a name="line_7"></a>
<a name="line_8"></a> ["Field","H_to_P_num_samples"::posint = 200],
<a name="line_9"></a> ["Field","H_to_P_poly_deg"::posint = 20],
<a name="line_10"></a> ["Field","H_to_P_num_steps"::posint = 20],
<a name="line_11"></a> ["Field","P_to_H_poly_deg"::posint = 20],
<a name="line_12"></a> ["Field","P_to_H_num_charts"::posint = 10],
<a name="line_13"></a> ["Field","P_to_H_tolerance"::RR1 = 10.^(-20)],
<a name="line_14"></a> ["Field","P_to_H_gap"::RR1 = 0.02],
<a name="line_15"></a>
<a name="line_16"></a> ["Field","a_H_to_a_P_spline" = NULL],
<a name="line_17"></a>
<a name="line_18"></a> ["Constructor","",
<a name="line_19"></a>  proc(this)
<a name="line_20"></a>   this["H_to_P_maps"] := table();
<a name="line_21"></a>   this["P_to_H_maps"] := table();
<a name="line_22"></a>  end
<a name="line_23"></a> ],
<a name="line_24"></a>
<a name="line_25"></a> ["Method","a_H_indices","",
<a name="line_26"></a>  proc(this)
<a name="line_27"></a>   local T,L;
<a name="line_28"></a>   T := eval(this["H_to_P_maps"]);
<a name="line_29"></a>   L := sort(map(op,[indices(T)]));
<a name="line_30"></a>   L := remove(a -> (T[a] = NULL),L);
<a name="line_31"></a>   return L;
<a name="line_32"></a>  end
<a name="line_33"></a> ],
<a name="line_34"></a>
<a name="line_35"></a> ["Method","a_P_indices","",
<a name="line_36"></a>  proc(this)
<a name="line_37"></a>   local T,L;
<a name="line_38"></a>   T := eval(this["P_to_H_maps"]);
<a name="line_39"></a>   L := sort(map(op,[indices(T)]));
<a name="line_40"></a>   L := remove(a -> (T[a] = NULL),L);
<a name="line_41"></a>   return L;
<a name="line_42"></a>  end
<a name="line_43"></a> ],
<a name="line_44"></a>
<a name="line_45"></a> ["Method","a_H_a_P_pairs","",
<a name="line_46"></a>  proc(this)
<a name="line_47"></a>   local A_H;
<a name="line_48"></a>
<a name="line_49"></a>   A_H := this["a_H_indices"];
<a name="line_50"></a>   map(a -> [a,this["H_to_P_maps"][a]["a_P"]],A_H);
<a name="line_51"></a>  end
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Method","a_P_a_H_pairs","",
<a name="line_55"></a>  proc(this)
<a name="line_56"></a>   local A_P;
<a name="line_57"></a>
<a name="line_58"></a>   A_P := this["a_P_indices"];
<a name="line_59"></a>   map(a -> [a,this["P_to_H_maps"][a]["a_H"]],A_P);
<a name="line_60"></a>  end
<a name="line_61"></a> ],
<a name="line_62"></a>
<a name="line_63"></a> ["Method","set_spline","",
<a name="line_64"></a>  proc(this)
<a name="line_65"></a>   this["a_H_to_a_P_spline"] := 
<a name="line_66"></a>    unapply(CurveFitting[Spline]([[0,1],op(HP_table["a_H_a_P_pairs"]),[1,0]],a_H),a_H):
<a name="line_67"></a>  end
<a name="line_68"></a> ],
<a name="line_69"></a>
<a name="line_70"></a> ["Method","a_H_to_a_P","",
<a name="line_71"></a>  proc(this,a)
<a name="line_72"></a>   if this["a_H_to_a_P_spline"] = NULL then
<a name="line_73"></a>    this["set_spline"];
<a name="line_74"></a>   fi;
<a name="line_75"></a>   this["a_H_to_a_P_spline"](evalf(a));
<a name="line_76"></a>  end
<a name="line_77"></a> ],
<a name="line_78"></a>
<a name="line_79"></a> ["Method","a_P_to_a_H","",
<a name="line_80"></a>  proc(this,a)
<a name="line_81"></a>   local f,b;
<a name="line_82"></a>   if this["a_H_to_a_P_spline"] = NULL then
<a name="line_83"></a>    this["set_spline"];
<a name="line_84"></a>   fi;
<a name="line_85"></a>   f := eval(this["a_H_to_a_P_spline"]);
<a name="line_86"></a>   return fsolve(f(b) = a,b);
<a name="line_87"></a>  end
<a name="line_88"></a> ],
<a name="line_89"></a>
<a name="line_90"></a> ["Method","add_a_H","",
<a name="line_91"></a>  proc(this,a0)
<a name="line_92"></a>   local A_H,A_HL,A_HR,a_HL,a_HR,aL,aR,HP;
<a name="line_93"></a>
<a name="line_94"></a>   userinfo(7,genus2,sprintf("Adding entry with a_H=%A",a0));
<a name="line_95"></a>
<a name="line_96"></a>   A_H := this["a_H_indices"];
<a name="line_97"></a>   A_HL := select(a -> (a < a0),A_H);
<a name="line_98"></a>   A_HR := select(a -> (a > a0),A_H);
<a name="line_99"></a>
<a name="line_100"></a>   if member(a0,A_H) then
<a name="line_101"></a>    HP := eval(this["H_to_P_maps"][a0]);
<a name="line_102"></a>    HP["make_samples",this["H_to_P_num_samples"]];
<a name="line_103"></a>    HP["set_poly_deg",this["H_to_P_poly_deg"]];
<a name="line_104"></a>   else
<a name="line_105"></a>    HP := `new/H_to_P_map`():
<a name="line_106"></a>    HP["set_a_H",a0];
<a name="line_107"></a>    this["H_to_P_maps"][a0] := eval(HP);
<a name="line_108"></a>
<a name="line_109"></a>    HP["make_samples",this["H_to_P_num_samples"]];
<a name="line_110"></a>    HP["set_poly_deg",this["H_to_P_poly_deg"]];
<a name="line_111"></a>    if A_HL <> [] then
<a name="line_112"></a>     a_HL := max(A_HL);
<a name="line_113"></a>     if A_HR <> [] then
<a name="line_114"></a>      a_HR := min(A_HR);
<a name="line_115"></a>      userinfo(7,genus2,sprintf("Interpolating between a_H=%A and a_H=%A",a_HL,a_HR));
<a name="line_116"></a>      HP["a"] := this["H_to_P_maps"][a_HR]["a"];
<a name="line_117"></a>      HP["fix_a"];
<a name="line_118"></a>      aR := HP["a"];
<a name="line_119"></a>      HP["a"] := this["H_to_P_maps"][a_HL]["a"];
<a name="line_120"></a>      HP["fix_a"];
<a name="line_121"></a>      aL := HP["a"];
<a name="line_122"></a>      HP["a"] := ((a0 - a_HL) *~ aR +~
<a name="line_123"></a>                  (a_HR - a0) *~ aL) /~ (a_HR - a_HL);
<a name="line_124"></a>     else
<a name="line_125"></a>      userinfo(7,genus2,sprintf("Extrapolating from a_H=%A",a_HL));
<a name="line_126"></a>      HP["a"] := this["H_to_P_maps"][a_HL]["a"];
<a name="line_127"></a>      HP["fix_a"];
<a name="line_128"></a>     fi;
<a name="line_129"></a>    else
<a name="line_130"></a>     if A_HR <> [] then
<a name="line_131"></a>      a_HR := min(A_HR);
<a name="line_132"></a>      userinfo(7,genus2,sprintf("Extrapolating from a_H=%A",a_HR));
<a name="line_133"></a>      HP["a"] := this["H_to_P_maps"][a_HR]["a"];
<a name="line_134"></a>      HP["fix_a"];
<a name="line_135"></a>     fi;
<a name="line_136"></a>    fi;
<a name="line_137"></a>   fi;
<a name="line_138"></a>
<a name="line_139"></a>   HP["find_p1",this["H_to_P_num_steps"]];
<a name="line_140"></a>   HP["set_p1_inv"];
<a name="line_141"></a>   NULL;
<a name="line_142"></a>  end
<a name="line_143"></a> ],
<a name="line_144"></a>
<a name="line_145"></a> ["Method","remove_a_H","",
<a name="line_146"></a>  proc(this,a0)
<a name="line_147"></a>   this["H_to_P_maps"][a0] := NULL;
<a name="line_148"></a>  end
<a name="line_149"></a> ],
<a name="line_150"></a>
<a name="line_151"></a> ["Method","add_a_P","",
<a name="line_152"></a>  proc(this,a0)
<a name="line_153"></a>   local A_P,PH;
<a name="line_154"></a>
<a name="line_155"></a>   userinfo(7,genus2,sprintf("Adding entry with a_P=%A",a0));
<a name="line_156"></a>
<a name="line_157"></a>   A_P := this["a_P_indices"];
<a name="line_158"></a>
<a name="line_159"></a>   if member(a0,A_P) then
<a name="line_160"></a>    PH := eval(this["P_to_H_maps"][a0]);
<a name="line_161"></a>    PH["degree"] := this["P_to_H_poly_deg"];
<a name="line_162"></a>   else
<a name="line_163"></a>    PH := `new/P_to_H_map`():
<a name="line_164"></a>    PH["set_a_P",a0];
<a name="line_165"></a>   fi;
<a name="line_166"></a>
<a name="line_167"></a>   this["P_to_H_maps"][a0] := eval(PH);
<a name="line_168"></a>
<a name="line_169"></a>   PH["add_charts",this["P_to_H_num_charts"]];
<a name="line_170"></a>   PH["find_p1_inv",this["P_to_H_tolerance"],this["P_to_H_gap"]];   
<a name="line_171"></a>  end
<a name="line_172"></a> ],
<a name="line_173"></a>
<a name="line_174"></a> ["Method","remove_a_P","",
<a name="line_175"></a>  proc(this,a0)
<a name="line_176"></a>   this["P_to_H_maps"][a0] := NULL;
<a name="line_177"></a>  end
<a name="line_178"></a> ],
<a name="line_179"></a>
<a name="line_180"></a> ["Method","a_H_a_P_plot","",
<a name="line_181"></a>  proc(this)
<a name="line_182"></a>   local P;
<a name="line_183"></a>   P := this["a_H_a_P_pairs"];
<a name="line_184"></a>   if P = [] then
<a name="line_185"></a>    return NULL;
<a name="line_186"></a>   else
<a name="line_187"></a>    return 
<a name="line_188"></a>     display(
<a name="line_189"></a>      map(u -> point([u[1],u[2]],colour=blue),P),
<a name="line_190"></a>      view = [0..1,0..1]
<a name="line_191"></a>     );
<a name="line_192"></a>   fi;
<a name="line_193"></a>  end
<a name="line_194"></a> ],
<a name="line_195"></a>
<a name="line_196"></a> ["Method","a_P_a_H_plot","",
<a name="line_197"></a>  proc(this)
<a name="line_198"></a>   local P;
<a name="line_199"></a>   P := this["a_P_a_H_pairs"];
<a name="line_200"></a>   if P = [] then
<a name="line_201"></a>    return NULL;
<a name="line_202"></a>   else
<a name="line_203"></a>    return 
<a name="line_204"></a>     display(
<a name="line_205"></a>      map(u -> point([u[2],u[1]],colour=red),P),
<a name="line_206"></a>      view = [0..1,0..1]
<a name="line_207"></a>     );
<a name="line_208"></a>   fi;
<a name="line_209"></a>  end
<a name="line_210"></a> ],
<a name="line_211"></a>
<a name="line_212"></a> ["Method","spline_plot","",
<a name="line_213"></a>  proc(this)
<a name="line_214"></a>   display(
<a name="line_215"></a>    plot(this["a_H_to_a_P_spline"](a),a=0..1,colour=grey),
<a name="line_216"></a>    view = [0..1,0..1]
<a name="line_217"></a>   );
<a name="line_218"></a>  end
<a name="line_219"></a> ],
<a name="line_220"></a>
<a name="line_221"></a> ["Method","full_plot","",
<a name="line_222"></a>  proc(this)
<a name="line_223"></a>   display(
<a name="line_224"></a>    this["spline_plot"],
<a name="line_225"></a>    this["a_H_a_P_plot"],
<a name="line_226"></a>    this["a_P_a_H_plot"],
<a name="line_227"></a>    view = [0..1,0..1]
<a name="line_228"></a>   );
<a name="line_229"></a>  end
<a name="line_230"></a> ],
<a name="line_231"></a>
<a name="line_232"></a> ["Method","spline_plot_tikz","",
<a name="line_233"></a>  proc(this)
<a name="line_234"></a>   local s1,t1,p,pts,T;
<a name="line_235"></a>   T := eval(this["H_to_P_maps"]);
<a name="line_236"></a>
<a name="line_237"></a>   pts := [[0,1],
<a name="line_238"></a>	   seq([a,T[a]["a_P"]],
<a name="line_239"></a>	       a in sort(map(op,[indices(T)]))),
<a name="line_240"></a>	   [1,0]
<a name="line_241"></a>	  ];
<a name="line_242"></a>
<a name="line_243"></a>   s1 := sprintf(" \\draw[%s] plot[smooth] coordinates{ ","red");
<a name="line_244"></a>
<a name="line_245"></a>   for p in pts do 
<a name="line_246"></a>    s1 := cat(s1,sprintf("(%.3f,%.3f) ",op(1,p),op(2,p)));
<a name="line_247"></a>   od;
<a name="line_248"></a>   s1 := cat(s1,"};\n");
<a name="line_249"></a>
<a name="line_250"></a>   t1 := cat(
<a name="line_251"></a>     "\\begin{center}\n",
<a name="line_252"></a>     " \\begin{tikzpicture}[scale=4]\n",
<a name="line_253"></a>     "  \\draw[black,->] (-0.05,0) -- (1.05,0);\n",
<a name="line_254"></a>     "  \\draw[black,->] (0,-0.05) -- (0,1.05);\n",
<a name="line_255"></a>     "  \\draw[black] (1,-0.05) -- (1,0);\n",
<a name="line_256"></a>     "  \\draw[black] (-0.05,1) -- (0,1);\n",
<a name="line_257"></a>     "  \\draw ( 0.00,-0.05) node[anchor=north] {$0$};\n",
<a name="line_258"></a>     "  \\draw ( 1.00,-0.05) node[anchor=north] {$1$};\n",
<a name="line_259"></a>     "  \\draw (-0.05, 0.00) node[anchor=east ] {$0$};\n",
<a name="line_260"></a>     "  \\draw (-0.05, 1.00) node[anchor=east ] {$1$};\n",
<a name="line_261"></a>     "  \\draw ( 1.05, 0.00) node[anchor=west ] {$b$};\n",
<a name="line_262"></a>     "  \\draw ( 0.00, 1.05) node[anchor=south] {$a$};\n",
<a name="line_263"></a>     s1,
<a name="line_264"></a>     sprintf("  \\fill[black] (%.3f,%.3f) circle(0.015);\n",a_H0,a_P0),
<a name="line_265"></a>     " \\end{tikzpicture}\n",
<a name="line_266"></a>     "\\end{center}\n"
<a name="line_267"></a>   ):
<a name="line_268"></a>
<a name="line_269"></a>   return t1;
<a name="line_270"></a>  end
<a name="line_271"></a> ]
<a name="line_272"></a>):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/HX.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>######################################################################
<a name="line_2"></a>######################################################################
<a name="line_3"></a>
<a name="line_4"></a># The covering by the Poincare disk
<a name="line_5"></a>
<a name="line_6"></a>assume (0 < a_H and a_H < 1);
<a name="line_7"></a>
<a name="line_8"></a>ap_H := sqrt(1+a_H^2); <span style="color:red">#@ ap_H
</span><a name="line_9"></a>am_H := sqrt(1-a_H^2); <span style="color:red">#@ am_H
</span><a name="line_10"></a>
<a name="line_11"></a><span style="color:red">#@ simplify_H 
</span><a name="line_12"></a>simplify_H := proc(u)
<a name="line_13"></a> local v;
<a name="line_14"></a> v := simplify(u);
<a name="line_15"></a> v := simplify(subs(sqrt(1-a_H^4)=ap_H * am_H,u));
<a name="line_16"></a> v := simplify(subs(sqrt(5+2*a_H^2+a_H^4)=
<a name="line_17"></a>                    sqrt(3+a_H^2+2*sqrt(1+a_H^2)) *
<a name="line_18"></a>                    sqrt(3+a_H^2-2*sqrt(1+a_H^2)),v));
<a name="line_19"></a> v := simplify(subs(sqrt(1-a_H^4)=ap_H * am_H,v));
<a name="line_20"></a> return(v);
<a name="line_21"></a>end:
<a name="line_22"></a>
<a name="line_23"></a>######################################################################
<a name="line_24"></a>
<a name="line_25"></a><span style="color:red">#@ is_member_H 
</span><a name="line_26"></a>is_member_H := (z) -> is(simplify_H(1 - z*conjugate(z)) > 0);
<a name="line_27"></a>
<a name="line_28"></a><span style="color:red">#@ is_equal_H 
</span><a name="line_29"></a>is_equal_H := proc(z,w,witness_)
<a name="line_30"></a> local z0;
<a name="line_31"></a> z0 := z;
<a name="line_32"></a> if nargs > 2 then z0 := act_Pi(witness_,z0); fi;
<a name="line_33"></a> 
<a name="line_34"></a> evalb(factor(expand(simplify_H(z0-w))) = 0);
<a name="line_35"></a>end;
<a name="line_36"></a>
<a name="line_37"></a>######################################################################
<a name="line_38"></a># Hyperbolic metric on the unit disc, scaled to have curvature -1.
<a name="line_39"></a>
<a name="line_40"></a># m_hyp, d_hyp and E_hyp take arguments in R^2
<a name="line_41"></a># m_hyp_c, d_hyp_c and E_hyp_c take arguments in C
<a name="line_42"></a>
<a name="line_43"></a># d_hyp and d_hyp_c give the actual metric, ie the distance between 
<a name="line_44"></a># a pair of points.  E_hyp and E_hyp_c give the multiplier for the
<a name="line_45"></a># metric tensor relative to the standard euclidean metric.
<a name="line_46"></a>
<a name="line_47"></a><span style="color:red">#@ m_hyp_c 
</span><a name="line_48"></a>m_hyp_c := (z,w) -> abs((z-w)/(1-z*conjugate(w)));
<a name="line_49"></a>
<a name="line_50"></a><span style="color:red">#@ m_hyp   
</span><a name="line_51"></a>m_hyp   := (x,y) -> sqrt(((x[1]-y[1])^2+(x[2]-y[2])^2)/((x[1]*y[2]-x[2]*y[1])^2+(x[1]*y[1]+x[2]*y[2]-1)^2)):
<a name="line_52"></a>
<a name="line_53"></a><span style="color:red">#@ d_hyp_c 
</span><a name="line_54"></a>d_hyp_c := (z,w) -> 2*arctanh(m_hyp_c(z,w));
<a name="line_55"></a>
<a name="line_56"></a><span style="color:red">#@ d_hyp   
</span><a name="line_57"></a>d_hyp   := (x,y) -> 2*arctanh(m_hyp(x,y));
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ E_hyp_c 
</span><a name="line_60"></a>E_hyp_c := (z) -> 4/(1 - abs(z)^2)^2;
<a name="line_61"></a>
<a name="line_62"></a><span style="color:red">#@ E_hyp   
</span><a name="line_63"></a>E_hyp   := (x) -> 4/(1 - x[1]^2 - x[2]^2)^2;
<a name="line_64"></a>
<a name="line_65"></a># This returns a parametrisation of the locus of points at 
<a name="line_66"></a># hyperbolic distance r from a.
<a name="line_67"></a>
<a name="line_68"></a><span style="color:red">#@ hyp_sphere 
</span><a name="line_69"></a>hyp_sphere := proc(a,r)
<a name="line_70"></a> local t,u,v,m;
<a name="line_71"></a> t := tanh(r/2);
<a name="line_72"></a> u := abs(a);
<a name="line_73"></a> v := (1-t^2)/(1-t^2*u^2)*a;
<a name="line_74"></a> m := t*(1-u^2)/(1-t^2*u^2);
<a name="line_75"></a> unapply(v + m * exp(I*s),s);
<a name="line_76"></a>end:
<a name="line_77"></a>
<a name="line_78"></a><span style="color:red">#@ hyp_midpoint 
</span><a name="line_79"></a>hyp_midpoint := proc(a,b)
<a name="line_80"></a> (1 - abs(a*b)^2 - sqrt((1-abs(a)^2)*(1-abs(b)^2)) * abs(1 - conjugate(a)*b))/
<a name="line_81"></a>  ((1-abs(a)^2)*conjugate(b) + (1-abs(b)^2)*conjugate(a));
<a name="line_82"></a>end:
<a name="line_83"></a>
<a name="line_84"></a>######################################################################
<a name="line_85"></a>
<a name="line_86"></a>lambda_H := (z) -> I*z;                                <span style="color:red">#@ lambda_H
</span><a name="line_87"></a>lambda_inv_H := (z) -> -I*z;                           <span style="color:red">#@ lambda_inv_H
</span><a name="line_88"></a>lambda_sq_H := (z) -> -z;                              <span style="color:red">#@ lambda_sq_H
</span><a name="line_89"></a>mu_H := (z) -> ((ap_H*z-a_H^2-I)/((a_H^2-I)*z-ap_H));  <span style="color:red">#@ mu_H
</span><a name="line_90"></a>nu_H := (z) -> conjugate(z);                           <span style="color:red">#@ nu_H
</span><a name="line_91"></a>
<a name="line_92"></a><span style="color:red">#@ act_H
</span><a name="line_93"></a>act_H[1]    := (z) ->  z;
<a name="line_94"></a>act_H[L]    := (z) -> I*z;
<a name="line_95"></a>act_H[LL]   := (z) -> -z;
<a name="line_96"></a>act_H[LLL]  := (z) -> -I*z;
<a name="line_97"></a>act_H[M]    := unapply(simplify(   mu_H(z)),z);
<a name="line_98"></a>act_H[LM]   := unapply(simplify( I*mu_H(z)),z);
<a name="line_99"></a>act_H[LLM]  := unapply(simplify(  -mu_H(z)),z);
<a name="line_100"></a>act_H[LLLM] := unapply(simplify(-I*mu_H(z)),z);
<a name="line_101"></a>act_H[N]    := unapply(simplify(   nu_H(z)),z);
<a name="line_102"></a>act_H[LN]   := unapply(simplify( I*nu_H(z)),z);
<a name="line_103"></a>act_H[LLN]  := unapply(simplify(  -nu_H(z)),z);
<a name="line_104"></a>act_H[LLLN] := unapply(simplify(-I*nu_H(z)),z);
<a name="line_105"></a>act_H[MN]   := unapply(simplify(   mu_H(nu_H(z))),z);
<a name="line_106"></a>act_H[LMN]  := unapply(simplify( I*mu_H(nu_H(z))),z);
<a name="line_107"></a>act_H[LLMN] := unapply(simplify(  -mu_H(nu_H(z))),z);
<a name="line_108"></a>act_H[LLLMN]:= unapply(simplify(-I*mu_H(nu_H(z))),z);
<a name="line_109"></a>
<a name="line_110"></a><span style="color:red">#@ beta
</span><a name="line_111"></a>beta[0] := unapply(simplify((ap_H*z+1)/(z+ap_H)),z):
<a name="line_112"></a>beta[1] := unapply(simplify((ap_H^3*z-(2+I)*a_H^2-I)/(((I-2)*a_H^2+I)*z + ap_H^3)),z);
<a name="line_113"></a>beta[2] := unapply(simplify(I*beta[0](-I*z)),z):
<a name="line_114"></a>beta[3] := unapply(simplify(I*beta[1](-I*z)),z):
<a name="line_115"></a>beta[4] := unapply(simplify(I*beta[2](-I*z)),z):
<a name="line_116"></a>beta[5] := unapply(simplify(I*beta[3](-I*z)),z):
<a name="line_117"></a>beta[6] := unapply(simplify(I*beta[4](-I*z)),z):
<a name="line_118"></a>beta[7] := unapply(simplify(I*beta[5](-I*z)),z):
<a name="line_119"></a>
<a name="line_120"></a># There is a standard isomorphism between the conformal automorphism
<a name="line_121"></a># group of the unit disc, and PSL_2(R).  The following matrices
<a name="line_122"></a># correspond to the maps beta[i].
<a name="line_123"></a>
<a name="line_124"></a><span style="color:red">#@ beta_SL2R
</span><a name="line_125"></a>beta_SL2R[0] := <<ap_H - 1|0>,<0|ap_H + 1>>/a_H:
<a name="line_126"></a>beta_SL2R[1] := <<ap_H^3+2*a_H^2|-1-a_H^2>,<-1-a_H^2|ap_H^3-2*a_H^2>>/(a_H-a_H^3):
<a name="line_127"></a>beta_SL2R[2] := <<ap_H|1>,<1|ap_H>>/a_H:
<a name="line_128"></a>beta_SL2R[3] := <<ap_H^3-ap_H^2|-2*a_H^2>,<-2*a_H^2|ap_H^3+ap_H^2>>/(a_H-a_H^3):
<a name="line_129"></a>beta_SL2R[4] := <<1 + ap_H|0>,<0|ap_H - 1>>/a_H:
<a name="line_130"></a>beta_SL2R[5] := <<ap_H^3-2*a_H^2|1+a_H^2>,<1+a_H^2|ap_H^3+2*a_H^2>>/(a_H-a_H^3):
<a name="line_131"></a>beta_SL2R[6] := <<ap_H|-1>,<-1|ap_H>>/a_H:
<a name="line_132"></a>beta_SL2R[7] := <<ap_H^3+ap_H^2|2*a_H^2>,<2*a_H^2|ap_H^3-ap_H^2>>/(a_H-a_H^3):
<a name="line_133"></a>
<a name="line_134"></a>######################################################################
<a name="line_135"></a>
<a name="line_136"></a># The point v_H[i] is a choice of lift of the point v[i] in HX(a).
<a name="line_137"></a>
<a name="line_138"></a><span style="color:red">#@ v_H
</span><a name="line_139"></a>v_H[ 0] := 0;
<a name="line_140"></a>v_H[ 1] := ap_H*(1+I)/2;
<a name="line_141"></a>v_H[ 2] := (a_H*am_H-ap_H)/(I-a_H^2);
<a name="line_142"></a>v_H[ 3] := (a_H*am_H-ap_H)/(I*a_H^2-1);
<a name="line_143"></a>v_H[ 4] :=  I*v_H[3];
<a name="line_144"></a>v_H[ 5] := -I*v_H[2];
<a name="line_145"></a>v_H[ 6] := (1+I)*(sqrt(2)-am_H)/sqrt(2)/ap_H;
<a name="line_146"></a>v_H[ 7] :=  I*v_H[6];
<a name="line_147"></a>v_H[ 8] :=   -v_H[6];
<a name="line_148"></a>v_H[ 9] := -I*v_H[6];
<a name="line_149"></a>v_H[10] := I*(ap_H-a_H);
<a name="line_150"></a>v_H[11] := ap_H-a_H;
<a name="line_151"></a>v_H[12] := (ap_H+a_H)*(I + (I+2)*a_H^2)/((ap_H+a_H)^2+a_H^2);
<a name="line_152"></a>v_H[13] := I*conjugate(v_H[12]);
<a name="line_153"></a>
<a name="line_154"></a>for i from 0 to 13 do v_H[i] := simplify(v_H[i]); od:
<a name="line_155"></a>
<a name="line_156"></a># The point v_H[2.1] is in the same Pi-orbit as v[2] and so represents
<a name="line_157"></a># the same point of the cromulent surface HX(a) = disc/Pi.  Similarly
<a name="line_158"></a># v_H[1.1], v_H[1.2] and v_H[1.3] are in the same Pi-orbit as v_H[1]
<a name="line_159"></a># and so on. Recall also that Maple does not treat 1.0 as being exactly
<a name="line_160"></a># equal to 1, so we find it convenient to define v_H[1.0] to be v_H[1].
<a name="line_161"></a>
<a name="line_162"></a>v_H[ 1.0] :=  v_H[1];
<a name="line_163"></a>v_H[ 1.1] :=  lambda_H(v_H[1.0]);
<a name="line_164"></a>v_H[ 1.2] :=  lambda_H(v_H[1.1]);
<a name="line_165"></a>v_H[ 1.3] :=  lambda_H(v_H[1.2]);
<a name="line_166"></a>v_H[ 2.0] :=  simplify(expand(v_H[2]));
<a name="line_167"></a>v_H[ 2.1] :=  conjugate(v_H[2.0]);
<a name="line_168"></a>v_H[ 3.0] :=  simplify(expand(v_H[3]));
<a name="line_169"></a>v_H[ 3.1] := -conjugate(v_H[3.0]);
<a name="line_170"></a>v_H[ 4.0] :=  simplify(expand(v_H[4]));
<a name="line_171"></a>v_H[ 4.1] :=  conjugate(v_H[4.0]);
<a name="line_172"></a>v_H[ 5.0] :=  simplify(expand(v_H[5]));
<a name="line_173"></a>v_H[ 5.1] := -conjugate(v_H[5.0]);
<a name="line_174"></a>v_H[10.0] :=  simplify(expand(v_H[10]));
<a name="line_175"></a>v_H[10.1] :=  conjugate(v_H[10.0]);
<a name="line_176"></a>v_H[11.0] :=  simplify(expand(v_H[11]));
<a name="line_177"></a>v_H[11.1] := -conjugate(v_H[11.0]);
<a name="line_178"></a>v_H[12.0] :=  simplify(expand(v_H[12]));
<a name="line_179"></a>v_H[12.1] := -v_H[12.0];
<a name="line_180"></a>v_H[12.2] := -conjugate(v_H[12.0]);
<a name="line_181"></a>v_H[12.3] :=  conjugate(v_H[12.0]);
<a name="line_182"></a>v_H[13.0] :=  simplify(expand(v_H[13]));
<a name="line_183"></a>v_H[13.1] := -v_H[13.0];
<a name="line_184"></a>v_H[13.2] :=  conjugate(v_H[13.0]);
<a name="line_185"></a>v_H[13.3] := -conjugate(v_H[13.0]);
<a name="line_186"></a>
<a name="line_187"></a># The following declarations specify elements of Pi that take 
<a name="line_188"></a># v_H[floor(i)] to v_H[i].  For example, the first declaration
<a name="line_189"></a># corresponds to the fact that v_H[1.1] = beta[2](beta[1](v_H[1])).
<a name="line_190"></a>
<a name="line_191"></a><span style="color:red">#@ v_H_fraction_offset
</span><a name="line_192"></a>v_H_fraction_offset[ 1.1] := [2,1]:
<a name="line_193"></a>v_H_fraction_offset[ 1.2] := [1,2,3,4]:
<a name="line_194"></a>v_H_fraction_offset[ 1.3] := [3,4]:
<a name="line_195"></a>v_H_fraction_offset[ 2.1] := [6]:
<a name="line_196"></a>v_H_fraction_offset[ 3.1] := [4]:
<a name="line_197"></a>v_H_fraction_offset[ 4.1] := [6]:
<a name="line_198"></a>v_H_fraction_offset[ 5.1] := [4]:
<a name="line_199"></a>v_H_fraction_offset[10.1] := [6]:
<a name="line_200"></a>v_H_fraction_offset[11.1] := [4]:
<a name="line_201"></a>v_H_fraction_offset[12.1] := [1]:
<a name="line_202"></a>v_H_fraction_offset[12.2] := [2,1]:
<a name="line_203"></a>v_H_fraction_offset[12.3] := [6]:
<a name="line_204"></a>v_H_fraction_offset[13.1] := [4,3,4]:
<a name="line_205"></a>v_H_fraction_offset[13.2] := [3,4]:
<a name="line_206"></a>v_H_fraction_offset[13.3] := [4]:
<a name="line_207"></a>
<a name="line_208"></a><span style="color:red">#@ v_H_fraction_transform
</span><a name="line_209"></a>v_H_fraction_transform[ 1.1] := L:
<a name="line_210"></a>v_H_fraction_transform[ 1.2] := LL:
<a name="line_211"></a>v_H_fraction_transform[ 1.3] := LLL:
<a name="line_212"></a>v_H_fraction_transform[ 2.1] := N:
<a name="line_213"></a>v_H_fraction_transform[ 3.1] := LLN:
<a name="line_214"></a>v_H_fraction_transform[ 4.1] := N:
<a name="line_215"></a>v_H_fraction_transform[ 5.1] := LLN:
<a name="line_216"></a>v_H_fraction_transform[10.1] := N:
<a name="line_217"></a>v_H_fraction_transform[11.1] := LLN:
<a name="line_218"></a>v_H_fraction_transform[12.1] := LL:
<a name="line_219"></a>v_H_fraction_transform[12.2] := LLN:
<a name="line_220"></a>v_H_fraction_transform[12.3] := N:
<a name="line_221"></a>v_H_fraction_transform[13.1] := LL:
<a name="line_222"></a>v_H_fraction_transform[13.2] := N:
<a name="line_223"></a>v_H_fraction_transform[13.3] := LLN:
<a name="line_224"></a>
<a name="line_225"></a># If T is in G16 and T(v[i]) = v[j] in X then in the hyperbolic disc 
<a name="line_226"></a># H we should have T(v[i]) = w(v[j]) for some word w in the generators
<a name="line_227"></a># beta[0], ... , beta[7].  The table v_action_witness_H records the required
<a name="line_228"></a># words.
<a name="line_229"></a> 
<a name="line_230"></a><span style="color:red">#@ v_action_witness_H
</span><a name="line_231"></a>for T in {L,M,N} do
<a name="line_232"></a> for i from 0 to 13 do
<a name="line_233"></a>  v_action_witness_H[T,i] := []:
<a name="line_234"></a> od:
<a name="line_235"></a>od:
<a name="line_236"></a>
<a name="line_237"></a>unassign('T','i'):
<a name="line_238"></a>
<a name="line_239"></a>v_action_witness_H[L, 1] := [2,1]:
<a name="line_240"></a>v_action_witness_H[L, 2] := [4]:
<a name="line_241"></a>v_action_witness_H[L, 4] := [4]:
<a name="line_242"></a>v_action_witness_H[L,10] := [4]:
<a name="line_243"></a>v_action_witness_H[L,11] := []:
<a name="line_244"></a>v_action_witness_H[L,12] := [4]:
<a name="line_245"></a>v_action_witness_H[L,13] := [2,1]:
<a name="line_246"></a>v_action_witness_H[M, 0] := [2,3,4]:
<a name="line_247"></a>v_action_witness_H[M, 1] := [2]:
<a name="line_248"></a>v_action_witness_H[M, 3] := [2]:
<a name="line_249"></a>v_action_witness_H[M, 4] := [5,6]:
<a name="line_250"></a>v_action_witness_H[M, 5] := [2,3,4]:
<a name="line_251"></a>v_action_witness_H[M, 6] := [2]:
<a name="line_252"></a>v_action_witness_H[M, 7] := [5]:
<a name="line_253"></a>v_action_witness_H[M, 8] := [5,4,3]:
<a name="line_254"></a>v_action_witness_H[M, 9] := [2,3,4]:
<a name="line_255"></a>v_action_witness_H[M,10] := []:
<a name="line_256"></a>v_action_witness_H[M,11] := [2,3,4]:
<a name="line_257"></a>v_action_witness_H[M,12] := []:
<a name="line_258"></a>v_action_witness_H[M,13] := [2]:
<a name="line_259"></a>v_action_witness_H[N, 1] := [3,4]:
<a name="line_260"></a>v_action_witness_H[N, 2] := [6]:
<a name="line_261"></a>v_action_witness_H[N, 3] := []:
<a name="line_262"></a>v_action_witness_H[N, 4] := [6]:
<a name="line_263"></a>v_action_witness_H[N, 5] := []:
<a name="line_264"></a>v_action_witness_H[N,10] := [6]:
<a name="line_265"></a>v_action_witness_H[N,12] := [6]:
<a name="line_266"></a>v_action_witness_H[N,13] := [3,4]:
<a name="line_267"></a>
<a name="line_268"></a>######################################################################
<a name="line_269"></a>
<a name="line_270"></a># For each complex number p with |p| > 1 we have an antiholomorphic
<a name="line_271"></a># involution xi(p,-) on the unit disk.  This gives all such 
<a name="line_272"></a># antiholomorphic involutions except those of the form 
<a name="line_273"></a># z |-> a * conjugate(z) with |a| = 1.  Every geodesic occurs
<a name="line_274"></a># as the fixed point set of a unique antiholomorphic involution.
<a name="line_275"></a>
<a name="line_276"></a><span style="color:red">#@ xi 
</span><a name="line_277"></a>xi := (p,z) -> (p*conjugate(z) - 1)/conjugate(z - p);
<a name="line_278"></a>
<a name="line_279"></a><span style="color:red">#@ xi_alt
</span><a name="line_280"></a>xi_alt := (theta,z) -> exp(I*theta) * conjugate(z);
<a name="line_281"></a>
<a name="line_282"></a># The function xi_curve(p,-) is a speed one parametrisation of the
<a name="line_283"></a># fixed point curve for xi(p,-).
<a name="line_284"></a>
<a name="line_285"></a><span style="color:red">#@ xi_curve 
</span><a name="line_286"></a>xi_curve := proc(p,s)
<a name="line_287"></a> local d;
<a name="line_288"></a> d := sqrt(abs(p)^2-1);
<a name="line_289"></a> (I*d - 1) * ((I*d + 1) - I * abs(p) * exp(s)) / 
<a name="line_290"></a>      (conjugate(p) * (I * abs(p) * exp(s) + (I * d - 1)));
<a name="line_291"></a>end:
<a name="line_292"></a>
<a name="line_293"></a>xi_curve_alt := (theta,s) -> exp(I*theta/2) * (exp(s) - 1)/(exp(s) + 1);
<a name="line_294"></a>
<a name="line_295"></a># xi_circle_orthogonal(p,q) returns an equation that will hold 
<a name="line_296"></a># iff the fixed point circles for xi(p,-) and xi(q,-) meet 
<a name="line_297"></a># orthogonally.
<a name="line_298"></a>
<a name="line_299"></a><span style="color:red">#@ xi_circle_orthogonal 
</span><a name="line_300"></a>xi_circle_orthogonal := proc(p,q)
<a name="line_301"></a> return(p*conjugate(q) + conjugate(p)*q - 2 = 0);
<a name="line_302"></a>end:
<a name="line_303"></a>
<a name="line_304"></a># If the circles as above do in fact meet orthogonally, then 
<a name="line_305"></a># the following function will return the point of intersection.
<a name="line_306"></a>
<a name="line_307"></a><span style="color:red">#@ xi_circle_intersect 
</span><a name="line_308"></a>xi_circle_intersect := proc(p,q)
<a name="line_309"></a> local r,s,a,b;
<a name="line_310"></a> r := simplify(sqrt(factor(p * conjugate(p) - 1)));
<a name="line_311"></a> s := simplify(sqrt(factor(q * conjugate(q) - 1)));
<a name="line_312"></a> a := factor((p * conjugate(q) - 1 + I * r * s)/conjugate(q-p));
<a name="line_313"></a> b := factor((p * conjugate(q) - 1 - I * r * s)/conjugate(q-p));
<a name="line_314"></a> return([a,b]);
<a name="line_315"></a>end:
<a name="line_316"></a>
<a name="line_317"></a># This function will return the two fixed points of xi(p,-) that
<a name="line_318"></a># lie on the unit circle.
<a name="line_319"></a>
<a name="line_320"></a><span style="color:red">#@ xi_circle_ends 
</span><a name="line_321"></a>xi_circle_ends := proc(p) 
<a name="line_322"></a> local r;
<a name="line_323"></a> r := factor(expand(1 - p * conjugate(p)));
<a name="line_324"></a> [(1 + sqrt(r))/conjugate(p),(1 - sqrt(r))/conjugate(p)];
<a name="line_325"></a>end:
<a name="line_326"></a>
<a name="line_327"></a># Given points a and b on the unit circle that are not opposite,
<a name="line_328"></a># this returns the centre of the circle that crosses S^1
<a name="line_329"></a># orthogonally at a and b.
<a name="line_330"></a>
<a name="line_331"></a><span style="color:red">#@ ends_to_centre 
</span><a name="line_332"></a>ends_to_centre := proc(a,b)
<a name="line_333"></a> (a + b)/(1 + Re(a/b));
<a name="line_334"></a>end:
<a name="line_335"></a>
<a name="line_336"></a><span style="color:red">#@ ends_to_radius 
</span><a name="line_337"></a>ends_to_radius := proc(a,b)
<a name="line_338"></a> local x;
<a name="line_339"></a> x := Re(a/b); 
<a name="line_340"></a> sqrt((1 - x)/(1 + x));
<a name="line_341"></a>end:
<a name="line_342"></a>
<a name="line_343"></a># We now define geodesics c_H[0] , ... , c_H[8] in the
<a name="line_344"></a># Poincare disk that will cover the curves c[0], ... , c[8] in X.  
<a name="line_345"></a>
<a name="line_346"></a><span style="color:red">#@ c_H_p
</span><a name="line_347"></a>c_H_p[0] := (1+I)/ap_H;
<a name="line_348"></a>c_H_p[3] := ap_H;
<a name="line_349"></a>c_H_p[4] := I*ap_H;
<a name="line_350"></a>c_H_p[7] := (I*ap_H/2+1/ap_H);
<a name="line_351"></a>c_H_p[8] := (ap_H/2+I/ap_H);
<a name="line_352"></a>
<a name="line_353"></a># These are the corresponding radii so c_H_r[k] = sqrt(abs(c_H_p[k])^2-1)
<a name="line_354"></a><span style="color:red">#@ c_H_r
</span><a name="line_355"></a>c_H_r[0] := am_H/ap_H;
<a name="line_356"></a>c_H_r[3] := a_H;
<a name="line_357"></a>c_H_r[4] := a_H;
<a name="line_358"></a>c_H_r[7] := am_H^2/(2*ap_H);
<a name="line_359"></a>c_H_r[8] := am_H^2/(2*ap_H);
<a name="line_360"></a>
<a name="line_361"></a><span style="color:red">#@ s_H
</span><a name="line_362"></a>s_H[0] := 2*log(sqrt(2)*a_H/(ap_H-am_H));
<a name="line_363"></a>s_H[1] := log((sqrt(2)+ap_H)/(sqrt(2)-ap_H))/2;
<a name="line_364"></a>s_H[2] := log((1+a_H)/am_H);
<a name="line_365"></a>s_H[3] := log((ap_H+a_H+1)/(ap_H+a_H-1))/2;
<a name="line_366"></a>s_H[4] := log((ap_H^2+2*ap_H+2)/(ap_H^2-2*ap_H+2))/4;
<a name="line_367"></a>
<a name="line_368"></a># Maple does a bad job of simplifying expressions involving 
<a name="line_369"></a># tanh(), so we write our own version that immediately 
<a name="line_370"></a># converts to exponentials.
<a name="line_371"></a>
<a name="line_372"></a><span style="color:red">#@ Tanh 
</span><a name="line_373"></a>Tanh := (s) -> (exp(s) - exp(-s))/(exp(s) + exp(-s));
<a name="line_374"></a>
<a name="line_375"></a><span style="color:red">#@ c_H
</span><a name="line_376"></a>c_H[0] := (t) -> xi_curve(c_H_p[0],2*s_H[0]*(t/Pi-1/4));
<a name="line_377"></a>c_H[1] := (t) -> ((I + 1)/sqrt(2)) * Tanh(t*s_H[1]/Pi);
<a name="line_378"></a>c_H[2] := (t) -> ((I - 1)/sqrt(2)) * Tanh(t*s_H[1]/Pi);
<a name="line_379"></a>c_H[3] := (t) -> xi_curve(c_H_p[3],-2*t*s_H[2]/Pi);
<a name="line_380"></a>c_H[4] := (t) -> xi_curve(c_H_p[4],-2*t*s_H[2]/Pi);
<a name="line_381"></a>c_H[5] := (t) -> Tanh(t*s_H[3]/Pi);
<a name="line_382"></a>c_H[6] := (t) -> I * Tanh(t*s_H[3]/Pi);
<a name="line_383"></a>c_H[7] := (t) -> xi_curve(c_H_p[7], 2*t*s_H[3]/Pi - 2*s_H[4]);
<a name="line_384"></a>c_H[8] := (t) -> xi_curve(c_H_p[8],-2*t*s_H[3]/Pi + 2*s_H[4]);
<a name="line_385"></a>
<a name="line_386"></a><span style="color:red">#@ v_H_theta 
</span><a name="line_387"></a>v_H_theta := 2*arctan(a_H*(sqrt(a_H^2+1)-a_H));
<a name="line_388"></a>
<a name="line_389"></a># The following functions parametrise the boundary of the
<a name="line_390"></a># region F8.  They move anticlockwise as the parameter
<a name="line_391"></a># s increases from 0 to 1.
<a name="line_392"></a>
<a name="line_393"></a><span style="color:red">#@ c_H_simple
</span><a name="line_394"></a>c_H_simple[5] := (s) -> s * v_H[11];
<a name="line_395"></a>c_H_simple[3] := (s) -> ap_H - a_H * exp(-I*s*v_H_theta);
<a name="line_396"></a>c_H_simple[7] := (s) -> 1/ap_H + I/2*ap_H + (1 - a_H^2)/ap_H/2 * exp(-I*((1+s)*Pi/2 + (1-s)*v_H_theta));
<a name="line_397"></a>c_H_simple[1] := (s) -> (1-s)*v_H[1];
<a name="line_398"></a>
<a name="line_399"></a># This records the endpoints on the unit circle of the geodesics
<a name="line_400"></a># that form the boundary of F16.
<a name="line_401"></a>
<a name="line_402"></a><span style="color:red">#@ c_H_ends
</span><a name="line_403"></a>c_H_ends[0] := [-(1-I)/2*(am_H - I*ap_H),(1-I)/2*(am_H+I*ap_H)];
<a name="line_404"></a>c_H_ends[1] := [-(1+I)/sqrt(2), (1+I)/sqrt(2)];
<a name="line_405"></a>c_H_ends[3] := [(1 - I*a_H)/ap_H,(1 + I*a_H)/ap_H];
<a name="line_406"></a>c_H_ends[5] := [-1,1];
<a name="line_407"></a>
<a name="line_408"></a># The curves c_H[k](t) have constant speed with respect to the
<a name="line_409"></a># hyperbolic metric.  The speeds are given below.
<a name="line_410"></a>
<a name="line_411"></a><span style="color:red">#@ c_H_speed
</span><a name="line_412"></a>c_H_speed[0] := 2*s_H[0]/Pi;
<a name="line_413"></a>c_H_speed[1] := 2*s_H[1]/Pi;
<a name="line_414"></a>c_H_speed[2] := 2*s_H[1]/Pi;
<a name="line_415"></a>c_H_speed[3] := 2*s_H[2]/Pi;
<a name="line_416"></a>c_H_speed[4] := 2*s_H[2]/Pi;
<a name="line_417"></a>c_H_speed[5] := 2*s_H[3]/Pi;
<a name="line_418"></a>c_H_speed[6] := 2*s_H[3]/Pi;
<a name="line_419"></a>c_H_speed[7] := 2*s_H[3]/Pi;
<a name="line_420"></a>c_H_speed[8] := 2*s_H[3]/Pi;
<a name="line_421"></a>
<a name="line_422"></a># c_H_cycle[k] gives the element g in the group Pi such that
<a name="line_423"></a># c_H[k](t + 2*Pi) = g . c_H[k](t).
<a name="line_424"></a>
<a name="line_425"></a><span style="color:red">#@ c_H_cycle
</span><a name="line_426"></a>c_H_cycle[0] := [0,2,4,6];
<a name="line_427"></a>c_H_cycle[1] := [0,7,6,5];
<a name="line_428"></a>c_H_cycle[2] := [2,1,0,7];
<a name="line_429"></a>c_H_cycle[3] := [0,7];
<a name="line_430"></a>c_H_cycle[4] := [2,1];
<a name="line_431"></a>c_H_cycle[5] := [0];
<a name="line_432"></a>c_H_cycle[6] := [2];
<a name="line_433"></a>c_H_cycle[7] := [0,2,1];
<a name="line_434"></a>c_H_cycle[8] := [2,3,4];
<a name="line_435"></a>
<a name="line_436"></a><span style="color:red">#@ c_action_witness_H
</span><a name="line_437"></a>for T in {L,M,N} do
<a name="line_438"></a> for i from 0 to 8 do
<a name="line_439"></a>  c_action_witness_H[T,i] := []:
<a name="line_440"></a> od:
<a name="line_441"></a>od:
<a name="line_442"></a>
<a name="line_443"></a>unassign('T','i'):
<a name="line_444"></a>
<a name="line_445"></a>c_action_witness_H[L,0] := [4];
<a name="line_446"></a>c_action_witness_H[L,4] := [4];
<a name="line_447"></a>c_action_witness_H[L,7] := [2,1];
<a name="line_448"></a>c_action_witness_H[L,8] := [2,1];
<a name="line_449"></a>c_action_witness_H[M,1] := [5,4,3];
<a name="line_450"></a>c_action_witness_H[M,2] := [2,3,4];
<a name="line_451"></a>c_action_witness_H[M,3] := [2,3,4];
<a name="line_452"></a>c_action_witness_H[M,5] := [2,3,4];
<a name="line_453"></a>c_action_witness_H[M,6] := [2,3,4];
<a name="line_454"></a>c_action_witness_H[M,7] := [2];
<a name="line_455"></a>c_action_witness_H[M,8] := [2];
<a name="line_456"></a>c_action_witness_H[N,0] := [6];
<a name="line_457"></a>c_action_witness_H[N,4] := [6];
<a name="line_458"></a>c_action_witness_H[N,7] := [3,4];
<a name="line_459"></a>c_action_witness_H[N,8] := [3,4];
<a name="line_460"></a>
<a name="line_461"></a><span style="color:red">#@ v_on_c_witness_H
</span><a name="line_462"></a>for i from 0 to 14 do
<a name="line_463"></a> for j from 0 to 8 do
<a name="line_464"></a>  v_on_c_witness_H[i,j] := [];
<a name="line_465"></a> od;
<a name="line_466"></a>od;
<a name="line_467"></a>
<a name="line_468"></a>v_on_c_witness_H[ 4,0] := [0];
<a name="line_469"></a>v_on_c_witness_H[ 5,0] := [2];
<a name="line_470"></a>v_on_c_witness_H[ 7,0] := [0];
<a name="line_471"></a>v_on_c_witness_H[ 8,0] := [2,0];
<a name="line_472"></a>v_on_c_witness_H[ 9,0] := [2];
<a name="line_473"></a>v_on_c_witness_H[ 1,2] := [2,1];
<a name="line_474"></a>v_on_c_witness_H[12,4] := [2,1];
<a name="line_475"></a>
<a name="line_476"></a>
<a name="line_477"></a>######################################################################
<a name="line_478"></a>
<a name="line_479"></a><span style="color:red">#@ c_check_H
</span><a name="line_480"></a>c_check_H[0] := (z) -> is_equal_H(z, xi(c_H_p[0],z),args[2..-1]);
<a name="line_481"></a>c_check_H[1] := (z) -> is_equal_H(z, I*conjugate(z),args[2..-1]);
<a name="line_482"></a>c_check_H[2] := (z) -> is_equal_H(z,-I*conjugate(z),args[2..-1]);
<a name="line_483"></a>c_check_H[3] := (z) -> is_equal_H(z, xi(c_H_p[3],z),args[2..-1]);
<a name="line_484"></a>c_check_H[4] := (z) -> is_equal_H(z, xi(c_H_p[4],z),args[2..-1]);
<a name="line_485"></a>c_check_H[5] := (z) -> is_equal_H(z,   conjugate(z),args[2..-1]);
<a name="line_486"></a>c_check_H[6] := (z) -> is_equal_H(z,  -conjugate(z),args[2..-1]);
<a name="line_487"></a>c_check_H[7] := (z) -> is_equal_H(z, xi(c_H_p[7],z),args[2..-1]);
<a name="line_488"></a>c_check_H[8] := (z) -> is_equal_H(z, xi(c_H_p[8],z),args[2..-1]);
<a name="line_489"></a>
<a name="line_490"></a>######################################################################
<a name="line_491"></a>
<a name="line_492"></a><span style="color:red">#@ F1_H_B 
</span><a name="line_493"></a>F1_H_B := [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]];
<a name="line_494"></a>
<a name="line_495"></a><span style="color:red">#@ is_in_F1_H 
</span><a name="line_496"></a>is_in_F1_H := proc(z)
<a name="line_497"></a> local T,w,r;
<a name="line_498"></a>
<a name="line_499"></a> for T in F1_H_B do
<a name="line_500"></a>  w := simplify_H(act_Pi(T,z));
<a name="line_501"></a>  r := simplify_H(z * conjugate(z) - w * conjugate(w));
<a name="line_502"></a>  if is(r > 0) then return false; fi;
<a name="line_503"></a> od;
<a name="line_504"></a>
<a name="line_505"></a> return true;
<a name="line_506"></a>end;
<a name="line_507"></a>
<a name="line_508"></a><span style="color:red">#@ is_in_F4_H 
</span><a name="line_509"></a>is_in_F4_H := proc(z)
<a name="line_510"></a> local z0;
<a name="line_511"></a> z0 := simplify_H(z);
<a name="line_512"></a> is_in_F1_H(z0) and is(simplify_H(Re(z)) >= 0) and is(simplify_H(Im(z)) >= 0);
<a name="line_513"></a>end;
<a name="line_514"></a>
<a name="line_515"></a><span style="color:red">#@ is_in_F16_H 
</span><a name="line_516"></a>is_in_F16_H := proc(z)
<a name="line_517"></a> local m,d;
<a name="line_518"></a>
<a name="line_519"></a> if not is_in_F4_H(z) then return false; fi;
<a name="line_520"></a> if is(simplify_H(Im(z) - Re(z)) > 0) then return false; fi;
<a name="line_521"></a> m := c_H_p[0];
<a name="line_522"></a> d := simplify_H((z-m)*conjugate(z-m) - m*conjugate(m) + 1);
<a name="line_523"></a> if is(d < 0) then return false; fi;
<a name="line_524"></a> return true;
<a name="line_525"></a>end;
<a name="line_526"></a>
<a name="line_527"></a><span style="color:red">#@ random_Delta_point 
</span><a name="line_528"></a>random_Delta_point := proc(min_abs_)
<a name="line_529"></a> local x,y,min_abs;
<a name="line_530"></a> x := 1;
<a name="line_531"></a> y := 1;
<a name="line_532"></a> min_abs := `if`(nargs > 0,min_abs_,0);
<a name="line_533"></a> while x^2 + y^2 >= 1 or x^2 + y^2 < min_abs^2 do
<a name="line_534"></a>  x := (rand(0..2000)()-1000)/1000.;
<a name="line_535"></a>  y := (rand(0..2000)()-1000)/1000.;
<a name="line_536"></a> od;
<a name="line_537"></a> return(x + I * y);
<a name="line_538"></a>end:
<a name="line_539"></a>
<a name="line_540"></a><span style="color:red">#@ F1_edge
</span><a name="line_541"></a>F1_edge[ 1, 1,'a'] := [v_H[ 1  ],v_H[12  ]]:
<a name="line_542"></a>F1_edge[ 1, 1,'b'] := [v_H[12  ],v_H[12.2]]:
<a name="line_543"></a>F1_edge[ 1, 1,'c'] := [v_H[ 1.1],v_H[13.3]]:
<a name="line_544"></a>F1_edge[ 1, 1,'d'] := [v_H[13.3],v_H[13.1]]:
<a name="line_545"></a>F1_edge[ 1, 1,'e'] := [v_H[ 1.2],v_H[12.1]]:
<a name="line_546"></a>F1_edge[ 1, 1,'f'] := [v_H[ 1.3],v_H[13.2]]:
<a name="line_547"></a>F1_edge[ 1,-1,'a'] := [v_H[ 1.1],v_H[12.2]]:
<a name="line_548"></a>F1_edge[ 1,-1,'b'] := [v_H[12.3],v_H[12.1]]:
<a name="line_549"></a>F1_edge[ 1,-1,'c'] := [v_H[ 1.2],v_H[13.1]]:
<a name="line_550"></a>F1_edge[ 1,-1,'d'] := [v_H[13  ],v_H[13.2]]:
<a name="line_551"></a>F1_edge[ 1,-1,'e'] := [v_H[ 1.3],v_H[12.3]]:
<a name="line_552"></a>F1_edge[ 1,-1,'f'] := [v_H[ 1  ],v_H[13  ]]:
<a name="line_553"></a>
<a name="line_554"></a><span style="color:red">#@ F1_pairing
</span><a name="line_555"></a>F1_pairing['a'] := [5,6];
<a name="line_556"></a>F1_pairing['b'] := [2];
<a name="line_557"></a>F1_pairing['c'] := [7,0];
<a name="line_558"></a>F1_pairing['d'] := [4];
<a name="line_559"></a>F1_pairing['e'] := [1,2];
<a name="line_560"></a>F1_pairing['f'] := [3,4];
<a name="line_561"></a>
<a name="line_562"></a><span style="color:red">#@ F1_arcs 
</span><a name="line_563"></a>F1_arcs := [
<a name="line_564"></a>  [    ap_H ,  0      , c_H_r[3] , Pi-v_H_theta     , Pi+v_H_theta     , magenta],
<a name="line_565"></a>  [  1/ap_H ,  ap_H/2 , c_H_r[7] , Pi               , 3*Pi/2-v_H_theta , blue   ],
<a name="line_566"></a>  [  ap_H/2 ,  1/ap_H , c_H_r[7] , Pi+v_H_theta     , 3*Pi/2           , blue   ],
<a name="line_567"></a>  [     0   ,  ap_H   , c_H_r[3] , 3*Pi/2-v_H_theta , 3*Pi/2+v_H_theta , magenta],
<a name="line_568"></a>  [ -ap_H/2 ,  1/ap_H , c_H_r[7] , 3*Pi/2           , 2*Pi-v_H_theta   , blue   ],
<a name="line_569"></a>  [ -1/ap_H ,  ap_H/2 , c_H_r[7] , 3*Pi/2+v_H_theta , 2*Pi             , blue   ],
<a name="line_570"></a>  [   -ap_H ,  0      , c_H_r[3] , -v_H_theta       , v_H_theta        , magenta],
<a name="line_571"></a>  [ -1/ap_H , -ap_H/2 , c_H_r[7] , 0                , Pi/2-v_H_theta   , blue   ],
<a name="line_572"></a>  [ -ap_H/2 , -1/ap_H , c_H_r[7] , v_H_theta        , Pi/2             , blue   ],
<a name="line_573"></a>  [     0   ,   -ap_H , c_H_r[3] , Pi/2-v_H_theta   , Pi/2+v_H_theta   , magenta],
<a name="line_574"></a>  [  ap_H/2 , -1/ap_H , c_H_r[7] , Pi/2             , Pi-v_H_theta     , blue   ],
<a name="line_575"></a>  [  1/ap_H , -ap_H/2 , c_H_r[7] , Pi/2+v_H_theta   , Pi               , blue   ]
<a name="line_576"></a> ];
<a name="line_577"></a>
<a name="line_578"></a><span style="color:red">#@ F1_area 
</span><a name="line_579"></a>F1_area :=
<a name="line_580"></a> (3+a_H^2)
<a name="line_581"></a> -2*a_H*am_H^2/ap_H
<a name="line_582"></a> -am_H^4/ap_H^2/2*Pi
<a name="line_583"></a> -v_H_theta*(3*a_H^4+6*a_H^2-1)/(1+a_H^2);
<a name="line_584"></a>
<a name="line_585"></a># This value of a_H makes F1 into a regular dodecagon, with
<a name="line_586"></a># vertices of absolute value 3^(-1/4).
<a name="line_587"></a>
<a name="line_588"></a><span style="color:red">#@ a_H_regular 
</span><a name="line_589"></a>a_H_regular := sqrt(2/sqrt(3)-1);
<a name="line_590"></a>
<a name="line_591"></a>side_length_H[ 0] := 2*arctanh((ap_H - sqrt(2)*a_H)/am_H);
<a name="line_592"></a>side_length_H[ 1] := 2*arctanh((sqrt(2) - am_H)/ap_H);
<a name="line_593"></a>side_length_H[ 3] := 2*arctanh((1 - am_H)/a_H);
<a name="line_594"></a>side_length_H[ 5] := 2*arctanh(ap_H - a_H);
<a name="line_595"></a>
<a name="line_596"></a>######################################################################
<a name="line_597"></a>
<a name="line_598"></a><span style="color:red">#@ recenter_H
</span><a name="line_599"></a>recenter_H[0] := (z) -> z:
<a name="line_600"></a>
<a name="line_601"></a>recenter_H[3] :=
<a name="line_602"></a> unapply(factor(-(-(I*sqrt(-(a_H-1)*(a_H+1))-a_H*sqrt(a_H^2+1))/(I-a_H^2)) * (z - v_H[3])/(1-conjugate(v_H[3])*z)),z):
<a name="line_603"></a>
<a name="line_604"></a>recenter_H[6] := 
<a name="line_605"></a> unapply(simplify((1-I)/sqrt(2)*(z - v_H[6])/(1 - conjugate(v_H[6])*z)),z);
<a name="line_606"></a>
<a name="line_607"></a>recenter_H[11] := 
<a name="line_608"></a> unapply(simplify((z - v_H[11])/(1 - conjugate(v_H[6])*z)),z);
<a name="line_609"></a>
<a name="line_610"></a><span style="color:red">#@ square_diffeo_H_ca 
</span><a name="line_611"></a>square_diffeo_H_ca := (1+I*a_H)/ap_H;
<a name="line_612"></a>
<a name="line_613"></a><span style="color:red">#@ square_diffeo_H_ra 
</span><a name="line_614"></a>square_diffeo_H_ra := am_H/(1+a_H);
<a name="line_615"></a>
<a name="line_616"></a><span style="color:red">#@ square_diffeo_H_ma 
</span><a name="line_617"></a>square_diffeo_H_ma := (z) -> (square_diffeo_H_ca-z)/(1-square_diffeo_H_ca*z);
<a name="line_618"></a>
<a name="line_619"></a><span style="color:red">#@ square_diffeo_H_pa 
</span><a name="line_620"></a>square_diffeo_H_pa := (z) -> log(abs(square_diffeo_H_ma(z)))/log(square_diffeo_H_ra);
<a name="line_621"></a>
<a name="line_622"></a><span style="color:red">#@ square_diffeo_H_cb 
</span><a name="line_623"></a>square_diffeo_H_cb := (ap_H+I*am_H)/(1+I);
<a name="line_624"></a>
<a name="line_625"></a><span style="color:red">#@ square_diffeo_H_rb 
</span><a name="line_626"></a>square_diffeo_H_rb := (ap_H+am_H)/a_H/sqrt(2);
<a name="line_627"></a>
<a name="line_628"></a><span style="color:red">#@ square_diffeo_H_mb 
</span><a name="line_629"></a>square_diffeo_H_mb := (z) -> (I*square_diffeo_H_cb-z)/(1-square_diffeo_H_cb*z);
<a name="line_630"></a>
<a name="line_631"></a><span style="color:red">#@ square_diffeo_H_pb 
</span><a name="line_632"></a>square_diffeo_H_pb := (z) -> log(abs(square_diffeo_H_mb(z)))/log(square_diffeo_H_rb);
<a name="line_633"></a>
<a name="line_634"></a><span style="color:red">#@ square_diffeo_H 
</span><a name="line_635"></a>square_diffeo_H := (z) -> [1-square_diffeo_H_pa(z),square_diffeo_H_pb(z)];
<a name="line_636"></a>
<a name="line_637"></a><span style="color:red">#@ square_diffeo_inv_H0 
</span><a name="line_638"></a>square_diffeo_inv_H0 := proc(t)
<a name="line_639"></a> local sa,sb,ca,cb,aa,bb,z;
<a name="line_640"></a> 
<a name="line_641"></a> sa := square_diffeo_H_ra0^(1-t[1]);
<a name="line_642"></a> sb := square_diffeo_H_rb0^t[2];
<a name="line_643"></a> ca := (sa^2/square_diffeo_H_ca0 -     square_diffeo_H_ca0)/(sa^2 - 1);
<a name="line_644"></a> cb := (sb^2/square_diffeo_H_cb0 - I * square_diffeo_H_cb0)/(sb^2 - 1);
<a name="line_645"></a> aa := Re(ca*conjugate(ca - cb)/abs(ca - cb)^2);
<a name="line_646"></a> bb := sqrt((abs(ca)^2 - 1)/abs(ca - cb)^2 - aa^2);
<a name="line_647"></a> z := (1 - aa + I * bb) * ca + (aa - I * bb) * cb;
<a name="line_648"></a> return z;
<a name="line_649"></a> 
<a name="line_650"></a>end:
<a name="line_651"></a>
<a name="line_652"></a>######################################################################
<a name="line_653"></a>
<a name="line_654"></a># This gives an array of group elements in Pi tilde.  The corresponding
<a name="line_655"></a># translates of F16 fit together nicely and contain a reasonable 
<a name="line_656"></a># neighbourhood of F16.
<a name="line_657"></a>
<a name="line_658"></a><span style="color:red">#@ tile
</span><a name="line_659"></a>tile[-1, 2.2] := [LLL,[2,1]]:
<a name="line_660"></a>tile[-1, 2  ] := [LLLMN,[6,5,6]]:
<a name="line_661"></a>tile[-1, 1.8] := [LLLM,[5]]:
<a name="line_662"></a>tile[-1, 1.6] := [LLMN,[6,5,6,7,0]]:
<a name="line_663"></a>tile[-1, 1.4] := [LLM,[5,4,3]]:
<a name="line_664"></a>tile[-1, 1.2] := [LMN,[6,0,7]]:
<a name="line_665"></a>tile[-1, 1  ] := [LM,[2,3,4]]:
<a name="line_666"></a>tile[-1, 0  ] := [LN,[]]:
<a name="line_667"></a>tile[-1,-0.2] := [L,[]]:
<a name="line_668"></a>tile[-1,-0.4] := [LLN,[]]:
<a name="line_669"></a>tile[-1,-0.6] := [LL,[]]:
<a name="line_670"></a>tile[-1,-0.8] := [LLLN,[]]:
<a name="line_671"></a>tile[-1,-1  ] := [LLL,[]]:
<a name="line_672"></a>tile[-1,-1.2] := [LLLMN,[6]]:
<a name="line_673"></a>
<a name="line_674"></a>tile[ 0, 4] := [1,[0,7]]:
<a name="line_675"></a>tile[ 0, 3] := [N,[3,4]]:
<a name="line_676"></a>tile[ 0, 2] := [M,[2]]:
<a name="line_677"></a>tile[ 0, 1] := [MN,[6]]:
<a name="line_678"></a>tile[ 0, 0] := [1,[]]:
<a name="line_679"></a>tile[ 0,-1] := [N,[]]:
<a name="line_680"></a>tile[ 0,-2] := [M,[2,3,4]]:
<a name="line_681"></a>tile[ 0,-3] := [MN,[6,0,7]]:
<a name="line_682"></a>tile[ 0,-4] := [1,[3,4]]:
<a name="line_683"></a>
<a name="line_684"></a>tile[ 1, 4] := [LLN,[7]]:
<a name="line_685"></a>tile[ 1, 3] := [LL,[4,3,4]]:
<a name="line_686"></a>tile[ 1, 2] := [LLMN,[6,5,6,7]]:
<a name="line_687"></a>tile[ 1, 1] := [LLM,[5,4,3,4]]:
<a name="line_688"></a>tile[ 1, 0] := [LLN,[4]]:
<a name="line_689"></a>tile[ 1,-1] := [LL,[4]]:
<a name="line_690"></a>tile[ 1,-2] := [LLMN,[6,5,6,4]]:
<a name="line_691"></a>tile[ 1,-3] := [LLM,[5,4]]:
<a name="line_692"></a>tile[ 1,-4] := [LLN,[4,3,4]]:
<a name="line_693"></a>
<a name="line_694"></a>
<a name="line_695"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/HX0.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Many functions related to the hyperbolic family treat the parameter a_H
<a name="line_2"></a># as a symbol.  One might also want to work with a numeric value of a_H.
<a name="line_3"></a># For that, we can invoke set_a_H0(4/5) (for example).  This will set
<a name="line_4"></a># a_H0 to the exact rational value 4/5, and a_H1 to the approximate value
<a name="line_5"></a># 0.8.  It will also set a long list of other global variables.  Typically,
<a name="line_6"></a># there is an existing global variable, say foo, whose value involves
<a name="line_7"></a># a_H, and the function set_a_H0(4/5) will set foo0 and foo1 to the
<a name="line_8"></a># values obtained by substituting a_H = 4/5 or a_H = 0.8 in foo.
<a name="line_9"></a>
<a name="line_10"></a>set_a_H0 := proc(a)
<a name="line_11"></a> global a_H0,a_H1,ap_H0,ap_H1,am_H0,am_H1,v_H0,v_H1,
<a name="line_12"></a>        v_H0xy,v_H1xy,v_H_label,beta0,beta1,beta_SL2R0,beta_SL2R1,
<a name="line_13"></a>        beta_matrix,beta0_matrix,beta1_matrix,c_H0,c_H1,c_H_label,
<a name="line_14"></a>        c_H_p0,c_colour,s_H0,c_H_speed0,
<a name="line_15"></a>        lambda_H0,lambda_inv_H0,lambda_sq_H0,mu_H0,nu_H0,
<a name="line_16"></a>        lambda_H1,lambda_inv_H1,lambda_sq_H1,mu_H1,nu_H1,
<a name="line_17"></a>        act_H0,act_H1,T,min_centre_a0,
<a name="line_18"></a>        corner_shift_H0,corner_unshift_H0,
<a name="line_19"></a>        square_diffeo_H_ca0,square_diffeo_H_ra0,square_diffeo_H_ma0,square_diffeo_H_pa0,
<a name="line_20"></a>        square_diffeo_H_cb0,square_diffeo_H_rb0,square_diffeo_H_mb0,square_diffeo_H_pb0;
<a name="line_21"></a>
<a name="line_22"></a> local ii,i,j,k,c_H_eqs,alpha,lambda,s;
<a name="line_23"></a>
<a name="line_24"></a> a_H0 := a;               <span style="color:red">#@ a_H0
</span><a name="line_25"></a> a_H1 := evalf(a);        <span style="color:red">#@ a_H1
</span><a name="line_26"></a>
<a name="line_27"></a> ap_H0 := sqrt(1+a_H0^2); <span style="color:red">#@ ap_H0
</span><a name="line_28"></a> am_H0 := sqrt(1-a_H0^2); <span style="color:red">#@ am_H0
</span><a name="line_29"></a> ap_H1 := sqrt(1+a_H1^2); <span style="color:red">#@ ap_H1
</span><a name="line_30"></a> am_H1 := sqrt(1-a_H1^2); <span style="color:red">#@ am_H1
</span><a name="line_31"></a>
<a name="line_32"></a> for ii in indices(v_H) do
<a name="line_33"></a>  i := op(ii);
<a name="line_34"></a>  v_H0[i] := simplify(subs(a_H=a_H0,v_H[i])); <span style="color:red">#@ v_H0
</span><a name="line_35"></a>  v_H0xy[i] := [Re(v_H0[i]),Im(v_H0[i])];     <span style="color:red">#@ v_H0xy
</span><a name="line_36"></a>  v_H1[i] := evalf(v_H0[i]);                  <span style="color:red">#@ v_H1
</span><a name="line_37"></a>  v_H1xy[i] := [Re(v_H1[i]),Im(v_H1[i])];     <span style="color:red">#@ v_H1xy
</span><a name="line_38"></a>  v_H_label[i] := TEXT(v_H1xy[i],i);          <span style="color:red">#@ v_H_label
</span><a name="line_39"></a> od:
<a name="line_40"></a>
<a name="line_41"></a> for k from 0 to 7 do
<a name="line_42"></a>  beta0[k] := unapply(evalf(subs(a_H=a_H0,beta[k](z))),z):      <span style="color:red">#@ beta0
</span><a name="line_43"></a>  beta1[k] := unapply(evalf(subs(a_H=a_H1,beta[k](z))),z):      <span style="color:red">#@ beta1
</span><a name="line_44"></a>  beta_SL2R0[k] := map(evalf,map2(subs,a_H=a_H0,beta_SL2R[k])); <span style="color:red">#@ beta_SL2R0
</span><a name="line_45"></a>  beta_SL2R1[k] := map(evalf,map2(subs,a_H=a_H1,beta_SL2R[k])); <span style="color:red">#@ beta_SL2R1
</span><a name="line_46"></a>  beta_matrix[k]  := map(simplify,mobius_matrix(beta[k](z),z)); <span style="color:red">#@ beta_matrix
</span><a name="line_47"></a>  beta0_matrix[k] := mobius_matrix(beta0[k](z),z);              <span style="color:red">#@ beta0_matrix
</span><a name="line_48"></a>  beta1_matrix[k] := mobius_matrix(beta1[k](z),z);              <span style="color:red">#@ beta1_matrix
</span><a name="line_49"></a> od:
<a name="line_50"></a>
<a name="line_51"></a> for i from 0 to 8 do
<a name="line_52"></a>  c_H0[i] := unapply(simplify((subs(a_H=a_H0,c_H[i](s)))),s): <span style="color:red">#@ c_H0
</span><a name="line_53"></a>  c_H1[i] := unapply(evalf((subs(a_H=a_H0,c_H0[i](s)))),s):   <span style="color:red">#@ c_H1
</span><a name="line_54"></a>  c_H_label[i] := ctext(c_H0[i](0),i,colour = c_colour[i]):   <span style="color:red">#@ c_H_label
</span><a name="line_55"></a> od:
<a name="line_56"></a>
<a name="line_57"></a> c_H_eqs := [abs(v_H0[1])^2 + 1 - 2*Re(v_H0[1])*x - 2*Im(v_H0[1])*y,
<a name="line_58"></a>	       abs(v_H0[3])^2 + 1 - 2*Re(v_H0[3])*x - 2*Im(v_H0[3])*y]:
<a name="line_59"></a>
<a name="line_60"></a> c_H_p0[17] := subs(solve(c_H_eqs,{x,y}),x+I*y);
<a name="line_61"></a> for k from 1 to 3 do c_H_p0[17+k] := I^k * c_H_p0[17]: od:
<a name="line_62"></a>
<a name="line_63"></a> for i from 17 to 20 do
<a name="line_64"></a>  c_colour[i] := "DarkGreen";
<a name="line_65"></a>  c_H0[i] := unapply(xi_curve(c_H_p0[i],s),s);
<a name="line_66"></a>  c_H_label[i] := ctext(c_H0[i](0),i,colour = c_colour[i]):
<a name="line_67"></a> od:
<a name="line_68"></a>
<a name="line_69"></a> lambda_H0     := lambda_H;                          <span style="color:red">#@ lambda_H0
</span><a name="line_70"></a> lambda_inv_H0 := lambda_inv_H;                      <span style="color:red">#@ lambda_inv_H0
</span><a name="line_71"></a> lambda_sq_H0  := lambda_sq_H;                       <span style="color:red">#@ lambda_sq_H0
</span><a name="line_72"></a> mu_H0         := unapply(subs(a_H=a_H0,mu_H(z)),z); <span style="color:red">#@ mu_H0
</span><a name="line_73"></a> nu_H0         := nu_H:                              <span style="color:red">#@ nu_H0
</span><a name="line_74"></a>
<a name="line_75"></a> lambda_H1     := lambda_H;                                 <span style="color:red">#@ lambda_H1
</span><a name="line_76"></a> lambda_inv_H1 := lambda_inv_H;                             <span style="color:red">#@ lambda_inv_H1
</span><a name="line_77"></a> lambda_sq_H1  := lambda_sq_H;                              <span style="color:red">#@ lambda_sq_H1
</span><a name="line_78"></a> mu_H1         := unapply(evalf(subs(a_H=a_H0,mu_H(z))),z); <span style="color:red">#@ mu_H1
</span><a name="line_79"></a> nu_H1         := nu_H:                                     <span style="color:red">#@ nu_H1
</span><a name="line_80"></a>
<a name="line_81"></a> for T in G16 do
<a name="line_82"></a>  act_H0[T] := unapply(simplify(subs(a_H=a_H0,act_H[T](z))),z): <span style="color:red">#@ act_H0
</span><a name="line_83"></a>  act_H1[T] := unapply(evalf(subs(a_H=a_H1,act_H[T](z))),z):    <span style="color:red">#@ act_H1
</span><a name="line_84"></a> od:
<a name="line_85"></a>
<a name="line_86"></a> for i from 0 to 4 do
<a name="line_87"></a>  s_H0[i] := evalf(subs({a_H=a_H0},s_H[i]));  <span style="color:red">#@ s_H0
</span><a name="line_88"></a> od;
<a name="line_89"></a>
<a name="line_90"></a> for i from 0 to 8 do
<a name="line_91"></a>  c_H_speed0[i] := evalf(subs({a_H=a_H0},c_H_speed[i])); <span style="color:red">#@ c_H_speed0
</span><a name="line_92"></a> od;
<a name="line_93"></a>
<a name="line_94"></a> for i in [0,3,4,7,8] do
<a name="line_95"></a>  c_H_p0[i] := evalf(subs(a_H=a_H0,c_H_p[i])); <span style="color:red">#@ c_H_p0
</span><a name="line_96"></a> od;
<a name="line_97"></a>
<a name="line_98"></a> min_centre_a0 := evalf(subs(a_H=a_H0,min_centre_a)); <span style="color:red">#@ min_centre_a0 
</span><a name="line_99"></a>
<a name="line_100"></a> <span style="color:red">#@ corner_shift_H0
</span><a name="line_101"></a> <span style="color:red">#@ corner_unshift_H0
</span><a name="line_102"></a> for i from 1 to 3 do
<a name="line_103"></a>  j := [11,3,6,0][i];
<a name="line_104"></a>  k := [11,3,6,0][i+1];
<a name="line_105"></a>  alpha := v_H0[j];
<a name="line_106"></a>  lambda := conjugate((v_H0[k] - v_H0[j])/(1 - conjugate(v_H0[j])*v_H0[k]));
<a name="line_107"></a>  lambda := lambda/abs(lambda):
<a name="line_108"></a>  corner_shift_H0[j] := unapply((lambda*z - lambda*alpha)/(1 - conjugate(alpha)*z),z);
<a name="line_109"></a>  corner_unshift_H0[j] := unapply((z + alpha*lambda)/(conjugate(alpha)*z + lambda),z);
<a name="line_110"></a> od:
<a name="line_111"></a>
<a name="line_112"></a> square_diffeo_H_ca0 := evalf(subs(a_H=a_H0,square_diffeo_H_ca));               <span style="color:red">#@ square_diffeo_H_ca0 
</span><a name="line_113"></a> square_diffeo_H_ra0 := evalf(subs(a_H=a_H0,square_diffeo_H_ra));               <span style="color:red">#@ square_diffeo_H_ra0 
</span><a name="line_114"></a> square_diffeo_H_cb0 := evalf(subs(a_H=a_H0,square_diffeo_H_cb));               <span style="color:red">#@ square_diffeo_H_cb0 
</span><a name="line_115"></a> square_diffeo_H_rb0 := evalf(subs(a_H=a_H0,square_diffeo_H_rb));               <span style="color:red">#@ square_diffeo_H_rb0 
</span><a name="line_116"></a> square_diffeo_H_ma0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_ma(z))),z); <span style="color:red">#@ square_diffeo_H_ma0 
</span><a name="line_117"></a> square_diffeo_H_pa0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_pa(z))),z); <span style="color:red">#@ square_diffeo_H_pa0 
</span><a name="line_118"></a> square_diffeo_H_mb0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_mb(z))),z); <span style="color:red">#@ square_diffeo_H_mb0 
</span><a name="line_119"></a> square_diffeo_H_pb0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_pb(z))),z); <span style="color:red">#@ square_diffeo_H_pb0 
</span><a name="line_120"></a>end:
<a name="line_121"></a>
<a name="line_122"></a><span style="color:red">#@ c_check_H0
</span><a name="line_123"></a>c_check_H0[0] := (z) -> abs(z - xi(c_H_p0[0],z));
<a name="line_124"></a>c_check_H0[1] := (z) -> abs(z -  I*conjugate(z));
<a name="line_125"></a>c_check_H0[2] := (z) -> abs(z +  I*conjugate(z));
<a name="line_126"></a>c_check_H0[3] := (z) -> abs(z - xi(c_H_p0[3],z));
<a name="line_127"></a>c_check_H0[4] := (z) -> abs(z - xi(c_H_p0[4],z));
<a name="line_128"></a>c_check_H0[5] := (z) -> abs(z -    conjugate(z));
<a name="line_129"></a>c_check_H0[6] := (z) -> abs(z +    conjugate(z));
<a name="line_130"></a>c_check_H0[7] := (z) -> abs(z - xi(c_H_p0[7],z));
<a name="line_131"></a>c_check_H0[8] := (z) -> abs(z - xi(c_H_p0[8],z));
<a name="line_132"></a>
<a name="line_133"></a><span style="color:red">#@ is_in_F1_H0 
</span><a name="line_134"></a>is_in_F1_H0 := proc(z) 
<a name="line_135"></a> local T,w,r;
<a name="line_136"></a>
<a name="line_137"></a> for T in [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]] do
<a name="line_138"></a>  w := evalf(act_Pi0(T,z));
<a name="line_139"></a>  r := evalf(z * conjugate(z) - w * conjugate(w));
<a name="line_140"></a>  if r > 0 then return false; fi;
<a name="line_141"></a> od;
<a name="line_142"></a>
<a name="line_143"></a> return true;
<a name="line_144"></a>end;
<a name="line_145"></a>
<a name="line_146"></a><span style="color:red">#@ is_in_F4_H0 
</span><a name="line_147"></a>is_in_F4_H0 := proc(z)
<a name="line_148"></a> local z0;
<a name="line_149"></a> z0 := evalf(z);
<a name="line_150"></a> is_in_F1_H0(z0) and (Re(z0) >= 0) and (Im(z0) >= 0);
<a name="line_151"></a>end;
<a name="line_152"></a>
<a name="line_153"></a><span style="color:red">#@ is_in_F16_H0 
</span><a name="line_154"></a>is_in_F16_H0 := proc(z)
<a name="line_155"></a> local m,d;
<a name="line_156"></a>
<a name="line_157"></a> if not is_in_F4_H0(z) then return false; fi;
<a name="line_158"></a> if evalf(Im(z) - Re(z)) > 0 then return false; fi;
<a name="line_159"></a> m := c_H_p0[0];
<a name="line_160"></a> d := evalf((z-m)*conjugate(z-m) - m*conjugate(m) + 1);
<a name="line_161"></a> if d < 0 then return false; fi;
<a name="line_162"></a> return true;
<a name="line_163"></a>end;
<a name="line_164"></a>
<a name="line_165"></a># Given z in Delta, this returns [T0,z0] where  T0 is in Pi
<a name="line_166"></a># and the point T0 z = z0 lies in F1.
<a name="line_167"></a>
<a name="line_168"></a><span style="color:red">#@ retract_F1_H0_aux 
</span><a name="line_169"></a>retract_F1_H0_aux := proc(z) 
<a name="line_170"></a> local z0,z1,T0,T1,T;
<a name="line_171"></a>
<a name="line_172"></a> z0 := evalf(z);
<a name="line_173"></a> T0 := []:
<a name="line_174"></a> for T in [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]] do
<a name="line_175"></a>  z1 := evalf(act_Pi1_map(T)(z));
<a name="line_176"></a>  if abs(z1) < abs(z0) then
<a name="line_177"></a>   T0 := T;
<a name="line_178"></a>   z0 := z1;
<a name="line_179"></a>  fi:
<a name="line_180"></a> od:
<a name="line_181"></a>
<a name="line_182"></a> if T0 = [] then
<a name="line_183"></a>  return([[],z0]);
<a name="line_184"></a> else
<a name="line_185"></a>  T1,z1 := op(retract_F1_H0_aux(z0));
<a name="line_186"></a>  return([Pi_mult(T1,T0),z1]);
<a name="line_187"></a> fi;
<a name="line_188"></a>end:
<a name="line_189"></a>
<a name="line_190"></a><span style="color:red">#@ retract_F1_H0 
</span><a name="line_191"></a>retract_F1_H0 := (z) -> retract_F1_H0_aux(z)[2]: 
<a name="line_192"></a>
<a name="line_193"></a># Given z in Delta, this returns [T1,T0,z0] where T1 is in G and T0 is in Pi
<a name="line_194"></a># and the point T1 T0 z = z0 lies in F16.
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ retract_F16_H0_aux
</span><a name="line_197"></a>retract_F16_H0_aux := proc(z)
<a name="line_198"></a> local T0,T1,z0,m,d;
<a name="line_199"></a>
<a name="line_200"></a> T0,z0 := op(retract_F1_H0_aux(z));
<a name="line_201"></a>
<a name="line_202"></a> if Re(z0) < 0 then
<a name="line_203"></a>  if Im(z0) < 0 then
<a name="line_204"></a>   T1 := LL;
<a name="line_205"></a>  else
<a name="line_206"></a>   T1 := LLL;
<a name="line_207"></a>  fi:
<a name="line_208"></a> else
<a name="line_209"></a>  if Im(z0) < 0 then
<a name="line_210"></a>   T1 := L;
<a name="line_211"></a>  else
<a name="line_212"></a>   T1 := 1;
<a name="line_213"></a>  fi:
<a name="line_214"></a> fi:
<a name="line_215"></a>
<a name="line_216"></a> z0 := act_H1[T1](z0);
<a name="line_217"></a>
<a name="line_218"></a> if Re(z0) < Im(z0) then
<a name="line_219"></a>  T1 := G_mult(LN,T1);
<a name="line_220"></a>  z0 := act_H1[LN](z0);
<a name="line_221"></a> fi;
<a name="line_222"></a>
<a name="line_223"></a> m := c_H_p0[0];
<a name="line_224"></a> d := evalf((z0-m)*conjugate(z0-m) - m*conjugate(m) + 1);
<a name="line_225"></a> if d < 0 then
<a name="line_226"></a>  z0 := act_H1[MN](act_Pi1([6],z0));
<a name="line_227"></a>  T1,T0 := op(Pi_tilde_mult([MN,[6]],[T1,T0]));
<a name="line_228"></a> fi;
<a name="line_229"></a>
<a name="line_230"></a> return [T1,T0,z0];
<a name="line_231"></a>end:
<a name="line_232"></a>
<a name="line_233"></a># This is a continuous retraction of the unit disc onto HF16 which
<a name="line_234"></a># sends the complement of HF16 to the boundary of HF16 (and so
<a name="line_235"></a># has no interesting equivariance).
<a name="line_236"></a>
<a name="line_237"></a><span style="color:red">#@ squash_F16_H0
</span><a name="line_238"></a>squash_F16_H0 := proc(z)
<a name="line_239"></a> local w,i;
<a name="line_240"></a> w := z;
<a name="line_241"></a> for i in [3,6,11] do
<a name="line_242"></a>  w := corner_shift_H0[i](w);
<a name="line_243"></a>  w := max(0,Re(w)) + max(0,Im(w))*I;
<a name="line_244"></a>  w := corner_unshift_H0[i](w);
<a name="line_245"></a> od;
<a name="line_246"></a> if Im(w) <= 0 then
<a name="line_247"></a>  if Re(w) >= 0 then
<a name="line_248"></a>   w := Re(w);
<a name="line_249"></a>  else
<a name="line_250"></a>   w := 0;
<a name="line_251"></a>  fi;
<a name="line_252"></a> elif Im(w) >= Re(w) then
<a name="line_253"></a>  if Im(w) + Re(w) >= 0 then
<a name="line_254"></a>   w := (Re(w)+Im(w)) * (1+I)/2;
<a name="line_255"></a>  else
<a name="line_256"></a>   w := 0;
<a name="line_257"></a>  fi;
<a name="line_258"></a> fi;
<a name="line_259"></a>
<a name="line_260"></a> return w;
<a name="line_261"></a>end:
<a name="line_262"></a>
<a name="line_263"></a><span style="color:red">#@ square_diffeo_H0
</span><a name="line_264"></a>square_diffeo_H0 := (z) -> [1-square_diffeo_H_pa0(z),square_diffeo_H_pb0(z)];
<a name="line_265"></a>
<a name="line_266"></a><span style="color:red">#@ square_diffeo_H0_inverse
</span><a name="line_267"></a>square_diffeo_H0_inverse := proc(t0)
<a name="line_268"></a> local ca,sa,sb,pa,pb,aa,bb,zz,mm;
<a name="line_269"></a> sa := square_diffeo_H_ra0^(1-t0[1]);
<a name="line_270"></a> sb := square_diffeo_H_rb0^t0[2];
<a name="line_271"></a>
<a name="line_272"></a> if trim(sa) = 1 then
<a name="line_273"></a>  if trim(sb) = 1 then
<a name="line_274"></a>   return(0);
<a name="line_275"></a>  else
<a name="line_276"></a>   return evalf(
<a name="line_277"></a>    (1/sqrt(2)*a_H0*square_diffeo_H_rb0*sb^2-(sqrt(1+a_H0^2)-sqrt(1-a_H0^2))/2-
<a name="line_278"></a>     sqrt(((sqrt(1-a_H0^4)-1)*sb^4+(4-2*a_H0^2)*sb^2-(sqrt(1-a_H0^4)+1))/2))/(sb^2-1));
<a name="line_279"></a>  fi;
<a name="line_280"></a> fi;
<a name="line_281"></a>
<a name="line_282"></a> if trim(sb) = 1 then
<a name="line_283"></a>  ca := square_diffeo_H_ca0;
<a name="line_284"></a>  mm := evalf(sqrt(2)*(ca-1/ca)/I/(sa^2-1));
<a name="line_285"></a>  zz := evalf((1/ca+I*ca)/2 - (1+I)*sqrt(2)*mm/4 -
<a name="line_286"></a>        sqrt((1/ca^2-ca^2)/4-I*(2-mm^2)/4+((1-I)*ca-(1+I)/ca)*sqrt(2)*mm/4));
<a name="line_287"></a>  return zz;
<a name="line_288"></a> fi;
<a name="line_289"></a>
<a name="line_290"></a> pa := (conjugate(square_diffeo_H_ca0)*sa^2-  square_diffeo_H_ca0)/(sa^2-1);
<a name="line_291"></a> pb := (conjugate(square_diffeo_H_cb0)*sb^2-I*square_diffeo_H_cb0)/(sb^2-1);
<a name="line_292"></a> aa := Re(pa*conjugate(pa-pb))/abs(pa-pb)^2;
<a name="line_293"></a> bb := sqrt((abs(pa)^2-1)/abs(pa-pb)^2-aa^2);
<a name="line_294"></a> return (1-aa+I*bb)*pa+(aa-I*bb)*pb;
<a name="line_295"></a>end:
<a name="line_296"></a>
<a name="line_297"></a># set_a_H0(4/5);
<a name="line_298"></a>
<a name="line_299"></a># The value below is obtained as follows:
<a name="line_300"></a>#
<a name="line_301"></a># 1) Find an approximation to the function f such that exp(2f) times
<a name="line_302"></a>#    the euclidean metric on EX^* has curvature -1.
<a name="line_303"></a># 2) Find the lengths of the sides of F16 with respect to this
<a name="line_304"></a>#    rescaled metric.
<a name="line_305"></a># 3) Find the value of a_H that makes the sides of F16 in HX
<a name="line_306"></a>#    have the same lengths as in (2).  We get a different answer
<a name="line_307"></a>#    for each side, but the differences are around 10^(-5.5).
<a name="line_308"></a>#    The value below is the average.
<a name="line_309"></a>#
<a name="line_310"></a># I think that the error in the value below is probably < 10^(-9).
<a name="line_311"></a>
<a name="line_312"></a>set_a_H0(0.8005319048923638104265325104767778171017180985241883922169730841584541075292965796346466097572031440);  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/HX_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_hyperbolic_metric := proc()
<a name="line_2"></a> local x1,x2,y1,y2,a1,a2,x,y,a,t;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> assume(x1::real,x2::real,y1::real,y2::real,a1::real,a2::real);
<a name="line_7"></a> assume(t > 0);
<a name="line_8"></a> x := x1 + I*x2;
<a name="line_9"></a> y := y1 + I*y2;
<a name="line_10"></a> a := a1 + I*a2;
<a name="line_11"></a>
<a name="line_12"></a> _ASSERT(
<a name="line_13"></a>  simplify(d_hyp_c(x,y) - d_hyp([x1,x2],[y1,y2])) = 0,
<a name="line_14"></a>  "real and complex formulae for d_hyp"
<a name="line_15"></a> );
<a name="line_16"></a>
<a name="line_17"></a> _ASSERT(
<a name="line_18"></a>  simplify(E_hyp_c(x) - E_hyp([x1,x2])) = 0,
<a name="line_19"></a>  "real and complex formulae for E_hyp"
<a name="line_20"></a> );
<a name="line_21"></a>
<a name="line_22"></a> _ASSERT(
<a name="line_23"></a>  simplify(d_hyp_c(exp(I*t)*x,exp(I*t)*y) - d_hyp_c(x,y)) = 0,
<a name="line_24"></a>  "rotation invariance of d_hyp"
<a name="line_25"></a> );
<a name="line_26"></a>
<a name="line_27"></a> _ASSERT(
<a name="line_28"></a>  simplify(d_hyp_c((x - a)/(1 - conjugate(a)*x),
<a name="line_29"></a>                   (y - a)/(1 - conjugate(a)*y)) - d_hyp_c(x,y)) = 0,
<a name="line_30"></a>  "Mobius invariance of d_hyp"
<a name="line_31"></a> );
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(
<a name="line_34"></a>  simplify(convert(series(d_hyp_c(x,x+t*y)^2,t=0,3),polynom,t) - E_hyp_c(x)*t^2*abs(y)^2 = 0),
<a name="line_35"></a>  "Compatibility of d_hyp and E_hyp"
<a name="line_36"></a> );
<a name="line_37"></a>
<a name="line_38"></a> _ASSERT(
<a name="line_39"></a>  simplify(brioschi_formula(E_hyp([t,u]),0,E_hyp([t,u]),t,u)+1) = 0,
<a name="line_40"></a>  "curvature of d_hyp"
<a name="line_41"></a> );
<a name="line_42"></a>end:
<a name="line_43"></a>
<a name="line_44"></a>add_check(check_hyperbolic_metric):
<a name="line_45"></a>
<a name="line_46"></a>######################################################################
<a name="line_47"></a>
<a name="line_48"></a>check_Pi_action := proc()
<a name="line_49"></a> local i,j,k,ij,T,U,A,w,z,err,ncheck,ncheck_b,old_digits;
<a name="line_50"></a>
<a name="line_51"></a> printf("%a()\n",procname);
<a name="line_52"></a>
<a name="line_53"></a> for i from 0 to 3 do
<a name="line_54"></a>  _ASSERT(
<a name="line_55"></a>   simplify(act_Pi([i,i+4],z) - z) = 0,
<a name="line_56"></a>   sprintf("beta[%d] o beta[%d] on H",i,i+4)
<a name="line_57"></a>  );
<a name="line_58"></a> od:
<a name="line_59"></a>
<a name="line_60"></a> w :=          beta[7](z);
<a name="line_61"></a> w := simplify(beta[6](w));
<a name="line_62"></a> w := simplify(beta[5](w));
<a name="line_63"></a> w := simplify(beta[4](w));
<a name="line_64"></a> w := simplify(beta[3](w));
<a name="line_65"></a> w := simplify(beta[2](w));
<a name="line_66"></a> w := simplify(beta[1](w));
<a name="line_67"></a> w := simplify(beta[0](w));
<a name="line_68"></a>
<a name="line_69"></a> _ASSERT(simplify(w-z) = 0,"long beta relation on H");
<a name="line_70"></a>
<a name="line_71"></a> for T in L8 do
<a name="line_72"></a>  for U in L8 do
<a name="line_73"></a>   _ASSERT(
<a name="line_74"></a>    act_H[T](act_H[U](z)) = act_H[G_mult(T,U)](z),
<a name="line_75"></a>    "composition for action of L8 on H"
<a name="line_76"></a>   );
<a name="line_77"></a>  od;
<a name="line_78"></a> od;
<a name="line_79"></a>
<a name="line_80"></a> _ASSERT(
<a name="line_81"></a>  simplify(act_H[LM](z) - act_H[L](act_H[M](z))) = 0,
<a name="line_82"></a>  "LM = L o M on H"
<a name="line_83"></a> );
<a name="line_84"></a>
<a name="line_85"></a> _ASSERT(
<a name="line_86"></a>  simplify(act_H[LLM](z) - act_H[LL](act_H[M](z))) = 0,
<a name="line_87"></a>  "LLM = LL o M on H"
<a name="line_88"></a> );
<a name="line_89"></a>
<a name="line_90"></a> _ASSERT(
<a name="line_91"></a>  simplify(act_H[LLLM](z) - act_H[LLL](act_H[M](z))) = 0,
<a name="line_92"></a>  "LLLM = LLL o M on H"
<a name="line_93"></a> );
<a name="line_94"></a>
<a name="line_95"></a> _ASSERT(
<a name="line_96"></a>  simplify(act_H[MN](z) - act_H[M](act_H[N](z))) = 0,
<a name="line_97"></a>  "MN = M o N on H"
<a name="line_98"></a> );
<a name="line_99"></a>
<a name="line_100"></a> _ASSERT(
<a name="line_101"></a>  simplify(act_H[LMN](z) - act_H[LM](act_H[N](z))) = 0,
<a name="line_102"></a>  "LMN = LM o N on H"
<a name="line_103"></a> );
<a name="line_104"></a>
<a name="line_105"></a> _ASSERT(
<a name="line_106"></a>  simplify(act_H[LLMN](z) - act_H[LLM](act_H[N](z))) = 0,
<a name="line_107"></a>  "LLMN = LLM o N on H"
<a name="line_108"></a> );
<a name="line_109"></a>
<a name="line_110"></a> _ASSERT(
<a name="line_111"></a>  simplify(act_H[LLLMN](z) - act_H[LLLM](act_H[N](z))) = 0,
<a name="line_112"></a>  "LLLMN = LLLM o N on H"
<a name="line_113"></a> );
<a name="line_114"></a>
<a name="line_115"></a> _ASSERT(
<a name="line_116"></a>  simplify(act_H[M](act_H[M](z)) - z) = 0,
<a name="line_117"></a>  "MM = 1 on H"
<a name="line_118"></a> );
<a name="line_119"></a>
<a name="line_120"></a> _ASSERT(
<a name="line_121"></a>  simplify(act_H[LM](act_H[LM](z)) - 
<a name="line_122"></a>	   act_Pi([7,6],z)) = 0,
<a name="line_123"></a>  "LMLM on H"
<a name="line_124"></a> );
<a name="line_125"></a>
<a name="line_126"></a> _ASSERT(
<a name="line_127"></a>  simplify(act_H[N](act_H[M](act_H[N](act_H[M](z)))) - 
<a name="line_128"></a>	   act_Pi([6,0,7,6],z)) = 0,
<a name="line_129"></a>  "NMNM on H"
<a name="line_130"></a> );
<a name="line_131"></a>
<a name="line_132"></a> NULL;
<a name="line_133"></a>end:
<a name="line_134"></a>
<a name="line_135"></a>add_check(check_Pi_action):
<a name="line_136"></a>
<a name="line_137"></a>######################################################################
<a name="line_138"></a>
<a name="line_139"></a>check_v_H := proc()
<a name="line_140"></a> local i,i0,ii,A,T,err;
<a name="line_141"></a>
<a name="line_142"></a> printf("%a()\n",procname);
<a name="line_143"></a>
<a name="line_144"></a> for ii in {indices(v_H)} do
<a name="line_145"></a>  i := op(ii);
<a name="line_146"></a>  if i = evalf(floor(i)) then
<a name="line_147"></a>   i := floor(i);
<a name="line_148"></a>  fi;
<a name="line_149"></a>  _ASSERT(
<a name="line_150"></a>   R2_zone(op(net_0["v"][i])) = C_zone(v_H1[i]),
<a name="line_151"></a>   sprintf("zone for v[%a]",i)
<a name="line_152"></a>  );
<a name="line_153"></a> od:
<a name="line_154"></a>
<a name="line_155"></a> for ii in indices(v_H_fraction_offset) do
<a name="line_156"></a>  i := op(ii);
<a name="line_157"></a>  i0 := floor(i);
<a name="line_158"></a>  A := v_H_fraction_offset[i]:
<a name="line_159"></a>  err := simplify(act_Pi(A,v_H[i0])-v_H[i]);
<a name="line_160"></a>  _ASSERT(err=0,sprintf("v_H_fraction_offset[%a]",i));
<a name="line_161"></a> od:
<a name="line_162"></a>
<a name="line_163"></a> for ii in indices(v_H_fraction_transform) do
<a name="line_164"></a>  i := op(ii);
<a name="line_165"></a>  i0 := floor(i);
<a name="line_166"></a>  T := v_H_fraction_transform[i]:
<a name="line_167"></a>  err := simplify(act_H[T](v_H[i0])-v_H[i]);
<a name="line_168"></a>  _ASSERT(err=0,sprintf("v_H_fraction_transform[%a]",i));
<a name="line_169"></a> od:
<a name="line_170"></a>end:
<a name="line_171"></a>
<a name="line_172"></a>add_check(check_v_H):
<a name="line_173"></a>
<a name="line_174"></a>######################################################################
<a name="line_175"></a>
<a name="line_176"></a>check_c_H_monodromy := proc()
<a name="line_177"></a> local k,err;
<a name="line_178"></a>
<a name="line_179"></a> printf("%a()\n",procname);
<a name="line_180"></a>
<a name="line_181"></a> for k from 0 to 8 do
<a name="line_182"></a>  err := c_H[k](t+2*Pi) - act_Pi(c_H_cycle[k],c_H[k](t));
<a name="line_183"></a>  err := factor(expand(simplify_H(err)));
<a name="line_184"></a>  _ASSERT(
<a name="line_185"></a>   err = 0,
<a name="line_186"></a>   sprintf("monodromy for curve c_H[%d]",k)
<a name="line_187"></a>   );
<a name="line_188"></a> od;
<a name="line_189"></a>end:
<a name="line_190"></a>
<a name="line_191"></a>add_check(check_c_H_monodromy):
<a name="line_192"></a>
<a name="line_193"></a>######################################################################
<a name="line_194"></a>
<a name="line_195"></a>check_H_F1 := proc()
<a name="line_196"></a> local t,err,V;
<a name="line_197"></a>
<a name="line_198"></a> printf("%a()\n",procname);
<a name="line_199"></a>
<a name="line_200"></a> for t in ['a','b','c','d','e','f'] do 
<a name="line_201"></a>  err := map(simplify,map2(act_Pi,F1_pairing[t],F1_edge[1,-1,t]) -~ F1_edge[1,1,t]);
<a name="line_202"></a>  _ASSERT(err = [0,0],sprintf("F1 edge pairing for edge %a",t));
<a name="line_203"></a> od;
<a name="line_204"></a>
<a name="line_205"></a> V := map(u -> simplify(subs(a_H=a_H_regular,(u[1]+I*u[2]) + u[3]*exp(I*u[4]))),F1_arcs):
<a name="line_206"></a> err := max(seq(abs(evalf(V[i] - 3^(-1/4) * exp(I*Pi/12*(2*i-1)))),i=1..12));
<a name="line_207"></a> _ASSERT(err < 10.^(-90), "F1 as a regular dodecagon");
<a name="line_208"></a> 
<a name="line_209"></a>end:
<a name="line_210"></a>
<a name="line_211"></a>add_check(check_H_F1):
<a name="line_212"></a>
<a name="line_213"></a>######################################################################
<a name="line_214"></a>
<a name="line_215"></a>check_F1_area := proc()
<a name="line_216"></a> local A,k,s,c,u,err;
<a name="line_217"></a> 
<a name="line_218"></a> printf("%a()\n",procname);
<a name="line_219"></a>
<a name="line_220"></a> _ASSERT(simplify(v_H[11] - (c_H_p[3] - c_H_r[3])) = 0,
<a name="line_221"></a>         "angle for v[11] on C[3]");
<a name="line_222"></a>
<a name="line_223"></a> _ASSERT(simplify(v_H[13] - (c_H_p[3] - c_H_r[3] * exp(-I*v_H_theta))) = 0,
<a name="line_224"></a>         "angle for v[13] on C[3]");
<a name="line_225"></a>
<a name="line_226"></a> _ASSERT(simplify(v_H[13] - (c_H_p[7] - c_H_r[7] * I * exp(-I*v_H_theta))) = 0,
<a name="line_227"></a>         "angle for v[13] on C[7]");
<a name="line_228"></a>
<a name="line_229"></a> _ASSERT(simplify(v_H[ 1] - (c_H_p[7] - c_H_r[7])) = 0,
<a name="line_230"></a>         "angle for v[1] on C[7]");
<a name="line_231"></a>
<a name="line_232"></a> _ASSERT({
<a name="line_233"></a>  simplify(expand(c_H_simple[ 5](0) - v_H[ 0])),
<a name="line_234"></a>  simplify(expand(c_H_simple[ 5](1) - v_H[11])),
<a name="line_235"></a>  simplify(expand(c_H_simple[ 3](0) - v_H[11])),
<a name="line_236"></a>  simplify(expand(c_H_simple[ 3](1) - v_H[13])),
<a name="line_237"></a>  simplify(expand(c_H_simple[ 7](0) - v_H[13])),
<a name="line_238"></a>  simplify(expand(c_H_simple[ 7](1) - v_H[ 1])),
<a name="line_239"></a>  simplify(expand(c_H_simple[ 1](0) - v_H[ 1])),
<a name="line_240"></a>  simplify(expand(c_H_simple[ 1](1) - v_H[ 0]))} = {0},
<a name="line_241"></a>  "Parametrisation of the boundary of F8"
<a name="line_242"></a> );
<a name="line_243"></a>
<a name="line_244"></a> assume(s > 0);
<a name="line_245"></a> 
<a name="line_246"></a> A := 0;
<a name="line_247"></a> for k in [1,5,3,7] do
<a name="line_248"></a>  c := c_H_simple[k](s);
<a name="line_249"></a>  u := simplify(expand(Im(c) * diff(Re(c),s)));
<a name="line_250"></a>  A := A - int(u,s=0..1);
<a name="line_251"></a> od;
<a name="line_252"></a> A := simplify(expand(A));
<a name="line_253"></a> err := simplify(expand(8*A - F1_area));
<a name="line_254"></a>
<a name="line_255"></a> _ASSERT(err = 0,"area of F1");
<a name="line_256"></a>end:
<a name="line_257"></a>
<a name="line_258"></a>add_check(check_F1_area):
<a name="line_259"></a>
<a name="line_260"></a>######################################################################
<a name="line_261"></a>
<a name="line_262"></a>check_Pi_bound := proc()
<a name="line_263"></a> local a1,a2,L,err;
<a name="line_264"></a>
<a name="line_265"></a> printf("%a()\n",procname);
<a name="line_266"></a>
<a name="line_267"></a> a1 := (1+(1-a_H^2)/(1+a_H^2))/2;
<a name="line_268"></a> a2 := 4/5*(1+(a_H^2*(3-a_H^2))/(5+2*a_H^2+a_H^4));
<a name="line_269"></a> err := factor(map(L -> abs(act_Pi(L,0))^2,F1_H_B) -~ [a1$4,a2$8]);
<a name="line_270"></a> 
<a name="line_271"></a> _ASSERT(err = [0$12],"|gamma(0)|^2 >= 1/2");
<a name="line_272"></a>end:
<a name="line_273"></a>
<a name="line_274"></a>add_check(check_Pi_bound);
<a name="line_275"></a>
<a name="line_276"></a>######################################################################
<a name="line_277"></a>
<a name="line_278"></a>check_square_diffeo_H := proc()
<a name="line_279"></a> local s,u,err,i,j,t0,t1,z0;
<a name="line_280"></a> 
<a name="line_281"></a> printf("%a()\n",procname);
<a name="line_282"></a>
<a name="line_283"></a> u[ 6] := [0,0];
<a name="line_284"></a> u[ 0] := [1,0];
<a name="line_285"></a> u[ 3] := [0,1];
<a name="line_286"></a> u[11] := [1,1];
<a name="line_287"></a>
<a name="line_288"></a> for i in [6,0,3,11] do
<a name="line_289"></a>  err := square_diffeo_H(v_H[i]) -~ u[i];
<a name="line_290"></a>  err := rationalize(simplify(expand(err)));
<a name="line_291"></a>  err := map(numer,err);
<a name="line_292"></a>  err := factor(expand(rationalize(map(exp,err))));
<a name="line_293"></a>  err := factor(expand(rationalize(err)));
<a name="line_294"></a>  err := map(ln,err);
<a name="line_295"></a>  _ASSERT(err = [0,0],sprintf("square_diffeo_H(v_H[%d])",i));
<a name="line_296"></a> od:
<a name="line_297"></a>
<a name="line_298"></a> assume(s > 0);
<a name="line_299"></a> 
<a name="line_300"></a> err := simplify(expand(square_diffeo_H(c_H[1](s))[2]));
<a name="line_301"></a> _ASSERT(err = 0,"square_diffeo_H(c_H[1](s))[2] = 0");
<a name="line_302"></a>
<a name="line_303"></a> err := simplify(expand(square_diffeo_H(c_H[5](s))[1] - 1));
<a name="line_304"></a> _ASSERT(err = 0,"square_diffeo_H(c_H[5](s))[1] = 1");
<a name="line_305"></a>
<a name="line_306"></a> err := square_diffeo_H(c_H[0](s))[1]:
<a name="line_307"></a> err := max(seq(seq(abs(evalf(subs({a_H=i*0.1,s=j*Pi/12},err))),j=-11..12),i=1..9));
<a name="line_308"></a> _ASSERT(err < 10.^(-90),"square_diffeo_H(c_H[0](s))[1] = 0");
<a name="line_309"></a>
<a name="line_310"></a> err := square_diffeo_H(c_H[3](s))[2] - 1:
<a name="line_311"></a> err := max(seq(seq(abs(evalf(subs({a_H=i*0.1,s=j*Pi/12},err))),j=-11..12),i=1..9));
<a name="line_312"></a> _ASSERT(err < 10.^(-90),"square_diffeo_H(c_H[3](s))[2] = 1");
<a name="line_313"></a>
<a name="line_314"></a> err := 0;
<a name="line_315"></a> for i from 1 to 9 do
<a name="line_316"></a>  for j from 1 to 9 do
<a name="line_317"></a>   t0 := [i,j] *~ 0.1;
<a name="line_318"></a>   z0 := square_diffeo_inv_H0(t0);
<a name="line_319"></a>   t1 := square_diffeo_H0(z0);
<a name="line_320"></a>   err := max(err,d2f(t0,t1));
<a name="line_321"></a>  od;
<a name="line_322"></a> od;
<a name="line_323"></a> _ASSERT(err < 10.^(-90),"square_diffeo_H o square_diffeo_inv_H");
<a name="line_324"></a>end:
<a name="line_325"></a>
<a name="line_326"></a>add_check(check_square_diffeo_H):
<a name="line_327"></a>
<a name="line_328"></a>######################################################################
<a name="line_329"></a>
<a name="line_330"></a>check_xi := proc()
<a name="line_331"></a> local p,r,s,t,u,v;
<a name="line_332"></a>
<a name="line_333"></a> printf("%a()\n",procname);
<a name="line_334"></a>
<a name="line_335"></a> assume(r > 1);
<a name="line_336"></a> assume(t::real);
<a name="line_337"></a> assume(s::real);
<a name="line_338"></a> assume(u::real);
<a name="line_339"></a> assume(v::real);
<a name="line_340"></a> p := r*cos(t) + I*r*sin(t);
<a name="line_341"></a>
<a name="line_342"></a> _ASSERT(
<a name="line_343"></a>  simplify(xi(p,xi(p,u+I*v)) - (u+I*v)) = 0,
<a name="line_344"></a>  "xi(p,-) is an involution"
<a name="line_345"></a> ):
<a name="line_346"></a>
<a name="line_347"></a> _ASSERT(
<a name="line_348"></a>  simplify(xi(p,xi_curve(p,s)) - xi_curve(p,s)) = 0,
<a name="line_349"></a>  "xi_curve(p,s) is fixed by xi(p,-)"
<a name="line_350"></a> ):
<a name="line_351"></a>
<a name="line_352"></a> _ASSERT(
<a name="line_353"></a>  simplify(abs(xi_curve(p,s) - p)^2 - (abs(p)^2-1)) = 0,
<a name="line_354"></a>  "distance of xi_curve(p,s) from p"
<a name="line_355"></a> ):
<a name="line_356"></a>
<a name="line_357"></a> _ASSERT(
<a name="line_358"></a>  simplify(4*abs(diff(xi_curve(p,s),s))^2/(1 - abs(xi_curve(p,s))^2)^2 - 1) = 0,
<a name="line_359"></a>  "xi_curve(p,-) has speed one"
<a name="line_360"></a> ):
<a name="line_361"></a>
<a name="line_362"></a> _ASSERT(
<a name="line_363"></a>  simplify(xi_alt(t,xi_alt(t,u+I*v)) - (u+I*v)) = 0,
<a name="line_364"></a>  "xi_alt(t,-) is an involution"
<a name="line_365"></a> ):
<a name="line_366"></a>
<a name="line_367"></a> _ASSERT(
<a name="line_368"></a>  simplify(xi_alt(t,xi_curve_alt(t,s)) - xi_curve_alt(t,s)) = 0,
<a name="line_369"></a>  "xi_curve_alt(t,s) is fixed by xi_alt(t,-)"
<a name="line_370"></a> ):
<a name="line_371"></a>
<a name="line_372"></a> _ASSERT(
<a name="line_373"></a>  simplify(4*abs(diff(xi_curve_alt(t,s),s))^2/(1 - abs(xi_curve_alt(t,s))^2)^2 - 1) = 0,
<a name="line_374"></a>  "xi_curve_alt(t,-) has speed one"
<a name="line_375"></a> ):
<a name="line_376"></a>
<a name="line_377"></a>end:
<a name="line_378"></a>
<a name="line_379"></a>add_check(check_xi):
<a name="line_380"></a>
<a name="line_381"></a>######################################################################
<a name="line_382"></a>
<a name="line_383"></a>check_move_inwards := proc()
<a name="line_384"></a> local a,b,c,w,x,y,z,theta,alpha,lambda,q,r,err;
<a name="line_385"></a>
<a name="line_386"></a> printf("%a()\n",procname);
<a name="line_387"></a>
<a name="line_388"></a> assume(b::real,c::real,x::real,y::real,theta::real);
<a name="line_389"></a> alpha := b + I*c;
<a name="line_390"></a> lambda := exp(I*theta);
<a name="line_391"></a> z := x+I*y;
<a name="line_392"></a> w := lambda*(z - alpha)/(1 - conjugate(alpha)*z);
<a name="line_393"></a> q := simplify(abs(w)^2 - abs(z)^2);
<a name="line_394"></a> r := abs(alpha/(1 - conjugate(alpha)*z))^2 * 
<a name="line_395"></a>      (1 - abs(z)^2) *
<a name="line_396"></a>      (abs(z - 1/conjugate(alpha))^2 - (abs(alpha)^(-2) - 1));
<a name="line_397"></a> err := simplify(q-r);
<a name="line_398"></a> _ASSERT(err = 0,"|gamma(z)|^2 - |z|^2");
<a name="line_399"></a>end:
<a name="line_400"></a>
<a name="line_401"></a>add_check(check_move_inwards):
<a name="line_402"></a>
<a name="line_403"></a>######################################################################
<a name="line_404"></a>
<a name="line_405"></a>check_side_lengths := proc()
<a name="line_406"></a>
<a name="line_407"></a> printf("%a()\n",procname);
<a name="line_408"></a>
<a name="line_409"></a> _ASSERT(
<a name="line_410"></a>  is(side_length_H[0] >= 0) and 
<a name="line_411"></a>  simplify_H(m_hyp_c(v_H[ 3],v_H[ 6])^2 - tanh(side_length_H[ 0]/2)^2) = 0,
<a name="line_412"></a>  "side_length_H[0]"
<a name="line_413"></a> );
<a name="line_414"></a> 
<a name="line_415"></a> _ASSERT(
<a name="line_416"></a>  is(side_length_H[1] >= 0) and 
<a name="line_417"></a>  simplify_H(m_hyp_c(v_H[ 0],v_H[ 6])^2 - tanh(side_length_H[ 1]/2)^2) = 0,
<a name="line_418"></a>  "side_length_H[1]"
<a name="line_419"></a> );
<a name="line_420"></a> 
<a name="line_421"></a> _ASSERT(
<a name="line_422"></a>  is(side_length_H[3] >= 0) and 
<a name="line_423"></a>  simplify_H(m_hyp_c(v_H[ 3],v_H[11])^2 - tanh(side_length_H[ 3]/2)^2) = 0,
<a name="line_424"></a>  "side_length_H[3]"
<a name="line_425"></a> );
<a name="line_426"></a> 
<a name="line_427"></a> _ASSERT(
<a name="line_428"></a>  is(side_length_H[5] >= 0) and 
<a name="line_429"></a>  simplify_H(m_hyp_c(v_H[ 0],v_H[11])^2 - tanh(side_length_H[ 5]/2)^2) = 0,
<a name="line_430"></a>  "side_length_H[5]"
<a name="line_431"></a> );
<a name="line_432"></a> 
<a name="line_433"></a>end:
<a name="line_434"></a>
<a name="line_435"></a>add_check(check_side_lengths):
<a name="line_436"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/H_to_P.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_H_to_P_map"></a><span style="color:red">#@ CLASS: H_to_P_map
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("H_to_P_map",
<a name="line_4"></a> "An instance of this class encapsulates data about a cromulent isomorphism $HX(a_H) \\to PX(a_P)$ for some specific numerical values of $a_H$ and $a_P$",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","a_H"::numeric,"This should be set by the @set_a_H@ method."],
<a name="line_7"></a> ["Field","a_P"::numeric,"This will be calculated by the @find_p1@ method, and should not be set directly."],
<a name="line_8"></a>
<a name="line_9"></a> ["Field","v_HS"::table,"As in Definition defn-schwarz-phi"],
<a name="line_10"></a> ["Field","v_PS"::table,"As in Definition defn-schwarz-phi"],
<a name="line_11"></a> ["Field","c_HS"::table,"As in Definition defn-schwarz-phi"],
<a name="line_12"></a> ["Field","c_PS"::table,"As in Definition defn-schwarz-phi"],
<a name="line_13"></a> ["Field","psi","As in Definition defn-schwarz-phi.  This is set up so that if @X@ is an instance of the present class, the required syntax is @X[\"psi\"](z)@."],
<a name="line_14"></a> ["Field","psi_inv","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],
<a name="line_15"></a> ["Field","phi","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],
<a name="line_16"></a> ["Field","phi_inv","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],
<a name="line_17"></a>
<a name="line_18"></a> ["Field","samples"::list(CC0),"This is a list of points lying in $\\psi^{-1}((C_3\\cup C_5)\\cap F_{16})$.  These should be sent by $p_1$ to the unit circle, and the @find_p1@ method will try to choose the coefficients of $p_1$ to make this true.  This should be set by the @make_samples@ method."],
<a name="line_19"></a>
<a name="line_20"></a> ["Field","num_samples"::posint = 200,"Number of sample points.  This should be significantly larger than the @poly_deg@ field.  It should be set by the @make_samples@ method."],
<a name="line_21"></a> ["Field","errs"::list,"The list of differences $|p_1(z)|^2-1$, as $z$ runs through the sample points. "],
<a name="line_22"></a> ["Field","err"::RR0,"The maximum absolute value of the above errors."],
<a name="line_23"></a>
<a name="line_24"></a> ["Field","poly_deg"::posint = 20,"Number of degrees of freedom when choosing $p_1$.  It should be set by the @set_poly_deg@ method."],
<a name="line_25"></a>
<a name="line_26"></a> ["Field","a"::list(RR0),"This is a list of coefficients (of length equal to @poly_deg@) which determines the approximating function $p_1$.  In more detail, we have $p_1=p_{10}+a_1p_{11}(z)+a_2p_{12}(z)+a_3p_{13}(z)+(\sum_{i>3}a_iz^{2*i-8})p_{14}(z)$ for certain fixed functions $p_{1k}(z)$."],
<a name="line_27"></a>
<a name="line_28"></a> ["Field","p1","A rational function of $z$ which approximates the map $p_1\\:\\Delta\\to\\C$."],
<a name="line_29"></a> ["Field","p1_series","A Taylor series for $p_1$."],
<a name="line_30"></a> ["Field","p10","An auxiliary polynomial."],
<a name="line_31"></a> ["Field","p11","An auxiliary polynomial."],
<a name="line_32"></a> ["Field","p12","An auxiliary polynomial."],
<a name="line_33"></a> ["Field","p13","An auxiliary rational function."],
<a name="line_34"></a> ["Field","p14","An auxiliary polynomial."],
<a name="line_35"></a> ["Field","p1_inv","A polynomial approximation to the compositional inverse of $p_1$."],
<a name="line_36"></a> ["Field","S_p1_inv","A polynomial approximation to the schwarzian derivative of $p_1^{-1}$."],
<a name="line_37"></a> ["Field","d","A constant such that the schwarzian derivative of $p_1^{-1}$ is @S0_p1_inv + d * S1_p1_inv@"],
<a name="line_38"></a> ["Field","schwarzian_errs"::list,"A list of differences between the coefficients of $S(p_1^{-1})$ and @S0_p1_inv + d * S1_p1_inv@"],
<a name="line_39"></a> ["Field","m_series","A Taylor series for the function $m(z)$ such that $\\omega_0=m(z) dz$."],
<a name="line_40"></a> ["Field","p_series","A Taylor series for $p(z)$."],
<a name="line_41"></a> ["Field","mp_series","A Taylor series for $m(z)p(z)$."],
<a name="line_42"></a>
<a name="line_43"></a> ["Method","set_a_H"::RR1,
<a name="line_44"></a>  "Set the @a_H@ field and perform associated bookkeeping.",
<a name="line_45"></a>  proc(this,a::RR1)
<a name="line_46"></a>   local i,t,z;
<a name="line_47"></a>   this["a_H"] := evalf(a);
<a name="line_48"></a>   this["v_HS"] := table();
<a name="line_49"></a>   for i in [0,1,2,3,6,10,11,12,13] do 
<a name="line_50"></a>    this["v_HS"][i] := evalf(subs(a_H = a,v_HS[i]));
<a name="line_51"></a>   od;
<a name="line_52"></a>   this["c_HS"] := table();
<a name="line_53"></a>   for i in [0,1,3,5] do
<a name="line_54"></a>    this["c_HS"][i] := unapply(evalf(subs(a_H = a,c_HS[i](t))),t);
<a name="line_55"></a>   od;
<a name="line_56"></a>   this["psi"]     := unapply(evalf(subs(a_H = a,schwarz_psi(z))),z);
<a name="line_57"></a>   this["psi_inv"] := unapply(evalf(subs(a_H = a,schwarz_psi_inv(z))),z);
<a name="line_58"></a>
<a name="line_59"></a>   this["set_p_aux"];
<a name="line_60"></a>   return a;
<a name="line_61"></a>  end
<a name="line_62"></a> ],
<a name="line_63"></a> 
<a name="line_64"></a> ["Method","set_a_P"::RR1,
<a name="line_65"></a>  "Set the @a_P@ field and perform associated bookkeeping.  Normally one should only use the @set_a_H@ method directly; then other code will calculate an appropriate value for @a_P@ and call the @set_a_P@ method.",
<a name="line_66"></a>  proc(this,a::RR1)
<a name="line_67"></a>   local i,t,z;
<a name="line_68"></a>   this["a_P"] := evalf(a);
<a name="line_69"></a>   this["v_PS"] := table();
<a name="line_70"></a>   for i in [0,1,2,3,6,10,11,12,13] do 
<a name="line_71"></a>    this["v_PS"][i] := evalf(subs(a_P = a,v_PS[i]));
<a name="line_72"></a>   od;
<a name="line_73"></a>   this["c_PS"] := table();
<a name="line_74"></a>   for i in [0,1,3,5] do
<a name="line_75"></a>    this["c_PS"][i] := unapply(evalf(subs(a_P = a,c_PS[i](t))),t);
<a name="line_76"></a>   od;
<a name="line_77"></a>   this["phi"]     := eval(schwarz_phi);
<a name="line_78"></a>   this["phi_inv"] := eval(schwarz_phi_inv);
<a name="line_79"></a>
<a name="line_80"></a>   this["set_p_aux"];
<a name="line_81"></a>   return a;
<a name="line_82"></a>  end
<a name="line_83"></a> ],
<a name="line_84"></a> 
<a name="line_85"></a> ["Method","set_poly_deg"::void,
<a name="line_86"></a>  "Set the @poly_deg@ field and perform associated bookkeeping.",
<a name="line_87"></a>  proc(this,d::posint)
<a name="line_88"></a>   this["poly_deg"] := d;
<a name="line_89"></a>   this["fix_a"];
<a name="line_90"></a>   this["set_p_aux"];
<a name="line_91"></a>   NULL;
<a name="line_92"></a>  end
<a name="line_93"></a> ],
<a name="line_94"></a>
<a name="line_95"></a> ["Method","fix_a"::void,
<a name="line_96"></a>  "Truncate or extend the @a@ field to ensure that it has the right length.",
<a name="line_97"></a>  proc(this)
<a name="line_98"></a>   local a,n,m,z0;
<a name="line_99"></a>   n := this["poly_deg"];
<a name="line_100"></a>   a := this["a"];
<a name="line_101"></a>   if not(type([a],[list])) then
<a name="line_102"></a>    if type(this["a_P"],numeric) then
<a name="line_103"></a>     z0 := evalf(subs(a_P=this["a_P"],v_PS[11])):
<a name="line_104"></a>    else 
<a name="line_105"></a>     z0 := evalf(subs(a_P=0.5,v_PS[11])):
<a name="line_106"></a>    fi;
<a name="line_107"></a>    if n >= 2 then
<a name="line_108"></a>     this["a"] := [Re(z0),Im(z0),0$(n-2)];
<a name="line_109"></a>    else
<a name="line_110"></a>     this["a"] := [0$n];
<a name="line_111"></a>    fi;
<a name="line_112"></a>    return;
<a name="line_113"></a>   fi;
<a name="line_114"></a>   m := nops(a);
<a name="line_115"></a>   if m < n then
<a name="line_116"></a>    this["a"] := [op(a),0 $ (n-m)];
<a name="line_117"></a>   else
<a name="line_118"></a>    this["a"] := [op(1..n,a)];
<a name="line_119"></a>   fi;
<a name="line_120"></a>   NULL;
<a name="line_121"></a>  end
<a name="line_122"></a> ],
<a name="line_123"></a>
<a name="line_124"></a> ["Method","set_p_aux"::void,
<a name="line_125"></a>  "Set the auxiliary functions @p11@ to @p15@.  These are all odd polynomials with real coefficients and vanishing derivatives at $\\psi^{-1}(v_0)$ and $\\psi^{-1}(v_{11})$.  The polynomials @p11@ and @p12@ vanish at $\\psi^{-1}(v_0)$ and $\\psi^{-1}(v_3)$, and take the values $1$ and $i$ respectively at $\\psi^{-1}(v_{11})$.  The polynomial @p13@ sends $\\psi^{-1}(v_i)$ to $\\phi(v_i)$ for $i\\in\\{0,3,6,11\\}$, whereas @p14@ sends all these points to zero.  The polynomials @p11@, @p12@ and @p13@ have degree $13$, whereas @p14@ has degree $15$, with linear term $z$.  These properties charecterise the polynomials uniquely.",
<a name="line_126"></a>  proc(this)
<a name="line_127"></a>   local v,e,d,a,i,aP,sol,z0,p10,p11,p12,p13,p14;
<a name="line_128"></a>   v := eval(this["v_HS"]);
<a name="line_129"></a>   e := (f) -> evalf([Im(f(v[3])),Re(f(v[0])),Re(D(f)(v[0])),
<a name="line_130"></a>                      Re(f(v[11])),Im(f(v[11])),
<a name="line_131"></a>                      Re(D(f)(v[11])),Im(D(f)(v[11]))]);
<a name="line_132"></a>   d := this["poly_deg"];
<a name="line_133"></a>   for i from 0 to max(6,d) do assume(a[i]::real); od:
<a name="line_134"></a>
<a name="line_135"></a>   aP := this["a_P"];
<a name="line_136"></a>   if not(type([aP],[numeric])) then
<a name="line_137"></a>    aP := fsolve(schwarz_b_approx(a) - this["a_H"],a=0..1);
<a name="line_138"></a>    this["set_a_P"][aP];
<a name="line_139"></a>   fi;
<a name="line_140"></a>
<a name="line_141"></a>
<a name="line_142"></a>   p10 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
<a name="line_143"></a>#   z0 := subs(a_P=aP,v_PS[11]):
<a name="line_144"></a>#   sol := solve(e(p10) -~ [1,1,0,Re(z0),Im(z0),0,0]):
<a name="line_145"></a>   sol := solve(e(p10) -~ [1,1,0,0,0,0,0]):
<a name="line_146"></a>   p10 := unapply(subs(sol,p10(z)),z):
<a name="line_147"></a>
<a name="line_148"></a>   p11 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
<a name="line_149"></a>   sol := solve(e(p11) -~ [0,0,0,1,0,0,0]):
<a name="line_150"></a>   p11 := unapply(subs(sol,p11(z)),z):
<a name="line_151"></a>
<a name="line_152"></a>   p12 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
<a name="line_153"></a>   sol := solve(e(p12) -~ [0,0,0,0,1,0,0]):
<a name="line_154"></a>   p12 := unapply(subs(sol,p12(z)),z):
<a name="line_155"></a>
<a name="line_156"></a>   p14 := unapply(z+add(a[i]*z^(2*i+1),i=1..7),z):
<a name="line_157"></a>   sol := solve(e(p14)):
<a name="line_158"></a>   p14 := unapply(tidy(subs(sol,p14(z))),z):
<a name="line_159"></a>
<a name="line_160"></a>   p13 := unapply(p14(z)/evalf(subs(a_H = this["a_H"],tiny_p1_denom(z))),z);
<a name="line_161"></a>
<a name="line_162"></a>   this["p10"] := eval(p10):
<a name="line_163"></a>   this["p11"] := eval(p11):
<a name="line_164"></a>   this["p12"] := eval(p12):
<a name="line_165"></a>   this["p13"] := eval(p13):
<a name="line_166"></a>   this["p14"] := eval(p14):
<a name="line_167"></a>
<a name="line_168"></a>   NULL;
<a name="line_169"></a>  end
<a name="line_170"></a> ],
<a name="line_171"></a>
<a name="line_172"></a> ["Method","p"::CC0,"This calculates the function $p=\\phi^{-1}\\circ p_1\\circ\\psi$",
<a name="line_173"></a>  proc(this,z::CC0)
<a name="line_174"></a>   this["phi_inv"](this["p1"](this["psi_inv"](z)));
<a name="line_175"></a>  end
<a name="line_176"></a> ],
<a name="line_177"></a>
<a name="line_178"></a> ["Method","p_piecewise"::CC0,
<a name="line_179"></a>  "This also calculates $p(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small",
<a name="line_180"></a>  proc(this,z::CC0)
<a name="line_181"></a>   local T0,T1,z0,w0,w;
<a name="line_182"></a>
<a name="line_183"></a>   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
<a name="line_184"></a>   # not assumed elsewhere.
<a name="line_185"></a>   T1,T0,z0 := op(retract_F16_H0_aux(z));
<a name="line_186"></a>   w0 := this["p",z0];
<a name="line_187"></a>   w := act_C[G_inv(T1)](w0);
<a name="line_188"></a>   return w;
<a name="line_189"></a>  end
<a name="line_190"></a> ],
<a name="line_191"></a>
<a name="line_192"></a> ["Method","m"::CC0,
<a name="line_193"></a>  "This calculates the function $m(z)$ such that $p^*(\\omega_0)=m(z) dz$",
<a name="line_194"></a>  proc(this,z0::CC0)
<a name="line_195"></a>   local z,z1,z2,z3,w3,a1;
<a name="line_196"></a>   
<a name="line_197"></a>   z1 := this["psi_inv"](z0);
<a name="line_198"></a>   z2 := this["p1"](z1);
<a name="line_199"></a>   z3 := this["phi_inv"](z2);
<a name="line_200"></a>   w3 := sqrt(subs(a_P = this["a_P"],r_P(z3)));
<a name="line_201"></a>   a1 := -2*I/(1+z2)^2 *
<a name="line_202"></a>         subs(z=z1,diff(this["p1"](z),z)) *
<a name="line_203"></a>         subs(z=z0,diff(this["psi_inv"](z),z));
<a name="line_204"></a>   return a1/w3;
<a name="line_205"></a>  end
<a name="line_206"></a> ],
<a name="line_207"></a> 
<a name="line_208"></a> ["Method","m_piecewise"::CC0,
<a name="line_209"></a>  "This also calculates $m(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small",
<a name="line_210"></a>  proc(this,z0::CC0)
<a name="line_211"></a>   local T0,T1,z1,z2,m0,m1,m2;
<a name="line_212"></a>
<a name="line_213"></a>   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
<a name="line_214"></a>   # not assumed elsewhere.
<a name="line_215"></a>   T1,T0,z2 := op(retract_F16_H0_aux(z0));
<a name="line_216"></a>   z1 := act_Pi0(T0,z0);
<a name="line_217"></a>   m2 := this["m",z2];
<a name="line_218"></a>
<a name="line_219"></a>   if member(T1,{1,L,LL,LLL}) then
<a name="line_220"></a>    m1 := m2;
<a name="line_221"></a>   elif member(T1,{N,LN,LLN,LLLN}) then
<a name="line_222"></a>    m1 := conjugate(m2);
<a name="line_223"></a>   elif member(T1,{M,LM,LLM,LLLM}) then
<a name="line_224"></a>    m1 := m2 * D(act_H1[M])(z1) / act_C[G_inv(T1)](this["p",z2]);
<a name="line_225"></a>   elif member(T1,{MN,LMN,LLMN,LLLMN}) then
<a name="line_226"></a>    m1 := conjugate(m2 * D(act_H1[M])(conjugate(z1))) / act_C[G_inv(T1)](this["p",z2]);
<a name="line_227"></a>   fi;
<a name="line_228"></a>
<a name="line_229"></a>   m0 := m1 * subs(z = z0,diff(act_Pi0(T0,z),z));
<a name="line_230"></a>   return m0;
<a name="line_231"></a>  end
<a name="line_232"></a> ],
<a name="line_233"></a>
<a name="line_234"></a> ["Method","find_m_series",
<a name="line_235"></a>  "This finds a power series approximation to $m(z)$",
<a name="line_236"></a>  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
<a name="line_237"></a>   local i,j,ri,samples,v,M,a,z;
<a name="line_238"></a>
<a name="line_239"></a>   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
<a name="line_240"></a>   ri := (u) -> map(z -> (Re(z),Im(z)),u);
<a name="line_241"></a>   v := Vector(ri(map(z -> this["m_piecewise",z],samples)));
<a name="line_242"></a>   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j),i=1..num_samples)]),j=0..poly_deg-1)]));
<a name="line_243"></a>   a := LeastSquares(M,v,method='QR');
<a name="line_244"></a>   this["m_series"] := unapply(add(a[j]*z^(4*j-4),j=1..poly_deg),z);
<a name="line_245"></a>   return eval(this["m_series"]);
<a name="line_246"></a>  end
<a name="line_247"></a> ],
<a name="line_248"></a>
<a name="line_249"></a> ["Method","find_mp_series",
<a name="line_250"></a>  "This finds a power series approximation to $m(z)p(z)$",
<a name="line_251"></a>  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
<a name="line_252"></a>   local i,j,ri,samples,v,M,a,z;
<a name="line_253"></a>
<a name="line_254"></a>   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
<a name="line_255"></a>   ri := (u) -> map(z -> (Re(z),Im(z)),u);
<a name="line_256"></a>   v := Vector(ri(map(z -> this["m_piecewise",z]*this["p_piecewise",z],samples)));
<a name="line_257"></a>   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j+2),i=1..num_samples)]),j=0..poly_deg-1)]));
<a name="line_258"></a>   a := LeastSquares(M,v,method='QR');
<a name="line_259"></a>   this["mp_series"] := unapply(add(a[j]*z^(4*j-2),j=1..poly_deg),z);
<a name="line_260"></a>   return eval(this["mp_series"]);
<a name="line_261"></a>  end
<a name="line_262"></a> ],
<a name="line_263"></a>
<a name="line_264"></a> ["Method","find_p_series",
<a name="line_265"></a>  "This finds a power series approximation to $p(z)$",
<a name="line_266"></a>  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
<a name="line_267"></a>   local i,j,ri,samples,v,M,a,z;
<a name="line_268"></a>
<a name="line_269"></a>   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
<a name="line_270"></a>   ri := (u) -> map(z -> (Re(z),Im(z)),u);
<a name="line_271"></a>   v := Vector(ri(map(z -> this["p_piecewise",z],samples)));
<a name="line_272"></a>   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j+2),i=1..num_samples)]),j=0..poly_deg-1)]));
<a name="line_273"></a>   a := LeastSquares(M,v,method='QR');
<a name="line_274"></a>   this["p_series"] := unapply(add(a[j]*z^(4*j-2),j=1..poly_deg),z);
<a name="line_275"></a>   return eval(this["p_series"]);
<a name="line_276"></a>  end
<a name="line_277"></a> ],
<a name="line_278"></a>
<a name="line_279"></a> ["Method","make_samples"::void,
<a name="line_280"></a>  "Calculate a list of sample points.  We have used equally spaced points, but Chebyshev spacing might be better.",
<a name="line_281"></a>  proc(this,num_samples_)
<a name="line_282"></a>   local n3,n5,c3,c5,i;
<a name="line_283"></a>   
<a name="line_284"></a>   if nargs > 1 and num_samples_ > 4 then
<a name="line_285"></a>    this["num_samples"] := num_samples_;
<a name="line_286"></a>   else
<a name="line_287"></a>    this["num_samples"] := 50;
<a name="line_288"></a>   fi;
<a name="line_289"></a>
<a name="line_290"></a>   n3 := floor(this["num_samples"]/2);
<a name="line_291"></a>   n5 := this["num_samples"] - n3;
<a name="line_292"></a>   c3 := eval(this["c_HS"][3]);
<a name="line_293"></a>   c5 := eval(this["c_HS"][5]);
<a name="line_294"></a>
<a name="line_295"></a>   this["samples"] := [
<a name="line_296"></a>    seq(evalf(c3(i*Pi/(2*n3))),i=1..n3),
<a name="line_297"></a>    seq(evalf(c5(i*Pi/(n5-1))),i=0..n5-1)
<a name="line_298"></a>   ];
<a name="line_299"></a>
<a name="line_300"></a>   NULL;
<a name="line_301"></a>  end
<a name="line_302"></a> ],
<a name="line_303"></a>
<a name="line_304"></a> ["Method","find_p1"::void,
<a name="line_305"></a>  "This method searches for a polynomial @p1@ of the required form, which sends the sample points as close as possible to the unit circle.",
<a name="line_306"></a>  proc(this,num_steps::posint := 10)
<a name="line_307"></a>   local i,j,k,d,ns,S,pv,PV,CV,A,dA,J,E,aP,u,p10,p11,p12,p13,p14;
<a name="line_308"></a>
<a name="line_309"></a>   this["set_p_aux"];
<a name="line_310"></a>   this["fix_a"];
<a name="line_311"></a>   d := this["poly_deg"];
<a name="line_312"></a>   if not(type([this["samples"]],[list(CC0)])) then
<a name="line_313"></a>    this["make_samples"]:
<a name="line_314"></a>   fi; 
<a name="line_315"></a>
<a name="line_316"></a>   S := this["samples"];
<a name="line_317"></a>   ns := nops(S);
<a name="line_318"></a>
<a name="line_319"></a>   p10 := eval(this["p10"]);
<a name="line_320"></a>   p11 := eval(this["p11"]);
<a name="line_321"></a>   p12 := eval(this["p12"]);
<a name="line_322"></a>   p13 := eval(this["p13"]);
<a name="line_323"></a>   p14 := eval(this["p14"]);
<a name="line_324"></a>
<a name="line_325"></a>   pv := proc(z)
<a name="line_326"></a>    u := p14(z);
<a name="line_327"></a>    [p11(z),p12(z),p13(z),seq(z^(2*i)*u,i=0..d-4)];
<a name="line_328"></a>   end:
<a name="line_329"></a>   PV := Matrix(map(pv,S));
<a name="line_330"></a>   CV := Vector(map(p10,S));
<a name="line_331"></a>
<a name="line_332"></a>   A := Vector(this["a"]);
<a name="line_333"></a>   J := Matrix(ns,d);
<a name="line_334"></a>
<a name="line_335"></a>   # We want this vector to be zero.
<a name="line_336"></a>   E := map(z -> abs(z)^2 - 1,PV . A + CV);
<a name="line_337"></a>
<a name="line_338"></a>   for i from 1 to num_steps do
<a name="line_339"></a>
<a name="line_340"></a>    # Set J to be the Jacobian matrix of the map A |-> E
<a name="line_341"></a>    for j from 1 to ns do
<a name="line_342"></a>     for k from 1 to d do
<a name="line_343"></a>      J[j,k] := 2*Re(conjugate(PV[j,k]) * (add(PV[j,l]*A[l],l=1..d) + CV[j]));
<a name="line_344"></a>     od;
<a name="line_345"></a>    od;
<a name="line_346"></a>
<a name="line_347"></a>    # Newton-Raphson step
<a name="line_348"></a>    dA := LeastSquares(J,-E);
<a name="line_349"></a>    A := A + dA;
<a name="line_350"></a>    E := map(z -> abs(z)^2 - 1,PV . A + CV);
<a name="line_351"></a>
<a name="line_352"></a>    userinfo(7,genus2,
<a name="line_353"></a>     sprintf("log[10](step_size) = %A, log[10](max_err) = %A",
<a name="line_354"></a>      evalf[5](log[10](Norm(dA,2))), 
<a name="line_355"></a>      evalf[5](log[10](Norm(E))))
<a name="line_356"></a>    );
<a name="line_357"></a>   od:
<a name="line_358"></a>
<a name="line_359"></a>   this["a"] := convert(A,list);
<a name="line_360"></a>   this["p1"] := 
<a name="line_361"></a>    unapply(A[3] * p13(z) + 
<a name="line_362"></a>     expand(p10(z) + A[1] * p11(z) + A[2] * p12(z) + 
<a name="line_363"></a>            add(A[i]*z^(2*(i-4)),i=4..d) * p14(z)),z);
<a name="line_364"></a>
<a name="line_365"></a>   this["p1_series"] := unapply(convert(series(this["p1"](z),z=0,2*d+9),polynom,z),z);
<a name="line_366"></a>
<a name="line_367"></a>   aP := Re(schwarz_phi_inv(this["p1"](this["v_HS"][11])));
<a name="line_368"></a>   this["set_a_P",aP];
<a name="line_369"></a>
<a name="line_370"></a>   this["errs"] := convert(E,list);
<a name="line_371"></a>   this["err"] := Norm(E);
<a name="line_372"></a>   NULL;
<a name="line_373"></a>  end
<a name="line_374"></a> ],
<a name="line_375"></a>
<a name="line_376"></a> ["Method","set_p1_inv"::void,
<a name="line_377"></a>  "This sets the fields @p1_inv@, @S_p1_inv@ and @d@ based on the @p1@ field.",
<a name="line_378"></a>  proc(this)
<a name="line_379"></a>   local m,z,p1,p1i,Sp1i,err;
<a name="line_380"></a>
<a name="line_381"></a>   p1 := this["p1_series"](z);
<a name="line_382"></a>   p1i := revert_series(p1,z);
<a name="line_383"></a>   m := degree(p1,z);
<a name="line_384"></a>
<a name="line_385"></a>   this["p1_inv"] := unapply(p1i,z);
<a name="line_386"></a>   Sp1i := convert(series(schwarzian(p1i,z),z=0,m+1),polynom,z);
<a name="line_387"></a>   this["S_p1_inv"] := unapply(Sp1i,z);
<a name="line_388"></a>
<a name="line_389"></a>   err := evalf(subs({a_P = this["a_P"]},subs(z = 0,Sp1i) - S_p1_inv(0)));
<a name="line_390"></a>   this["d"] := solve(err,d_p_inv);
<a name="line_391"></a>
<a name="line_392"></a>   err := Sp1i - evalf(subs({a_P=this["a_P"],d_p_inv=this["d"]},S_p1_inv(z)));
<a name="line_393"></a>   err := convert(series(err,z=0,m+1),polynom,z); 
<a name="line_394"></a>   this["schwarzian_errs"] := [seq(abs(coeff(err,z,i)),i=2..m-3,2)];
<a name="line_395"></a>
<a name="line_396"></a>   NULL;
<a name="line_397"></a>  end
<a name="line_398"></a> ],
<a name="line_399"></a>
<a name="line_400"></a> ["Method","p1_plot"::plot,
<a name="line_401"></a>  "Generates a plot of p1(F16), which should just be the first quadrant of the unit disc",
<a name="line_402"></a>  proc(this)
<a name="line_403"></a>   local c,i,t;
<a name="line_404"></a>   for i in [0,1,3,5] do
<a name="line_405"></a>    c[i] := evalf(this["p1"](this["c_HS"][i](t)));
<a name="line_406"></a>   od:
<a name="line_407"></a>
<a name="line_408"></a>   display(
<a name="line_409"></a>    seq(cplot(c[i],t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
<a name="line_410"></a>    axes=none,scaling=constrained
<a name="line_411"></a>   );
<a name="line_412"></a>  end
<a name="line_413"></a> ],
<a name="line_414"></a>
<a name="line_415"></a> ["Method","v11_plot"::plot,
<a name="line_416"></a>  "Generates a plot of the behaviour of $p_1$ near $v_{11}$",
<a name="line_417"></a>  proc(this,eps := 0.01)
<a name="line_418"></a>   local c,i,t,t0,z0;
<a name="line_419"></a>   for i in [3,5] do
<a name="line_420"></a>    c[i] := evalf(this["p1"](this["c_HS"][i](t)));
<a name="line_421"></a>   od:
<a name="line_422"></a>   z0 := this["v_PS"][11];
<a name="line_423"></a>   t0 := argument(z0);
<a name="line_424"></a>
<a name="line_425"></a>   display(
<a name="line_426"></a>    plot([cos(t),sin(t),t=t0-eps..t0+eps],colour=grey),
<a name="line_427"></a>    cplot(c[3],t=-2*sqrt(eps)..2*sqrt(eps),colour=c_colour[3]),
<a name="line_428"></a>    cplot(c[5],t=Pi-4*sqrt(eps)..Pi+4*sqrt(eps),colour=c_colour[5]),
<a name="line_429"></a>    cpoint(subs(t=0,c[3]),colour=black),
<a name="line_430"></a>    scaling=constrained,
<a name="line_431"></a>    view=[Re(z0)-eps..Re(z0)+eps,Im(z0)-eps..Im(z0)+eps]
<a name="line_432"></a>   );
<a name="line_433"></a>  end
<a name="line_434"></a> ],
<a name="line_435"></a>
<a name="line_436"></a> ["Method","err_plot"::plot,
<a name="line_437"></a>  "This generates a plot showing the errors stored in the @errs@ field.",
<a name="line_438"></a>  proc(this) listplot(this["errs"],style=point); end
<a name="line_439"></a> ],
<a name="line_440"></a>
<a name="line_441"></a> ["Method","a_plot"::plot,
<a name="line_442"></a>  "This generates a plot showing the logs of the absolute values of the coefficients in the @a@ field, which determine the approximating function $p_1$",
<a name="line_443"></a>  proc(this) listplot(map(log,map(abs,this["a"])),style=point); end
<a name="line_444"></a> ],
<a name="line_445"></a>
<a name="line_446"></a> ["Method","p1_coeff_plot"::plot,
<a name="line_447"></a>  "This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1(z)$",
<a name="line_448"></a>  proc(this)
<a name="line_449"></a>   local p1,d,z;
<a name="line_450"></a>
<a name="line_451"></a>   p1 := this["p1_series"](z):
<a name="line_452"></a>   d := (degree(p1,z)-1)/2;
<a name="line_453"></a>   display(seq(point([2*i+1,log(abs(coeff(p1,z,2*i+1)))]),i=0..d));
<a name="line_454"></a>  end
<a name="line_455"></a> ],
<a name="line_456"></a>
<a name="line_457"></a> ["Method","p1_inv_coeff_plot",
<a name="line_458"></a>  "This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1^{-1}(z)$",
<a name="line_459"></a>  proc(this)
<a name="line_460"></a>   local i,d,z,p1i,cols;
<a name="line_461"></a>
<a name="line_462"></a>   cols := ["Red","YellowGreen","BlueViolet","Gold","Olive","Tomato","Lime",
<a name="line_463"></a>            "VioletRed","DeepSkyBlue","DarkOrange","Cyan","Magenta","Goldenrod",
<a name="line_464"></a>            "Turquoise","ForestGreen","DarkOrchid"];
<a name="line_465"></a>
<a name="line_466"></a>   p1i := this["p1_inv"](z):
<a name="line_467"></a>   d := (degree(p1i,z)-1)/2;
<a name="line_468"></a>   display(seq(point([2*i+1,log(abs(coeff(p1i,z,2*i+1)))],
<a name="line_469"></a>                     colour=cols[modp(i,16)+1],
<a name="line_470"></a>                     symbol=solidcircle),
<a name="line_471"></a>               i=0..d));
<a name="line_472"></a>
<a name="line_473"></a>  end
<a name="line_474"></a> ],
<a name="line_475"></a>
<a name="line_476"></a> ["Method","schwarzian_err_plot",
<a name="line_477"></a>  "This generates a plot showing the logs of the absolute values of the errors stored in the @schwarzian_errs@ field.",
<a name="line_478"></a>  proc(this) listplot(map(log,map(abs,this["schwarzian_errs"])),style=point); end
<a name="line_479"></a> ],
<a name="line_480"></a>
<a name="line_481"></a> ["Method","m_plot",
<a name="line_482"></a>  "This generates a plot showing the curve $m(r e^{it})$, where $r$ is the @radius@ argument.",
<a name="line_483"></a>  proc(this,radius,num_points)
<a name="line_484"></a>   local ms,P,i,z;
<a name="line_485"></a>   
<a name="line_486"></a>   ms := eval(this["m_series"]);
<a name="line_487"></a>   P := NULL;
<a name="line_488"></a>   for i from 0 to num_points do
<a name="line_489"></a>    z := evalf(radius * exp(Pi*I*i/2/num_points));
<a name="line_490"></a>    P := P,C_to_R2(ms(z));
<a name="line_491"></a>   od:
<a name="line_492"></a>   display(curve([P],args[4..-1]),axes=none,scaling=constrained);
<a name="line_493"></a>  end
<a name="line_494"></a> ],
<a name="line_495"></a>
<a name="line_496"></a> ["Method","m_plot_tikz",
<a name="line_497"></a>  "This generates a tikzpicture environment showing the curve $m(r e^{it})$, where $r$ is the @radius@ argument.",
<a name="line_498"></a>  proc(this,radius,num_points,scale)
<a name="line_499"></a>   local ms,s,i,z,w;
<a name="line_500"></a>   
<a name="line_501"></a>   ms := eval(this["m_series"]);
<a name="line_502"></a>   s := "\\begin{center}\n";
<a name="line_503"></a>   s := cat(s,sprintf(" \\begin{tikzpicture}[scale=%A]\n",scale));
<a name="line_504"></a>   s := cat(s,"  \\draw[smooth] "):
<a name="line_505"></a>   for i from 1 to num_points do
<a name="line_506"></a>    z := evalf(radius * exp(Pi*I*i/2/num_points));
<a name="line_507"></a>    w := ms(z);
<a name="line_508"></a>    s := cat(s,sprintf("(%1.4f,%1.4f) -- ",-Im(w),Re(w)));
<a name="line_509"></a>   od:
<a name="line_510"></a>   s := cat(s," cycle;\n \\end{tikzpicture}\n\\end{center}\n"):
<a name="line_511"></a>
<a name="line_512"></a>   return s;
<a name="line_513"></a>  end
<a name="line_514"></a> ],
<a name="line_515"></a>
<a name="line_516"></a> ["Method","check","",
<a name="line_517"></a>  proc(this)
<a name="line_518"></a>   return [
<a name="line_519"></a>   trim(P["p10"](z) + P["p10"](-z)),
<a name="line_520"></a>   trim(P["p11"](z) + P["p11"](-z)),
<a name="line_521"></a>   trim(P["p12"](z) + P["p12"](-z)),
<a name="line_522"></a>   trim(P["p14"](z) + P["p14"](-z)),
<a name="line_523"></a>   map(trim,map(Im,[coeffs(P["p10"](z),z)])),
<a name="line_524"></a>   map(trim,map(Im,[coeffs(P["p11"](z),z)])),
<a name="line_525"></a>   map(trim,map(Im,[coeffs(P["p12"](z),z)])),
<a name="line_526"></a>   map(trim,map(Im,[coeffs(P["p14"](z),z)])),
<a name="line_527"></a>   degree(P["p10"](z),z) - 13,
<a name="line_528"></a>   degree(P["p11"](z),z) - 13,
<a name="line_529"></a>   degree(P["p12"](z),z) - 13,
<a name="line_530"></a>   degree(P["p14"](z),z) - 15,
<a name="line_531"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p10"])(v_HS[ 0])))),
<a name="line_532"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p11"])(v_HS[ 0])))),
<a name="line_533"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p12"])(v_HS[ 0])))),
<a name="line_534"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p14"])(v_HS[ 0])))),
<a name="line_535"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p10"])(v_HS[11])))),
<a name="line_536"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p11"])(v_HS[11])))),
<a name="line_537"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p12"])(v_HS[11])))),
<a name="line_538"></a>   trim(evalf(subs(a_H = P["a_H"],D(P["p14"])(v_HS[11])))),
<a name="line_539"></a>   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[ 0]) - 1))),
<a name="line_540"></a>   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[ 3]) - I))),
<a name="line_541"></a>   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[11])))),
<a name="line_542"></a>   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[ 0])))),
<a name="line_543"></a>   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[ 3])))),
<a name="line_544"></a>   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[11]) - 1))),
<a name="line_545"></a>   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[ 0])))),
<a name="line_546"></a>   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[ 3])))),
<a name="line_547"></a>   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[11]) - I))),
<a name="line_548"></a>   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[ 0])))),
<a name="line_549"></a>   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[ 3])))),
<a name="line_550"></a>   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[11])))),
<a name="line_551"></a>   trim(rem(P["p14"](z),z^3,z) - z)
<a name="line_552"></a>   ];
<a name="line_553"></a>  end
<a name="line_554"></a> ]
<a name="line_555"></a>):
<a name="line_556"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/P_to_H.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_P_to_H_chart"></a><span style="color:red">#@ CLASS: P_to_H_chart
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`(
<a name="line_4"></a> "P_to_H_chart",
<a name="line_5"></a> "An instance of this class represents a pair of approximate polynomial solutions (f0,f1) near z=z0 to a certain linear second order differential equation depending on a parameter @d@.  If @d@ is chosen correctly, then f0 and f1 will be closely related to the canonical hyperbolic covering of the surface PX(a_P).",
<a name="line_6"></a> ["Field","a_P"::RR1,""],
<a name="line_7"></a> ["Field","degree"::posint=100,"The degree of polynomials used for approximate power series."],
<a name="line_8"></a> ["Field","d"::RR1,""],
<a name="line_9"></a>
<a name="line_10"></a> ["Field","z0"::CC1,"The centre around which we expand various power series."],
<a name="line_11"></a>
<a name="line_12"></a> ["Field","ss0"::procedure,"The series @ff0@ and @ff1@ satisfy $f''+s f/2=0$, where $s$ is @ss0 + d * ss1@.  Note that we are primarily interested in the function @s0(z)=ss0(z-z0)@ rather than @ss0@ itself."],
<a name="line_13"></a> ["Field","ss1"::procedure,"The series @ff0@ and @ff1@ satisfy $f''+s f/2=0$, where $s$ is @ss0 + d * ss1@.  Note that we are primarily interested in the function @s1(z)=ss1(z-z0)@ rather than @ss1@ itself."],
<a name="line_14"></a> ["Field","ff0"::procedure,"The series @ff0@ satisfies $f''+s f/2=0$ with $f(z)=1+O(z^2)$.  Note that we are primarily interested in the function @f0(z)=ff0(z-z0)@ rather than @ff0@ itself."],
<a name="line_15"></a> ["Field","ff1"::procedure,"The series @ff1@ satisfies $f''+s f/2=0$ with $f(z)=z+O(z^2)$.  Note that we are primarily interested in the function @f1(z)=ff1(z-z0)@ rather than @ff1@ itself."],
<a name="line_16"></a> ["Field","M"::Matrix,"This should be a $2\\times 2$ invertible complex matrix, to be interpreted as follows.  We have solutions $f_0$ and $f_1$ satisfying $f_i=(z-z_0)^i+O((z-z_0)^2)$, and there are also solutions $f_{00}$ and $f_{01}$ satisfying $f_{0i}=z^i+O(z^2)$.  The @M@ field should be set so that $(f_0,f_1)=M.(f_{00},f_{01})$."],
<a name="line_17"></a> ["Field","index"::integer,"Objects of the class @P_to_H_map@ will maintain a table of charts, identified by an integer index, which is stored in this field."],
<a name="line_18"></a> ["Field","parent_index"::integer,"This is the index of another chart, whose centre is closer to the origin.  We will set the @M@ field of this chart by comparing it with the parent chart, whose @M@ field will have been calculated already.  (The induction starts with the chart of index zero, which is centred at the origin and has @M@ equal to the identity matrix.)"],
<a name="line_19"></a>
<a name="line_20"></a> ["Method","ss"::procedure,"",
<a name="line_21"></a>  proc(this)
<a name="line_22"></a>   local z;
<a name="line_23"></a>   unapply(expand(this["ss0"](z) + this["d"] * this["ss1"](z)),z);
<a name="line_24"></a>  end
<a name="line_25"></a> ],
<a name="line_26"></a>
<a name="line_27"></a> ["Method","s0"::CC,"",
<a name="line_28"></a>  proc(this,z::CC) this["ss0"](z-this["z0"]); end
<a name="line_29"></a> ],
<a name="line_30"></a>
<a name="line_31"></a> ["Method","s1"::CC,"",
<a name="line_32"></a>  proc(this,z::CC) this["ss1"](z-this["z0"]); end
<a name="line_33"></a> ],
<a name="line_34"></a>
<a name="line_35"></a> ["Method","s"::CC,"",
<a name="line_36"></a>  proc(this,z::CC) this["ss"](z-this["z0"]); end
<a name="line_37"></a> ],
<a name="line_38"></a>
<a name="line_39"></a> ["Method","f0"::CC,"",
<a name="line_40"></a>  proc(this,z::CC) this["ff0"](z-this["z0"]); end
<a name="line_41"></a> ],
<a name="line_42"></a>
<a name="line_43"></a> ["Method","f1"::CC,"",
<a name="line_44"></a>  proc(this,z::CC) this["ff1"](z-this["z0"]); end
<a name="line_45"></a> ],
<a name="line_46"></a>
<a name="line_47"></a> ["Method","df0"::CC,"",
<a name="line_48"></a>  proc(this,z::CC) 
<a name="line_49"></a>   local w;
<a name="line_50"></a>   evalf(subs(w = z,diff(this["ff0"](w-this["z0"]),w)));
<a name="line_51"></a>  end
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Method","df1"::CC,"",
<a name="line_55"></a>  proc(this,z::CC) 
<a name="line_56"></a>   local w;
<a name="line_57"></a>   evalf(subs(w = z,diff(this["ff1"](w-this["z0"]),w)));
<a name="line_58"></a>  end
<a name="line_59"></a> ],
<a name="line_60"></a>
<a name="line_61"></a> ["Method","f00"::CC,"",
<a name="line_62"></a>  proc(this,z::CC)
<a name="line_63"></a>   ((1/this["M"]) . <this["f0",z],this["f1",z]>)[1];
<a name="line_64"></a>  end
<a name="line_65"></a> ],
<a name="line_66"></a>
<a name="line_67"></a> ["Method","f01"::CC,"",
<a name="line_68"></a>  proc(this,z::CC)
<a name="line_69"></a>   ((1/this["M"]) . <this["f0",z],this["f1",z]>)[2];
<a name="line_70"></a>  end
<a name="line_71"></a> ],
<a name="line_72"></a>
<a name="line_73"></a> ["Method","g"::CC,
<a name="line_74"></a>  "This is a function of the form $z+O(z^3)$, whose schwarzian derivative is $s$.",
<a name="line_75"></a>  proc(this,z::CC)
<a name="line_76"></a>   local v;
<a name="line_77"></a>   v := ((1/this["M"]) . <this["f0",z],this["f1",z]>);
<a name="line_78"></a>   v[2]/v[1];
<a name="line_79"></a>  end
<a name="line_80"></a> ],
<a name="line_81"></a>
<a name="line_82"></a> ["Method","set_a_P"::void,"This sets the @a_P@ field, and also sets the @d@ field to a value that is approximately correct.",
<a name="line_83"></a>  proc(this,a,d_)
<a name="line_84"></a>   this["a_P"] := a;
<a name="line_85"></a>   if nargs > 2 then
<a name="line_86"></a>    this["d"] := d_
<a name="line_87"></a>   else
<a name="line_88"></a>    this["d"] := schwarz_d_approx(a);
<a name="line_89"></a>   fi;
<a name="line_90"></a>
<a name="line_91"></a>   NULL;
<a name="line_92"></a>  end
<a name="line_93"></a> ],
<a name="line_94"></a>
<a name="line_95"></a> ["Method","set_s"::void,"This method sets the fields @ss0@ and @ss1@.  Note that these are independent of @d@, so we do not need to use this method again if we choose a new value of @d@.",
<a name="line_96"></a>  proc(this)
<a name="line_97"></a>   local z,s0,s1;
<a name="line_98"></a>
<a name="line_99"></a>   s0 := evalf(subs(a_P = this["a_P"],S0_p1_inv(z+this["z0"])));
<a name="line_100"></a>   s1 := evalf(subs(a_P = this["a_P"],S1_p1_inv(z+this["z0"])));
<a name="line_101"></a>   s0 := convert(series(s0,z=0,this["degree"]+3),polynom,z);
<a name="line_102"></a>   s1 := convert(series(s1,z=0,this["degree"]+3),polynom,z);
<a name="line_103"></a>   this["ss0"] := unapply(s0,z);
<a name="line_104"></a>   this["ss1"] := unapply(s1,z);
<a name="line_105"></a>
<a name="line_106"></a>   NULL;
<a name="line_107"></a>  end
<a name="line_108"></a> ],
<a name="line_109"></a>
<a name="line_110"></a> ["Method","set_f"::void,
<a name="line_111"></a>  "This sets the fields @ff0@ and @ff1@",
<a name="line_112"></a>  proc(this)
<a name="line_113"></a>   local z,n,s,a,b,c,i,l;
<a name="line_114"></a>
<a name="line_115"></a>   n := this["degree"];
<a name="line_116"></a>   s := expand(this["ss0"](z) + this["d"] * this["ss1"](z));
<a name="line_117"></a>   c := table():
<a name="line_118"></a>   for i from 0 to n+3 do c[i] := coeff(s,z,i); od:
<a name="line_119"></a>
<a name="line_120"></a>   a[0] := 1;
<a name="line_121"></a>   a[1] := 0;
<a name="line_122"></a>   for l from 0 to n-1 do
<a name="line_123"></a>    a[l+2] := -add(a[i]*c[l-i],i=0..l)/2/(l+1)/(l+2);
<a name="line_124"></a>   od:
<a name="line_125"></a>   this["ff0"] := unapply(add(a[i]*z^i,i=0..n+1),z);
<a name="line_126"></a>
<a name="line_127"></a>   b[0] := 0;
<a name="line_128"></a>   b[1] := 1;
<a name="line_129"></a>   for l from 0 to n-1 do
<a name="line_130"></a>    b[l+2] := -add(b[i]*c[l-i],i=0..l)/2/(l+1)/(l+2);
<a name="line_131"></a>   od:
<a name="line_132"></a>   this["ff1"] := unapply(add(b[i]*z^i,i=0..n+1),z);
<a name="line_133"></a> 
<a name="line_134"></a>   if this["z0"] = 0 then this["M"] := IdentityMatrix(2); fi;
<a name="line_135"></a>
<a name="line_136"></a>   NULL;   
<a name="line_137"></a>  end
<a name="line_138"></a> ],
<a name="line_139"></a>
<a name="line_140"></a> ["Method","propagate_M"::void,
<a name="line_141"></a>  "This method sets the @M@ field of this chart based on the @M@ field for another chart @C@ (whose centre should be close to the centre of this chart)",
<a name="line_142"></a>  proc(this,C::P_to_H_chart)
<a name="line_143"></a>   local z,f0,f1,df0,df1,N;
<a name="line_144"></a>   # Note: we could do this by evaluating f0 and f1 from this chart, or from C.
<a name="line_145"></a>   # The latter is better because the functions from C will usually have a 
<a name="line_146"></a>   # larger radius of convergence.
<a name="line_147"></a>   f0  := C["f0", this["z0"]];
<a name="line_148"></a>   f1  := C["f1", this["z0"]];
<a name="line_149"></a>   df0 := C["df0",this["z0"]];
<a name="line_150"></a>   df1 := C["df1",this["z0"]];
<a name="line_151"></a>   N := <<f0|df0>,<f1|df1>>;
<a name="line_152"></a>   this["M"] := (1/N) . C["M"];
<a name="line_153"></a>   NULL;
<a name="line_154"></a>  end
<a name="line_155"></a> ]
<a name="line_156"></a>):
<a name="line_157"></a>
<a name="line_158"></a>######################################################################
<a name="line_159"></a>
<a name="line_160"></a><a name="CLASS_P_to_H_map"></a><span style="color:red">#@ CLASS: P_to_H_map
</span><a name="line_161"></a>
<a name="line_162"></a>`Class/Declare`(
<a name="line_163"></a> "P_to_H_map",
<a name="line_164"></a> "An instance of this class encapsulates data about a cromulent isomorphism $PX(a_P)\\to HX(a_H)$ for some specific numerical values of $a_H$ and $a_P$",
<a name="line_165"></a>
<a name="line_166"></a> ["Field","a_H"::RR1,""],
<a name="line_167"></a> ["Field","a_P"::RR1,""],
<a name="line_168"></a> ["Field","degree"::posint=20,"The degree of polynomials used for approximate power series."],
<a name="line_169"></a> ["Field","d"::RR1,"This is the number $d$ that enters into the formula for the schwarzian derivative of $p^{-1}$"],
<a name="line_170"></a> ["Field","test_point"::CC],
<a name="line_171"></a>
<a name="line_172"></a> ["Field","ap_H"::RR1],
<a name="line_173"></a> ["Field","am_H"::RR1],
<a name="line_174"></a> ["Field","v_HS"::table,"Table containing the points $\\psi^{-1}(v_{Hi})$"],
<a name="line_175"></a> ["Field","v_PS"::table,"Table containing the points $\\phi(v_{Pi})$"],
<a name="line_176"></a> ["Field","c_HS"::table,"Table containing the curves $\\psi^{-1}(c_{Hi}(t))$"],
<a name="line_177"></a> ["Field","c_PS"::table,"Table containing the curves $\\phi(c_{Pi}(t))$"],
<a name="line_178"></a> ["Field","psi"::procedure],
<a name="line_179"></a> ["Field","psi_inv"::procedure],
<a name="line_180"></a> ["Field","phi"::procedure],
<a name="line_181"></a> ["Field","phi_inv"::procedure],
<a name="line_182"></a>
<a name="line_183"></a> ["Field","c"::RR1,"The coefficient of $z$ in $p_1^{-1}(z)$"],
<a name="line_184"></a> ["Field","num_charts"::integer = 0],
<a name="line_185"></a> ["Field","charts"::table],
<a name="line_186"></a> ["Field","zero_chart"::P_to_H_chart],
<a name="line_187"></a> ["Field","unit_chart"::P_to_H_chart],
<a name="line_188"></a> ["Field","test_chart"::P_to_H_chart],
<a name="line_189"></a> ["Field","err"::RR1],
<a name="line_190"></a> ["Field","errs"::table],
<a name="line_191"></a> ["Field","p1_inv"::procedure],
<a name="line_192"></a> ["Field","p1"::procedure],
<a name="line_193"></a>
<a name="line_194"></a> ["Method","set_a_H"::RR1,
<a name="line_195"></a>  "Set the @a_H@ field and perform associated bookkeeping.  Normally one should only use the @set_a_P@ method directly; then other code will calculate an appropriate value for @a_H@ and call the @set_a_H@ method.",
<a name="line_196"></a>  proc(this,a::RR0)
<a name="line_197"></a>   local i;
<a name="line_198"></a>
<a name="line_199"></a>   this["a_H"]  := evalf(a);
<a name="line_200"></a>   this["am_H"] := evalf(sqrt(1-a^2));
<a name="line_201"></a>   this["ap_H"] := evalf(sqrt(1+a^2));
<a name="line_202"></a>
<a name="line_203"></a>   this["v_HS"] := table();
<a name="line_204"></a>   for i in [0,1,2,3,6,10,11,12,13] do 
<a name="line_205"></a>    this["v_HS"][i] := evalf(subs(a_H = a,v_HS[i]));
<a name="line_206"></a>   od;
<a name="line_207"></a>   this["c_HS"] := table();
<a name="line_208"></a>   for i in [0,1,3,5] do
<a name="line_209"></a>    this["c_HS"][i] := unapply(evalf(subs(a_H = a,c_HS[i](t))),t);
<a name="line_210"></a>   od;
<a name="line_211"></a>   this["psi"]     := unapply(evalf(subs(a_H = a,schwarz_psi(z))),z);
<a name="line_212"></a>   this["psi_inv"] := unapply(evalf(subs(a_H = a,schwarz_psi_inv(z))),z);
<a name="line_213"></a>
<a name="line_214"></a>   return this["a_H"];
<a name="line_215"></a>  end
<a name="line_216"></a> ],
<a name="line_217"></a>
<a name="line_218"></a> ["Method","set_a_P"::void,
<a name="line_219"></a>  "Set the @a_H@ field and perform associated bookkeeping.",
<a name="line_220"></a>  proc(this,a::RR0,d_)
<a name="line_221"></a>   local i,n,theta,CC,C;
<a name="line_222"></a>
<a name="line_223"></a>   this["a_P"] := evalf(a);
<a name="line_224"></a>
<a name="line_225"></a>   this["v_PS"] := table();
<a name="line_226"></a>   for i in [0,1,2,3,6,10,11,12,13] do 
<a name="line_227"></a>    this["v_PS"][i] := evalf(subs(a_P = a,v_PS[i]));
<a name="line_228"></a>   od;
<a name="line_229"></a>   this["c_PS"] := table();
<a name="line_230"></a>   for i in [0,1,3,5] do
<a name="line_231"></a>    this["c_PS"][i] := unapply(evalf(subs(a_P = a,c_PS[i](t))),t);
<a name="line_232"></a>   od;
<a name="line_233"></a>   this["phi"]     := eval(schwarz_phi);
<a name="line_234"></a>   this["phi_inv"] := eval(schwarz_phi_inv);
<a name="line_235"></a>
<a name="line_236"></a>   theta := argument(this["v_PS"][11]):
<a name="line_237"></a>
<a name="line_238"></a>   this["test_point"] :=  evalf(exp(I*(theta/2)));
<a name="line_239"></a>
<a name="line_240"></a>   this["errs"] := table();
<a name="line_241"></a>
<a name="line_242"></a>   if nargs > 2 then
<a name="line_243"></a>    this["d"] := d_
<a name="line_244"></a>   else
<a name="line_245"></a>    this["d"] := schwarz_d_approx(a);
<a name="line_246"></a>   fi;
<a name="line_247"></a>   CC := eval(this["charts"]);
<a name="line_248"></a>   n := this["num_charts"];
<a name="line_249"></a>   for i from 0 to n-1 do 
<a name="line_250"></a>    CC[i]["set_a_P",this["a_P"],this["d"]];
<a name="line_251"></a>   od;
<a name="line_252"></a>   NULL;
<a name="line_253"></a>  end
<a name="line_254"></a> ],
<a name="line_255"></a>
<a name="line_256"></a> ["Method","add_chart"::P_to_H_chart,
<a name="line_257"></a>  "Create and add a new chart centred at @z0@",
<a name="line_258"></a>  proc(this,z0::CC)
<a name="line_259"></a>   local C,n;
<a name="line_260"></a>
<a name="line_261"></a>   C := eval(`new/P_to_H_chart`());
<a name="line_262"></a>   C["set_a_P",this["a_P"],this["d"]];
<a name="line_263"></a>   C["degree"] := this["degree"];
<a name="line_264"></a>   C["z0"] := z0;
<a name="line_265"></a>   C["set_s"];
<a name="line_266"></a>   if not(type(this["charts"],table)) then
<a name="line_267"></a>    this["charts"] := table():
<a name="line_268"></a>   fi;
<a name="line_269"></a>   n := this["num_charts"];
<a name="line_270"></a>   C["index"] := n;
<a name="line_271"></a>   this["charts"][n] := eval(C);
<a name="line_272"></a>   this["num_charts"] := n+1;
<a name="line_273"></a>
<a name="line_274"></a>   userinfo(5,genus2,sprintf("Added chart %d centred at %A",n,evalf[5](z0)));
<a name="line_275"></a>   return eval(C);
<a name="line_276"></a>  end
<a name="line_277"></a> ],
<a name="line_278"></a>
<a name="line_279"></a> ["Method","add_charts"::void,
<a name="line_280"></a>  "Create and add $2n+1$ new charts.  Of these, one is centred at the origin, $n$ are centred at equally spaced points between $0$ and $i$, and $n$ are centred at equally spaed points between $0$ and @test_point@.",
<a name="line_281"></a>  proc(this,n::posint := 10)
<a name="line_282"></a>   local i,C;
<a name="line_283"></a>
<a name="line_284"></a>   this["charts"] := table():
<a name="line_285"></a>   this["num_charts"] := 0;
<a name="line_286"></a>
<a name="line_287"></a>   C := eval(this["add_chart",0.]);
<a name="line_288"></a>   this["zero_chart"] := eval(C);
<a name="line_289"></a>
<a name="line_290"></a>   for i from 1 to n do
<a name="line_291"></a>    C := eval(this["add_chart",evalf(I*i/n)]);
<a name="line_292"></a>    C["parent_index"] := i-1;
<a name="line_293"></a>   od:
<a name="line_294"></a>   this["unit_chart"] := eval(this["charts"][n]);
<a name="line_295"></a>
<a name="line_296"></a>   for i from 1 to n do
<a name="line_297"></a>    C := eval(this["add_chart",evalf(i/n * this["test_point"])]);
<a name="line_298"></a>    if i = 1 then
<a name="line_299"></a>     C["parent_index"] := 0;
<a name="line_300"></a>    else
<a name="line_301"></a>     C["parent_index"] := n+i-1;
<a name="line_302"></a>    fi;
<a name="line_303"></a>   od:
<a name="line_304"></a>   this["test_chart"] := eval(this["charts"][2*n]);
<a name="line_305"></a>   NULL;
<a name="line_306"></a>  end
<a name="line_307"></a> ],
<a name="line_308"></a>
<a name="line_309"></a> ["Method","set_d"::RR1,
<a name="line_310"></a>  "This sets the @d@ field, then sets the @M@ fields of all charts based on that, then calculates @c@ and @a_H@ and @p1_inv@ as described in the text.  It returns an error term, which should be zero if we have the correct value of @d@.",
<a name="line_311"></a>  proc(this,d::RR1)
<a name="line_312"></a>   local i,j,n,CC,C,v,g,z,t,u0,u1,u2,p1i;
<a name="line_313"></a>
<a name="line_314"></a>   this["d"] := evalf(d);
<a name="line_315"></a>   userinfo(5,genus2,sprintf("set_d(%A)",evalf[5](this["d"])));
<a name="line_316"></a>
<a name="line_317"></a>   n := this["num_charts"];
<a name="line_318"></a>   CC := eval(this["charts"]);
<a name="line_319"></a>   for i from 0 to n-1 do
<a name="line_320"></a>    C := eval(CC[i]);
<a name="line_321"></a>    C["d"] := evalf(d);
<a name="line_322"></a>    C["set_f"];
<a name="line_323"></a>    if i = 0 then
<a name="line_324"></a>     C["M"] := IdentityMatrix(2);
<a name="line_325"></a>     userinfo(6,genus2,"set_d for chart 0");
<a name="line_326"></a>    else
<a name="line_327"></a>     j := C["parent_index"];
<a name="line_328"></a>     C["propagate_M",CC[j]];
<a name="line_329"></a>     userinfo(6,genus2,sprintf("set_d for chart %d, parent is %d",i,j));
<a name="line_330"></a>    fi;
<a name="line_331"></a>   od;
<a name="line_332"></a>
<a name="line_333"></a>   C := eval(this["unit_chart"]);
<a name="line_334"></a>   g := C["g",I*exp(I*t)]/I;
<a name="line_335"></a>   g := convert(series(g,t=0,3),polynom,t);
<a name="line_336"></a>   u0 := Re(coeff(g,t,0));
<a name="line_337"></a>   u1 := Re(coeff(g,t,1)/I);
<a name="line_338"></a>   u2 := Re(coeff(g,t,2));
<a name="line_339"></a>   this["c"] := sqrt(u2/(u0*(u0*u2+u1^2)));
<a name="line_340"></a>   this["set_a_H", u1^2/sqrt(8*u0*u2*(u0*u2+u1^2)+u1^4)];
<a name="line_341"></a>
<a name="line_342"></a>   C := eval(this["zero_chart"]);
<a name="line_343"></a>   p1i := this["c"] * C["g",z];
<a name="line_344"></a>   p1i := convert(series(p1i,z=0,this["degree"]),polynom,z);
<a name="line_345"></a>
<a name="line_346"></a>   this["p1_inv"] := unapply(p1i,z);
<a name="line_347"></a>
<a name="line_348"></a>   C := eval(this["test_chart"]);
<a name="line_349"></a>   g := this["c"] * C["g",C["z0"]];
<a name="line_350"></a>   this["err"] := Im(this["psi"](g));
<a name="line_351"></a>
<a name="line_352"></a>   this["errs"][this["d"]] := this["err"];
<a name="line_353"></a>
<a name="line_354"></a>   userinfo(5,genus2,sprintf("log[10](|err|) = %A",evalf[5](log[10](abs(this["err"])))));
<a name="line_355"></a>
<a name="line_356"></a>   return this["err"];
<a name="line_357"></a>  end
<a name="line_358"></a> ],
<a name="line_359"></a>
<a name="line_360"></a> ["Method","find_p1_inv"::void,
<a name="line_361"></a>  "This calls the @set_d@ method repeatedly with different values of @d@, searching for the value that makes the @set_d@ error term equal to zero.  It also sets the fields @c@, @a_H@ and @p1_inv@.",
<a name="line_362"></a>  proc(this,tol := 10.^(-20),gap := 1)
<a name="line_363"></a>   local F,d0;
<a name="line_364"></a>
<a name="line_365"></a>   F := proc(d) 
<a name="line_366"></a>    local T;
<a name="line_367"></a>    `P_to_H_map!set_d`(this,d);
<a name="line_368"></a>    T := table():
<a name="line_369"></a>    T["err"] := this["err"];
<a name="line_370"></a>    return eval(T);
<a name="line_371"></a>   end:
<a name="line_372"></a>
<a name="line_373"></a>   d0 := this["d"];
<a name="line_374"></a>   if not type(d0,RR1) then
<a name="line_375"></a>    d0 := schwarz_d_approx(this["a_H"]);
<a name="line_376"></a>   fi;
<a name="line_377"></a>
<a name="line_378"></a>   brent_fsolve(F,d0-gap,d0+gap,false,false,tol);
<a name="line_379"></a>   NULL;
<a name="line_380"></a>  end
<a name="line_381"></a> ],
<a name="line_382"></a>
<a name="line_383"></a> ["Method","set_p1"::void,
<a name="line_384"></a>  "This sets the @p1@ field based on the @p1_inv@ field.",
<a name="line_385"></a>  proc(this)
<a name="line_386"></a>   local z,p1,p1i;
<a name="line_387"></a>
<a name="line_388"></a>   p1i := this["p1_inv"](z);
<a name="line_389"></a>   p1 := revert_series(p1i,z);
<a name="line_390"></a>   this["p1"] := unapply(p1,z);
<a name="line_391"></a>
<a name="line_392"></a>   NULL;
<a name="line_393"></a>  end
<a name="line_394"></a> ],
<a name="line_395"></a>
<a name="line_396"></a> ["Method","p1_coeff_plot"::plot,
<a name="line_397"></a>  "This generates a plot of the logs of the absolute values of the coefficients of the power series for $p_1(z)$",
<a name="line_398"></a>  proc(this)
<a name="line_399"></a>   local p1,d,z;
<a name="line_400"></a>
<a name="line_401"></a>   p1 := this["p1"](z):
<a name="line_402"></a>   d := (degree(p1,z)-1)/2;
<a name="line_403"></a>   display(seq(point([2*i+1,log(abs(coeff(p1,z,2*i+1)))]),i=0..d));
<a name="line_404"></a>  end
<a name="line_405"></a> ],
<a name="line_406"></a>
<a name="line_407"></a> ["Method","p1_inv_coeff_plot",
<a name="line_408"></a>  "This generates a plot of the logs of the absolute values of the coefficients of the power series for $p^{-1}_1(z)$",
<a name="line_409"></a>  proc(this)
<a name="line_410"></a>   local i,d,z,p1i,cols;
<a name="line_411"></a>
<a name="line_412"></a>   cols := ["Red","YellowGreen","BlueViolet","Gold","Olive","Tomato","Lime",
<a name="line_413"></a>            "VioletRed","DeepSkyBlue","DarkOrange","Cyan","Magenta","Goldenrod",
<a name="line_414"></a>            "Turquoise","ForestGreen","DarkOrchid"];
<a name="line_415"></a>
<a name="line_416"></a>   p1i := this["p1_inv"](z):
<a name="line_417"></a>   d := (degree(p1i,z)-1)/2;
<a name="line_418"></a>   display(seq(point([2*i+1,log(abs(coeff(p1i,z,2*i+1)))],
<a name="line_419"></a>                     colour=cols[modp(i,16)+1],
<a name="line_420"></a>                     symbol=solidcircle),
<a name="line_421"></a>               i=0..d));
<a name="line_422"></a>
<a name="line_423"></a>  end
<a name="line_424"></a> ]
<a name="line_425"></a>):
<a name="line_426"></a>
<a name="line_427"></a>######################################################################
<a name="line_428"></a>######################################################################
<a name="line_429"></a>######################################################################
<a name="line_430"></a>######################################################################
<a name="line_431"></a>
<a name="line_432"></a># Here is some older code for schwarzian solutions near a critical point.
<a name="line_433"></a># Ideally, it should be incorporated in the above framework.
<a name="line_434"></a>
<a name="line_435"></a># # For technical reasons this returns power series in z, but they should
<a name="line_436"></a># # really be regarded as power series in (z-alpha).
<a name="line_437"></a># schwarz_critical_basic_solutions := proc(a0,d0)
<a name="line_438"></a>#  local ss,c,g0,g1,err,sol;
<a name="line_439"></a># 
<a name="line_440"></a>#  ss := simplify(S_p1_inv(z+schwarz_alpha)):
<a name="line_441"></a>#  ss := evalf(subs({a_P = a0,d_p_inv = d0},ss));
<a name="line_442"></a>#  ss := convert(series(ss,z=0,2*p1_inv_N),polynom,z):
<a name="line_443"></a># 
<a name="line_444"></a>#  # This funny sequence seems to be necessary to remove a tiny imaginary 
<a name="line_445"></a>#  # part from the coefficient of z^(-2).
<a name="line_446"></a>#  c  := coeff(ss,z,-2):
<a name="line_447"></a>#  ss := expand(ss - c*z^(-2)):
<a name="line_448"></a>#  ss := expand(ss + Re(c)*z^(-2)):
<a name="line_449"></a># 
<a name="line_450"></a>#  g0 := z^(1/4) + add(aa0[k]*z^(k+1/4),k=1..2*p1_inv_N+1):
<a name="line_451"></a>#  err := convert(series(expand((diff(g0,z,z)+ss*g0/2)/z^(1/4)),z=0,2*p1_inv_N),polynom,z):
<a name="line_452"></a>#  err := err - coeff(err,z,-2)/z^2: # should be zero already, but there is a small numerical error
<a name="line_453"></a>#  sol := solve({coeffs(err,z)}):
<a name="line_454"></a>#  g0 := expand(z^(-1/4) * subs(sol,g0)):
<a name="line_455"></a># 
<a name="line_456"></a>#  g1 := z^(3/4) + add(aa0[k]*z^(k+3/4),k=1..2*p1_inv_N+1):
<a name="line_457"></a>#  err := convert(series(expand((diff(g1,z,z)+ss*g1/2)/z^(3/4)),z=0,2*p1_inv_N),polynom,z):
<a name="line_458"></a>#  err := err - coeff(err,z,-2)/z^2: # should be zero already, but there is a small numerical error
<a name="line_459"></a>#  sol := solve({coeffs(err,z)}):
<a name="line_460"></a>#  g1 := expand(z^(-3/4) * subs(sol,g1)):
<a name="line_461"></a># 
<a name="line_462"></a>#  return([g0,g1]);
<a name="line_463"></a># end:
<a name="line_464"></a># 
<a name="line_465"></a># schwarz_critical_rebase := proc(a0,d0,z0,f)
<a name="line_466"></a>#  local c0,c1,c2,alpha0,g0,g1,g0o,g1o,ff,ffo,p0,p1,p2,err,sol;
<a name="line_467"></a>#  c0 := subs(z=z0,f);
<a name="line_468"></a>#  c1 := subs(z=z0,diff(f,z));
<a name="line_469"></a>#  c2 := subs(z=z0,diff(f,z,z));
<a name="line_470"></a>#  g0o,g1o := op(schwarz_critical_basic_solutions(a0,d0));
<a name="line_471"></a>#  alpha0 := evalf(subs(a_P = a0,schwarz_alpha));
<a name="line_472"></a>#  g0 := subs(z = z+z0-alpha0,g0o);
<a name="line_473"></a>#  g1 := subs(z = z+z0-alpha0,g1o);
<a name="line_474"></a># 
<a name="line_475"></a>#  ffo := (p0*g0o+p1*g1o*sqrt(z))/(g0o+p2*g1o*sqrt(z)):
<a name="line_476"></a>#  err := (p0*g0+p1*g1*sqrt(z+z0-alpha0)) - (c0+c1*z+c2*z^2/2)*(g0+p2*g1*sqrt(z+z0-alpha0)):
<a name="line_477"></a>#  err := convert(series(err,z=0,3),polynom,z);
<a name="line_478"></a>#  sol := solve({coeffs(err,z)},{p0,p1,p2});
<a name="line_479"></a>#  ffo := subs(sol,ffo):
<a name="line_480"></a>#  ffo := convert(series(ffo,z=0,2*p1_inv_N),polynom,z):
<a name="line_481"></a>#  ffo := simplify(subs(z=t^2,ffo),symbolic):
<a name="line_482"></a>#  
<a name="line_483"></a>#  return(subs(t = -I*sqrt(alpha0-z),ffo));
<a name="line_484"></a># end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/Pi.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file defines the group Pi generated by beta[0],...,beta[7] 
<a name="line_2"></a># (with indices read modulo 8) subject to relations beta[i] beta[i+4] = 1 
<a name="line_3"></a># and beta[0] beta[1] beta[2] beta[3] beta[4] beta[5] beta[6] beta[7] = 1 
<a name="line_4"></a>
<a name="line_5"></a># Elements of Pi are represented as lists of integers.  For example,
<a name="line_6"></a># [1,3,0] represents beta[1] o beta[3] o beta[0].  We allow indices
<a name="line_7"></a># outside {0,..,7} with the understanding that beta[i] = beta[i mod 8].
<a name="line_8"></a>
<a name="line_9"></a><span style="color:red">#@ `type/Pi_element`
</span><a name="line_10"></a>`type/Pi_element` := (L) -> type(L,list(integer));
<a name="line_11"></a>
<a name="line_12"></a># We say that a word in the generators beta[i] is reduced if it contains 
<a name="line_13"></a># no subwords beta[i] beta[i+4], no decreasing runs of length at least 4,
<a name="line_14"></a># and no increasing runs of length at least 5.  The following function 
<a name="line_15"></a># checks whether a word (represented as a list of integers) is reduced.
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ is_Pi_reduced
</span><a name="line_18"></a>is_Pi_reduced := proc(L::Pi_element)
<a name="line_19"></a> local n,i,run_length,run_direction;
<a name="line_20"></a> n := nops(L);
<a name="line_21"></a> for i from 1 to n do
<a name="line_22"></a>  if L[i] < 0 or L[i] > 7 then
<a name="line_23"></a>   return(false);
<a name="line_24"></a>  fi;
<a name="line_25"></a> od;
<a name="line_26"></a> if n <= 1 then
<a name="line_27"></a>  return(true);
<a name="line_28"></a> fi;
<a name="line_29"></a> for i from 1 to n-1 do
<a name="line_30"></a>  if modp(L[i+1]-L[i]+4,8) = 0 then
<a name="line_31"></a>   return(false);
<a name="line_32"></a>  fi;
<a name="line_33"></a> od;
<a name="line_34"></a> run_length := 0;
<a name="line_35"></a> run_direction := 0;
<a name="line_36"></a> for i from 2 to n do
<a name="line_37"></a>  if run_direction = 0 then
<a name="line_38"></a>   if mods(L[i]-L[i-1],8) = 1 then
<a name="line_39"></a>    run_direction := 1;
<a name="line_40"></a>    run_length := 2;
<a name="line_41"></a>   elif mods(L[i]-L[i-1],8) = -1 then
<a name="line_42"></a>    run_direction := -1;
<a name="line_43"></a>    run_length := 2;
<a name="line_44"></a>   fi; 
<a name="line_45"></a>  else 
<a name="line_46"></a>   if mods(L[i]-L[i-1]-run_direction,8) = 0 then
<a name="line_47"></a>    run_length := run_length+1;
<a name="line_48"></a>    if run_length >=4 and (run_direction = -1 or run_length > 4) then
<a name="line_49"></a>     return(false);
<a name="line_50"></a>    fi;
<a name="line_51"></a>   else
<a name="line_52"></a>    run_length := 0;
<a name="line_53"></a>    run_direction := 0;
<a name="line_54"></a>   fi;
<a name="line_55"></a>  fi;
<a name="line_56"></a> od:
<a name="line_57"></a> return(true);
<a name="line_58"></a>end; 
<a name="line_59"></a>
<a name="line_60"></a># The function Pi_reduce_once eliminates any subwords of the form 
<a name="line_61"></a># beta[i] beta[i+4], then removes the first inadmissable run that 
<a name="line_62"></a># it finds.  It returns a word that represents the same element of
<a name="line_63"></a># Pi as the original word supplied as an argument, but that is 
<a name="line_64"></a># closer to being reduced.
<a name="line_65"></a>
<a name="line_66"></a><span style="color:red">#@ Pi_reduce_once
</span><a name="line_67"></a>Pi_reduce_once := proc(L::Pi_element)
<a name="line_68"></a> local n,i,run_length,run_direction,R;
<a name="line_69"></a> n := nops(L);
<a name="line_70"></a> if n = 0 then
<a name="line_71"></a>  return([]);
<a name="line_72"></a> fi;
<a name="line_73"></a>
<a name="line_74"></a> R := [];
<a name="line_75"></a> for i from 1 to n do
<a name="line_76"></a>  if R <> [] and modp(L[i]-R[-1]-4,8)=0 then
<a name="line_77"></a>   R := R[1..-2];
<a name="line_78"></a>  else
<a name="line_79"></a>   R := [op(R),modp(L[i],8)];
<a name="line_80"></a>  fi;
<a name="line_81"></a> od;
<a name="line_82"></a> if nops(R) <= 1 then
<a name="line_83"></a>  return(R);
<a name="line_84"></a> fi;
<a name="line_85"></a> n := nops(R);
<a name="line_86"></a> run_length := 0;
<a name="line_87"></a> run_direction := 0;
<a name="line_88"></a> for i from 2 to n do
<a name="line_89"></a>  if run_direction = 0 then
<a name="line_90"></a>   if mods(R[i]-R[i-1],8) = 1 then
<a name="line_91"></a>    run_direction := 1;
<a name="line_92"></a>    run_length := 2;
<a name="line_93"></a>   elif mods(R[i]-R[i-1],8) = -1 then
<a name="line_94"></a>    run_direction := -1;
<a name="line_95"></a>    run_length := 2;
<a name="line_96"></a>   fi; 
<a name="line_97"></a>  else 
<a name="line_98"></a>   if mods(R[i]-R[i-1]-run_direction,8) = 0 then
<a name="line_99"></a>    run_length := run_length+1;
<a name="line_100"></a>    if run_length >=4 and (run_direction = -1 or run_length > 4) then
<a name="line_101"></a>     return([seq(R[j],j=1..i-run_length),
<a name="line_102"></a>             seq(modp(R[i+1-run_length]+(4-j)*run_direction,8),j=1..8-run_length),
<a name="line_103"></a>             seq(R[j],j=i+1..n)]);
<a name="line_104"></a>    fi;
<a name="line_105"></a>   else
<a name="line_106"></a>    run_length := 0;
<a name="line_107"></a>    run_direction := 0;
<a name="line_108"></a>   fi;
<a name="line_109"></a>  fi;
<a name="line_110"></a> od:
<a name="line_111"></a> return(R);
<a name="line_112"></a>end; 
<a name="line_113"></a>
<a name="line_114"></a># The function Pi_reduce applies Pi_reduce_once repeatedly to find
<a name="line_115"></a># the unique reduced word representing the same element of Pi as the 
<a name="line_116"></a># argument.
<a name="line_117"></a>
<a name="line_118"></a><span style="color:red">#@ Pi_reduce
</span><a name="line_119"></a>Pi_reduce := proc(L)
<a name="line_120"></a> local M,N;
<a name="line_121"></a> M := L;
<a name="line_122"></a> N := Pi_reduce_once(M);
<a name="line_123"></a> while (M <> N) do
<a name="line_124"></a>  M := N;
<a name="line_125"></a>  N := Pi_reduce_once(M);
<a name="line_126"></a> od:
<a name="line_127"></a> return(N);
<a name="line_128"></a>end;
<a name="line_129"></a>
<a name="line_130"></a># Pi_mult is the multiplication function for the group Pi.
<a name="line_131"></a># It concatenates its arguments to produce a (possibly unreduced)
<a name="line_132"></a># word, and then reduces it.
<a name="line_133"></a>
<a name="line_134"></a><span style="color:red">#@ Pi_mult
</span><a name="line_135"></a>Pi_mult := proc() Pi_reduce(map(op,[args])); end;
<a name="line_136"></a>
<a name="line_137"></a># Pi_inv returns the inverse of a word in Pi.
<a name="line_138"></a>
<a name="line_139"></a><span style="color:red">#@ Pi_inv
</span><a name="line_140"></a>Pi_inv := proc(L)
<a name="line_141"></a> local n,i;
<a name="line_142"></a> n := nops(L);
<a name="line_143"></a> [seq(modp(L[-i]+4,8),i=1..n)];
<a name="line_144"></a>end;
<a name="line_145"></a>
<a name="line_146"></a># An alternative system of generators alpha[j]
<a name="line_147"></a>
<a name="line_148"></a><span style="color:red">#@ Pi_alpha
</span><a name="line_149"></a>Pi_alpha[0] := [7,6,0]:
<a name="line_150"></a>Pi_alpha[1] := [1,2,3]:
<a name="line_151"></a>Pi_alpha[2] := [6]:
<a name="line_152"></a>Pi_alpha[3] := [7]:
<a name="line_153"></a>
<a name="line_154"></a># The original generators beta[i] in terms of the alpha[j]
<a name="line_155"></a>
<a name="line_156"></a><span style="color:red">#@ Pi_beta_alpha
</span><a name="line_157"></a>Pi_beta_alpha[0] := [-2,-3, 0];
<a name="line_158"></a>Pi_beta_alpha[1] := [ 1, 3, 2];
<a name="line_159"></a>Pi_beta_alpha[2] := [-2];
<a name="line_160"></a>Pi_beta_alpha[3] := [-3];
<a name="line_161"></a>
<a name="line_162"></a># Another alternative system of generators sigma[t]
<a name="line_163"></a>
<a name="line_164"></a><span style="color:red">#@ Pi_sigma_beta
</span><a name="line_165"></a>Pi_sigma_beta["a"] := [5,6];
<a name="line_166"></a>Pi_sigma_beta["b"] := [2];
<a name="line_167"></a>Pi_sigma_beta["c"] := [7,0];
<a name="line_168"></a>Pi_sigma_beta["d"] := [4];
<a name="line_169"></a>Pi_sigma_beta["e"] := [1,2];
<a name="line_170"></a>Pi_sigma_beta["f"] := [3,4];
<a name="line_171"></a>
<a name="line_172"></a>for i in ["a","b","c","d","e","f"] do
<a name="line_173"></a> Pi_sigma_beta[i, 1] := Pi_sigma_beta[i];
<a name="line_174"></a> Pi_sigma_beta[i,-1] := Pi_inv(Pi_sigma_beta[i]);
<a name="line_175"></a>od:
<a name="line_176"></a>
<a name="line_177"></a># The original generators beta[i] in terms of the sigma[t]
<a name="line_178"></a>
<a name="line_179"></a><span style="color:red">#@ Pi_beta_sigma
</span><a name="line_180"></a>Pi_beta_sigma[0] := [["d",-1]];
<a name="line_181"></a>Pi_beta_sigma[1] := [["e", 1],["b",-1]];
<a name="line_182"></a>Pi_beta_sigma[2] := [["b", 1]];
<a name="line_183"></a>Pi_beta_sigma[3] := [["f", 1],["d",-1]];
<a name="line_184"></a>Pi_beta_sigma[4] := [["d", 1]];
<a name="line_185"></a>Pi_beta_sigma[5] := [["b", 1],["e",-1]];
<a name="line_186"></a>Pi_beta_sigma[6] := [["b",-1]];
<a name="line_187"></a>Pi_beta_sigma[7] := [["d", 1],["f",-1]];
<a name="line_188"></a>
<a name="line_189"></a># If L is a reduced word in Pi, then Pi_reduced_extensions(L)
<a name="line_190"></a># is the sequence of all reduced words that can be obtained by 
<a name="line_191"></a># adding an extra letter to the end of L
<a name="line_192"></a>
<a name="line_193"></a><span style="color:red">#@ Pi_reduced_extensions
</span><a name="line_194"></a>Pi_reduced_extensions := proc(L::Pi_element)
<a name="line_195"></a> local n,A,B;
<a name="line_196"></a> n := nops(L);
<a name="line_197"></a> A := {0,1,2,3,4,5,6,7};
<a name="line_198"></a> if (n = 0) then
<a name="line_199"></a>  return(seq([i],i=0..7));
<a name="line_200"></a> fi;
<a name="line_201"></a> A := A minus {modp(L[n]+4,8)};
<a name="line_202"></a> if n >= 3 and
<a name="line_203"></a>  modp(L[n-1]-L[n  ],8) = 1 and
<a name="line_204"></a>  modp(L[n-2]-L[n-1],8) = 1 then
<a name="line_205"></a>  A := A minus {modp(L[n]-1,8)};
<a name="line_206"></a> elif n >= 4 and
<a name="line_207"></a>  modp(L[n  ]-L[n-1],8) = 1 and
<a name="line_208"></a>  modp(L[n-1]-L[n-2],8) = 1 and
<a name="line_209"></a>  modp(L[n-2]-L[n-3],8) = 1 then
<a name="line_210"></a>  A := A minus {modp(L[n]+1,8)};
<a name="line_211"></a> fi;
<a name="line_212"></a> A := sort([op(A)]);
<a name="line_213"></a> seq([op(L),A[i]],i=1..nops(A));
<a name="line_214"></a>end;
<a name="line_215"></a>
<a name="line_216"></a># Pi_words(m) is the list of all reduced words of length precisely m.
<a name="line_217"></a><span style="color:red">#@ Pi_words
</span><a name="line_218"></a>Pi_words := proc(m::nonnegint)
<a name="line_219"></a> option remember;
<a name="line_220"></a> if m = 0 then
<a name="line_221"></a>  return([[]]);
<a name="line_222"></a> else
<a name="line_223"></a>  return (map(Pi_reduced_extensions,Pi_words(m-1)));
<a name="line_224"></a> fi;
<a name="line_225"></a>end;
<a name="line_226"></a>
<a name="line_227"></a># Pi_words_leq(m) is the list of all reduced words of length at most m.
<a name="line_228"></a><span style="color:red">#@ Pi_words_leq
</span><a name="line_229"></a>Pi_words_leq := proc(m::nonnegint)
<a name="line_230"></a> map(op,[seq(Pi_words(k),k=0..m)]);
<a name="line_231"></a>end;
<a name="line_232"></a>
<a name="line_233"></a># Pi_word_band(k) is a subset of Pi, starting with Pi_word_band(0)={1}.
<a name="line_234"></a># If we put
<a name="line_235"></a># A(k) = union of translates of F1 under Pi_word_band(j) with j <= k
<a name="line_236"></a># then A(k) is contained in the interior of A(k+1).
<a name="line_237"></a>
<a name="line_238"></a><span style="color:red">#@ Pi_word_band
</span><a name="line_239"></a>Pi_word_band := proc(k)
<a name="line_240"></a> option remember;
<a name="line_241"></a> local B,L,M,j;
<a name="line_242"></a>
<a name="line_243"></a> if k = 0 then
<a name="line_244"></a>  return([[]]);
<a name="line_245"></a> elif k = 1 then 
<a name="line_246"></a>  return ([
<a name="line_247"></a>   [0],[1],[2],[3],[4],[5],[6],[7],
<a name="line_248"></a>   [0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0],
<a name="line_249"></a>   [0,7,0],[2,1,2],[4,3,4],[6,5,6],
<a name="line_250"></a>   [1,2,3,4],[3,4,5,6],[5,6,7,0],[7,0,1,2]
<a name="line_251"></a>  ]):
<a name="line_252"></a> else
<a name="line_253"></a>  B := {seq(seq(Pi_mult(L,M),
<a name="line_254"></a>                L in Pi_word_band(1)),
<a name="line_255"></a>                M in Pi_word_band(k-1))}
<a name="line_256"></a>        minus {seq(op(Pi_word_band[j]),j=0..k-1)}:
<a name="line_257"></a>  B := [op(B)];
<a name="line_258"></a>  return(B);
<a name="line_259"></a> fi;
<a name="line_260"></a>end;
<a name="line_261"></a>
<a name="line_262"></a><span style="color:red">#@ Pi_word_block
</span><a name="line_263"></a>Pi_word_block := proc(k)
<a name="line_264"></a> option remember;
<a name="line_265"></a> [seq(op(Pi_word_band(j)),j=0..k)];
<a name="line_266"></a>end;
<a name="line_267"></a>
<a name="line_268"></a># act_Pi(L,z) gives the action of the word L on a point z in the
<a name="line_269"></a># open unit disc.  This depends on the parameter a_H.
<a name="line_270"></a>
<a name="line_271"></a><span style="color:red">#@ act_Pi
</span><a name="line_272"></a>act_Pi := proc(L::Pi_element,z)
<a name="line_273"></a> local n,i,j,w;
<a name="line_274"></a> n := nops(L);
<a name="line_275"></a> w := z;
<a name="line_276"></a> for i from 0 to n-1 do
<a name="line_277"></a>  w := simplify(beta[L[n-i]](w));
<a name="line_278"></a> od;
<a name="line_279"></a> return(w);
<a name="line_280"></a>end;
<a name="line_281"></a>
<a name="line_282"></a># act_Pi0(L,z) and act_Pi1(L,z) are the same as 
<a name="line_283"></a># act_Pi(L,z) except that the numerical value a_H0 or
<a name="line_284"></a># a_H1 = evalf(a_H0) is substituted for the symbolic a_H.
<a name="line_285"></a>
<a name="line_286"></a><span style="color:red">#@ act_Pi0
</span><a name="line_287"></a>act_Pi0 := proc(L::Pi_element,z)
<a name="line_288"></a> local n,i,j,w;
<a name="line_289"></a> n := nops(L);
<a name="line_290"></a> w := z;
<a name="line_291"></a> for i from 0 to n-1 do
<a name="line_292"></a>  w := simplify(beta0[L[n-i]](w));
<a name="line_293"></a> od;
<a name="line_294"></a> return(w);
<a name="line_295"></a>end;
<a name="line_296"></a>
<a name="line_297"></a><span style="color:red">#@ act_Pi1
</span><a name="line_298"></a>act_Pi1 := proc(L::Pi_element,z)
<a name="line_299"></a> local n,i,j,w;
<a name="line_300"></a> n := nops(L);
<a name="line_301"></a> w := z;
<a name="line_302"></a> for i from 0 to n-1 do
<a name="line_303"></a>  w := simplify(beta1[L[n-i]](w));
<a name="line_304"></a> od;
<a name="line_305"></a> return(w);
<a name="line_306"></a>end;
<a name="line_307"></a>
<a name="line_308"></a># This is organised to be more efficient than act_Pi1
<a name="line_309"></a>
<a name="line_310"></a><span style="color:red">#@ act_Pi1_map
</span><a name="line_311"></a>act_Pi1_map := proc(L::Pi_element)
<a name="line_312"></a> option remember;
<a name="line_313"></a> local z,zz,zd,zn,dd,ff;
<a name="line_314"></a>
<a name="line_315"></a> if L = [] then
<a name="line_316"></a>  return((z) -> z);
<a name="line_317"></a> else
<a name="line_318"></a>  zz := simplify(beta1[L[1]](act_Pi1_map(L[2..-1])(z))):
<a name="line_319"></a>  zd := denom(zz):
<a name="line_320"></a>  zn := numer(zz):
<a name="line_321"></a>  dd := sqrt(abs(coeff(zn,z,0))^2 + abs(coeff(zn,z,1))^2 + abs(coeff(zd,z,0))^2 + abs(coeff(zd,z,1))^2);
<a name="line_322"></a>  zd := expand(zd/dd);
<a name="line_323"></a>  zn := expand(zn/dd);
<a name="line_324"></a>  zz := zn/zd;
<a name="line_325"></a>  return(unapply(zz,z));
<a name="line_326"></a> fi:
<a name="line_327"></a>end;
<a name="line_328"></a>
<a name="line_329"></a># Given an expression f of the form (a z + b)/(c z + d), 
<a name="line_330"></a># the function mobius_matrix(f,z) returns the matrix
<a name="line_331"></a># [[a,b],[c,d]]/r, where r is chosen to make the determinant
<a name="line_332"></a># equal to one.
<a name="line_333"></a>
<a name="line_334"></a><span style="color:red">#@ mobius_matrix
</span><a name="line_335"></a>mobius_matrix := proc(f,z)
<a name="line_336"></a> local ab,cd,a,b,c,d,rd;
<a name="line_337"></a> ab := numer(f);
<a name="line_338"></a> cd := denom(f);
<a name="line_339"></a> a := coeff(ab,z,1);
<a name="line_340"></a> b := coeff(ab,z,0);
<a name="line_341"></a> c := coeff(cd,z,1);
<a name="line_342"></a> d := coeff(cd,z,0);
<a name="line_343"></a> rd := sqrt(a*d - b*c);
<a name="line_344"></a> a := a/rd;
<a name="line_345"></a> b := b/rd;
<a name="line_346"></a> c := c/rd;
<a name="line_347"></a> d := d/rd;
<a name="line_348"></a> return(<<a|b>,<c|d>>);
<a name="line_349"></a>end;
<a name="line_350"></a>
<a name="line_351"></a># Let M be a matrix in SL_2(C) representing a Mobius map that 
<a name="line_352"></a># preserves the unit disc.  Then SL2R_conjugate(M) returns a 
<a name="line_353"></a># matrix M1 in SL_2(R) that is conjugate to M.
<a name="line_354"></a>  
<a name="line_355"></a><span style="color:red">#@ SL2R_conjugate
</span><a name="line_356"></a>SL2R_conjugate := proc(M)
<a name="line_357"></a> local a,b,c,d,A,B,C,D,E;
<a name="line_358"></a>
<a name="line_359"></a> a,b,c,d := M[1,1],M[1,2],M[2,1],M[2,2];
<a name="line_360"></a> A := (  a - b - c + d)/2;
<a name="line_361"></a> B := (- a - b + c + d)/2*I;
<a name="line_362"></a> C := (  a - b + c - d)/2*I;
<a name="line_363"></a> D := (  a + b + c + d)/2;
<a name="line_364"></a> E := sqrt(A*D - B*C);
<a name="line_365"></a> A := Re(A/E); B := Re(B/E); C := Re(C/E); D := Re(D/E);
<a name="line_366"></a># A := A/E; B := B/E; C := C/E; D := D/E;
<a name="line_367"></a> return(<<A|B>,<C|D>>);
<a name="line_368"></a>end;
<a name="line_369"></a>
<a name="line_370"></a># Given a word L in Pi, the function act_Pi1_matrix(L) returns
<a name="line_371"></a># a matrix in SL_2(C) that implements the action of L on the unit disk.
<a name="line_372"></a>
<a name="line_373"></a><span style="color:red">#@ act_Pi1_matrix
</span><a name="line_374"></a>act_Pi1_matrix := proc(L::Pi_element)
<a name="line_375"></a> option remember;
<a name="line_376"></a> local z,zz,zd,zn,dd,ff;
<a name="line_377"></a>
<a name="line_378"></a> if L = [] then
<a name="line_379"></a>  return(<<1|0>,<0|1>>);
<a name="line_380"></a> else
<a name="line_381"></a>  return(beta1_matrix[L[1]] . act_Pi1_matrix(L[2..-1]));
<a name="line_382"></a> fi;
<a name="line_383"></a>end;
<a name="line_384"></a>
<a name="line_385"></a># beta_L_word[i] is the conjugate of beta[i] by lambda
<a name="line_386"></a>
<a name="line_387"></a><span style="color:red">#@ beta_L_word
</span><a name="line_388"></a>beta_L_word[0] := [2]:
<a name="line_389"></a>beta_L_word[1] := [3]:
<a name="line_390"></a>beta_L_word[2] := [4]:
<a name="line_391"></a>beta_L_word[3] := [5]:
<a name="line_392"></a>beta_L_word[4] := [6]:
<a name="line_393"></a>beta_L_word[5] := [7]:
<a name="line_394"></a>beta_L_word[6] := [0]:
<a name="line_395"></a>beta_L_word[7] := [1]:
<a name="line_396"></a>
<a name="line_397"></a># beta_M_word[i] is the conjugate of beta[i] by mu
<a name="line_398"></a>
<a name="line_399"></a><span style="color:red">#@ beta_M_word
</span><a name="line_400"></a>beta_M_word[0] := [2,0,1]:
<a name="line_401"></a>beta_M_word[1] := [5,4,3]:
<a name="line_402"></a>beta_M_word[2] := [0,7,6]:
<a name="line_403"></a>beta_M_word[3] := [2,3,1]:
<a name="line_404"></a>beta_M_word[4] := [5,4,6]:
<a name="line_405"></a>beta_M_word[5] := [7,0,1]:
<a name="line_406"></a>beta_M_word[6] := [2,3,4]:
<a name="line_407"></a>beta_M_word[7] := [5,7,6]:
<a name="line_408"></a>
<a name="line_409"></a># beta_N_word[i] is the conjugate of beta[i] by nu
<a name="line_410"></a>
<a name="line_411"></a><span style="color:red">#@ beta_N_word
</span><a name="line_412"></a>beta_N_word[0] := [0]:
<a name="line_413"></a>beta_N_word[1] := [2,1,2]:
<a name="line_414"></a>beta_N_word[2] := [6]:
<a name="line_415"></a>beta_N_word[3] := [0,7,0]:
<a name="line_416"></a>beta_N_word[4] := [4]:
<a name="line_417"></a>beta_N_word[5] := [6,5,6]:
<a name="line_418"></a>beta_N_word[6] := [2]:
<a name="line_419"></a>beta_N_word[7] := [4,3,4]:
<a name="line_420"></a>
<a name="line_421"></a># The function act_on_Pi gives the action of L, M and N on Pi 
<a name="line_422"></a># by conjugation in Pi_tilde
<a name="line_423"></a>
<a name="line_424"></a><span style="color:red">#@ act_on_Pi
</span><a name="line_425"></a>act_on_Pi[L] := proc(W::Pi_element)
<a name="line_426"></a> local W1;
<a name="line_427"></a> W1 := subs({seq(i = beta_L_word[i],i=0..7)},W);
<a name="line_428"></a> W1 := Pi_reduce(map(op,W1));
<a name="line_429"></a> return(W1);
<a name="line_430"></a>end;
<a name="line_431"></a>
<a name="line_432"></a>act_on_Pi[M] := proc(W::Pi_element)
<a name="line_433"></a> local W1;
<a name="line_434"></a> W1 := subs({seq(i = beta_M_word[i],i=0..7)},W);
<a name="line_435"></a> W1 := Pi_reduce(map(op,W1));
<a name="line_436"></a> return(W1);
<a name="line_437"></a>end;
<a name="line_438"></a>
<a name="line_439"></a>act_on_Pi[N] := proc(W::Pi_element)
<a name="line_440"></a> local W1;
<a name="line_441"></a> W1 := subs({seq(i = beta_N_word[i],i=0..7)},W);
<a name="line_442"></a> W1 := Pi_reduce(map(op,W1));
<a name="line_443"></a> return(W1);
<a name="line_444"></a>end;
<a name="line_445"></a>
<a name="line_446"></a># If T.U = V in G, then T.U = V.L in Pi_tilde for some L in Pi.
<a name="line_447"></a># The appropriate value of L is stored as G_Pi_cocycle[T,U].
<a name="line_448"></a>
<a name="line_449"></a><span style="color:red">#@ G_Pi_cocycle
</span><a name="line_450"></a>G_Pi_cocycle := table([(M,M)=[],(LLMN,LLLM)=[4,6],(LLMN,LLMN)=[1,2],(L,LLLM)=[],(N,LLL)=[],(LLLN,N)=[],(LL,M)=[],(LM,LLL)=[2,3],(LLN,LLLM)=[6,0,7,6],(LMN,MN)=[2,3,4,2],(1,N)=[],(LLL,LLL)=[],(LLM,1)=[],(LN,1)=[],(LLLM,LLMN)=[2,1,2,3,4,2],(LLLMN,LMN)=[3,2,1,2],(LLM,MN)=[],(MN,LN)=[2,3],(LL,LLM)=[],(LM,LM)=[7,6],(LLN,LLMN)=[2,3,4,2],(LMN,1)=[],(LLLN,LLMN)=[2,3,4,2],(L,LN)=[],(LLL,LM)=[],(N,LLLN)=[],(LLMN,LM)=[0,7,0,1],(M,LLLMN)=[0,2,1,2],(LLN,L)=[],(1,LLN)=[],(MN,LLL)=[6,5,6,4],(LLMN,N)=[],(LM,LLMN)=[2,1,2,3,4,2],(LLLM,1)=[],(LLLM,LLN)=[6,5,6,7,0,6],(L,LL)=[],(MN,LLLN)=[5,4],(LLL,LLLM)=[],(N,LN)=[],(LN,M)=[6,0,7,6],(LLMN,LLLN)=[5,4],(1,L)=[],(LMN,LLM)=[2,1],(1,M)=[],(M,LMN)=[4,3,4,2],(LLN,LLL)=[],(1,MN)=[],(LL,LLN)=[],(LM,LLN)=[6,5,6,7,0,6],(LN,LLM)=[6,0,7,6],(M,LL)=[2,3,4,5],(LLN,LM)=[6,0,7,6],(LMN,LLN)=[2,3,4,5],(LLLM,LM)=[7,6],(LLLMN,LM)=[0,7,0,1],(LLLM,N)=[],(LLLM,L)=[5,4],(L,LMN)=[],(LLM,LLN)=[6,5,6,7,0,6],(LLLM,LLL)=[2,3],(LLLMN,1)=[],(LMN,M)=[6,0,7,6],(LLLMN,LLLN)=[5,4],(N,LMN)=[2,3,4,2],(LMN,LN)=[2,3],(LLM,LL)=[2,3,4,5],(LLLMN,LLL)=[6,5,6,4],(L,M)=[],(M,N)=[],(LLN,LLN)=[],(LL,LLMN)=[],(LLLN,MN)=[2,3,4,2],(MN,LLM)=[2,1],(LMN,LL)=[6,5,6,7,0,6],(LL,1)=[],(LM,LLLM)=[0,1],(LLL,LMN)=[],(M,LN)=[6,5,6,4],(LMN,LLLMN)=[4,2],(LLLMN,L)=[6,0,7,0],(LLLM,MN)=[],(N,LLM)=[6,0,7,6],(LN,LL)=[],(LLN,1)=[],(MN,LMN)=[3,2,1,2],(LLL,LLN)=[],(1,LLL)=[],(LL,LL)=[],(LM,LN)=[6,5,6,4],(LN,LN)=[],(LL,MN)=[],(LLLN,LLN)=[],(LLMN,LLL)=[6,5,6,4],(LLLN,LM)=[6,0,7,6],(LLL,L)=[],(LLN,MN)=[2,3,4,2],(LLM,LLMN)=[2,1,2,3,4,2],(LLLMN,N)=[],(LLM,LLLM)=[0,1],(LN,LLMN)=[2,3,4,2],(LLMN,LLN)=[2,3,4,5],(L,LLLN)=[],(LLLM,LLLMN)=[0,2,1,2],(MN,L)=[6,0,7,0],(MN,LLLMN)=[4,2],(LLL,N)=[],(LLLM,LLM)=[6,7,0,1],(1,LLM)=[],(LM,MN)=[],(LLM,N)=[],(LLLN,LL)=[],(N,L)=[],(N,LLLMN)=[2,3,4,2],(LN,LLLN)=[],(1,LLLMN)=[],(LLLMN,LLLMN)=[4,2],(LLMN,L)=[6,0,7,0],(LL,LLLM)=[],(L,LLM)=[],(M,LLM)=[6,7,0,1],(LLL,LLLMN)=[],(M,LLLN)=[6,0,7,0],(LLLN,LLLMN)=[2,3,4,2],(L,MN)=[],(LM,1)=[],(LLN,LL)=[],(MN,M)=[6,0,7,6],(1,LMN)=[],(LM,LLLMN)=[0,2,1,2],(LLLMN,MN)=[2,3,4,2],(LLM,LM)=[7,6],(LLLN,LLLM)=[6,0,7,6],(LLM,LMN)=[4,3,4,2],(LLMN,LMN)=[3,2,1,2],(LL,LM)=[],(M,LLL)=[2,3],(LN,MN)=[2,3,4,2],(LMN,L)=[6,0,7,0],(LLLN,LMN)=[2,3,4,2],(LMN,LLLN)=[5,4],(LLL,M)=[],(LM,LL)=[2,3,4,5],(N,LLN)=[],(LLLMN,LLN)=[2,3,4,5],(LLL,LL)=[],(1,LLLN)=[],(LLM,M)=[],(LLM,L)=[5,4],(LN,L)=[],(1,LL)=[],(LLLM,LMN)=[4,3,4,2],(LL,LN)=[],(LLN,LMN)=[2,3,4,2],(LLLN,1)=[],(N,M)=[6,0,7,6],(LL,LLL)=[],(M,L)=[5,4],(L,LLN)=[],(LLN,N)=[],(LLLN,M)=[6,0,7,6],(LLMN,LLLMN)=[4,2],(LLLN,LLLN)=[],(LLMN,LL)=[6,5,6,7,0,6],(LLMN,LN)=[2,3],(LL,LLLN)=[],(N,N)=[],(LMN,LM)=[0,7,0,1],(MN,LLN)=[2,3,4,5],(LM,LLLN)=[6,0,7,0],(LN,LLLM)=[6,0,7,6],(1,1)=[],(LLN,LLLMN)=[2,3,4,2],(L,N)=[],(LMN,LLMN)=[1,2],(LLLMN,LLM)=[2,1],(LLN,LLM)=[6,0,7,6],(LLLM,LL)=[2,3,4,5],(LMN,LLLM)=[4,6],(L,LLMN)=[],(LLM,LLLN)=[6,0,7,0],(M,LLMN)=[2,1,2,3,4,2],(LLN,M)=[6,0,7,6],(LLL,MN)=[],(L,L)=[],(LLL,1)=[],(LLLM,M)=[],(LLMN,LLM)=[2,1],(LLLM,LN)=[6,5,6,4],(LLLN,LN)=[],(LLMN,M)=[6,0,7,6],(1,LLLM)=[],(LLL,LLM)=[],(LM,M)=[],(MN,N)=[],(LN,LM)=[6,0,7,6],(LLL,LLLN)=[],(LL,LLLMN)=[],(LM,N)=[],(LN,N)=[],(LLL,LLMN)=[],(L,LLLMN)=[],(MN,LLLM)=[4,6],(LLLMN,LL)=[6,5,6,7,0,6],(LLLM,LLLM)=[0,1],(LLLN,LLL)=[],(L,LLL)=[],(LLLM,LLLN)=[6,0,7,0],(LN,LLL)=[],(LN,LLLMN)=[2,3,4,2],(L,1)=[],(LLN,LLLN)=[],(M,LLLM)=[0,1],(LLN,LN)=[],(M,1)=[],(LM,LLM)=[6,7,0,1],(LMN,LLL)=[6,5,6,4],(M,LLN)=[6,5,6,7,0,6],(N,MN)=[2,3,4,2],(MN,MN)=[2,3,4,2],(LMN,N)=[],(LLLMN,LLLM)=[4,6],(1,LM)=[],(LLLMN,M)=[6,0,7,6],(N,LLLM)=[6,0,7,6],(1,LN)=[],(LL,N)=[],(M,LM)=[7,6],(M,MN)=[],(MN,1)=[],(LLM,LLM)=[6,7,0,1],(N,LL)=[],(LLMN,1)=[],(LLLMN,LN)=[2,3],(N,LLMN)=[2,3,4,2],(LLM,LLLMN)=[0,2,1,2],(N,LM)=[6,0,7,6],(LLLMN,LLMN)=[1,2],(MN,LL)=[6,5,6,7,0,6],(L,LM)=[],(LLLN,LLM)=[6,0,7,6],(LLL,LN)=[],(LLMN,MN)=[2,3,4,2],(LL,LMN)=[],(MN,LLMN)=[1,2],(LL,L)=[],(MN,LM)=[0,7,0,1],(LM,L)=[5,4],(LM,LMN)=[4,3,4,2],(LLM,LN)=[6,5,6,4],(LN,LLN)=[],(LLM,LLL)=[2,3],(LLLN,L)=[],(LN,LMN)=[2,3,4,2],(1,LLMN)=[],(N,1)=[],(LMN,LMN)=[3,2,1,2]]):
<a name="line_451"></a>
<a name="line_452"></a># If T is in G then beta[i] . T = T . L in Pi_tilde for some L in Pi.
<a name="line_453"></a># The appropriate value of L is stored as beta_G_twist[i,T]. 
<a name="line_454"></a>
<a name="line_455"></a><span style="color:red">#@ beta_G_twist
</span><a name="line_456"></a>beta_G_twist := table();
<a name="line_457"></a>for i from 0 to 7 do
<a name="line_458"></a> beta_G_twist[i,1]   := [i];
<a name="line_459"></a> beta_G_twist[i,L]   := [modp(i-2,8)];
<a name="line_460"></a> beta_G_twist[i,LL]  := [modp(i-4,8)];
<a name="line_461"></a> beta_G_twist[i,LLL] := [modp(i-6,8)];
<a name="line_462"></a>od:
<a name="line_463"></a>for i from 0 to 7 do
<a name="line_464"></a> beta_G_twist[i,M]    := beta_M_word[i]; 
<a name="line_465"></a> beta_G_twist[i,LM]   := beta_M_word[modp(i-2,8)]; 
<a name="line_466"></a> beta_G_twist[i,LLM]  := beta_M_word[modp(i-4,8)]; 
<a name="line_467"></a> beta_G_twist[i,LLLM] := beta_M_word[modp(i-6,8)]; 
<a name="line_468"></a> beta_G_twist[i,N]    := beta_N_word[i]; 
<a name="line_469"></a> beta_G_twist[i,LN]   := beta_N_word[modp(i-2,8)]; 
<a name="line_470"></a> beta_G_twist[i,LLN]  := beta_N_word[modp(i-4,8)]; 
<a name="line_471"></a> beta_G_twist[i,LLLN] := beta_N_word[modp(i-6,8)]; 
<a name="line_472"></a> beta_G_twist[i,MN]   := Pi_mult(op(map(p -> beta_N_word[p],beta_M_word[i])));
<a name="line_473"></a>od:
<a name="line_474"></a>for i from 0 to 7 do
<a name="line_475"></a> beta_G_twist[i,LMN]   := beta_G_twist[modp(i-2,8),MN];
<a name="line_476"></a> beta_G_twist[i,LLMN]  := beta_G_twist[modp(i-4,8),MN];
<a name="line_477"></a> beta_G_twist[i,LLLMN] := beta_G_twist[modp(i-6,8),MN];
<a name="line_478"></a>od:
<a name="line_479"></a>
<a name="line_480"></a># Elements of Pi_tilde are represented by pairs [T,L], where T is in G16
<a name="line_481"></a># and L is a list of integers representing an element of Pi
<a name="line_482"></a>
<a name="line_483"></a><span style="color:red">#@ `type/Pi_tilde_element`
</span><a name="line_484"></a>`type/Pi_tilde_element` := (TL) ->
<a name="line_485"></a> type(TL,list) and nops(TL) = 2 and member(TL[1],G16) and type(TL[2],Pi_element); 
<a name="line_486"></a>
<a name="line_487"></a># The identity element in Pi_tilde
<a name="line_488"></a><span style="color:red">#@ Pi_tilde_id
</span><a name="line_489"></a>Pi_tilde_id := [1,[]]:
<a name="line_490"></a>
<a name="line_491"></a># The multiplication function for Pi_tilde. 
<a name="line_492"></a># It accepts an arbitrary number of arguments.
<a name="line_493"></a>
<a name="line_494"></a><span style="color:red">#@ Pi_tilde_mult
</span><a name="line_495"></a>Pi_tilde_mult := proc()
<a name="line_496"></a> local T0,L0,T1,L1,T2,L2;
<a name="line_497"></a> if nargs = 0 then
<a name="line_498"></a>  return [1,[]];
<a name="line_499"></a> elif nargs = 1 then
<a name="line_500"></a>  return args[1];
<a name="line_501"></a> else
<a name="line_502"></a>  T0,L0 := op(args[1]);
<a name="line_503"></a>  T1,L1 := op(args[2]);
<a name="line_504"></a>  T2 := G_mult(T0,T1);
<a name="line_505"></a>  L2 := Pi_mult(G_Pi_cocycle[T0,T1],op(map(i -> beta_G_twist[i,T1],L0)),L1);
<a name="line_506"></a>  if nargs = 2 then
<a name="line_507"></a>   return [T2,L2];
<a name="line_508"></a>  else
<a name="line_509"></a>   return Pi_tilde_mult([T2,L2],args[3..-1]);
<a name="line_510"></a>  fi;
<a name="line_511"></a> fi;
<a name="line_512"></a>end:
<a name="line_513"></a>
<a name="line_514"></a># The inversion function for Pi_tilde
<a name="line_515"></a>
<a name="line_516"></a><span style="color:red">#@ Pi_tilde_inv
</span><a name="line_517"></a>Pi_tilde_inv := proc(A0::Pi_tilde_element)
<a name="line_518"></a> local T0,L0,T1,L1,T2,L2;
<a name="line_519"></a> T0,L0 := op(A0);
<a name="line_520"></a> T1 := G_inv(T0);
<a name="line_521"></a> Pi_tilde_mult([1,Pi_inv(L0)],[T1,Pi_inv(G_Pi_cocycle[T0,T1])]);
<a name="line_522"></a>end:
<a name="line_523"></a>
<a name="line_524"></a># Action of Pi_tilde on the unit disk
<a name="line_525"></a>
<a name="line_526"></a><span style="color:red">#@ act_Pi_tilde
</span><a name="line_527"></a>act_Pi_tilde := proc(A0::Pi_tilde_element,z::CC)
<a name="line_528"></a> local T0,L0;
<a name="line_529"></a> T0,L0 := op(A0);
<a name="line_530"></a>
<a name="line_531"></a> act_H[T0](act_Pi(L0,z));
<a name="line_532"></a>end:
<a name="line_533"></a>
<a name="line_534"></a># Action of Pi_tilde on the unit disk (numeric version)
<a name="line_535"></a>
<a name="line_536"></a><span style="color:red">#@ act_Pi_tilde0
</span><a name="line_537"></a>act_Pi_tilde0 := proc(A0::Pi_tilde_element,z::CC1)
<a name="line_538"></a> local T0,L0;
<a name="line_539"></a> T0,L0 := op(A0);
<a name="line_540"></a>
<a name="line_541"></a> act_H0[T0](act_Pi0(L0,z));
<a name="line_542"></a>end:
<a name="line_543"></a>
<a name="line_544"></a># Reflections across walls of F16
<a name="line_545"></a><span style="color:red">#@ Pi_tilde_s
</span><a name="line_546"></a>Pi_tilde_s[0] := [MN,[6]];
<a name="line_547"></a>Pi_tilde_s[1] := [LN,[]];
<a name="line_548"></a>Pi_tilde_s[3] := [LLN,[4]];
<a name="line_549"></a>Pi_tilde_s[5] := [N,[]];
<a name="line_550"></a>
<a name="line_551"></a># Generators of Pi_tilde as words in the reflections
<a name="line_552"></a><span style="color:red">#@ G_s_word
</span><a name="line_553"></a>G_s_word[1]     := [];
<a name="line_554"></a>G_s_word[L]     := [1,5];
<a name="line_555"></a>G_s_word[LL]    := [1,5,1,5];
<a name="line_556"></a>G_s_word[LLL]   := [5,1];
<a name="line_557"></a>G_s_word[M]     := [1,5,3,5,1,0];
<a name="line_558"></a>G_s_word[LM]    := [1,5,1,5,3,5,1,0];
<a name="line_559"></a>G_s_word[LLM]   := [5,1,3,5,1,0];
<a name="line_560"></a>G_s_word[LLLM]  := [3,5,1,0];
<a name="line_561"></a>G_s_word[N]     := [5];
<a name="line_562"></a>G_s_word[LN]    := [1];
<a name="line_563"></a>G_s_word[LLN]   := [1,5,1];
<a name="line_564"></a>G_s_word[LLLN]  := [5,1,5];
<a name="line_565"></a>G_s_word[MN]    := [1,5,3,5,1,0,5];
<a name="line_566"></a>G_s_word[LMN]   := [1,5,1,5,3,5,1,0,5];
<a name="line_567"></a>G_s_word[LLMN]  := [5,1,3,5,1,0,5];
<a name="line_568"></a>G_s_word[LLLMN] := [3,5,1,0,5];
<a name="line_569"></a>
<a name="line_570"></a><span style="color:red">#@ beta_s_word
</span><a name="line_571"></a>beta_s_word[0] := [3,1,5,1];
<a name="line_572"></a>beta_s_word[1] := [5,1,5,0,3,5,1,0];
<a name="line_573"></a>beta_s_word[2] := [1,5,3,5,1,5];
<a name="line_574"></a>beta_s_word[3] := [5,0,3,5,1,0,5,1];
<a name="line_575"></a>beta_s_word[4] := [1,5,1,3];
<a name="line_576"></a>beta_s_word[5] := [0,1,5,3,0,5,1,5];
<a name="line_577"></a>beta_s_word[6] := [5,1,5,3,5,1];
<a name="line_578"></a>beta_s_word[7] := [1,5,0,1,5,3,0,5];
<a name="line_579"></a>
<a name="line_580"></a>
<a name="line_581"></a>######################################################################
<a name="line_582"></a>
<a name="line_583"></a># Given an expression p involving a_H  and z, this tries to find an 
<a name="line_584"></a># element L in Pi which sends z to p.
<a name="line_585"></a>
<a name="line_586"></a><span style="color:red">#@ find_Pi_word
</span><a name="line_587"></a>find_Pi_word := proc(p,max_length_) 
<a name="line_588"></a> local max_length,err,found,i,L;
<a name="line_589"></a>
<a name="line_590"></a> max_length := `if`(nargs > 1,max_length,5);
<a name="line_591"></a> for i from 0 to max_length do
<a name="line_592"></a>  for L in Pi_words(i) do
<a name="line_593"></a>   err := simplify(p - act_Pi(L,z));
<a name="line_594"></a>   if err = 0 then
<a name="line_595"></a>    return(L);
<a name="line_596"></a>   fi;
<a name="line_597"></a>  od;
<a name="line_598"></a> od;
<a name="line_599"></a>
<a name="line_600"></a> return FAIL;
<a name="line_601"></a>end;
<a name="line_602"></a>
<a name="line_603"></a># Given expressions p and q involving a_H, this tries to find an 
<a name="line_604"></a># element L in Pi which sends p to q.
<a name="line_605"></a>
<a name="line_606"></a><span style="color:red">#@ find_Pi_word_points
</span><a name="line_607"></a>find_Pi_word_points := proc(p,q,max_length_) 
<a name="line_608"></a> local max_length,err,found,i,L;
<a name="line_609"></a>
<a name="line_610"></a> max_length := `if`(nargs > 2,max_length,5);
<a name="line_611"></a> for i from 0 to max_length do
<a name="line_612"></a>  for L in Pi_words(i) do
<a name="line_613"></a>   err := simplify(q - act_Pi(L,p));
<a name="line_614"></a>   if err = 0 then
<a name="line_615"></a>    return(L);
<a name="line_616"></a>   fi;
<a name="line_617"></a>  od;
<a name="line_618"></a> od;
<a name="line_619"></a>
<a name="line_620"></a> return FAIL;
<a name="line_621"></a>end;
<a name="line_622"></a>
<a name="line_623"></a># Given complex numbers p and q, this tries to find an element L in Pi which
<a name="line_624"></a># sends p to q (where the action is determined by the numerical parameter a_H0).
<a name="line_625"></a>
<a name="line_626"></a><span style="color:red">#@ find_Pi_word_points0
</span><a name="line_627"></a>find_Pi_word_points0 := proc(p,q,max_length_,tolerance_) 
<a name="line_628"></a> local max_length,tolerance,p1,q1,err,found,i,L;
<a name="line_629"></a>
<a name="line_630"></a> max_length := `if`(nargs > 2,max_length_,5);
<a name="line_631"></a> tolerance := `if`(nargs > 3,tolerance_,10.^(-8));
<a name="line_632"></a>
<a name="line_633"></a> p1 := evalf(subs(a_H = a_H1,p));
<a name="line_634"></a> q1 := evalf(subs(a_H = a_H1,q));
<a name="line_635"></a>
<a name="line_636"></a> for i from 0 to max_length do
<a name="line_637"></a>  for L in Pi_words(i) do
<a name="line_638"></a>   err := q1 - act_Pi1(L,p1);
<a name="line_639"></a>   if abs(err) < tolerance then
<a name="line_640"></a>    return(L);
<a name="line_641"></a>   fi;
<a name="line_642"></a>  od;
<a name="line_643"></a> od;
<a name="line_644"></a>
<a name="line_645"></a> return FAIL;
<a name="line_646"></a>end;
<a name="line_647"></a>
<a name="line_648"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/Pi_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_Pi_relations := proc()
<a name="line_2"></a> local i,alpha;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> for i from 0 to 3 do
<a name="line_7"></a>  _ASSERT(act_on_Pi[L]([i,i+4])=[],sprintf("L preserves inverse of beta[%d]",i));
<a name="line_8"></a>  _ASSERT(act_on_Pi[M]([i,i+4])=[],sprintf("M preserves inverse of beta[%d]",i));
<a name="line_9"></a>  _ASSERT(act_on_Pi[N]([i,i+4])=[],sprintf("N preserves inverse of beta[%d]",i));
<a name="line_10"></a> od:
<a name="line_11"></a> _ASSERT(act_on_Pi[L]([0,1,2,3,4,5,6,7])=[],"L preserves the long beta relation");
<a name="line_12"></a> _ASSERT(act_on_Pi[M]([0,1,2,3,4,5,6,7])=[],"M preserves the long beta relation");
<a name="line_13"></a> _ASSERT(act_on_Pi[N]([0,1,2,3,4,5,6,7])=[],"N preserves the long beta relation");
<a name="line_14"></a> for i from 0 to 7 do
<a name="line_15"></a>  _ASSERT(
<a name="line_16"></a>   act_on_Pi[L](act_on_Pi[L](act_on_Pi[L](act_on_Pi[L]([i])))) = [i],
<a name="line_17"></a>   sprintf("LLLL=1 on beta[%d]",i)
<a name="line_18"></a>  );
<a name="line_19"></a>  _ASSERT(
<a name="line_20"></a>   act_on_Pi[M](act_on_Pi[M]([i])) = [i],
<a name="line_21"></a>   sprintf("MM=1 on beta[%d]",i)
<a name="line_22"></a>  );
<a name="line_23"></a>  _ASSERT(
<a name="line_24"></a>   act_on_Pi[N](act_on_Pi[N]([i])) = [i],
<a name="line_25"></a>   sprintf("NN=1 on beta[%d]",i)
<a name="line_26"></a>  );
<a name="line_27"></a>  _ASSERT(
<a name="line_28"></a>   act_on_Pi[L](act_on_Pi[N](act_on_Pi[L](act_on_Pi[N]([i])))) = [i],
<a name="line_29"></a>   sprintf("LNLN=1 on beta[%d]",i)
<a name="line_30"></a>  );
<a name="line_31"></a>  _ASSERT(
<a name="line_32"></a>   act_on_Pi[L](act_on_Pi[M](act_on_Pi[L](act_on_Pi[M]([i])))) = 
<a name="line_33"></a>    Pi_mult([7,6],Pi_mult([i],Pi_inv([7,6]))),
<a name="line_34"></a>   sprintf("LMLM is inner on beta[%d]",i)
<a name="line_35"></a>  );
<a name="line_36"></a>  _ASSERT(
<a name="line_37"></a>   act_on_Pi[N](act_on_Pi[M](act_on_Pi[N](act_on_Pi[M]([i])))) = 
<a name="line_38"></a>    Pi_mult([6,0,7,6],Pi_mult([i],Pi_inv([6,0,7,6]))),
<a name="line_39"></a>   sprintf("NMNM is inner on beta[%d]",i)
<a name="line_40"></a>  );
<a name="line_41"></a> od;
<a name="line_42"></a>end:
<a name="line_43"></a>
<a name="line_44"></a>add_check(check_Pi_relations):
<a name="line_45"></a>
<a name="line_46"></a>######################################################################
<a name="line_47"></a>
<a name="line_48"></a>check_Pi_alpha := proc()
<a name="line_49"></a> local i;
<a name="line_50"></a>
<a name="line_51"></a> printf("%a()\n",procname);
<a name="line_52"></a>
<a name="line_53"></a> for i from 0 to 3 do
<a name="line_54"></a>  _ASSERT(
<a name="line_55"></a>   Pi_mult(op(map(a -> `if`(a>=0,Pi_alpha[a],Pi_inv(Pi_alpha[abs(a)])),Pi_beta_alpha[i])))
<a name="line_56"></a>    = [i],
<a name="line_57"></a>   sprintf("beta[%d] in terms of Pi_alpha",i)
<a name="line_58"></a>  );
<a name="line_59"></a> od;
<a name="line_60"></a>
<a name="line_61"></a> _ASSERT(
<a name="line_62"></a>  Pi_mult(
<a name="line_63"></a>   Pi_alpha[0],
<a name="line_64"></a>   Pi_alpha[1],
<a name="line_65"></a>   Pi_inv(Pi_alpha[0]),
<a name="line_66"></a>   Pi_inv(Pi_alpha[1]),
<a name="line_67"></a>   Pi_alpha[2],
<a name="line_68"></a>   Pi_alpha[3],
<a name="line_69"></a>   Pi_inv(Pi_alpha[2]),
<a name="line_70"></a>   Pi_inv(Pi_alpha[3])
<a name="line_71"></a>  ) = [],
<a name="line_72"></a>  "alpha commutator relation"
<a name="line_73"></a> );
<a name="line_74"></a>
<a name="line_75"></a>end:
<a name="line_76"></a>
<a name="line_77"></a>add_check(check_Pi_alpha):
<a name="line_78"></a>
<a name="line_79"></a>######################################################################
<a name="line_80"></a>
<a name="line_81"></a>check_Pi_sigma := proc()
<a name="line_82"></a> local i,k;
<a name="line_83"></a>
<a name="line_84"></a> printf("%a()\n",procname);
<a name="line_85"></a>
<a name="line_86"></a> _ASSERT(
<a name="line_87"></a>  Pi_mult(Pi_sigma_beta["a", 1],Pi_sigma_beta["c", 1],Pi_sigma_beta["e", 1],Pi_sigma_beta["f", 1]) = [] and
<a name="line_88"></a>  Pi_mult(Pi_sigma_beta["b", 1],Pi_sigma_beta["e",-1],Pi_sigma_beta["b",-1],Pi_sigma_beta["a",-1]) = [] and
<a name="line_89"></a>  Pi_mult(Pi_sigma_beta["d", 1],Pi_sigma_beta["f",-1],Pi_sigma_beta["d",-1],Pi_sigma_beta["c",-1]) = [],
<a name="line_90"></a>  "sigma relations in terms of beta"
<a name="line_91"></a> );
<a name="line_92"></a>
<a name="line_93"></a> for k from 0 to 7 do 
<a name="line_94"></a>  _ASSERT(
<a name="line_95"></a>   Pi_mult(op(map(ii -> Pi_sigma_beta[op(ii)],Pi_beta_sigma[k])))=[k],
<a name="line_96"></a>   sprintf("beta[%d] in terms of sigma[j]",k)
<a name="line_97"></a>  );
<a name="line_98"></a> od;
<a name="line_99"></a>end:
<a name="line_100"></a>
<a name="line_101"></a>add_check(check_Pi_sigma):
<a name="line_102"></a>
<a name="line_103"></a>######################################################################
<a name="line_104"></a>
<a name="line_105"></a>check_Pi_tilde_s := proc()
<a name="line_106"></a> local i,k,s;
<a name="line_107"></a>
<a name="line_108"></a> printf("%a()\n",procname);
<a name="line_109"></a>
<a name="line_110"></a> _ASSERT(
<a name="line_111"></a>  `and`(seq(
<a name="line_112"></a>    evalb(Pi_tilde_mult(Pi_tilde_s[i],Pi_tilde_s[i]) = [1,[]]),
<a name="line_113"></a>     i in [0,1,3,5])),
<a name="line_114"></a>  "Reflections Pi_tilde_s[i] are involutions"
<a name="line_115"></a> );
<a name="line_116"></a>
<a name="line_117"></a> assume(s::real);
<a name="line_118"></a>
<a name="line_119"></a> _ASSERT(
<a name="line_120"></a>  {seq(simplify(act_Pi_tilde(Pi_tilde_s[k],c_H[k](s)) - c_H[k](s)),k in [0,1,3,5])} = {0},
<a name="line_121"></a>  "s[i] fixes c[i](t)"
<a name="line_122"></a> );
<a name="line_123"></a>
<a name="line_124"></a> _ASSERT(
<a name="line_125"></a>  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[5,1,5,1,5,1,5,1]))) = [1,[]],
<a name="line_126"></a>  "s[5] s[1] has order 4"
<a name="line_127"></a> );
<a name="line_128"></a>
<a name="line_129"></a> _ASSERT(
<a name="line_130"></a>  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[1,0,1,0]))) = [1,[]],
<a name="line_131"></a>  "s[1] s[0] has order 2"
<a name="line_132"></a> );
<a name="line_133"></a>
<a name="line_134"></a> _ASSERT(
<a name="line_135"></a>  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[0,3,0,3]))) = [1,[]],
<a name="line_136"></a>  "s[0] s[3] has order 2"
<a name="line_137"></a> );
<a name="line_138"></a>
<a name="line_139"></a> _ASSERT(
<a name="line_140"></a>  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[3,5,3,5]))) = [1,[]],
<a name="line_141"></a>  "s[3] s[5] has order 2"
<a name="line_142"></a> );
<a name="line_143"></a>
<a name="line_144"></a> _ASSERT(
<a name="line_145"></a>  `and`(seq(evalb(Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],G_s_word[T]))) = [T,[]]),T in G16)),
<a name="line_146"></a>  "Elements of G as words in s[i]"
<a name="line_147"></a> );
<a name="line_148"></a>
<a name="line_149"></a> _ASSERT(
<a name="line_150"></a>  `and`(seq(evalb(Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],beta_s_word[k]))) = [1,[k]]),k = 0..7)),
<a name="line_151"></a>  "Generators beta[j] as words in s[i]"
<a name="line_152"></a> );
<a name="line_153"></a>end:
<a name="line_154"></a>
<a name="line_155"></a>add_check(check_Pi_tilde_s):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/automorphic.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_automorphy_system"></a><span style="color:red">#@ CLASS: automorphy_system
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("automorphy_system",
<a name="line_4"></a> "An instance of this class encapsulates information about automorphic functions for $HX(a_H)$",
<a name="line_5"></a>
<a name="line_6"></a> ["Field","a_H"::RR1,"This is the relevant value of a_H.  WARNING: various things will work incorrectly if this field is different from the global variable a_H0.  This is poor design, but significant effort would be required to fix it."],
<a name="line_7"></a> ["Field","poly_deg"::posint = 100,"degree of approximating polynomials"],
<a name="line_8"></a> ["Field","band_number"::posint = 3,"controls the number of group elements to sum over"],
<a name="line_9"></a> ["Field","p_series"::table,"A power series approximation to the function $p_{jk}(z)=\\sum_{\\gamma}\\gamma(z)^j\\gamma'(z)^k$."],
<a name="line_10"></a> ["Field","a_star","This is the constant $a^*$, as defined in Section sec-hol-forms"],
<a name="line_11"></a> ["Field","m_series","This is the function $m(z)$, as defined in Section sec-hol-forms"],
<a name="line_12"></a>
<a name="line_13"></a> ["Method","num_group_elements","This returns the number of group elements that we sum over.  It increases rapidly with the band number.",
<a name="line_14"></a>  proc(this) nops(Pi_word_band(this["band_number"])); end
<a name="line_15"></a> ],
<a name="line_16"></a> 
<a name="line_17"></a> ["Method","p","This calculates individual values of the function $p_{jk}(z)$.",
<a name="line_18"></a>  proc(this,j,k,z::CC1)
<a name="line_19"></a>   local w,B,T,M,a,b;
<a name="line_20"></a>   
<a name="line_21"></a>   w := 0;
<a name="line_22"></a>   B := Pi_word_block(this["band_number"]);
<a name="line_23"></a>   for T in B do
<a name="line_24"></a>    M := act_Pi1_matrix(T);
<a name="line_25"></a>    a := (M[1,1]*z+M[1,2])/(M[2,1]*z+M[2,2]);
<a name="line_26"></a>    b := 1/(M[2,1]*z+M[2,2])^2;
<a name="line_27"></a>    w := w + a^j*b^k;
<a name="line_28"></a>   od;
<a name="line_29"></a>   return w;
<a name="line_30"></a>  end
<a name="line_31"></a> ],
<a name="line_32"></a>
<a name="line_33"></a> ["Method","set_p_series","This calculates a power series approximation to $p_{jk}(z)$",
<a name="line_34"></a>  proc(this,j,k)
<a name="line_35"></a>   local d,w,B,T,M,a,b,t,z;
<a name="line_36"></a>
<a name="line_37"></a>   d := this["poly_deg"];
<a name="line_38"></a>   w := 0;
<a name="line_39"></a>   B := Pi_word_block(this["band_number"]);
<a name="line_40"></a>   for T in B do
<a name="line_41"></a>    M := act_Pi1_matrix(T);
<a name="line_42"></a>    a := (M[1,1]*z+M[1,2])/(M[2,1]*z+M[2,2]);
<a name="line_43"></a>    b := 1/(M[2,1]*z+M[2,2])^2;
<a name="line_44"></a>    t := series(a^j*b^k,z=0,d);
<a name="line_45"></a>    w := w + convert(t,polynom,t);
<a name="line_46"></a>   od;
<a name="line_47"></a>
<a name="line_48"></a>   w := add(Re(coeff(w,z,i))*z^i,i=0..d);
<a name="line_49"></a>   
<a name="line_50"></a>   if not(type(this["p_series"],table)) then
<a name="line_51"></a>    this["p_series"] := table();
<a name="line_52"></a>   fi;
<a name="line_53"></a>   
<a name="line_54"></a>   this["p_series"][j,k] := unapply(w,z);
<a name="line_55"></a>   
<a name="line_56"></a>   return eval(this["p_series"][j,k]);
<a name="line_57"></a>  end
<a name="line_58"></a> ],
<a name="line_59"></a> 
<a name="line_60"></a> ["Method","set_p0_series","This calculates a power series approximation to $p_{0k}(z)$, with some optimizations for this particular case",
<a name="line_61"></a>  proc(this,k)
<a name="line_62"></a>   local d,w,B,bc,T,M,u,v,t,z;
<a name="line_63"></a>
<a name="line_64"></a>   d := floor(this["poly_deg"]/4);
<a name="line_65"></a>   w := 0;
<a name="line_66"></a>   B := Pi_word_block(this["band_number"]);
<a name="line_67"></a>   bc := [seq(binomial(2*k-1+4*l,4*l),l=0..d)];
<a name="line_68"></a>   
<a name="line_69"></a>   for T in B do
<a name="line_70"></a>    M := act_Pi1_matrix(T);
<a name="line_71"></a>    u := M[2,2]^(-2*k);
<a name="line_72"></a>    v := (M[2,1]/M[2,2])^4;
<a name="line_73"></a>    t := add(Re(bc[l+1]*u*v^l)*z^(4*l),l=0..d);
<a name="line_74"></a>    w := w + t;
<a name="line_75"></a>   od;
<a name="line_76"></a>
<a name="line_77"></a>   if not(type(this["p_series"],table)) then
<a name="line_78"></a>    this["p_series"] := table();
<a name="line_79"></a>   fi;
<a name="line_80"></a>   
<a name="line_81"></a>   this["p_series"][0,k] := unapply(w,z);
<a name="line_82"></a>   
<a name="line_83"></a>   return eval(this["p_series"][0,k]);
<a name="line_84"></a>  end
<a name="line_85"></a> ],
<a name="line_86"></a>
<a name="line_87"></a> ["Method","set_m_series","This calculates $a^*$ and $m(z)$",
<a name="line_88"></a>  proc(this)
<a name="line_89"></a>   local p,q,v0,v1,mz,mm,m;
<a name="line_90"></a>
<a name="line_91"></a>   p := eval(this["p_series"][0,2]);
<a name="line_92"></a>   v0 := evalf(subs(a_H = this["a_H"],v_H[0]));
<a name="line_93"></a>   v1 := evalf(subs(a_H = this["a_H"],v_H[1]));
<a name="line_94"></a>   mz := evalf(subs(a_H = this["a_H"],act_H[M](z)));
<a name="line_95"></a>   q := unapply(convert(series(p(mz) * diff(mz,z),z=0,this["poly_deg"]),polynom,z),z);
<a name="line_96"></a>   this["a_star"] := -(1-this["a_H"]^2)/4*p(v1)/p(v0);
<a name="line_97"></a>   mm := expand(p(z) - this["a_star"] * q(z));
<a name="line_98"></a>   mm := expand(mm / subs(z = 0,mm));
<a name="line_99"></a>   m := series(sqrt(mm),z=0,this["poly_deg"]);
<a name="line_100"></a>   m := convert(m,polynom,z);
<a name="line_101"></a>   m := add(Re(coeff(m,z,4*i))*z^(4*i),i=0..this["poly_deg"]/4);
<a name="line_102"></a>   this["m_series"] := unapply(m,z);
<a name="line_103"></a>   return eval(this["m_series"]);
<a name="line_104"></a>  end
<a name="line_105"></a> ]
<a name="line_106"></a>);
<a name="line_107"></a> 
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/geodesics.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Suppose that phi is a conformal automorphism of the disc with no fixed points.
<a name="line_2"></a># Note that phi has two fixed points (with multiplicity) in the Riemann sphere,
<a name="line_3"></a># and they are exchanged by z |-> 1/conjugate(z).  As neither lies in the disc,
<a name="line_4"></a># they must both lie on the unit circle.  Assuming that they are different, there
<a name="line_5"></a># is a unique hyperbolic geodesic joining them.  If phi is in our Fuchsian group
<a name="line_6"></a># Pi, then this will descend to a closed geodesic on HX(a).  
<a name="line_7"></a>
<a name="line_8"></a># We are particularly interested in geodesics which cut diagonally across the
<a name="line_9"></a># fundamental domain F16.
<a name="line_10"></a>
<a name="line_11"></a><span style="color:red">#@ geodesic_H
</span><a name="line_12"></a><span style="color:red">#@ geodesic_start_H
</span><a name="line_13"></a><span style="color:red">#@ geodesic_end_H
</span><a name="line_14"></a><span style="color:red">#@ geodesic_period_H
</span><a name="line_15"></a><span style="color:red">#@ geodesic_shift_H
</span><a name="line_16"></a>
<a name="line_17"></a># This describes a geodesic passing through v[0] and v[3]
<a name="line_18"></a>geodesic_H[0,3] := (t) -> Tanh(t/2) * (1 + I * a_H^2)/sqrt(1 + a_H^4);
<a name="line_19"></a>geodesic_start_H[0,3] := 0;
<a name="line_20"></a>geodesic_end_H[0,3] := ln((ap_H+sqrt(a_H^4+1))/(a_H*am_H));
<a name="line_21"></a>geodesic_period_H[0,3] := 2*ln((2+a_H^4+2*ap_H*sqrt(a_H^4+1)+a_H^2)/(a_H^2*(1-a_H^2)));
<a name="line_22"></a>geodesic_shift_H[0,3] := [0,2,1,0,7,0];
<a name="line_23"></a>
<a name="line_24"></a># This describes a geodesic passing through v[6] and v[11]
<a name="line_25"></a>geodesic_H[6,11] := (t) -> xi_curve((1-I)*(a_H^2+I)/ap_H,t);
<a name="line_26"></a>geodesic_start_H[6,11] := ln((1-a_H^2+3*a_H^4+a_H^6-2*a_H^2*sqrt(1+a_H^2)*sqrt(1-a_H^2+2*a_H^4))/((1-a_H^2)*(1+a_H^4)))/2;
<a name="line_27"></a>geodesic_end_H[6,11] := ln(((1-a_H^2+a_H^4+a_H^6) + (1-a_H^2)*sqrt(2*a_H^4-a_H^2+1)*ap_H)/(a_H^2*(1+a_H^4)))/2;
<a name="line_28"></a>geodesic_period_H[6,11] := ln((1+a_H^4+sqrt(2*a_H^4-a_H^2+1)*ap_H)/(1+a_H^4-sqrt(2*a_H^4-a_H^2+1)*ap_H));
<a name="line_29"></a>geodesic_shift_H[6,11] := [0,1];
<a name="line_30"></a>
<a name="line_31"></a><span style="color:red">#@ geodesic_crossing
</span><a name="line_32"></a>geodesic_crossing := -I*(a_H^4+sqrt((a_H-1)*(a_H+1)*(a_H^4-4*a_H^2-3))*a_H-2*a_H^2-1)/(ap_H*(a_H^2+I));
<a name="line_33"></a>
<a name="line_34"></a># The point below is the midpoint (with respect to the hyperbolic metric) of the
<a name="line_35"></a># geodesic joining v[0]=0 to v[3].  Morever, if we let r denote the distance
<a name="line_36"></a># from min_centre_a to v[0] (or equivalently, to v[3]), then the disc of
<a name="line_37"></a># radius r centred at min_centre_a is the minimum radius disc that contains
<a name="line_38"></a># HF_16(a).
<a name="line_39"></a>
<a name="line_40"></a><span style="color:red">#@ min_centre_a
</span><a name="line_41"></a>min_centre_a := (1 + a_H^4 - sqrt(2*a_H*am_H*(ap_H-a_H*am_H)*(1+a_H^4)))/
<a name="line_42"></a>                 ((1-I*a_H^2)*(ap_H - a_H * am_H));
<a name="line_43"></a>
<a name="line_44"></a># The point below is equidistant from v_0, v_3 and v_11.
<a name="line_45"></a>
<a name="line_46"></a><span style="color:red">#@ tricentre_a
</span><a name="line_47"></a>tricentre_a := 
<a name="line_48"></a> a_H+ap_H+sqrt(2*a_H^2+2*a_H*ap_H)*(-((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1)/(((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1)+(2*I)*sqrt(2*a_H^2+2*a_H*ap_H)*((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))/(((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1):  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/geodesics_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_geodesic_H := proc()
<a name="line_2"></a> local i,j,err0,err1,err2,A0,A1,A2,A3;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> i,j := 0,3;
<a name="line_7"></a> err0 := simplify(geodesic_H[i,j](geodesic_start_H[i,j]) - v_H[i]):
<a name="line_8"></a> _ASSERT(err0 = 0,"geodesic passes through v[0]");
<a name="line_9"></a>
<a name="line_10"></a> err1 := simplify(geodesic_H[i,j](geodesic_end_H[i,j]) - v_H[j]):
<a name="line_11"></a> _ASSERT(err1 = 0,"geodesic passes through v[3]");
<a name="line_12"></a>
<a name="line_13"></a> err2 := simplify(act_Pi(geodesic_shift_H[i,j],geodesic_H[i,j](t)) -
<a name="line_14"></a>                   geodesic_H[i,j](geodesic_period_H[i,j] + t)):
<a name="line_15"></a> _ASSERT(err2 = 0,"geodesic has shifted periodicity");
<a name="line_16"></a>
<a name="line_17"></a> A0 := -a_H^2*sqrt(a_H^2+1)+sqrt(2*a_H^4-a_H^2+1);
<a name="line_18"></a> A1 := (1/2*( sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)-a_H^2+1))*sqrt(2);
<a name="line_19"></a> A2 := a_H^6-2*sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)*a_H^2+3*a_H^4-a_H^2+1;
<a name="line_20"></a> A3 := a_H^6-sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)*a_H^2+a_H^4+sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)-a_H^2+1;
<a name="line_21"></a>
<a name="line_22"></a> _ASSERT(expand(A2 - A0^2) = 0,"auxiliary square root 1");
<a name="line_23"></a> _ASSERT(expand(A3 - A1^2) = 0,"auxiliary square root 2");
<a name="line_24"></a>
<a name="line_25"></a> i,j := 6,11;
<a name="line_26"></a> err0 := simplify(geodesic_H[i,j](geodesic_start_H[i,j]) - v_H[i]):
<a name="line_27"></a> err0 := simplify(subs(sqrt(A2)=A0,err0));
<a name="line_28"></a> _ASSERT(err0 = 0,"geodesic passes through v[6]");
<a name="line_29"></a>
<a name="line_30"></a> err1 := simplify(geodesic_H[i,j](geodesic_end_H[i,j]) - v_H[j]):
<a name="line_31"></a> err1 := simplify(subs(sqrt(A3)=A1,err1));
<a name="line_32"></a> _ASSERT(err1 = 0,"geodesic passes through v[11]");
<a name="line_33"></a>
<a name="line_34"></a> err2 := simplify(act_Pi(geodesic_shift_H[i,j],geodesic_H[i,j](t)) -
<a name="line_35"></a>                   geodesic_H[i,j](geodesic_period_H[i,j] + t)):
<a name="line_36"></a> _ASSERT(err2 = 0,"geodesic has shifted periodicity");
<a name="line_37"></a>end:
<a name="line_38"></a>
<a name="line_39"></a>add_check(check_geodesic_H):  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>######################################################################
<a name="line_2"></a>
<a name="line_3"></a># Convenience functions for plotting.
<a name="line_4"></a>
<a name="line_5"></a><span style="color:red">#@ xi_curve_xy
</span><a name="line_6"></a>xi_curve_xy := proc(p,s)
<a name="line_7"></a> local z;
<a name="line_8"></a> z := xi_curve(p,s);
<a name="line_9"></a> return([Re(z),Im(z)]);
<a name="line_10"></a>end:
<a name="line_11"></a>
<a name="line_12"></a><span style="color:red">#@ xi_arc
</span><a name="line_13"></a>xi_arc := proc(p,a,b) 
<a name="line_14"></a> plot(subs(a_H=a_H0,[Re(xi_curve(p,s)),Im(xi_curve(p,s)),s=a..b]),numpoints=200,args[4..-1]);
<a name="line_15"></a>end:
<a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ xi_circle
</span><a name="line_18"></a>xi_circle := proc(p) 
<a name="line_19"></a> local q,t;
<a name="line_20"></a> q := p * (1 - sqrt(1-1/abs(p)^2) * exp(I*t));
<a name="line_21"></a> plot([Re(q),Im(q),t=-arcsin(1/abs(p)) .. arcsin(1/abs(p))],args[2..-1]);
<a name="line_22"></a>end:
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ xi_curve_tikz
</span><a name="line_25"></a>xi_curve_tikz := proc(p,col_)
<a name="line_26"></a> local p0,r,d,x0,x1,y0,y1,m0,m1,theta,phi,col;
<a name="line_27"></a>
<a name="line_28"></a> if nargs > 1 then
<a name="line_29"></a>  if type(col_,string) then
<a name="line_30"></a>   col := sprintf("[%s]",col_);
<a name="line_31"></a>  else
<a name="line_32"></a>   col := sprintf("[%a]",col_);
<a name="line_33"></a>  fi;
<a name="line_34"></a> else
<a name="line_35"></a>  col := "";
<a name="line_36"></a> fi;
<a name="line_37"></a>
<a name="line_38"></a> p0 := evalf(subs(a_H=a_H0,p)); 
<a name="line_39"></a> r := evalf(abs(p0));
<a name="line_40"></a> d := sqrt(r^2-1);
<a name="line_41"></a> theta := evalf(argument(-p0));
<a name="line_42"></a> phi   := evalf(arccos(d/r));
<a name="line_43"></a> x0 := Re(p0);
<a name="line_44"></a> y0 := Im(p0);
<a name="line_45"></a> x1 := x0 + d * cos(theta-phi);
<a name="line_46"></a> y1 := y0 + d * sin(theta-phi);
<a name="line_47"></a> m0 := round(evalf((theta-phi)*180/Pi));
<a name="line_48"></a> m1 := round(evalf((theta+phi)*180/Pi));
<a name="line_49"></a> sprintf("  \\draw%s (%.3f,%.3f) (%.3f,%.3f) arc(%d:%d:%.3f);\n",
<a name="line_50"></a>         col,x0,y0,x1,y1,m0,m1,d);
<a name="line_51"></a>end:
<a name="line_52"></a>
<a name="line_53"></a>######################################################################
<a name="line_54"></a>
<a name="line_55"></a><span style="color:red">#@ make_HX_plot_tikz
</span><a name="line_56"></a>make_HX_plot_tikz := proc()
<a name="line_57"></a> local A,s,i,j,k,ii,x,y,col,c_offset,v_offset;
<a name="line_58"></a> global hyp_plot_tikz;
<a name="line_59"></a>
<a name="line_60"></a> A := map(op,[indices(v_H)]);
<a name="line_61"></a> A := remove(i -> (i = evalf(floor(i)) and not(type(i,integer))),A);
<a name="line_62"></a>
<a name="line_63"></a> s := cat(
<a name="line_64"></a>  "\\begin{center}\n",
<a name="line_65"></a>  " \\begin{tikzpicture}[scale=7]\n",
<a name="line_66"></a>  "  \\draw (0,0) circle(1);\n",
<a name="line_67"></a>  "  \\draw[blue] (-1,0) -- (1,0);\n",
<a name="line_68"></a>  "  \\draw[blue] (0,-1) -- (0,1);\n",
<a name="line_69"></a>  "  \\draw[green] (-0.707,-0.707) -- ( 0.707, 0.707);\n",
<a name="line_70"></a>  "  \\draw[green] (-0.707, 0.707) -- ( 0.707,-0.707);\n"
<a name="line_71"></a> );
<a name="line_72"></a>
<a name="line_73"></a> for k in [0,3,4,7,8] do
<a name="line_74"></a>  s := cat(s,xi_curve_tikz(c_H_p[k],c_colour[k]));
<a name="line_75"></a>  col := sprintf("%a,dotted",c_colour[k]);
<a name="line_76"></a>  for j from 1 to 3 do
<a name="line_77"></a>   s := cat(s,xi_curve_tikz(I^j*c_H_p[k],col));
<a name="line_78"></a>  od:
<a name="line_79"></a> od:
<a name="line_80"></a>
<a name="line_81"></a> for i in A do
<a name="line_82"></a>  if type(i,integer) then
<a name="line_83"></a>   s := sprintf("%s  \\fill[black](%.3f,%.3f) circle(0.007);\n",
<a name="line_84"></a>                s,Re(v_H1[i]),Im(v_H1[i]));
<a name="line_85"></a>  else
<a name="line_86"></a>   s := sprintf("%s  \\fill[gray!60](%.3f,%.3f) circle(0.007);\n",
<a name="line_87"></a>                s,Re(v_H1[i]),Im(v_H1[i]));
<a name="line_88"></a>  fi;
<a name="line_89"></a> od;
<a name="line_90"></a>
<a name="line_91"></a> s := cat(s,
<a name="line_92"></a>  "  \\draw( 0.30, 0.25) node{$c_1$};\n",
<a name="line_93"></a>  "  \\draw(-0.30, 0.25) node{$c_2$};\n",
<a name="line_94"></a>  "  \\draw( 0.80,-0.03) node{$c_5$};\n",
<a name="line_95"></a>  "  \\draw(-0.05, 0.80) node{$c_6$};\n"
<a name="line_96"></a> );
<a name="line_97"></a>
<a name="line_98"></a> c_offset[0] := [ 0.32,-0.15];
<a name="line_99"></a> c_offset[3] := [ 0.07, 0.10];
<a name="line_100"></a> c_offset[4] := [ 0.22, 0.03];
<a name="line_101"></a> c_offset[7] := [-0.01,-0.07];
<a name="line_102"></a> c_offset[8] := [-0.06,-0.02];
<a name="line_103"></a>
<a name="line_104"></a> for k in [0,3,4,7,8] do
<a name="line_105"></a>  x := evalf(Re(c_H1[k](0.5)));
<a name="line_106"></a>  y := evalf(Im(c_H1[k](0.5)));
<a name="line_107"></a>  x := x + c_offset[k][1];
<a name="line_108"></a>  y := y + c_offset[k][2];
<a name="line_109"></a>  s := sprintf("%s  \\draw(%.3f,%.3f) node{$c_{%d}$};\n",
<a name="line_110"></a>               s,x,y,k);
<a name="line_111"></a> od:
<a name="line_112"></a>
<a name="line_113"></a> v_offset[ 0  ] := [ 0.06, 0.02];
<a name="line_114"></a> v_offset[ 1  ] := [ 0.03, 0.03];
<a name="line_115"></a> v_offset[ 1.1] := [-0.05,-0.03];
<a name="line_116"></a> v_offset[ 2  ] := [-0.05, 0.01];
<a name="line_117"></a> v_offset[ 2.1] := [ 0.06, 0.01];
<a name="line_118"></a> v_offset[ 3  ] := [-0.05, 0.00];
<a name="line_119"></a> v_offset[ 3.1] := [-0.05,-0.01];
<a name="line_120"></a> v_offset[ 4  ] := [-0.05, 0.00];
<a name="line_121"></a> v_offset[ 4.1] := [-0.06, 0.00];
<a name="line_122"></a> v_offset[ 5  ] := [ 0.05, 0.00];
<a name="line_123"></a> v_offset[ 5.1] := [-0.05, 0.00];
<a name="line_124"></a> v_offset[ 6  ] := [-0.04, 0.00];
<a name="line_125"></a> v_offset[ 7  ] := [ 0.04, 0.00];
<a name="line_126"></a> v_offset[ 8  ] := [ 0.03,-0.03];
<a name="line_127"></a> v_offset[ 9  ] := [-0.03,-0.03];
<a name="line_128"></a> v_offset[10  ] := [-0.04,-0.03];
<a name="line_129"></a> v_offset[10.1] := [-0.06,-0.03];
<a name="line_130"></a> v_offset[11  ] := [-0.03,-0.03];
<a name="line_131"></a> v_offset[11.1] := [ 0.06,-0.03];
<a name="line_132"></a> v_offset[12  ] := [-0.07, 0.00];
<a name="line_133"></a> v_offset[12.1] := [-0.06, 0.00];
<a name="line_134"></a> v_offset[12.2] := [-0.06, 0.00];
<a name="line_135"></a> v_offset[12.3] := [ 0.06, 0.00];
<a name="line_136"></a> v_offset[13  ] := [ 0.01,-0.04];
<a name="line_137"></a> v_offset[13.1] := [-0.06, 0.00];
<a name="line_138"></a> v_offset[13.2] := [ 0.06, 0.00];
<a name="line_139"></a> v_offset[13.3] := [-0.06, 0.00];
<a name="line_140"></a> v_offset[14  ] := [ 0.00, 0.00];
<a name="line_141"></a>
<a name="line_142"></a> for i in A do
<a name="line_143"></a>  x := Re(v_H1[i]);
<a name="line_144"></a>  y := Im(v_H1[i]);
<a name="line_145"></a>  if not(type(v_offset[i],indexed)) then
<a name="line_146"></a>   x := x + v_offset[i][1];
<a name="line_147"></a>   y := y + v_offset[i][2];
<a name="line_148"></a>  fi;
<a name="line_149"></a>  s := sprintf("%s  \\draw(%.3f,%.3f) node{$v_{%a}$};\n",
<a name="line_150"></a>               s,x,y,i);
<a name="line_151"></a> od;
<a name="line_152"></a>
<a name="line_153"></a> s := cat(s,
<a name="line_154"></a>  " \\end{tikzpicture}\n",
<a name="line_155"></a>  "\\end{center}"
<a name="line_156"></a> );
<a name="line_157"></a>
<a name="line_158"></a> save_tikz("HX",s);
<a name="line_159"></a> return s;
<a name="line_160"></a>end:
<a name="line_161"></a>
<a name="line_162"></a>######################################################################
<a name="line_163"></a>
<a name="line_164"></a><span style="color:red">#@ make_a_H_dependence_plot_tikz
</span><a name="line_165"></a>make_a_H_dependence_plot_tikz := proc(a)
<a name="line_166"></a> local s,k,d,phi,m,p,r,theta;
<a name="line_167"></a>
<a name="line_168"></a> s := cat(
<a name="line_169"></a>  " \\begin{tikzpicture}[scale=3]\n",
<a name="line_170"></a>  "  \\draw (0,0) (1,0) arc(0:90:1);\n",
<a name="line_171"></a>  "  \\draw[blue] (0,1) -- (0,0) -- (1,0);\n",
<a name="line_172"></a>  "  \\draw[green] (0,0) -- ( 0.707, 0.707);\n"
<a name="line_173"></a> );
<a name="line_174"></a>
<a name="line_175"></a> for k in [0,7,8] do
<a name="line_176"></a>  s := cat(s,xi_curve_tikz(evalf(subs(a_H=a,c_H_p[k])),c_colour[k]));
<a name="line_177"></a> od:
<a name="line_178"></a>
<a name="line_179"></a> p := evalf(subs(a_H = a,c_H_p[3]));
<a name="line_180"></a> r := evalf(subs(a_H = a,c_H_r[3]));
<a name="line_181"></a> theta := round(evalf(arctan(1/r) * 180 / Pi));
<a name="line_182"></a> s := sprintf("%s  \\draw[magenta](%.3f,0) (%.3f,0) arc(180:%d:%.3f);\n",
<a name="line_183"></a>	       s,p,p-r,180-theta,r);
<a name="line_184"></a> s := sprintf("%s  \\draw[magenta](0,%.3f) (0,%.3f) arc(270:%d:%.3f);\n",
<a name="line_185"></a>	       s,p,p-r,270+theta,r);
<a name="line_186"></a> 
<a name="line_187"></a> if false then
<a name="line_188"></a>  d := evalf(sqrt(1/p^2-1));
<a name="line_189"></a>  phi := evalf(arccos(d*p));
<a name="line_190"></a>  m := round(evalf(phi * 180/Pi));
<a name="line_191"></a>  s := sprintf("%s  \\draw[magenta](%.3f,0) (%.3f,0) arc(180:%d:%.3f);\n",
<a name="line_192"></a>	       s,evalf(1/p),evalf(1/p-d),180-m,d);
<a name="line_193"></a>  s := sprintf("%s  \\draw[magenta](0,%.3f) (0,%.3f) arc(270:%d:%.3f);\n",
<a name="line_194"></a>	       s,evalf(1/p),evalf(1/p-d),270+m,d);
<a name="line_195"></a> fi;
<a name="line_196"></a> 
<a name="line_197"></a> s := cat(s,
<a name="line_198"></a>  " \\end{tikzpicture}\n"
<a name="line_199"></a> );
<a name="line_200"></a>
<a name="line_201"></a> save_tikz("a_H_dependence",s);
<a name="line_202"></a> return s;
<a name="line_203"></a>end:
<a name="line_204"></a>
<a name="line_205"></a>######################################################################
<a name="line_206"></a>
<a name="line_207"></a><span style="color:red">#@ make_F1_plot_tikz
</span><a name="line_208"></a>make_F1_plot_tikz := proc()
<a name="line_209"></a> local theta,r0,r1,m0,m1,arcs,vertices,a,s;
<a name="line_210"></a> global F1_arcs,F1_theta,F1_tikz;
<a name="line_211"></a> 
<a name="line_212"></a> r0 := period_a;
<a name="line_213"></a> r1 := (2*period^2-1)/(2*period);
<a name="line_214"></a>
<a name="line_215"></a> vertices := [
<a name="line_216"></a>  [13  ,"west"],
<a name="line_217"></a>  [ 1  ,"south west"],
<a name="line_218"></a>  [12.2,"south"],
<a name="line_219"></a>  [12  ,"south"],
<a name="line_220"></a>  [ 1.1,"south east"],
<a name="line_221"></a>  [13.3,"east"],
<a name="line_222"></a>  [13.1,"east"],
<a name="line_223"></a>  [ 1.2,"north east"],
<a name="line_224"></a>  [12.3,"north"],
<a name="line_225"></a>  [12.1,"north"],
<a name="line_226"></a>  [ 1.3,"north west"],
<a name="line_227"></a>  [13.2,"west"]
<a name="line_228"></a> ];
<a name="line_229"></a>
<a name="line_230"></a> arcs := evalf(subs(a_H = a_H0,F1_arcs));
<a name="line_231"></a>
<a name="line_232"></a> s := cat(
<a name="line_233"></a>  "\\begin{center}\n",
<a name="line_234"></a>  " \\begin{tikzpicture}[scale=5]\n"
<a name="line_235"></a> );
<a name="line_236"></a>
<a name="line_237"></a> for a in arcs do
<a name="line_238"></a>  m0 := round(evalf(a[4]*180/Pi));
<a name="line_239"></a>  m1 := round(evalf(a[5]*180/Pi));
<a name="line_240"></a>  s := sprintf("%s  \\draw[%a](%.3f,%.3f) +(%d:%.3f) arc(%d:%d:%.3f);\n",
<a name="line_241"></a>               s,a[6],a[1],a[2],m0,a[3],m0,m1,a[3]);
<a name="line_242"></a> od;
<a name="line_243"></a>
<a name="line_244"></a> for a in vertices do
<a name="line_245"></a>  s := sprintf("%s  \\fill(%.3f,%.3f) circle(0.01);\n",
<a name="line_246"></a>               s,Re(v_H1[a[1]]),Im(v_H1[a[1]]));
<a name="line_247"></a> od:
<a name="line_248"></a>
<a name="line_249"></a> for a in vertices do
<a name="line_250"></a>  s := sprintf("%s  \\draw(%.3f,%.3f) node[anchor=%s]{$v_{%a}$};\n",
<a name="line_251"></a>               s,Re(v_H1[a[1]]),Im(v_H1[a[1]]),a[2],a[1]);
<a name="line_252"></a> od:
<a name="line_253"></a>
<a name="line_254"></a> s := cat(s,
<a name="line_255"></a>  " \\end{tikzpicture}\n",
<a name="line_256"></a>  "\\end{center}"
<a name="line_257"></a> );
<a name="line_258"></a>
<a name="line_259"></a> F1_tikz := s;
<a name="line_260"></a>
<a name="line_261"></a> save_tikz("F1",s);
<a name="line_262"></a> return s;
<a name="line_263"></a>end:
<a name="line_264"></a>
<a name="line_265"></a>######################################################################
<a name="line_266"></a>
<a name="line_267"></a><span style="color:red">#@ beta_offset_latex
</span><a name="line_268"></a>beta_offset_latex := proc()
<a name="line_269"></a> local i,j,k,s,t,A;
<a name="line_270"></a>
<a name="line_271"></a> s := "\\begin{align*}\n";
<a name="line_272"></a>
<a name="line_273"></a> for i from 0 to 13 do
<a name="line_274"></a>  j := act_V[L](i);
<a name="line_275"></a>  t := sprintf(" \\lm(v_{%2d}) &= ",i);
<a name="line_276"></a>  A := v_beta_offset[L,i];
<a name="line_277"></a>  for k in A do
<a name="line_278"></a>   t := sprintf("%s\\bt_%d(",t,k);
<a name="line_279"></a>  od:
<a name="line_280"></a>  t := sprintf("%sv_{%2d}",t,j);
<a name="line_281"></a>  for k in A do
<a name="line_282"></a>   t := cat(t,")");
<a name="line_283"></a>  od:
<a name="line_284"></a>  t := cat(t," &\n");
<a name="line_285"></a>  s := cat(s,t);
<a name="line_286"></a>
<a name="line_287"></a>  j := act_V[M](i);
<a name="line_288"></a>  t := sprintf(" \\mu(v_{%2d}) &= ",i);
<a name="line_289"></a>  A := v_beta_offset[M,i];
<a name="line_290"></a>  for k in A do
<a name="line_291"></a>   t := sprintf("%s\\bt_%d(",t,k);
<a name="line_292"></a>  od:
<a name="line_293"></a>  t := sprintf("%sv_{%2d}",t,j);
<a name="line_294"></a>  for k in A do
<a name="line_295"></a>   t := cat(t,")");
<a name="line_296"></a>  od:
<a name="line_297"></a>  t := cat(t," &\n");
<a name="line_298"></a>  s := cat(s,t);
<a name="line_299"></a>
<a name="line_300"></a>  j := act_V[N](i);
<a name="line_301"></a>  t := sprintf(" \\nu(v_{%2d}) &= ",i);
<a name="line_302"></a>  A := v_beta_offset[N,i];
<a name="line_303"></a>  for k in A do
<a name="line_304"></a>   t := sprintf("%s\\bt_%d(",t,k);
<a name="line_305"></a>  od:
<a name="line_306"></a>  t := sprintf("%sv_{%2d}",t,j);
<a name="line_307"></a>  for k in A do
<a name="line_308"></a>   t := cat(t,")");
<a name="line_309"></a>  od:
<a name="line_310"></a>  t := cat(t," \\\\\n");
<a name="line_311"></a>  s := cat(s,t);
<a name="line_312"></a> od;
<a name="line_313"></a>
<a name="line_314"></a> s := cat(s,"\\end{align*}\n");
<a name="line_315"></a>
<a name="line_316"></a> return(s);
<a name="line_317"></a>end:
<a name="line_318"></a>
<a name="line_319"></a>######################################################################
<a name="line_320"></a>
<a name="line_321"></a><span style="color:red">#@ make_c_H_plots
</span><a name="line_322"></a>make_c_H_plots := proc()
<a name="line_323"></a> local i;
<a name="line_324"></a> global pics,c_H_plot;
<a name="line_325"></a>
<a name="line_326"></a> c_H_plot[1] := line([-1,-1] /~ sqrt(2.),[ 1, 1] /~ sqrt(2.),colour=c_colour[1]);
<a name="line_327"></a> c_H_plot[2] := line([-1, 1] /~ sqrt(2.),[ 1,-1] /~ sqrt(2.),colour=c_colour[2]);
<a name="line_328"></a>
<a name="line_329"></a> c_H_plot[5] := line([-1, 0],[ 1, 0],colour=c_colour[5]);
<a name="line_330"></a> c_H_plot[6] := line([ 0,-1],[ 0, 1],colour=c_colour[6]);
<a name="line_331"></a>
<a name="line_332"></a> for i in [0,3,4,7,8] do
<a name="line_333"></a>  c_H_plot[i] := xi_circle(c_H_p0[i],colour = c_colour[i]);
<a name="line_334"></a> od:
<a name="line_335"></a>
<a name="line_336"></a> for i from 0 to 8 do
<a name="line_337"></a>  pics[sprintf("c_H[%d]",i)] :=
<a name="line_338"></a>   display(c_H_plot[i],axes=none,scaling=constrained);
<a name="line_339"></a> od:
<a name="line_340"></a>
<a name="line_341"></a> pics["curves_H"] := 
<a name="line_342"></a>  display(
<a name="line_343"></a>   circle(),
<a name="line_344"></a>   seq(c_H_plot[i],i=0..8),
<a name="line_345"></a>   scaling=constrained,axes=none
<a name="line_346"></a>  );
<a name="line_347"></a>
<a name="line_348"></a> save_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
<a name="line_349"></a> save_jpgs( seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
<a name="line_350"></a> pics["curves_H"];
<a name="line_351"></a>end:
<a name="line_352"></a>
<a name="line_353"></a>save_c_H_plots := proc()
<a name="line_354"></a> save_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
<a name="line_355"></a>end:
<a name="line_356"></a>
<a name="line_357"></a>load_c_H_plots := proc()
<a name="line_358"></a> load_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
<a name="line_359"></a>end:
<a name="line_360"></a>
<a name="line_361"></a>######################################################################
<a name="line_362"></a>
<a name="line_363"></a><span style="color:red">#@ make_hyperbolic_domains
</span><a name="line_364"></a>make_hyperbolic_domains := proc()
<a name="line_365"></a> local c_H_list,m,m1,s0,s1,t0,t1,u0,u1,v0,v1;
<a name="line_366"></a> global F1_H_boundary,F1_H_boundaryo,F4_H_boundary,F8_H_boundary,F16_H_boundary;
<a name="line_367"></a>
<a name="line_368"></a> c_H_list := proc(k,a,b)
<a name="line_369"></a>  [seq(evalf(c_H0[k](a + 0.05*i*(b-a))),i=0..20)];
<a name="line_370"></a> end:
<a name="line_371"></a>
<a name="line_372"></a> F16_H_boundary := [
<a name="line_373"></a>  op(c_H_list(5,0,Pi)),
<a name="line_374"></a>  op(c_H_list(3,0,Pi/2)),
<a name="line_375"></a>  op(c_H_list(0,Pi/2,Pi/4)),
<a name="line_376"></a>  op(c_H_list(1,Pi,0))
<a name="line_377"></a> ]:
<a name="line_378"></a>
<a name="line_379"></a> F8_H_boundary := [
<a name="line_380"></a>  op(c_H_list(5,0,Pi)),
<a name="line_381"></a>  op(c_H_list(3,0,Pi/2)),
<a name="line_382"></a>  op(c_H_list(0,Pi/2,0)),
<a name="line_383"></a>  op(c_H_list(4,-Pi/2,0)),
<a name="line_384"></a>  op(c_H_list(6,Pi,0))
<a name="line_385"></a> ]:
<a name="line_386"></a>
<a name="line_387"></a> F4_H_boundary := [
<a name="line_388"></a>  op(c_H_list(5,0,Pi)),
<a name="line_389"></a>  op(c_H_list(3,0,Pi)),
<a name="line_390"></a>  op(c_H_list(7,Pi,0)),
<a name="line_391"></a>  op(c_H_list(8,Pi,0)),
<a name="line_392"></a>  op(c_H_list(4,-Pi,0)),
<a name="line_393"></a>  op(c_H_list(6,Pi,0))
<a name="line_394"></a> ]:
<a name="line_395"></a>
<a name="line_396"></a> F1_H_boundary := [
<a name="line_397"></a>  op(c_H_list(3,-Pi,Pi)),
<a name="line_398"></a>  op(c_H_list(7,Pi,0)),
<a name="line_399"></a>  op(c_H_list(8,0,Pi))
<a name="line_400"></a> ]:
<a name="line_401"></a> F1_H_boundary := [op(F1_H_boundary),op(map(z ->I*z,F1_H_boundary))]:
<a name="line_402"></a> F1_H_boundary := [op(F1_H_boundary),op(map(z -> -z,F1_H_boundary))]:
<a name="line_403"></a>
<a name="line_404"></a> NULL:
<a name="line_405"></a>end:
<a name="line_406"></a>
<a name="line_407"></a>######################################################################
<a name="line_408"></a>
<a name="line_409"></a><span style="color:red">#@ make_H_plots
</span><a name="line_410"></a>make_H_plots := proc()
<a name="line_411"></a> local k,s;
<a name="line_412"></a> global pics;
<a name="line_413"></a>
<a name="line_414"></a> pics["F1_H_boundary"] := display(
<a name="line_415"></a>  seq(cplot(I^k*c_H0[3](s),s=-Pi..Pi,colour = c_colour[3]),k=0..3),
<a name="line_416"></a>  seq(cplot(I^k*c_H0[7](s),s= Pi.. 0,colour = c_colour[7]),k=0..3),
<a name="line_417"></a>  seq(cplot(I^k*c_H0[8](s),s=  0..Pi,colour = c_colour[8]),k=0..3),
<a name="line_418"></a>  axes=none
<a name="line_419"></a> ):
<a name="line_420"></a>
<a name="line_421"></a> pics["F1_H_boundary_b"] :=
<a name="line_422"></a>  display(
<a name="line_423"></a>   map(u -> plot([u[1]+u[3]*cos(t),u[2]+u[3]*sin(t),t=u[4]..u[5]],colour=u[6]),
<a name="line_424"></a>       evalf(subs(a_H = a_H0,F1_arcs))),
<a name="line_425"></a>   axes = none
<a name="line_426"></a>  );
<a name="line_427"></a>
<a name="line_428"></a> pics["F4_H_boundary"] := display(
<a name="line_429"></a>  cplot(c_H0[5](s),s=0..Pi, colour = c_colour[5]),
<a name="line_430"></a>  cplot(c_H0[3](s),s=0..Pi, colour = c_colour[3]),
<a name="line_431"></a>  cplot(c_H0[7](s),s=Pi..0, colour = c_colour[7]),
<a name="line_432"></a>  cplot(c_H0[8](s),s=Pi..0, colour = c_colour[8]),
<a name="line_433"></a>  cplot(c_H0[4](s),s=-Pi..0,colour = c_colour[4]),
<a name="line_434"></a>  cplot(c_H0[6](s),s=Pi..0, colour = c_colour[6]),
<a name="line_435"></a>  axes=none,scaling=constrained
<a name="line_436"></a> ):
<a name="line_437"></a>
<a name="line_438"></a> pics["F8_H_boundary"] := display(
<a name="line_439"></a>  cplot(c_H0[5](s),s=0..Pi,     colour = c_colour[5]),
<a name="line_440"></a>  cplot(c_H0[3](s),s=0..Pi,     colour = c_colour[3]),
<a name="line_441"></a>  cplot(c_H0[0](s),s=Pi/4..Pi/2,colour = c_colour[0]),
<a name="line_442"></a>  cplot(c_H0[7](s),s=0..Pi,     colour = c_colour[7]),
<a name="line_443"></a>  cplot(c_H0[1](s),s=0..Pi,     colour = c_colour[1]),
<a name="line_444"></a>  axes=none,scaling=constrained
<a name="line_445"></a> );
<a name="line_446"></a>
<a name="line_447"></a> pics["F16_H_boundary"] := display(
<a name="line_448"></a>  cplot(c_H0[0](s),s=Pi/4..Pi/2,colour = c_colour[0]),
<a name="line_449"></a>  cplot(c_H0[1](s),s=0..Pi/2,   colour = c_colour[1]),
<a name="line_450"></a>  cplot(c_H0[3](s),s=0..Pi/2,   colour = c_colour[3]),
<a name="line_451"></a>  cplot(c_H0[5](s),s=0..Pi,     colour = c_colour[5]),
<a name="line_452"></a>  axes=none,scaling=constrained
<a name="line_453"></a> ):
<a name="line_454"></a>
<a name="line_455"></a> save_plot("F1_H_boundary");
<a name="line_456"></a> save_plot("F1_H_boundary_b");
<a name="line_457"></a> save_plot("F4_H_boundary");
<a name="line_458"></a> save_plot("F8_H_boundary");
<a name="line_459"></a> save_plot("F16_H_boundary");
<a name="line_460"></a>
<a name="line_461"></a> save_jpg("F1_H_boundary");
<a name="line_462"></a> save_jpg("F1_H_boundary_b");
<a name="line_463"></a> save_jpg("F4_H_boundary");
<a name="line_464"></a> save_jpg("F8_H_boundary");
<a name="line_465"></a> save_jpg("F16_H_boundary");
<a name="line_466"></a>
<a name="line_467"></a> NULL;
<a name="line_468"></a>end:
<a name="line_469"></a>
<a name="line_470"></a>######################################################################
<a name="line_471"></a>
<a name="line_472"></a><span style="color:red">#@ make_radius_plot_tikz
</span><a name="line_473"></a>make_radius_plot_tikz := proc()
<a name="line_474"></a> global tikz_pics;
<a name="line_475"></a> local s;
<a name="line_476"></a>
<a name="line_477"></a> s := cat(
<a name="line_478"></a>   "\\begin{center}\n",
<a name="line_479"></a>   " \\begin{tikzpicture}[scale=3]\n",
<a name="line_480"></a>   "  \\draw[black,->] (-0.05,0) -- (2.05,0);\n",
<a name="line_481"></a>   "  \\draw[black,->] (0,-0.05) -- (0,1.05);\n",
<a name="line_482"></a>   "  \\draw[black] (2,-0.05) -- (2,0);\n",
<a name="line_483"></a>   "  \\draw[black] (-0.05,1) -- (0,1);\n",
<a name="line_484"></a>   "  \\draw ( 0.00,-0.05) node[anchor=north] {$0$};\n",
<a name="line_485"></a>   "  \\draw ( 2.00,-0.05) node[anchor=north] {$1$};\n",
<a name="line_486"></a>   "  \\draw (-0.05, 0.00) node[anchor=east ] {$0$};\n",
<a name="line_487"></a>   "  \\draw (-0.05, 1.00) node[anchor=east ] {$1$};\n",
<a name="line_488"></a>   "  \\draw ( 2.05, 0.00) node[anchor=west ] {$b$};\n",
<a name="line_489"></a>   "  \\draw ( 0.00, 1.05) node[anchor=south] {$|m|$};\n",
<a name="line_490"></a>   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.0..0.1,30,red),
<a name="line_491"></a>   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.1..0.9,30,red),
<a name="line_492"></a>   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.9..1.0,30,red),
<a name="line_493"></a>   " \\end{tikzpicture}\n",
<a name="line_494"></a>   "\\end{center}\n"
<a name="line_495"></a> ):
<a name="line_496"></a>
<a name="line_497"></a> tikz_pics["radius_plot"] := s;
<a name="line_498"></a> save_tikz("radius_plot",s);
<a name="line_499"></a> return s;
<a name="line_500"></a>end:
<a name="line_501"></a>
<a name="line_502"></a>######################################################################
<a name="line_503"></a>
<a name="line_504"></a><span style="color:red">#@ make_H_to_P_graph_tikz
</span><a name="line_505"></a>make_H_to_P_graph_tikz := proc()
<a name="line_506"></a> local s;
<a name="line_507"></a>
<a name="line_508"></a> if not(assigned(HP_table)) then
<a name="line_509"></a>  load_data["HP_table"]();
<a name="line_510"></a> fi;
<a name="line_511"></a> s := HP_table["spline_plot_tikz"];
<a name="line_512"></a> save_tikz("H_to_P_graph",s);
<a name="line_513"></a>
<a name="line_514"></a> return s;
<a name="line_515"></a>end:
<a name="line_516"></a>
<a name="line_517"></a>
<a name="line_518"></a>######################################################################
<a name="line_519"></a>
<a name="line_520"></a><span style="color:red">#@ make_square_diffeo_H_plot
</span><a name="line_521"></a>make_square_diffeo_H_plot := proc()
<a name="line_522"></a> global pics;
<a name="line_523"></a> local NN,PP,i,j,c,t0;
<a name="line_524"></a>
<a name="line_525"></a> NN := 20;
<a name="line_526"></a> PP := NULL;
<a name="line_527"></a> for i from 0 to NN do
<a name="line_528"></a>  for j from 0 to NN do
<a name="line_529"></a>   t0[i,j] := C_to_R2(square_diffeo_H0_inverse([i/NN,j/NN])); 
<a name="line_530"></a>  od:
<a name="line_531"></a> od:
<a name="line_532"></a> for i from 0 to NN do
<a name="line_533"></a>  for j from 0 to NN-1 do
<a name="line_534"></a>   if i = 0 then 
<a name="line_535"></a>    c := c_colour[0];
<a name="line_536"></a>   elif i = NN then
<a name="line_537"></a>    c := c_colour[5];
<a name="line_538"></a>   else
<a name="line_539"></a>    c := grey;
<a name="line_540"></a>   fi;
<a name="line_541"></a>   PP := PP,line(t0[i,j],t0[i,j+1],colour=c);
<a name="line_542"></a>  od:
<a name="line_543"></a> od:
<a name="line_544"></a> for i from 0 to NN-1 do
<a name="line_545"></a>  for j from 0 to NN do
<a name="line_546"></a>   if j = 0 then 
<a name="line_547"></a>    c := c_colour[1];
<a name="line_548"></a>   elif j = NN then
<a name="line_549"></a>    c := c_colour[3];
<a name="line_550"></a>   else
<a name="line_551"></a>    c := grey;
<a name="line_552"></a>   fi;
<a name="line_553"></a>   PP := PP,line(t0[i,j],t0[i+1,j],colour=c);
<a name="line_554"></a>  od:
<a name="line_555"></a> od:
<a name="line_556"></a> pics["square_diffeo_H"] := display(PP,scaling=constrained,axes=none);
<a name="line_557"></a> save_plot("square_diffeo_H");
<a name="line_558"></a> save_jpg( "square_diffeo_H");
<a name="line_559"></a> pics["square_diffeo_H"];
<a name="line_560"></a>end:
<a name="line_561"></a>
<a name="line_562"></a>######################################################################
<a name="line_563"></a>
<a name="line_564"></a><span style="color:red">#@ make_tile_plot
</span><a name="line_565"></a>make_tile_plot := proc()
<a name="line_566"></a> local P,z0,k,T,e0,e1,m1;
<a name="line_567"></a> global pics;
<a name="line_568"></a>
<a name="line_569"></a> P := circle(1):
<a name="line_570"></a> z0 := v_H0[3]/2:
<a name="line_571"></a> for k in [0,1,3,5] do
<a name="line_572"></a>  e0 := evalf(subs(a_H=a_H0,c_H_ends[k])):
<a name="line_573"></a>  for T in [entries(tile)] do
<a name="line_574"></a>   e1 := map2(act_Pi_tilde0,op(T),e0);
<a name="line_575"></a>   if abs(e1[1] + e1[2]) > 10^(-20) then
<a name="line_576"></a>    m1 := ends_to_centre(op(e1));
<a name="line_577"></a>    P := P,xi_circle(m1,colour = c_colour[k]);
<a name="line_578"></a>   else
<a name="line_579"></a>    P := P,line(C_to_R2(e1[1]),C_to_R2(e1[2]),colour=c_colour[k]);
<a name="line_580"></a>   fi:
<a name="line_581"></a>  od:
<a name="line_582"></a> od:
<a name="line_583"></a> for T in [entries(tile)] do
<a name="line_584"></a>  P := P,cpoint(act_Pi_tilde(op(T),z0)):
<a name="line_585"></a> od:
<a name="line_586"></a>
<a name="line_587"></a> P := display(P,axes=none,scaling=constrained);
<a name="line_588"></a> pics["tiles"] := P;
<a name="line_589"></a> save_plot("tiles");
<a name="line_590"></a> save_jpg( "tiles");
<a name="line_591"></a> P;
<a name="line_592"></a>end:
<a name="line_593"></a>
<a name="line_594"></a>######################################################################
<a name="line_595"></a>
<a name="line_596"></a><span style="color:red">#@ make_H_to_P_poles_plot
</span><a name="line_597"></a>make_H_to_P_poles_plot := proc()
<a name="line_598"></a> global pics;
<a name="line_599"></a> 
<a name="line_600"></a> pics["H_to_P_poles"] := display(
<a name="line_601"></a>  circle(1),
<a name="line_602"></a>  circle(0.468,colour=grey),
<a name="line_603"></a>  cplot(subs(a_H=a_H0,c_HS[0](t)),t=F4_curve_limits[0],colour=c_colour[0]),
<a name="line_604"></a>  cplot(subs(a_H=a_H0,c_HS[1](t)),t=F4_curve_limits[1],colour=c_colour[1]),
<a name="line_605"></a>  cplot( subs(a_H=a_H0,c_HS[3](t)),t=F4_curve_limits[3],colour=c_colour[3]),
<a name="line_606"></a>  cplot(-subs(a_H=a_H0,c_HS[3](t)),t=F4_curve_limits[3],colour=c_colour[3]),
<a name="line_607"></a>  cplot( subs(a_H=a_H0,c_HS[5](t)),t=F4_curve_limits[5],colour=c_colour[5]),
<a name="line_608"></a>  cplot(-subs(a_H=a_H0,c_HS[5](t)),t=F4_curve_limits[5],colour=c_colour[5]),
<a name="line_609"></a>  cplot( conjugate(subs(a_H=a_H0,c_HS[5](t))),t=F4_curve_limits[5],colour=c_colour[5]),
<a name="line_610"></a>  cplot(-conjugate(subs(a_H=a_H0,c_HS[5](t))),t=F4_curve_limits[5],colour=c_colour[5]),
<a name="line_611"></a>  map(cpoint,evalf(subs(a_H=a_H0,small_p1_poles)),colour=red),
<a name="line_612"></a>  scaling=constrained,axes=none
<a name="line_613"></a> ):
<a name="line_614"></a>
<a name="line_615"></a> save_plot("H_to_P_poles");
<a name="line_616"></a> save_jpg( "H_to_P_poles");
<a name="line_617"></a>
<a name="line_618"></a> pics["H_to_P_poles"];
<a name="line_619"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/schwarz.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># The schwarzian differential operator
<a name="line_2"></a>
<a name="line_3"></a><span style="color:red">#@ schwarzian
</span><a name="line_4"></a>schwarzian :=
<a name="line_5"></a> (f,z) -> diff(f,z,z,z)/diff(f,z) - (3/2) * (diff(f,z,z)/diff(f,z))^2;
<a name="line_6"></a>
<a name="line_7"></a># This is as in Proposition prop-S-p-inv
<a name="line_8"></a><span style="color:red">#@ S_p_inv
</span><a name="line_9"></a>S_p_inv :=
<a name="line_10"></a> unapply((3/8)*(1/z^2 + 1/(z-a_P)^2 + 1/(z+a_P)^2 + 1/(z-1/a_P)^2 + 1/(z+1/a_P)^2) +
<a name="line_11"></a>         (d_p_inv*z - 3*z^3/2)/r_P(z),z);
<a name="line_12"></a>
<a name="line_13"></a># These functions are as in Definition defn-schwarz-phi
<a name="line_14"></a>schwarz_phi     := (z) -> (I - z)/(I + z);        <span style="color:red">#@ schwarz_phi    
</span><a name="line_15"></a>schwarz_phi_inv := (w) -> I * (1 - w)/(1 + w);    <span style="color:red">#@ schwarz_phi_inv
</span><a name="line_16"></a>
<a name="line_17"></a><span style="color:red">#@ schwarz_psi
</span><a name="line_18"></a>schwarz_psi :=
<a name="line_19"></a> (w) -> ((1 + I)/sqrt(2)*(sqrt(2)-am_H-w*ap_H))/(ap_H + (am_H-sqrt(2))*w);
<a name="line_20"></a>
<a name="line_21"></a><span style="color:red">#@ schwarz_psi_inv
</span><a name="line_22"></a>schwarz_psi_inv :=
<a name="line_23"></a> (z) -> (-(sqrt(2) - am_H - (1-I)/sqrt(2)*ap_H*z))/((1-I)*(1-am_H/sqrt(2))*z - ap_H);
<a name="line_24"></a>
<a name="line_25"></a>schwarz_alpha := (I - a_P)/(I + a_P);  <span style="color:red">#@ schwarz_alpha
</span><a name="line_26"></a>
<a name="line_27"></a># This is s^*_0 in Proposition prop-p-one
<a name="line_28"></a><span style="color:red">#@ S0_p1_inv
</span><a name="line_29"></a>S0_p1_inv := (z) -> (9/2*(1-z^2)^4*(1-a_P^4)^2+96*a_P^4*z^2*(1+z^2)^2)/
<a name="line_30"></a>                    ((1-z^2)^2*((1-z^2)^2*(1+a_P^2)^2+16*a_P^2*z^2)^2);
<a name="line_31"></a>
<a name="line_32"></a># This is s^*_1 in Proposition prop-p-one
<a name="line_33"></a><span style="color:red">#@ S1_p1_inv
</span><a name="line_34"></a>S1_p1_inv := (z) -> -4*a_P^2/((1-z^2)^2*(1+a_P^2)^2+16*a_P^2*z^2);
<a name="line_35"></a>
<a name="line_36"></a><span style="color:red">#@ S_p1_inv 
</span><a name="line_37"></a>S_p1_inv  := unapply(S0_p1_inv(z) + S1_p1_inv(z) * d_p_inv, z);
<a name="line_38"></a>
<a name="line_39"></a># We take p2 = xi o p1 as in Remark rem-heun
<a name="line_40"></a>schwarz_xi := (z) -> 2/(z^2+1/z^2);               <span style="color:red">#@ schwarz_xi
</span><a name="line_41"></a>schwarz_xi_inv := (Z) -> sqrt((sqrt(1-Z^2)-1)/Z); <span style="color:red">#@ schwarz_xi_inv
</span><a name="line_42"></a>
<a name="line_43"></a># Schwarzian of the inverse of p2
<a name="line_44"></a><span style="color:red">#@ S0_p2_inv
</span><a name="line_45"></a>S0_p2_inv := (Z) -> 3/16*(9*Z^4*a_P^8+15*Z^3*a_P^8-72*Z^4*a_P^6+5*Z^2*a_P^8-48*Z^3*a_P^6+Z*a_P^8+254*Z^4*a_P^4+2*a_P^8-190*Z^3*a_P^4-16*Z*a_P^6-72*Z^4*a_P^2+150*Z^2*a_P^4+8*a_P^6-48*Z^3*a_P^2-34*Z*a_P^4+9*Z^4+12*a_P^4+15*Z^3-16*Z*a_P^2+5*Z^2+8*a_P^2+Z+2)/Z^2/(Z-1)^2/(Z+1)^2/(Z*a_P^4+a_P^4-6*Z*a_P^2+2*a_P^2+Z+1)^2;
<a name="line_46"></a>
<a name="line_47"></a><span style="color:red">#@ S1_p2_inv
</span><a name="line_48"></a>S1_p2_inv := (Z) -> -1/2*a_P^2/(Z*a_P^4+a_P^4-6*Z*a_P^2+2*a_P^2+Z+1)/(Z+1)/Z/(Z-1);
<a name="line_49"></a>
<a name="line_50"></a><span style="color:red">#@ S_p2_inv
</span><a name="line_51"></a>S_p2_inv := unapply(S0_p2_inv(Z) + d_p_inv * S1_p2_inv(Z),Z);
<a name="line_52"></a>
<a name="line_53"></a><span style="color:red">#@ heun_F00
</span><a name="line_54"></a>heun_F00 := (Z) -> Z^(1/4)*(Z-1)^(1/4)*(Z+1)^(3/8)*((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1)^( 1/8);
<a name="line_55"></a>
<a name="line_56"></a><span style="color:red">#@ heun_F10
</span><a name="line_57"></a>heun_F10 := (Z) -> Z^(3/4)*(Z-1)^(1/4)*(Z+1)^(3/8)*((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1)^(-3/8);
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ heun_F01
</span><a name="line_60"></a>heun_F01 := (Z) -> HeunG(-4*a_P^2/(a_P^4-2*a_P^2+1),
<a name="line_61"></a>                        (5*a_P^4+5+(-8*d_p_inv-10)*a_P^2)/(64*a_P^4-128*a_P^2+64),
<a name="line_62"></a>			1/8, 5/8, 1/2, 3/4,
<a name="line_63"></a>			-8*Z*a_P^2/((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1));
<a name="line_64"></a>
<a name="line_65"></a><span style="color:red">#@ heun_F11
</span><a name="line_66"></a>heun_F11 := (Z) -> HeunG(-4*a_P^2/(a_P^4-2*a_P^2+1),
<a name="line_67"></a>			 (21+21*a_P^4+(-8*d_p_inv-138)*a_P^2)/(64*a_P^4-128*a_P^2+64),
<a name="line_68"></a>			 5/8, 9/8, 3/2, 3/4,
<a name="line_69"></a>			 -8*Z*a_P^2/((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1));
<a name="line_70"></a>
<a name="line_71"></a>heun_F0 := unapply(heun_F00(Z) * heun_F01(Z),Z); <span style="color:red">#@ heun_F0
</span><a name="line_72"></a>heun_F1 := unapply(heun_F10(Z) * heun_F11(Z),Z); <span style="color:red">#@ heun_F1
</span><a name="line_73"></a>
<a name="line_74"></a># Images of some points v_H[i] under schwarz_psi_inv, as in
<a name="line_75"></a># Definition defn-schwarz-phi
<a name="line_76"></a>
<a name="line_77"></a>r_schwarz := (sqrt(2) - am_H)/ap_H;                                     <span style="color:red">#@ r_schwarz
</span><a name="line_78"></a>s_schwarz := (ap_H*am_H - sqrt(2)*(a_H - a_H^3))/(1 - a_H^2 + 2*a_H^4); <span style="color:red">#@ s_schwarz
</span><a name="line_79"></a>t_schwarz := a_H^2 * (sqrt(2)*ap_H - 2*a_H*am_H)/(1 - a_H^2 + 2*a_H^4); <span style="color:red">#@ t_schwarz
</span><a name="line_80"></a>
<a name="line_81"></a><span style="color:red">#@ v_HS
</span><a name="line_82"></a>v_HS[ 0] :=  r_schwarz;
<a name="line_83"></a>v_HS[ 1] := -r_schwarz;
<a name="line_84"></a>v_HS[ 2] :=  -I * am_H/(ap_H + sqrt(2)*a_H);
<a name="line_85"></a>v_HS[ 3] :=   I * am_H/(ap_H + sqrt(2)*a_H);
<a name="line_86"></a>
<a name="line_87"></a>v_HS[ 6] :=  0;
<a name="line_88"></a>
<a name="line_89"></a>v_HS[10] :=  t_schwarz - I * s_schwarz;
<a name="line_90"></a>v_HS[11] :=  t_schwarz + I * s_schwarz;
<a name="line_91"></a>v_HS[12] := -t_schwarz - I * s_schwarz;
<a name="line_92"></a>v_HS[13] := -t_schwarz + I * s_schwarz;
<a name="line_93"></a>
<a name="line_94"></a># Images of some curves c_H[i] under schwarz_psi_inv, as in
<a name="line_95"></a># Definition defn-schwarz-phi
<a name="line_96"></a>
<a name="line_97"></a><span style="color:red">#@ c_HS
</span><a name="line_98"></a>c_HS_p[3] := I * ap_H/am_H;
<a name="line_99"></a>c_HS_p[5] := (sqrt(2) + I*am_H)/ap_H;
<a name="line_100"></a>c_HS_r[3] := sqrt(2) * a_H / am_H;
<a name="line_101"></a>c_HS_r[5] := sqrt(2)*am_H/ap_H;
<a name="line_102"></a>
<a name="line_103"></a>c_HS[ 0] := (t) -> I * Tanh((t-Pi/4)*s_H[0]/Pi);
<a name="line_104"></a>c_HS[ 1] := (t) ->   - Tanh((t-Pi/2)*s_H[1]/Pi);
<a name="line_105"></a>c_HS[ 3] := (t) -> xi_curve(c_HS_p[3],2*(Pi/2-t)*s_H[2]/Pi);
<a name="line_106"></a>c_HS[ 5] := (t) -> xi_curve(c_HS_p[5],log((2+ap_H)/sqrt(3-a_H^2))-2*t*s_H[3]/Pi);
<a name="line_107"></a>
<a name="line_108"></a><span style="color:red">#@ v_PS
</span><a name="line_109"></a>v_PS[ 0] :=  1;
<a name="line_110"></a>v_PS[ 1] := -1;
<a name="line_111"></a>v_PS[ 2] := -I;
<a name="line_112"></a>v_PS[ 3] :=  I;
<a name="line_113"></a>v_PS[ 6] :=  0;
<a name="line_114"></a>
<a name="line_115"></a>v_PS[10] :=  (I + a_P)/(I - a_P);
<a name="line_116"></a>v_PS[11] :=  (I - a_P)/(I + a_P);
<a name="line_117"></a>v_PS[12] := -(I - a_P)/(I + a_P);
<a name="line_118"></a>v_PS[13] := -(I + a_P)/(I - a_P);
<a name="line_119"></a>
<a name="line_120"></a><span style="color:red">#@ c_PS
</span><a name="line_121"></a>c_PS[ 0] := (t) -> I * tan(t - Pi/4);
<a name="line_122"></a>c_PS[ 1] := (t) -> cos(t);
<a name="line_123"></a>c_PS[ 3] := unapply(simplify(schwarz_phi(p_P(c_P[ 3](t)))),t);
<a name="line_124"></a>c_PS[ 5] := unapply(simplify(schwarz_phi(p_P(c_P[ 5](t)))),t);
<a name="line_125"></a>
<a name="line_126"></a>
<a name="line_127"></a># This function corresponds to Definition defn-circle-fit
<a name="line_128"></a>
<a name="line_129"></a><span style="color:red">#@ series_circle_fit
</span><a name="line_130"></a>series_circle_fit := proc(u0,u1,u2)
<a name="line_131"></a> local T;
<a name="line_132"></a>
<a name="line_133"></a> T := table();
<a name="line_134"></a> T["c"] := sqrt(u2/(u0*(u0*u2+u1^2)));
<a name="line_135"></a> T["b"] := u1^2/sqrt(8*u0*u2*(u0*u2+u1^2)+u1^4);
<a name="line_136"></a> T["bp"] := sqrt(1 + T["b"]^2);
<a name="line_137"></a> T["bm"] := sqrt(1 - T["b"]^2);
<a name="line_138"></a> T["d"]  := T["bp"]/T["bm"];
<a name="line_139"></a> T["r"]  := sqrt(2)*T["b"]/T["bm"];
<a name="line_140"></a> return(eval(T));
<a name="line_141"></a>end:
<a name="line_142"></a>
<a name="line_143"></a><span style="color:red">#@ sample_circle_fit
</span><a name="line_144"></a>sample_circle_fit := proc(L)
<a name="line_145"></a> local N,XX,XY,YY,XXX,XXY,XYY,YYY,L1,z0,u1,v1,r1,T;
<a name="line_146"></a> N := nops(L);
<a name="line_147"></a> z0 := add(z,z in L)/N;
<a name="line_148"></a> L1 := map(z -> [Re(z-z0),Im(z-z0)],L);
<a name="line_149"></a> XX := add(a[1]^2      ,a in L1);
<a name="line_150"></a> XY := add(a[1]*a[2]   ,a in L1);
<a name="line_151"></a> YY := add(a[2]^2      ,a in L1);
<a name="line_152"></a> XYY := add(a[1]*a[2]^2,a in L1);
<a name="line_153"></a> XXY := add(a[1]^2*a[2],a in L1);
<a name="line_154"></a> XXX := add(a[1]^3     ,a in L1);
<a name="line_155"></a> YYY := add(a[2]^3     ,a in L1);
<a name="line_156"></a> u1 := (1/2)*(YY*N*XYY+YY*N*XXX-XY*N*XXY-XY*N*YYY)/(XX*N*YY-XY^2*N);
<a name="line_157"></a> v1 := (1/2)*(-XY*N*XYY-XY*N*XXX+XX*N*XXY+XX*N*YYY)/(XX*N*YY-XY^2*N);
<a name="line_158"></a> r1 := sqrt(XX/N+YY/N+(u1^2+v1^2));
<a name="line_159"></a>
<a name="line_160"></a> T := table():
<a name="line_161"></a> T["centre"] := z0+u1+I*v1;
<a name="line_162"></a> T["radius"] := r1;
<a name="line_163"></a>
<a name="line_164"></a> return(eval(T));
<a name="line_165"></a>end:
<a name="line_166"></a>
<a name="line_167"></a><span style="color:red">#@ tiny_p1_poles
</span><a name="line_168"></a>tiny_p1_poles := [I*am_H/ap_H,-I*am_H/ap_H];
<a name="line_169"></a>
<a name="line_170"></a><span style="color:red">#@ tiny_p1_denom
</span><a name="line_171"></a>tiny_p1_denom := (z) -> z^2 + (1-a_H^2)/(1+a_H^2);
<a name="line_172"></a>
<a name="line_173"></a><span style="color:red">#@ small_p1_poles
</span><a name="line_174"></a>small_p1_poles := map(simplify_H,[
<a name="line_175"></a> seq(schwarz_psi_inv(act_Pi(W,v_H[7])),W in
<a name="line_176"></a>    [[],[0],[2],[6],[0,6],[2,0],[2,3],[5,6],[2,0,6],[5,4,3],[0,7,0,6],[5,6,7,0,6]]),
<a name="line_177"></a> seq(schwarz_psi_inv(act_Pi(W,v_H[9])),W in
<a name="line_178"></a>    [[],[0],[2],[4],[0,2],[0,7],[2,4],[5,4],[0,2,4],[5,6,7],[0,2,1,2],[0,7,0,1,2]])
<a name="line_179"></a>]):
<a name="line_180"></a>
<a name="line_181"></a><span style="color:red">#@ small_p1_denom
</span><a name="line_182"></a>small_p1_denom := (z) -> 
<a name="line_183"></a>(z^4-2*z^2*(a_H^2+1)^2/(a_H^2-3)^2+(a_H^2+1)^2/(a_H^2-3)^2)*
<a name="line_184"></a>(z^4-2*z^2*(a_H^4-4*a_H^2+7)/(a_H^2-3)^2+(a_H^4+3)^2/((a_H^2-3)^2*(a_H^2+1)^2))*
<a name="line_185"></a>(z^4-2*z^2*(a_H^4+12*a_H^2-9)/(a_H^2-3)^2+(a_H^4+3)^2/((a_H^2-3)^2*(a_H^2+1)^2))*
<a name="line_186"></a>(z^4-2*z^2*(a_H^2+1)*(a_H^10+a_H^8-12*a_H^6+12*a_H^4+4*a_H^2-4)/(a_H^6-a_H^4-2)^2+(a_H^4-2*a_H^2+2)^2*(a_H^2+1)^2/(a_H^6-a_H^4-2)^2)*
<a name="line_187"></a>((-a_H^2+1)^2*(a_H^2+2)^2/((a_H^2-2)^2*(a_H^2+1)^2)+(2*(-a_H^2+1))*(a_H^2+2*a_H+2)*(a_H^2-2*a_H+2)*z^2/((a_H^2-2)^2*(a_H^2+1))+z^4)*
<a name="line_188"></a>(z^4-2*z^2*(a_H^2+1)*(a_H^10+a_H^8+4*a_H^6-4*a_H^4+4*a_H^2-4)/(a_H^6-a_H^4-2)^2+(a_H^4-2*a_H^2+2)^2*(a_H^2+1)^2/(a_H^6-a_H^4-2)^2);
<a name="line_189"></a>
<a name="line_190"></a><span style="color:red">#@ schwarz_b_approx
</span><a name="line_191"></a>schwarz_b_approx := (a) -> 0.9069138819607508504414623413486215941630984580580672212927769794572584355051327480722389917832436934-1.765474192590781737605598080177250320104598155751747434554168434791386658985099944462154268627034137*a+11.53828977378593312763653588864186488647822466461521372737570552945692216438365003085500639707627312*a^2-66.41329361574075935661075187078177669195661108874142415658152457434993361143811500196721781770233091*a^3+252.8047438337293960095779707025769471443777311418990076217550032752073341113370756286590049291734747*a^4-629.9078607801038186456330794089845793458290861471589728999709363487263998249145987081714492089597137*a^5+1020.358374393808620210881702144982983157533265009871970569144218800724280434738209698557221801944654*a^6-1048.740900936545828704047197583117104725092127778886883795987693295565268942430022674598654591538775*a^7+643.8321100777354751651656927733692084746561441636024348187111032073278314905473663698929203277312212*a^8-205.7057517407104396403773030537487539842131344061422435468478074909575133773836375067202807801834757*a^9+23.38607168239802899455924047642001005632471745805821178139327421692228478867776411933175717692491330*a^10:
<a name="line_192"></a>
<a name="line_193"></a><span style="color:red">#@ schwarz_c_approx
</span><a name="line_194"></a>schwarz_c_approx := (a) -> 0.2056091544987268220798370509160122242052513020545736786917007651838825344075819746412368048506824587+2.119297075747641460259319400109999804985002300201054267836014494876919786679576153075604342457731568*a-16.97540822063646794986589307304361914439032663427820975529588004577721559151722238273988798645387885*a^2+111.4327378813141625581053815667432701695777351827357767550594836286884557435518311962928179512904584*a^3-497.8280364102672996457064931256207794883799477913510984282768168044619968942609452870938085877487818*a^4+1476.634802306891170011190691150734072380963465242558167864043549037878387924612396089910412834763057*a^5-2911.486921527754435081165570561377274531794255693475113920098627252088320106419198173223937280420437*a^6+3764.776092932513000365494958037208518369588704079674268647925524858402564822809018562240131432396151*a^7-3062.124943339760129219656222429329602995172168558081544206872235816258108390142091508467676886602552*a^8+1419.161466628264212988621492211939809097559453474182385809990554936216592522540270481899308288835179*a^9-285.5632912305122964461160136643477626369817953502233169909822129018875329729882841139629237168807451*a^10:
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ schwarz_d_approx
</span><a name="line_197"></a>schwarz_d_approx := (a) -> 0.6058377776502591150030967209491610331137537677546949034892689791801117384031868648857514189653909987/a^2-.5757005908854302939614660937646876562654754515805005628087462836547958761923587568388355714371388714/a+5.021674398133655864578418815878447581276579088374614078136131501609845114356760506017104132006848330-43.16353936606263677547932945959892277835334907696685728427630724492400682586012593021292899097419813*a+241.8407229892773138470807499563123837224094002654279722152557185141028854360356546579916505481536750*a^2-879.0714590308607269819325703549455540514915711553653262927964838656598213111121450666908004116820733*a^3+2076.040895943393049644902980965714646064319589501870239295214407029360258959685895189594048279798827*a^4-3142.620916760244192487301982269231601288293368722269041885451780412098378428607098882183962177408837*a^5+2932.327786651674606817506043850011956678724313527912316782251698822788840925528158290855391540457352*a^6-1532.037358618056904591964225256643925414126844321878829249902243192169256224299948152044642786850792*a^7+342.3168903638456056003706421234452452496222552478738690336322529610781181380798425890881658924475955*a^8:
<a name="line_198"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/hyperbolic/schwarz_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_schwarz := proc()
<a name="line_2"></a> local err,i,u0,u1,u2,fs,T,t;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(simplify(S_p_inv(z) - S_p_inv(-z)) = 0,"S_p_inv is even");
<a name="line_7"></a>
<a name="line_8"></a> _ASSERT(simplify(S_p_inv(1/z) - z^4*S_p_inv(z)) = 0,"S_p_inv(1/z)");
<a name="line_9"></a>
<a name="line_10"></a> _ASSERT(simplify(schwarz_phi_inv(schwarz_phi(z)) - z) = 0,"Inverse of schwarz_phi");
<a name="line_11"></a>
<a name="line_12"></a> _ASSERT(simplify(schwarz_psi_inv(schwarz_psi(z)) - z) = 0,"Inverse of schwarz_psi");
<a name="line_13"></a>
<a name="line_14"></a> _ASSERT(simplify(S_p1_inv(z) - subs(z = schwarz_phi_inv(z),S_p_inv(z)) * 
<a name="line_15"></a>                                diff(schwarz_phi_inv(z),z)^2) = 0,
<a name="line_16"></a>         "Schwarzian chain rule for p and p1");
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT({seq(simplify_H(schwarz_psi(v_HS[i]) - v_H[i]),
<a name="line_19"></a>          i in [0,1,2,3,6,10,11,12,13])} = {0},
<a name="line_20"></a>	  "schwartz_psi(v_HS[i]) = v_H[i]");
<a name="line_21"></a>
<a name="line_22"></a> _ASSERT({seq(simplify_P(schwarz_phi(p_P(v_P[i])) - v_PS[i]),
<a name="line_23"></a>          i in [0,2,3,6,10,11,12,13])} = {0},
<a name="line_24"></a>	  "schwartz_phi(v_P[i]) = v_PS[i]");
<a name="line_25"></a>	  
<a name="line_26"></a> _ASSERT(simplify(schwarz_psi( 1) + (1+I)/sqrt(2)) = 0,"schwarz_psi( 1)");
<a name="line_27"></a> _ASSERT(simplify(schwarz_psi(-1) - (1+I)/sqrt(2)) = 0,"schwarz_psi(-1)");
<a name="line_28"></a>
<a name="line_29"></a> _ASSERT(simplify_H(schwarz_psi(c_HS[0](t)) - c_H[0](t)) = 0,
<a name="line_30"></a>         "schwarz_psi on C[0]");
<a name="line_31"></a>
<a name="line_32"></a> err := simplify_H(schwarz_psi(c_HS[1](t)) - c_H[1](t)):
<a name="line_33"></a> err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
<a name="line_34"></a> _ASSERT(err = 0,"schwarz_psi on C[1]");
<a name="line_35"></a>
<a name="line_36"></a> err := simplify_H(schwarz_psi(c_HS[3](t)) - c_H[3](t)):
<a name="line_37"></a> err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
<a name="line_38"></a> _ASSERT(err = 0,"schwarz_psi on C[3]");
<a name="line_39"></a>
<a name="line_40"></a> err := simplify_H(schwarz_psi(c_HS[5](t)) - c_H[5](t)):
<a name="line_41"></a> err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
<a name="line_42"></a> _ASSERT(err = 0,"schwarz_psi on C[5]");
<a name="line_43"></a>
<a name="line_44"></a> assume(u0>0 and u1>0 and u2>0 and t>0);
<a name="line_45"></a> T := series_circle_fit(u0,u1,u2);
<a name="line_46"></a> fs := (t) -> u0 + I*u1*t + u2*t^2;
<a name="line_47"></a> err := (T["d"] - T["c"]*fs(t))*(T["d"] - T["c"]*fs(-t)) - T["r"]^2;
<a name="line_48"></a> err := simplify(expand(err));
<a name="line_49"></a> err := rem(err,t^3,t);
<a name="line_50"></a>
<a name="line_51"></a> _ASSERT(err = 0,"series_circle_fit");
<a name="line_52"></a>
<a name="line_53"></a>end:
<a name="line_54"></a>
<a name="line_55"></a>add_check(check_schwarz):
<a name="line_56"></a>
<a name="line_57"></a>######################################################################
<a name="line_58"></a>
<a name="line_59"></a>check_heun := proc()
<a name="line_60"></a> local err;
<a name="line_61"></a>
<a name="line_62"></a> printf("%a()\n",procname);
<a name="line_63"></a>
<a name="line_64"></a> err := S_p1_inv(schwarz_xi_inv(Z)) * D(schwarz_xi_inv)(Z)^2 +
<a name="line_65"></a>        schwarzian(schwarz_xi_inv(Z),Z) - S_p2_inv(Z);
<a name="line_66"></a>
<a name="line_67"></a> err := factor(expand(rationalize(simplify(err))));
<a name="line_68"></a>
<a name="line_69"></a> _ASSERT(err = 0,"S_p2_inv is consistent with the schwarzian chain rule");
<a name="line_70"></a>
<a name="line_71"></a> err := D(D(heun_F0))(Z) + heun_F0(Z) * S_p2_inv(Z)/2;
<a name="line_72"></a>
<a name="line_73"></a> err := factor(expand(rationalize(simplify(err))));
<a name="line_74"></a>
<a name="line_75"></a> _ASSERT(err = 0,"heun_F0 solves the relevant schwarzian differential equation");
<a name="line_76"></a>
<a name="line_77"></a> err := D(D(heun_F1))(Z) + heun_F1(Z) * S_p2_inv(Z)/2;
<a name="line_78"></a>
<a name="line_79"></a> err := factor(expand(rationalize(simplify(err))));
<a name="line_80"></a>
<a name="line_81"></a> _ASSERT(err = 0,"heun_F1 solves the relevant schwarzian differential equation");
<a name="line_82"></a>end:
<a name="line_83"></a>
<a name="line_84"></a>add_check(check_heun):  </pre>
 </body>
</html>
    

==> anc/doc/maple/latex.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file defines Maple functions to generate various chunks of LaTeX to be
<a name="line_2"></a># included in the main document for the project.
<a name="line_3"></a>
<a name="line_4"></a>######################################################################
<a name="line_5"></a>
<a name="line_6"></a># LaTeX names for elements of the group G.
<a name="line_7"></a>
<a name="line_8"></a><span style="color:red">#@ G_latex
</span><a name="line_9"></a>G_latex[1]     := "1";
<a name="line_10"></a>G_latex[L]     := "\\lm";
<a name="line_11"></a>G_latex[LL]    := "\\lm^2";
<a name="line_12"></a>G_latex[LLL]   := "\\lm^3";
<a name="line_13"></a>G_latex[M]     := "\\mu";
<a name="line_14"></a>G_latex[LM]    := "\\lm\\mu";
<a name="line_15"></a>G_latex[LLM]   := "\\lm^2\\mu";
<a name="line_16"></a>G_latex[LLLM]  := "\\lm^3\\mu";
<a name="line_17"></a>G_latex[N]     := "\\nu";
<a name="line_18"></a>G_latex[LN]    := "\\lm\\nu";
<a name="line_19"></a>G_latex[LLN]   := "\\lm^2\\nu";
<a name="line_20"></a>G_latex[LLLN]  := "\\lm^3\\nu";
<a name="line_21"></a>G_latex[MN]    := "\\mu\\nu";
<a name="line_22"></a>G_latex[LMN]   := "\\lm\\mu\\nu";
<a name="line_23"></a>G_latex[LLMN]  := "\\lm^2\\mu\\nu";
<a name="line_24"></a>G_latex[LLLMN] := "\\lm^3\\mu\\nu";
<a name="line_25"></a>
<a name="line_26"></a>######################################################################
<a name="line_27"></a>
<a name="line_28"></a># Latex for common angles
<a name="line_29"></a>
<a name="line_30"></a><span style="color:red">#@ angle_latex
</span><a name="line_31"></a>angle_latex[0]    := "0";
<a name="line_32"></a>angle_latex[Pi]   := "\\pi";
<a name="line_33"></a>angle_latex[2*Pi] := "2\\pi";
<a name="line_34"></a>angle_latex[Pi/4] := "\\qpi";
<a name="line_35"></a>angle_latex[Pi/2] := "\\ppi";
<a name="line_36"></a>
<a name="line_37"></a>######################################################################
<a name="line_38"></a>
<a name="line_39"></a># Both tikz and Maple have the ability to place a text label on a
<a name="line_40"></a># picture and place it intelligently offset from the point being 
<a name="line_41"></a># labelled.  This table helps translate between the tikz syntax and
<a name="line_42"></a># the Maple syntax.
<a name="line_43"></a>
<a name="line_44"></a><span style="color:red">#@ tikz_anchor
</span><a name="line_45"></a>tikz_anchor['above'] := "south";
<a name="line_46"></a>tikz_anchor['below'] := "north";
<a name="line_47"></a>tikz_anchor['right'] := "west";
<a name="line_48"></a>tikz_anchor['left']  := "east";
<a name="line_49"></a>tikz_anchor[{'above','left' }] := "south east";
<a name="line_50"></a>tikz_anchor[{'above','right'}] := "south west";
<a name="line_51"></a>tikz_anchor[{'below','left' }] := "north east";
<a name="line_52"></a>tikz_anchor[{'below','right'}] := "north west";
<a name="line_53"></a>
<a name="line_54"></a>######################################################################
<a name="line_55"></a>
<a name="line_56"></a># Generate a tikz plotting command using syntax parallel to that for
<a name="line_57"></a># Maple plotting commands.
<a name="line_58"></a>
<a name="line_59"></a><span style="color:red">#@ tikz_plot 
</span><a name="line_60"></a>tikz_plot := proc(xy,t_range,num_points,col)
<a name="line_61"></a> local t0,t1,tt,pts,s,p;
<a name="line_62"></a> t0 := op(1,t_range);
<a name="line_63"></a> t1 := op(2,t_range);
<a name="line_64"></a> tt := seq(t0 + i/num_points*(t1 - t0),i=0..num_points);
<a name="line_65"></a> if type(xy,procedure) then
<a name="line_66"></a>  pts := evalf(map(xy,[tt]));
<a name="line_67"></a> else
<a name="line_68"></a>  pts := [seq(evalf(subs(t=s,xy)),s in tt)];
<a name="line_69"></a> fi;
<a name="line_70"></a>
<a name="line_71"></a> s := sprintf(" \\draw[%s] plot[smooth] coordinates{ ",col);
<a name="line_72"></a> for p in pts do 
<a name="line_73"></a>  s := cat(s,sprintf("(%.3f,%.3f) ",op(p)));
<a name="line_74"></a> od;
<a name="line_75"></a> s := cat(s,"};\n");
<a name="line_76"></a> return(s);
<a name="line_77"></a>end:
<a name="line_78"></a>
<a name="line_79"></a>######################################################################
<a name="line_80"></a># Generate tikz code for a point, using syntax similar to Maple
<a name="line_81"></a>
<a name="line_82"></a><span style="color:red">#@ tikz_point 
</span><a name="line_83"></a>tikz_point := proc(xy,sz) 
<a name="line_84"></a> sprintf(" \\fill (%.3f,%.3f) circle(%.3f);\n",op(evalf(xy)),sz);
<a name="line_85"></a>end;
<a name="line_86"></a>
<a name="line_87"></a>########################################
<a name="line_88"></a># Generate tikz code for a line, using syntax similar to Maple
<a name="line_89"></a>
<a name="line_90"></a><span style="color:red">#@ tikz_line 
</span><a name="line_91"></a>tikz_line := proc(xy1,xy2,col_)
<a name="line_92"></a> local s,d;
<a name="line_93"></a>
<a name="line_94"></a> s := " \\draw";
<a name="line_95"></a> if nargs > 2 then 
<a name="line_96"></a>  s := cat(s,"[",col_,"]");
<a name="line_97"></a> fi;
<a name="line_98"></a> 
<a name="line_99"></a> s := cat(s,sprintf(" (%.3f,%.3f) -- (%.3f,%.3f);\n",op(evalf(xy1)),op(evalf(xy2))));
<a name="line_100"></a>
<a name="line_101"></a> return s;
<a name="line_102"></a>end:
<a name="line_103"></a>
<a name="line_104"></a>########################################
<a name="line_105"></a># Generate tikz code for a curve, using syntax similar to Maple
<a name="line_106"></a>
<a name="line_107"></a><span style="color:red">#@ tikz_curve 
</span><a name="line_108"></a>tikz_curve := proc(pts,col_)
<a name="line_109"></a> local s,d,p;
<a name="line_110"></a>
<a name="line_111"></a> if nargs > 1 then
<a name="line_112"></a>  s := cat(" \\draw[smooth,",col_,"] ");
<a name="line_113"></a> else 
<a name="line_114"></a>  s := " \\draw[smooth] ";
<a name="line_115"></a> fi;
<a name="line_116"></a>
<a name="line_117"></a> d := "";
<a name="line_118"></a>
<a name="line_119"></a> for p in pts do 
<a name="line_120"></a>  s := cat(s,d,sprintf(" (%.3f,%.3f) ",op(evalf(p))));
<a name="line_121"></a>  d := "--";
<a name="line_122"></a> od;
<a name="line_123"></a>
<a name="line_124"></a> s := cat(s,";\n");
<a name="line_125"></a>
<a name="line_126"></a> return s;
<a name="line_127"></a>end:
<a name="line_128"></a>
<a name="line_129"></a>######################################################################
<a name="line_130"></a># Generate tikz code for a label, using syntax similar to Maple
<a name="line_131"></a>
<a name="line_132"></a><span style="color:red">#@ tikz_label 
</span><a name="line_133"></a>tikz_label := proc(xy,t,a_)
<a name="line_134"></a> local a,s;
<a name="line_135"></a>
<a name="line_136"></a> a := NULL;
<a name="line_137"></a>
<a name="line_138"></a> if nargs > 2 then
<a name="line_139"></a>  a := a_;
<a name="line_140"></a>  if not(member(a,["north","south","east","west",
<a name="line_141"></a>                   "north west","north east","south west","south east"])) then
<a name="line_142"></a>   a := tikz_anchor[a];
<a name="line_143"></a>   if not(member(a,["north","south","east","west",
<a name="line_144"></a>		    "north west","north east","south west","south east"])) then
<a name="line_145"></a>    a := NULL;
<a name="line_146"></a>   fi;
<a name="line_147"></a>  fi;
<a name="line_148"></a> fi;
<a name="line_149"></a>
<a name="line_150"></a> if a = NULL then
<a name="line_151"></a>  s := sprintf(" \\draw (%.3f,%.3f) node {$%s$};\n",op(evalf(xy)),t);
<a name="line_152"></a> else
<a name="line_153"></a>  s := sprintf(" \\draw (%.3f,%.3f) node[anchor=%s] {$%s$};\n",op(evalf(xy)),a,t);
<a name="line_154"></a> fi;
<a name="line_155"></a>
<a name="line_156"></a> return(s);
<a name="line_157"></a>end;
<a name="line_158"></a>
<a name="line_159"></a>######################################################################
<a name="line_160"></a>
<a name="line_161"></a><span style="color:red">#@ save_tikz 
</span><a name="line_162"></a>save_tikz := proc(s::string,txt::string) 
<a name="line_163"></a> local fd;
<a name="line_164"></a>
<a name="line_165"></a> fd := fopen(cat(latex_dir,"/tikz_includes/",s,".tex"),WRITE);
<a name="line_166"></a> fprintf(fd,"%s",txt);
<a name="line_167"></a> fclose(fd);
<a name="line_168"></a> return(txt);
<a name="line_169"></a>end: 
<a name="line_170"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/nets.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><a name="CLASS_net"></a><span style="color:red">#@ CLASS: net
</span><a name="line_2"></a>
<a name="line_3"></a>`Class/Declare`("net",
<a name="line_4"></a> "An instance of this class represents a net which can be glued to produce a cromulent surface.  ",
<a name="line_5"></a>
<a name="line_6"></a> ["Constructor","",
<a name="line_7"></a>  proc(this)
<a name="line_8"></a>   this["v"] := table();
<a name="line_9"></a>   this["v_anchor"] := table():
<a name="line_10"></a>   this["squares"] := table():
<a name="line_11"></a>   this["square_centres"] := table():
<a name="line_12"></a>  end
<a name="line_13"></a> ],
<a name="line_14"></a>
<a name="line_15"></a> ["Field","name"::string,"A name for the net"],
<a name="line_16"></a>
<a name="line_17"></a> ["Field","v"::table,"This is a table of points in $\\mathbb{R}^2$.  The indices are integers in $\\{0,1,\\dotsc,13\\}$, or integers in that range plus a multiple of $0.1$.  The idea is that vertices indexed 10, 10.1, 10.2 and so on will all be identified together and will become the vertex $v_{10}$ in the glued surface"],
<a name="line_18"></a>
<a name="line_19"></a> ["Field","edges"::list([numeric,numeric]),"This is a list of pairs.  A pair @[i,j]@ appears in the list if @i@ and @j@ are indices in the @v@ table, and there is an edge from vertex @i@ to vertex @j@ in the net."],
<a name="line_20"></a>
<a name="line_21"></a> ["Field","outer_edges"::list([numeric,numeric]),"This is a list containing some of the entries in the @edges@ list, namely those that lie on the boundary of the net.  It can be set by the @set_outer_edges@ method."],
<a name="line_22"></a>
<a name="line_23"></a> ["Field","squares"::table,"This is a table indexed by the 16 elements of the group $G$.  Each entry is a list of four indices from the @v@ table.  If $g\\in G$ and $F$ is the fundamental domain, then the net will have a quadrilateral region corresponding to $g.F$, and the corners of that region are indexed by the elements of the $g$'th element in the @squares@ table.  These indices should be listed so that they correspond to $g.v_6$, $g.v_0$, $g.v_{11}$ and $g.v_3$ in that order."],
<a name="line_24"></a> 
<a name="line_25"></a> ["Field","square_centres"::table,"This is a table indexed by the 16 elements of the group $G$, withentries in $\\mathbb{R}^2$.  The $g$'th entry is the barycentre of the quadrilateral region in the net corresponding to $g.F$."],
<a name="line_26"></a>
<a name="line_27"></a> ["Field","tikz_scale"::numeric = 1,"This is the scale parameter that should be used when generating a tikzpicture environment illustrating this net."],
<a name="line_28"></a> 
<a name="line_29"></a> ["Field","v_anchor"::table,"This is a table with the same indices as the @v@ table.  The entries are strings like \"north\", \"south east\" and so on.  These entries indicate where the relevant vertex labels should be placed relative to the vertices themselves."],
<a name="line_30"></a>
<a name="line_31"></a> ["Method","set_edges_from_squares","If the @squares@ table has been filled, then this method can be used to fill the @edges@ list.",
<a name="line_32"></a>  proc(this)
<a name="line_33"></a>   local Q,E;
<a name="line_34"></a>
<a name="line_35"></a>   E := map(Q ->[[Q[1],Q[2]],[Q[2],Q[3]],[Q[3],Q[4]],[Q[4],Q[1]]],
<a name="line_36"></a>	    {seq(this["squares"][T],T in G16)});
<a name="line_37"></a>   E := sort(map(sort,map(op,E)));
<a name="line_38"></a>   this["edges"] := [op(E)];
<a name="line_39"></a>  end
<a name="line_40"></a> ],
<a name="line_41"></a>
<a name="line_42"></a> ["Method","set_square_centres","This fills the @square_centres@ table using information from the @v@ and @squares@ tables.",
<a name="line_43"></a>  proc(this)
<a name="line_44"></a>   local T,Q;
<a name="line_45"></a>
<a name="line_46"></a>   for T in G16 do 
<a name="line_47"></a>    Q := this["squares"][T];
<a name="line_48"></a>     this["square_centres"][T] := 
<a name="line_49"></a>     this["v"][Q[1]] /~ 4 +~
<a name="line_50"></a>     this["v"][Q[2]] /~ 4 +~
<a name="line_51"></a>     this["v"][Q[3]] /~ 4 +~
<a name="line_52"></a>     this["v"][Q[4]] /~ 4;
<a name="line_53"></a>   od:
<a name="line_54"></a>  end
<a name="line_55"></a> ],
<a name="line_56"></a>
<a name="line_57"></a> ["Method","set_outer_edges","This works out which edges lie on the boundary of the net.",
<a name="line_58"></a>  proc(this)
<a name="line_59"></a>   local E,S,N,T,Q,e;
<a name="line_60"></a>
<a name="line_61"></a>   E := this["edges"];
<a name="line_62"></a>   S := this["squares"];
<a name="line_63"></a>   N := table();
<a name="line_64"></a>   for e in E do N[e] := 0; od;
<a name="line_65"></a>   for T in G16 do
<a name="line_66"></a>    Q := S[T];
<a name="line_67"></a>    e := sort([Q[1],Q[2]]); N[e] := N[e] + 1;
<a name="line_68"></a>    e := sort([Q[2],Q[3]]); N[e] := N[e] + 1;
<a name="line_69"></a>    e := sort([Q[3],Q[4]]); N[e] := N[e] + 1;
<a name="line_70"></a>    e := sort([Q[4],Q[1]]); N[e] := N[e] + 1;
<a name="line_71"></a>   od;
<a name="line_72"></a>   this["outer_edges"] := select(e -> (N[e] = 1),E);
<a name="line_73"></a>  end
<a name="line_74"></a> ],
<a name="line_75"></a>
<a name="line_76"></a> ["Method","plot","This generates a Maple plot illustrating the net.",
<a name="line_77"></a>  proc(this)
<a name="line_78"></a>   local V;
<a name="line_79"></a>
<a name="line_80"></a>   V := eval(this["v"]);
<a name="line_81"></a>
<a name="line_82"></a>   display(map(e -> line(V[e[1]],V[e[2]],colour=edge_colour(e)),
<a name="line_83"></a>               this["edges"]),
<a name="line_84"></a>    seq(textplot([op(V[i]),i]),
<a name="line_85"></a>        i in map(op,[indices(V)])),
<a name="line_86"></a>    seq(textplot([op(this["square_centres"][T]),T]),T in G16),
<a name="line_87"></a>    axes = none
<a name="line_88"></a>   );
<a name="line_89"></a>  end
<a name="line_90"></a> ],
<a name="line_91"></a>
<a name="line_92"></a> ["Method","save_plot","This calls the @plot@ method and saves the result, both as en entry in the global variable @pics@ and as a file in the @plots@ directory",
<a name="line_93"></a>  proc(this)
<a name="line_94"></a>   global pics;
<a name="line_95"></a>   pics[this["name"]] := this["plot"];
<a name="line_96"></a>   save_plot(this["name"]);
<a name="line_97"></a>  end
<a name="line_98"></a> ],
<a name="line_99"></a>
<a name="line_100"></a> ["Method","outer_edge_plot","This generates a Maple plot showing the outer edges of the net.",
<a name="line_101"></a>  proc(this)
<a name="line_102"></a>   local V,W,E;
<a name="line_103"></a>
<a name="line_104"></a>   V := eval(this["v"]);
<a name="line_105"></a>   E := this["outer_edges"];
<a name="line_106"></a>   W := {op(map(op,E))};
<a name="line_107"></a>
<a name="line_108"></a>   display(map(e -> line(V[e[1]],V[e[2]],colour=edge_colour(e)),
<a name="line_109"></a>               this["outer_edges"]),
<a name="line_110"></a>    seq(textplot([op(V[i]),i]),i in W),
<a name="line_111"></a>    axes = none
<a name="line_112"></a>   );
<a name="line_113"></a>  end
<a name="line_114"></a> ],
<a name="line_115"></a>
<a name="line_116"></a> ["Method","tikz","This generates a tikzpicture environment illustrating the net.",
<a name="line_117"></a>  proc(this,scale_)
<a name="line_118"></a>   local scale,s,e,i,ii,aa,T,V,E;
<a name="line_119"></a>
<a name="line_120"></a>   V := eval(this["v"]);
<a name="line_121"></a>   E := eval(this["edges"]);
<a name="line_122"></a>
<a name="line_123"></a>   scale := `if`(nargs > 1, scale_, this["tikz_scale"]);
<a name="line_124"></a>
<a name="line_125"></a>   s := "% Generated by net_square_tikz()\n";
<a name="line_126"></a>   s := cat(s,sprintf("\\begin{tikzpicture}[scale=%A]\n",scale));
<a name="line_127"></a>   for e in E do
<a name="line_128"></a>    s := cat(s,sprintf(" \\draw[%7A] (%3d,%3d) -- (%3d,%3d);\n",
<a name="line_129"></a>                       edge_colour(e),op(V[e[1]]),op(V[e[2]])));
<a name="line_130"></a>   od:
<a name="line_131"></a>   for i in map(op,[indices(V)]) do
<a name="line_132"></a>    ii := `if`(0<i and i<1,sprintf("%1.1f",i),sprintf("%A",i));
<a name="line_133"></a>    aa := this["v_anchor"][i];
<a name="line_134"></a>    if type(aa,string) then
<a name="line_135"></a>     aa := cat("[anchor=",aa,"]");
<a name="line_136"></a>    else
<a name="line_137"></a>     aa := "";
<a name="line_138"></a>    fi;
<a name="line_139"></a>    s := cat(s,sprintf(" \\draw (%3d,%3d) node%s{$\\ss %s$};\n",op(V[i]),aa,ii));
<a name="line_140"></a>   od;
<a name="line_141"></a>   for T in G16 do
<a name="line_142"></a>    s := cat(s,sprintf(" \\draw (%3.2f,%3.2f) node{$%s$};\n",
<a name="line_143"></a>                       op(this["square_centres"][T]),G_latex[T]));
<a name="line_144"></a>   od;
<a name="line_145"></a>   s := cat(s,"\\end{tikzpicture}\n");
<a name="line_146"></a>   return(s);
<a name="line_147"></a>  end
<a name="line_148"></a> ],
<a name="line_149"></a>
<a name="line_150"></a> ["Method","save_tikz","This calls the @tikz@ method and saves the result",
<a name="line_151"></a>  proc(this)
<a name="line_152"></a>   save_tikz(this["name"],this["tikz"]);
<a name="line_153"></a>  end
<a name="line_154"></a> ],
<a name="line_155"></a>
<a name="line_156"></a> ["Method","check","This checks the combinatorial structure of the net.  It uses the global variable @edges@, which is set in @cromulent.mpl@",
<a name="line_157"></a>  proc(this)
<a name="line_158"></a>   local T;
<a name="line_159"></a>
<a name="line_160"></a>   _ASSERT(
<a name="line_161"></a>    sort([op({op(map(u -> map(floor,u),this["edges"]))})]) = edges,
<a name="line_162"></a>    sprintf("Net %s: correct edge set",this["name"])
<a name="line_163"></a>   );
<a name="line_164"></a>
<a name="line_165"></a>   for T in G16 do
<a name="line_166"></a>    _ASSERT(
<a name="line_167"></a>     map(act_V[T],[6,0,11,3]) = map(floor,this["squares"][T]),
<a name="line_168"></a>     sprintf("Net %s, square %A: correct vertices",this["name"],T)
<a name="line_169"></a>    );
<a name="line_170"></a>   od;
<a name="line_171"></a>  end
<a name="line_172"></a> ]
<a name="line_173"></a>);
<a name="line_174"></a>
<a name="line_175"></a>######################################################################
<a name="line_176"></a>
<a name="line_177"></a><span style="color:red">#@ net_0 
</span><a name="line_178"></a>net_0 := `new/net`();
<a name="line_179"></a>net_0["name"] := "net_0";
<a name="line_180"></a>
<a name="line_181"></a>net_0["v"] := table():
<a name="line_182"></a>
<a name="line_183"></a>net_0["v"][  0  ] := [  0,   0]:
<a name="line_184"></a>net_0["v"][  1  ] := [ 12,  12]:
<a name="line_185"></a>net_0["v"][  1.1] := [-12,  12]:
<a name="line_186"></a>net_0["v"][  1.2] := [-12, -12]:
<a name="line_187"></a>net_0["v"][  1.3] := [ 12, -12]:
<a name="line_188"></a>net_0["v"][  2  ] := [  4,   8]:
<a name="line_189"></a>net_0["v"][  2.1] := [  4,  -8]:
<a name="line_190"></a>net_0["v"][  3  ] := [  8,   4]:
<a name="line_191"></a>net_0["v"][  3.1] := [ -8,   4]:
<a name="line_192"></a>net_0["v"][  4  ] := [ -4,   8]:
<a name="line_193"></a>net_0["v"][  4.1] := [ -4,  -8]:
<a name="line_194"></a>net_0["v"][  5  ] := [  8,  -4]:
<a name="line_195"></a>net_0["v"][  5.1] := [ -8,  -4]:
<a name="line_196"></a>net_0["v"][  6  ] := [  6,   6]:
<a name="line_197"></a>net_0["v"][  7  ] := [ -6,   6]:
<a name="line_198"></a>net_0["v"][  8  ] := [ -6,  -6]:
<a name="line_199"></a>net_0["v"][  9  ] := [  6,  -6]:
<a name="line_200"></a>net_0["v"][ 10  ] := [  0,   8]:
<a name="line_201"></a>net_0["v"][ 10.1] := [  0,  -8]:
<a name="line_202"></a>net_0["v"][ 11  ] := [  8,   0]:
<a name="line_203"></a>net_0["v"][ 11.1] := [ -8,   0]:
<a name="line_204"></a>net_0["v"][ 12  ] := [  4,  12]:
<a name="line_205"></a>net_0["v"][ 12.1] := [ -4, -12]:
<a name="line_206"></a>net_0["v"][ 12.2] := [ -4,  12]:
<a name="line_207"></a>net_0["v"][ 12.3] := [  4, -12]:
<a name="line_208"></a>net_0["v"][ 13  ] := [ 12,   4]:
<a name="line_209"></a>net_0["v"][ 13.1] := [-12,  -4]:
<a name="line_210"></a>net_0["v"][ 13.2] := [ 12,  -4]:
<a name="line_211"></a>net_0["v"][ 13.3] := [-12,   4]:
<a name="line_212"></a>
<a name="line_213"></a>net_0["v_anchor"][ 0  ] := "north";
<a name="line_214"></a>net_0["v_anchor"][ 1  ] := "south west";
<a name="line_215"></a>net_0["v_anchor"][ 1.1] := "south east";
<a name="line_216"></a>net_0["v_anchor"][ 1.2] := "north east";
<a name="line_217"></a>net_0["v_anchor"][ 1.3] := "north west";
<a name="line_218"></a>net_0["v_anchor"][ 2  ] := "south east";
<a name="line_219"></a>net_0["v_anchor"][ 2.1] := "north east";
<a name="line_220"></a>net_0["v_anchor"][ 3.1] := "north east";
<a name="line_221"></a>net_0["v_anchor"][ 3  ] := "north west";
<a name="line_222"></a>net_0["v_anchor"][ 4.1] := "north west";
<a name="line_223"></a>net_0["v_anchor"][ 4  ] := "south west";
<a name="line_224"></a>net_0["v_anchor"][ 5  ] := "south west";
<a name="line_225"></a>net_0["v_anchor"][ 5.1] := "south east";
<a name="line_226"></a>net_0["v_anchor"][ 6  ] := "north";
<a name="line_227"></a>net_0["v_anchor"][ 7  ] := "north";
<a name="line_228"></a>net_0["v_anchor"][ 8  ] := "north";
<a name="line_229"></a>net_0["v_anchor"][ 9  ] := "north";
<a name="line_230"></a>net_0["v_anchor"][10  ] := "south";
<a name="line_231"></a>net_0["v_anchor"][10.1] := "north";
<a name="line_232"></a>net_0["v_anchor"][11  ] := "west";
<a name="line_233"></a>net_0["v_anchor"][11.1] := "east";
<a name="line_234"></a>net_0["v_anchor"][12.2] := "south west";
<a name="line_235"></a>net_0["v_anchor"][12.3] := "north east";
<a name="line_236"></a>net_0["v_anchor"][12  ] := "south east";
<a name="line_237"></a>net_0["v_anchor"][12.1] := "north west";
<a name="line_238"></a>net_0["v_anchor"][13  ] := "north west";
<a name="line_239"></a>net_0["v_anchor"][13.1] := "south east";
<a name="line_240"></a>net_0["v_anchor"][13.2] := "south west";
<a name="line_241"></a>net_0["v_anchor"][13.3] := "north east";
<a name="line_242"></a>
<a name="line_243"></a>net_0["squares"] := table([
<a name="line_244"></a>    1 = [6, 0  , 11  , 3  ],
<a name="line_245"></a>    L = [7, 0  , 10  , 4  ],
<a name="line_246"></a>   LL = [8, 0  , 11.1, 5.1],
<a name="line_247"></a>  LLL = [9, 0  , 10.1, 2.1],
<a name="line_248"></a>    M = [9, 1.3, 13.2, 5  ],
<a name="line_249"></a>   LM = [6, 1  , 12  , 2  ],
<a name="line_250"></a>  LLM = [7, 1.1, 13.3, 3.1],
<a name="line_251"></a> LLLM = [8, 1.2, 12.1, 4.1],
<a name="line_252"></a>    N = [9, 0  , 11  , 5  ],
<a name="line_253"></a>   LN = [6, 0  , 10  , 2  ],
<a name="line_254"></a>  LLN = [7, 0  , 11.1, 3.1],
<a name="line_255"></a> LLLN = [8, 0  , 10.1, 4.1],
<a name="line_256"></a>   MN = [6, 1  , 13  , 3  ],
<a name="line_257"></a>  LMN = [7, 1.1, 12.2, 4  ],
<a name="line_258"></a> LLMN = [8, 1.2, 13.1, 5.1],
<a name="line_259"></a>LLLMN = [9, 1.3, 12.3, 2.1]
<a name="line_260"></a>]):
<a name="line_261"></a>
<a name="line_262"></a>net_0["set_edges_from_squares"];
<a name="line_263"></a>net_0["tikz_scale"] := 0.5;
<a name="line_264"></a>net_0["set_outer_edges"];
<a name="line_265"></a>net_0["set_square_centres"];
<a name="line_266"></a>
<a name="line_267"></a>######################################################################
<a name="line_268"></a>
<a name="line_269"></a><span style="color:red">#@ net_1 
</span><a name="line_270"></a>net_1 := `new/net`();
<a name="line_271"></a>net_1["name"] := "net_1";
<a name="line_272"></a>net_1["v"] := table():
<a name="line_273"></a>
<a name="line_274"></a>net_1["v"][  0  ] := [  4,   4]:
<a name="line_275"></a>net_1["v"][  0.1] := [ -4,   4]:
<a name="line_276"></a>net_1["v"][  0.2] := [ -4,  -4]:
<a name="line_277"></a>net_1["v"][  0.3] := [  4,  -4]:
<a name="line_278"></a>net_1["v"][  1  ] := [  2,   2]:
<a name="line_279"></a>net_1["v"][  1.1] := [ -2,   2]:
<a name="line_280"></a>net_1["v"][  1.2] := [ -2,  -2]:
<a name="line_281"></a>net_1["v"][  1.3] := [  2,  -2]:
<a name="line_282"></a>net_1["v"][  2  ] := [  0,   3]:
<a name="line_283"></a>net_1["v"][  3  ] := [ -3,   0]:
<a name="line_284"></a>net_1["v"][  4  ] := [  0,  -3]:
<a name="line_285"></a>net_1["v"][  5  ] := [  3,   0]:
<a name="line_286"></a>net_1["v"][  6  ] := [ -3,   3]:
<a name="line_287"></a>net_1["v"][  7  ] := [ -3,  -3]:
<a name="line_288"></a>net_1["v"][  8  ] := [  3,  -3]:
<a name="line_289"></a>net_1["v"][  9  ] := [  3,   3]:
<a name="line_290"></a>net_1["v"][ 10  ] := [  0,   4]:
<a name="line_291"></a>net_1["v"][ 10.1] := [  0,  -4]:
<a name="line_292"></a>net_1["v"][ 11  ] := [  4,   0]:
<a name="line_293"></a>net_1["v"][ 11.1] := [ -4,   0]:
<a name="line_294"></a>net_1["v"][ 12  ] := [  0,   2]:
<a name="line_295"></a>net_1["v"][ 12.1] := [  0,  -2]:
<a name="line_296"></a>net_1["v"][ 13  ] := [  2,   0]:
<a name="line_297"></a>net_1["v"][ 13.1] := [ -2,   0]:
<a name="line_298"></a>
<a name="line_299"></a>net_1["v_anchor"][  0  ] := "south west";
<a name="line_300"></a>net_1["v_anchor"][  0.1] := "south east";
<a name="line_301"></a>net_1["v_anchor"][  0.2] := "north east";
<a name="line_302"></a>net_1["v_anchor"][  0.3] := "north west";
<a name="line_303"></a>net_1["v_anchor"][  1  ] := "north east";
<a name="line_304"></a>net_1["v_anchor"][  1.1] := "north west";
<a name="line_305"></a>net_1["v_anchor"][  1.2] := "south west";
<a name="line_306"></a>net_1["v_anchor"][  1.3] := "south east";
<a name="line_307"></a>net_1["v_anchor"][ 10  ] := "south";
<a name="line_308"></a>net_1["v_anchor"][ 10.1] := "north";
<a name="line_309"></a>net_1["v_anchor"][ 11  ] := "west";
<a name="line_310"></a>net_1["v_anchor"][ 11.1] := "east";
<a name="line_311"></a>net_1["v_anchor"][ 12  ] := "north";
<a name="line_312"></a>net_1["v_anchor"][ 12.1] := "south";
<a name="line_313"></a>net_1["v_anchor"][ 13  ] := "east";
<a name="line_314"></a>net_1["v_anchor"][ 13.1] := "west";
<a name="line_315"></a>
<a name="line_316"></a>net_1["squares"] := table([
<a name="line_317"></a>    1 = [6,0.1,11.1,3],
<a name="line_318"></a>    L = [7,0.2,10.1,4],
<a name="line_319"></a>   LL = [8,0.3,11  ,5],
<a name="line_320"></a>  LLL = [9,0  ,10  ,2],
<a name="line_321"></a>    M = [9,1  ,13  ,5],
<a name="line_322"></a>   LM = [6,1.1,12  ,2],
<a name="line_323"></a>  LLM = [7,1.2,13.1,3],
<a name="line_324"></a> LLLM = [8,1.3,12.1,4],
<a name="line_325"></a>    N = [9,0  ,11  ,5],
<a name="line_326"></a>   LN = [6,0.1,10  ,2],
<a name="line_327"></a>  LLN = [7,0.2,11.1,3],
<a name="line_328"></a> LLLN = [8,0.3,10.1,4],
<a name="line_329"></a>   MN = [6,1.1,13.1,3],
<a name="line_330"></a>  LMN = [7,1.2,12.1,4],
<a name="line_331"></a> LLMN = [8,1.3,13  ,5],
<a name="line_332"></a>LLLMN = [9,1  ,12  ,2]
<a name="line_333"></a>]):
<a name="line_334"></a>
<a name="line_335"></a>net_1["set_edges_from_squares"];
<a name="line_336"></a>net_1["set_outer_edges"];
<a name="line_337"></a>net_1["set_square_centres"];
<a name="line_338"></a>
<a name="line_339"></a>######################################################################
<a name="line_340"></a>
<a name="line_341"></a><span style="color:red">#@ net_2 
</span><a name="line_342"></a>net_2 := `new/net`();
<a name="line_343"></a>net_2["name"] := "net_2";
<a name="line_344"></a>net_2["v"] := table():
<a name="line_345"></a>
<a name="line_346"></a>net_2["v"][  0  ] := [ -4,   0]:
<a name="line_347"></a>net_2["v"][  0.1] := [ -4,   8]:
<a name="line_348"></a>net_2["v"][  0.2] := [ -4,  -8]:
<a name="line_349"></a>net_2["v"][  1  ] := [  4,   0]:
<a name="line_350"></a>net_2["v"][  1.1] := [  4,   8]:
<a name="line_351"></a>net_2["v"][  1.2] := [  4,  -8]:
<a name="line_352"></a>net_2["v"][  2  ] := [  0,   4]:
<a name="line_353"></a>net_2["v"][  3  ] := [  0,  -4]:
<a name="line_354"></a>net_2["v"][  4  ] := [  8,   4]:
<a name="line_355"></a>net_2["v"][  4.1] := [ -8,   4]:
<a name="line_356"></a>net_2["v"][  5  ] := [  8,  -4]:
<a name="line_357"></a>net_2["v"][  5.1] := [ -8,  -4]:
<a name="line_358"></a>net_2["v"][  6  ] := [  0,   0]:
<a name="line_359"></a>net_2["v"][  7  ] := [  8,   1]:
<a name="line_360"></a>net_2["v"][  7.1] := [ -8,   1]:
<a name="line_361"></a>net_2["v"][  7.2] := [  0,  -8]:
<a name="line_362"></a>net_2["v"][  8  ] := [  8,   8]:
<a name="line_363"></a>net_2["v"][  8.1] := [ -8,   8]:
<a name="line_364"></a>net_2["v"][  8.2] := [ -8,  -8]:
<a name="line_365"></a>net_2["v"][  8.3] := [  8,  -8]:
<a name="line_366"></a>net_2["v"][  9  ] := [  8,  -1]:
<a name="line_367"></a>net_2["v"][  9.1] := [ -8,  -1]:
<a name="line_368"></a>net_2["v"][  9.2] := [  0,   8]:
<a name="line_369"></a>net_2["v"][ 10  ] := [ -4,   4]:
<a name="line_370"></a>net_2["v"][ 11  ] := [ -4,  -4]:
<a name="line_371"></a>net_2["v"][ 12  ] := [  4,   4]:
<a name="line_372"></a>net_2["v"][ 13  ] := [  4,  -4]:
<a name="line_373"></a>
<a name="line_374"></a>net_2["v_anchor"][  0  ] := "east";
<a name="line_375"></a>net_2["v_anchor"][  0.1] := "south";
<a name="line_376"></a>net_2["v_anchor"][  0.2] := "north";
<a name="line_377"></a>net_2["v_anchor"][  1  ] := "west";
<a name="line_378"></a>net_2["v_anchor"][  1.1] := "south";
<a name="line_379"></a>net_2["v_anchor"][  1.2] := "north";
<a name="line_380"></a>net_2["v_anchor"][  4  ] := "west";
<a name="line_381"></a>net_2["v_anchor"][  4.1] := "east";
<a name="line_382"></a>net_2["v_anchor"][  5  ] := "west";
<a name="line_383"></a>net_2["v_anchor"][  5.1] := "east";
<a name="line_384"></a>net_2["v_anchor"][  7  ] := "west";
<a name="line_385"></a>net_2["v_anchor"][  7.1] := "east";
<a name="line_386"></a>net_2["v_anchor"][  7.2] := "north";
<a name="line_387"></a>net_2["v_anchor"][  8  ] := "south west";
<a name="line_388"></a>net_2["v_anchor"][  8.1] := "south east";
<a name="line_389"></a>net_2["v_anchor"][  8.2] := "north east";
<a name="line_390"></a>net_2["v_anchor"][  8.3] := "north west";
<a name="line_391"></a>net_2["v_anchor"][  9  ] := "west";
<a name="line_392"></a>net_2["v_anchor"][  9.1] := "east";
<a name="line_393"></a>net_2["v_anchor"][  9.2] := "south";
<a name="line_394"></a>
<a name="line_395"></a>net_2["squares"] := table([
<a name="line_396"></a>    1 = [ 6  ,0  , 11  , 3  ], 
<a name="line_397"></a>    L = [ 7.1,0  , 10  , 4.1], 
<a name="line_398"></a>   LL = [ 8.2,0.2, 11  , 5.1], 
<a name="line_399"></a>  LLL = [ 9.2,0.1, 10  , 2  ], 
<a name="line_400"></a>    M = [ 9  ,1  , 13  , 5  ], 
<a name="line_401"></a>   LM = [ 6  ,1  , 12  , 2  ], 
<a name="line_402"></a>  LLM = [ 7.2,1.2, 13  , 3  ], 
<a name="line_403"></a> LLLM = [ 8  ,1.1, 12  , 4  ], 
<a name="line_404"></a>    N = [ 9.1,0  , 11  , 5.1], 
<a name="line_405"></a>   LN = [ 6  ,0  , 10  , 2  ], 
<a name="line_406"></a>  LLN = [ 7.2,0.2, 11  , 3  ], 
<a name="line_407"></a> LLLN = [ 8.1,0.1, 10  , 4.1], 
<a name="line_408"></a>   MN = [ 6  ,1  , 13  , 3  ], 
<a name="line_409"></a>  LMN = [ 7  ,1  , 12  , 4  ], 
<a name="line_410"></a> LLMN = [ 8.3,1.2, 13  , 5  ], 
<a name="line_411"></a>LLLMN = [ 9.2,1.1, 12  , 2  ]
<a name="line_412"></a>]):
<a name="line_413"></a>
<a name="line_414"></a>net_2["tikz_scale"] := 0.5;
<a name="line_415"></a>net_2["set_edges_from_squares"];
<a name="line_416"></a>net_2["set_outer_edges"];
<a name="line_417"></a>net_2["set_square_centres"];
<a name="line_418"></a>
<a name="line_419"></a>######################################################################
<a name="line_420"></a>
<a name="line_421"></a><span style="color:red">#@ net_3 
</span><a name="line_422"></a>net_3 := `new/net`();
<a name="line_423"></a>net_3["name"] := "net_3";
<a name="line_424"></a>net_3["v"] := table():
<a name="line_425"></a>
<a name="line_426"></a>net_3["v"][  0  ] := [  8,   4]:
<a name="line_427"></a>net_3["v"][  0.1] := [ -8,   4]:
<a name="line_428"></a>net_3["v"][  0.2] := [ -8,  -4]:
<a name="line_429"></a>net_3["v"][  0.3] := [  8,  -4]:
<a name="line_430"></a>net_3["v"][  1  ] := [  0,   4]:
<a name="line_431"></a>net_3["v"][  1.1] := [  0,  -4]:
<a name="line_432"></a>net_3["v"][  2  ] := [  4,   8]:
<a name="line_433"></a>net_3["v"][  2.1] := [ -4,   8]:
<a name="line_434"></a>net_3["v"][  3  ] := [ -4,   0]:
<a name="line_435"></a>net_3["v"][  4  ] := [  4,  -8]:
<a name="line_436"></a>net_3["v"][  4.1] := [ -4,  -8]:
<a name="line_437"></a>net_3["v"][  5  ] := [  4,   0]:
<a name="line_438"></a>net_3["v"][  6  ] := [ -4,   4]:
<a name="line_439"></a>net_3["v"][  7  ] := [ -4,  -4]:
<a name="line_440"></a>net_3["v"][  8  ] := [  4,  -4]:
<a name="line_441"></a>net_3["v"][  9  ] := [  4,   4]:
<a name="line_442"></a>net_3["v"][ 10  ] := [  8,   8]:
<a name="line_443"></a>net_3["v"][ 10.1] := [ -8,   8]:
<a name="line_444"></a>net_3["v"][ 10.2] := [ -8,  -8]:
<a name="line_445"></a>net_3["v"][ 10.3] := [  8,  -8]:
<a name="line_446"></a>net_3["v"][ 11  ] := [  8,   0]:
<a name="line_447"></a>net_3["v"][ 11.1] := [ -8,   0]:
<a name="line_448"></a>net_3["v"][ 12  ] := [  1,   8]:
<a name="line_449"></a>net_3["v"][ 12.1] := [ -1,   8]:
<a name="line_450"></a>net_3["v"][ 12.2] := [ -1,  -8]:
<a name="line_451"></a>net_3["v"][ 12.3] := [  1,  -8]:
<a name="line_452"></a>net_3["v"][ 13  ] := [  0,   0]:
<a name="line_453"></a>
<a name="line_454"></a>net_3["v_anchor"][  0  ] := "west";
<a name="line_455"></a>net_3["v_anchor"][  0.1] := "east";
<a name="line_456"></a>net_3["v_anchor"][  0.2] := "east";
<a name="line_457"></a>net_3["v_anchor"][  0.3] := "west";
<a name="line_458"></a>net_3["v_anchor"][  1  ] := "south";
<a name="line_459"></a>net_3["v_anchor"][  1.1] := "north";
<a name="line_460"></a>net_3["v_anchor"][  2  ] := "south";
<a name="line_461"></a>net_3["v_anchor"][  2.1] := "south";
<a name="line_462"></a>net_3["v_anchor"][  4  ] := "north";
<a name="line_463"></a>net_3["v_anchor"][  4.1] := "north";
<a name="line_464"></a>net_3["v_anchor"][ 10  ] := "south west";
<a name="line_465"></a>net_3["v_anchor"][ 10.1] := "south east";
<a name="line_466"></a>net_3["v_anchor"][ 10.2] := "north east";
<a name="line_467"></a>net_3["v_anchor"][ 10.3] := "north west";
<a name="line_468"></a>net_3["v_anchor"][ 11  ] := "west";
<a name="line_469"></a>net_3["v_anchor"][ 11.1] := "east";
<a name="line_470"></a>net_3["v_anchor"][ 12  ] := "south";
<a name="line_471"></a>net_3["v_anchor"][ 12.1] := "south";
<a name="line_472"></a>net_3["v_anchor"][ 12.2] := "north";
<a name="line_473"></a>net_3["v_anchor"][ 12.3] := "north";
<a name="line_474"></a>
<a name="line_475"></a>net_3["squares"] := table([
<a name="line_476"></a>    1 = [ 6  ,0.1, 11.1, 3  ], 
<a name="line_477"></a>    L = [ 7  ,0.2, 10.2, 4.1], 
<a name="line_478"></a>   LL = [ 8  ,0.3, 11  , 5  ], 
<a name="line_479"></a>  LLL = [ 9  ,0  , 10  , 2  ], 
<a name="line_480"></a>    M = [ 9  ,1  , 13  , 5  ], 
<a name="line_481"></a>   LM = [ 6  ,1  , 12.1, 2.1], 
<a name="line_482"></a>  LLM = [ 7  ,1.1, 13  , 3  ], 
<a name="line_483"></a> LLLM = [ 8  ,1.1, 12.3, 4  ], 
<a name="line_484"></a>    N = [ 9  ,0  , 11  , 5  ], 
<a name="line_485"></a>   LN = [ 6  ,0.1, 10.1, 2.1], 
<a name="line_486"></a>  LLN = [ 7  ,0.2, 11.1, 3  ], 
<a name="line_487"></a> LLLN = [ 8  ,0.3, 10.3, 4  ], 
<a name="line_488"></a>   MN = [ 6  ,1  , 13  , 3  ], 
<a name="line_489"></a>  LMN = [ 7  ,1.1, 12.2, 4.1], 
<a name="line_490"></a> LLMN = [ 8  ,1.1, 13  , 5  ], 
<a name="line_491"></a>LLLMN = [ 9  ,1  , 12  , 2  ]
<a name="line_492"></a>]):
<a name="line_493"></a>
<a name="line_494"></a>net_3["tikz_scale"] := 0.5;
<a name="line_495"></a>net_3["set_edges_from_squares"];
<a name="line_496"></a>net_3["set_outer_edges"];
<a name="line_497"></a>net_3["set_square_centres"];
<a name="line_498"></a>
<a name="line_499"></a>######################################################################
<a name="line_500"></a>
<a name="line_501"></a><span style="color:red">#@ net_5 
</span><a name="line_502"></a>net_5 := `new/net`();
<a name="line_503"></a>net_5["name"] := "net_5";
<a name="line_504"></a>net_5["v"] := table():
<a name="line_505"></a>
<a name="line_506"></a>net_5["v"][  0  ] := [  3,   2]:
<a name="line_507"></a>net_5["v"][  0.1] := [  2,   6]:
<a name="line_508"></a>net_5["v"][  0.2] := [ -2,   3]:
<a name="line_509"></a>net_5["v"][  0.3] := [ -6,   2]:
<a name="line_510"></a>net_5["v"][  0.4] := [ -3,  -2]:
<a name="line_511"></a>net_5["v"][  0.5] := [ -2,  -6]:
<a name="line_512"></a>net_5["v"][  0.6] := [  2,  -3]:
<a name="line_513"></a>net_5["v"][  0.7] := [  6,  -2]:
<a name="line_514"></a>net_5["v"][  1  ] := [  0,   0]:
<a name="line_515"></a>net_5["v"][  2  ] := [  3,   1]:
<a name="line_516"></a>net_5["v"][  2.1] := [ -3,   1]:
<a name="line_517"></a>net_5["v"][  3  ] := [  1,  -3]:
<a name="line_518"></a>net_5["v"][  3.1] := [  1,   3]:
<a name="line_519"></a>net_5["v"][  4  ] := [ -3,  -1]:
<a name="line_520"></a>net_5["v"][  4.1] := [  3,  -1]:
<a name="line_521"></a>net_5["v"][  5  ] := [ -1,   3]:
<a name="line_522"></a>net_5["v"][  5.1] := [ -1,  -3]:
<a name="line_523"></a>net_5["v"][  6  ] := [  2,   2]:
<a name="line_524"></a>net_5["v"][  6.1] := [ -6,   1]:
<a name="line_525"></a>net_5["v"][  7  ] := [  2,  -2]:
<a name="line_526"></a>net_5["v"][  7.1] := [  1,   6]:
<a name="line_527"></a>net_5["v"][  8  ] := [ -2,  -2]:
<a name="line_528"></a>net_5["v"][  8.1] := [  6,  -1]:
<a name="line_529"></a>net_5["v"][  9  ] := [ -2,   2]:
<a name="line_530"></a>net_5["v"][  9.1] := [ -1,  -6]:
<a name="line_531"></a>net_5["v"][ 10  ] := [  5,  -3]:
<a name="line_532"></a>net_5["v"][ 10.1] := [ -5,   3]:
<a name="line_533"></a>net_5["v"][ 11  ] := [  3,   5]:
<a name="line_534"></a>net_5["v"][ 11.1] := [ -3,  -5]:
<a name="line_535"></a>net_5["v"][ 12  ] := [  3,   0]:
<a name="line_536"></a>net_5["v"][ 12.1] := [ -3,   0]:
<a name="line_537"></a>net_5["v"][ 13  ] := [  0,   3]:
<a name="line_538"></a>net_5["v"][ 13.1] := [  0,  -3]:
<a name="line_539"></a>
<a name="line_540"></a>net_5["v_anchor"][  0  ] := "west":
<a name="line_541"></a>net_5["v_anchor"][  0.1] := "south west":
<a name="line_542"></a>net_5["v_anchor"][  0.2] := "south":
<a name="line_543"></a>net_5["v_anchor"][  0.3] := "south east":
<a name="line_544"></a>net_5["v_anchor"][  0.4] := "east":
<a name="line_545"></a>net_5["v_anchor"][  0.5] := "north east":
<a name="line_546"></a>net_5["v_anchor"][  0.6] := "north":
<a name="line_547"></a>net_5["v_anchor"][  0.7] := "north west":
<a name="line_548"></a>net_5["v_anchor"][  1  ] := "east":
<a name="line_549"></a>net_5["v_anchor"][  2  ] := "west":
<a name="line_550"></a>net_5["v_anchor"][  2.1] := "north east":
<a name="line_551"></a>net_5["v_anchor"][  3  ] := "north":
<a name="line_552"></a>net_5["v_anchor"][  3.1] := "south east":
<a name="line_553"></a>net_5["v_anchor"][  4  ] := "east":
<a name="line_554"></a>net_5["v_anchor"][  4.1] := "south west":
<a name="line_555"></a>net_5["v_anchor"][  5  ] := "south":
<a name="line_556"></a>net_5["v_anchor"][  5.1] := "north west":
<a name="line_557"></a>net_5["v_anchor"][  6  ] := "south":
<a name="line_558"></a>net_5["v_anchor"][  6.1] := "north":
<a name="line_559"></a>net_5["v_anchor"][  7  ] := "west":
<a name="line_560"></a>net_5["v_anchor"][  7.1] := "east":
<a name="line_561"></a>net_5["v_anchor"][  8  ] := "north":
<a name="line_562"></a>net_5["v_anchor"][  8.1] := "south":
<a name="line_563"></a>net_5["v_anchor"][  9  ] := "east":
<a name="line_564"></a>net_5["v_anchor"][  9.1] := "west":
<a name="line_565"></a>net_5["v_anchor"][ 10  ] := "north":
<a name="line_566"></a>net_5["v_anchor"][ 10.1] := "south":
<a name="line_567"></a>net_5["v_anchor"][ 11  ] := "west":
<a name="line_568"></a>net_5["v_anchor"][ 11.1] := "east":
<a name="line_569"></a>net_5["v_anchor"][ 12  ] := "west":
<a name="line_570"></a>net_5["v_anchor"][ 12.1] := "east":
<a name="line_571"></a>net_5["v_anchor"][ 13  ] := "south":
<a name="line_572"></a>net_5["v_anchor"][ 13.1] := "north":
<a name="line_573"></a>
<a name="line_574"></a>net_5["squares"] := table([
<a name="line_575"></a>    1 = [ 6  ,0  , 11  , 3.1], 
<a name="line_576"></a>    L = [ 7  ,0.6, 10  , 4.1], 
<a name="line_577"></a>   LL = [ 8  ,0.4, 11.1, 5.1], 
<a name="line_578"></a>  LLL = [ 9  ,0.2, 10.1, 2.1], 
<a name="line_579"></a>    M = [ 9  ,1  , 13  , 5  ], 
<a name="line_580"></a>   LM = [ 6  ,1  , 12  , 2  ], 
<a name="line_581"></a>  LLM = [ 7  ,1  , 13.1, 3  ], 
<a name="line_582"></a> LLLM = [ 8  ,1  , 12.1, 4  ], 
<a name="line_583"></a>    N = [ 9.1,0.5, 11.1, 5.1], 
<a name="line_584"></a>   LN = [ 6.1,0.3, 10.1, 2.1], 
<a name="line_585"></a>  LLN = [ 7.1,0.1, 11  , 3.1], 
<a name="line_586"></a> LLLN = [ 8.1,0.7, 10  , 4.1], 
<a name="line_587"></a>   MN = [ 6  ,1  , 13  , 3.1], 
<a name="line_588"></a>  LMN = [ 7  ,1  , 12  , 4.1], 
<a name="line_589"></a> LLMN = [ 8  ,1  , 13.1, 5.1], 
<a name="line_590"></a>LLLMN = [ 9  ,1  , 12.1, 2.1]
<a name="line_591"></a>]):
<a name="line_592"></a>
<a name="line_593"></a>net_5["set_edges_from_squares"];
<a name="line_594"></a>net_5["set_outer_edges"];
<a name="line_595"></a>net_5["set_square_centres"];
<a name="line_596"></a>
<a name="line_597"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/nets_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_nets := proc()
<a name="line_2"></a> printf("%a()\n",procname);
<a name="line_3"></a>
<a name="line_4"></a> net_0["check"];
<a name="line_5"></a> net_1["check"];
<a name="line_6"></a> net_2["check"];
<a name="line_7"></a> net_3["check"];
<a name="line_8"></a> net_5["check"];
<a name="line_9"></a> 
<a name="line_10"></a>end:
<a name="line_11"></a>
<a name="line_12"></a>add_check(check_nets):  </pre>
 </body>
</html>
    

==> anc/doc/maple/plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file defines Maple functions to generate various plots and save
<a name="line_2"></a># them as jpg files or in Maple's internal format.  Some of the jpg
<a name="line_3"></a># files are then included in the main LaTeX document for the project.
<a name="line_4"></a>
<a name="line_5"></a># There are directories called plots and images, which are siblings
<a name="line_6"></a># of the top maple directory.  Plots in Maple's internal format are
<a name="line_7"></a># stored in the plots directory, with names like foo.m.  Images in
<a name="line_8"></a># jpg format are stored in the images directory, with names like
<a name="line_9"></a># foo.jpg.  There is also a global variable called pics, and a Maple
<a name="line_10"></a># representation of the plot may be stored as pics["foo"].
<a name="line_11"></a>
<a name="line_12"></a><span style="color:red">#@ pics 
</span><a name="line_13"></a>pics := table():
<a name="line_14"></a>
<a name="line_15"></a># Files in .m format cannot contain bare, unnamed expressions.
<a name="line_16"></a># Instead, they record values for certain named variables.  To save
<a name="line_17"></a># a plot P, we first assign P to the variable __pic__, then we
<a name="line_18"></a># save that variable.  When we read the file later, the required
<a name="line_19"></a># plot will be assigned to __pic__ again, and we will immediately
<a name="line_20"></a># copy it to somewhere more useful.  The housekeeping is managed
<a name="line_21"></a># by the functions save_plot and load_plot.
<a name="line_22"></a>
<a name="line_23"></a>__pic__ := NULL:
<a name="line_24"></a>make_plot := table():
<a name="line_25"></a>
<a name="line_26"></a>######################################################################
<a name="line_27"></a>
<a name="line_28"></a># This function returns true if P is a 2 or 3 dimensional plot object.
<a name="line_29"></a># This fits into a general Maple framework, so if we define
<a name="line_30"></a># a function like foo := proc(X::plot) ... end, then an error will
<a name="line_31"></a># be generated if we call foo with an argument that is not a plot
<a name="line_32"></a># object.
<a name="line_33"></a>
<a name="line_34"></a><span style="color:red">#@ `type/plot`
</span><a name="line_35"></a>`type/plot` := (P) ->
<a name="line_36"></a> (type(P,function) and
<a name="line_37"></a>  (op(0,P) = PLOT or op(0,P) = PLOT3D or op(0,P) = _PLOTARRAY));
<a name="line_38"></a>
<a name="line_39"></a>######################################################################
<a name="line_40"></a>
<a name="line_41"></a># The function list_plots() returns a list of names of plot files
<a name="line_42"></a># in the plots directory.  They are returned without the suffix .m.
<a name="line_43"></a># One can also supply a regular expression to match agianst.  For
<a name="line_44"></a># example, list_plots("^E") will return a list of files that start
<a name="line_45"></a># with E.
<a name="line_46"></a>
<a name="line_47"></a><span style="color:red">#@ list_plots
</span><a name="line_48"></a>list_plots := proc(regex)
<a name="line_49"></a> local P,Q,f;
<a name="line_50"></a> 
<a name="line_51"></a> Q := FileTools[ListDirectory](plots_dir);
<a name="line_52"></a> P := NULL;
<a name="line_53"></a> for f in Q do
<a name="line_54"></a>  if length(f) > 2 and substring(f,-2..-1) = ".m" then
<a name="line_55"></a>   P := P,substring(f,1..-3);
<a name="line_56"></a>  fi;
<a name="line_57"></a> od;
<a name="line_58"></a> 
<a name="line_59"></a> P := [P];
<a name="line_60"></a> 
<a name="line_61"></a> if nargs > 0 then
<a name="line_62"></a>  P := select(f -> StringTools[RegMatch](regex,f),P);
<a name="line_63"></a> fi;
<a name="line_64"></a> return P;
<a name="line_65"></a>end:
<a name="line_66"></a>
<a name="line_67"></a>######################################################################
<a name="line_68"></a>
<a name="line_69"></a># This function saves a plot.  It can be called in two ways.
<a name="line_70"></a># If we invoke save_plot("foo",P), then P will be saved in the file
<a name="line_71"></a># foo.m in the plots directory, and pics["foo"] will also be set
<a name="line_72"></a># equal to P.  If we just invoke save_plot("foo"), then pics["foo"]
<a name="line_73"></a># should already be set equal to a plot object, and that object
<a name="line_74"></a># will be saved in foo.m.
<a name="line_75"></a>
<a name="line_76"></a><span style="color:red">#@ save_plot 
</span><a name="line_77"></a>save_plot := proc(s::string,P_::plot) 
<a name="line_78"></a> global __pic__,pics;
<a name="line_79"></a> local P;
<a name="line_80"></a>
<a name="line_81"></a> if nargs > 1 then
<a name="line_82"></a>  pics[s] := P_;
<a name="line_83"></a>  P := P_;
<a name="line_84"></a> else 
<a name="line_85"></a>  P := pics[s];
<a name="line_86"></a>  if not type(P,plot) then
<a name="line_87"></a>   error(sprintf("pics[%s] is not a plot",s));
<a name="line_88"></a>  fi;
<a name="line_89"></a> fi;
<a name="line_90"></a> 
<a name="line_91"></a> __pic__ := pics[s];
<a name="line_92"></a> if not(type(plots_dir,string)) then
<a name="line_93"></a>  error("plots_dir is not set");
<a name="line_94"></a> fi;
<a name="line_95"></a> if not(isdir(plots_dir)) then
<a name="line_96"></a>  mkdir(plots_dir);
<a name="line_97"></a> fi;
<a name="line_98"></a> 
<a name="line_99"></a> save(__pic__,cat(plots_dir,"/",s,".m"));
<a name="line_100"></a> __pic__ := NULL;
<a name="line_101"></a>end: 
<a name="line_102"></a>
<a name="line_103"></a># This accepts an arbitrary number of arguments, and applies the
<a name="line_104"></a># single-argument form of save_plot() to each of them.
<a name="line_105"></a>
<a name="line_106"></a><span style="color:red">#@ save_plots 
</span><a name="line_107"></a>save_plots := proc()
<a name="line_108"></a> local s;
<a name="line_109"></a> for s in args do save_plot(s); od;
<a name="line_110"></a>end:
<a name="line_111"></a>
<a name="line_112"></a>######################################################################
<a name="line_113"></a>
<a name="line_114"></a># Invoking load_plot("foo") will read a plot from the file foo.m,
<a name="line_115"></a># save it as pics["foo"], and return the result.
<a name="line_116"></a>
<a name="line_117"></a><span style="color:red">#@ load_plot 
</span><a name="line_118"></a>load_plot := proc(s::string) 
<a name="line_119"></a> global __pic__,pics;
<a name="line_120"></a> read(cat(genus2_dir,"/plots/",s,".m"));
<a name="line_121"></a> pics[s] := __pic__;
<a name="line_122"></a> __pic__ := NULL;
<a name="line_123"></a> pics[s];
<a name="line_124"></a>end: 
<a name="line_125"></a>
<a name="line_126"></a># This accepts an arbitrary number of arguments, and applies 
<a name="line_127"></a># load_plot() to each of them.
<a name="line_128"></a>
<a name="line_129"></a><span style="color:red">#@ load_plots 
</span><a name="line_130"></a>load_plots := proc()
<a name="line_131"></a> local s;
<a name="line_132"></a> for s in args do load_plot(s); od;
<a name="line_133"></a> NULL;
<a name="line_134"></a>end:
<a name="line_135"></a>
<a name="line_136"></a>######################################################################
<a name="line_137"></a>
<a name="line_138"></a># Invoking save_jpg("foo") will convert pics["foo"] to a jpg image
<a name="line_139"></a># and save it in the images directory.  Note that pics["foo"] should
<a name="line_140"></a># have been set equal to a plot object before using this function.
<a name="line_141"></a>
<a name="line_142"></a><span style="color:red">#@ save_jpg 
</span><a name="line_143"></a>save_jpg := proc(s::string,w_,h_) 
<a name="line_144"></a> local P,old_dir,w,h;
<a name="line_145"></a>
<a name="line_146"></a> P := pics[s];
<a name="line_147"></a> if not type(P,plot) then
<a name="line_148"></a>  error(sprintf("pics[%s] is not a plot",s));
<a name="line_149"></a> fi;
<a name="line_150"></a>
<a name="line_151"></a> w := `if`(nargs>1,w_,1000);
<a name="line_152"></a> h := `if`(nargs>2,h_,1000);
<a name="line_153"></a>
<a name="line_154"></a> if not(type(images_dir,string)) then
<a name="line_155"></a>  error("images_dir is not set");
<a name="line_156"></a> fi;
<a name="line_157"></a> if not(isdir(images_dir)) then
<a name="line_158"></a>  mkdir(images_dir);
<a name="line_159"></a> fi;
<a name="line_160"></a>
<a name="line_161"></a> old_dir := currentdir(images_dir);
<a name="line_162"></a> plotsetup(jpeg,
<a name="line_163"></a>  plotoutput=cat(s,".jpg"),
<a name="line_164"></a>  plotoptions=sprintf("height=%d,width=%d",h,w)
<a name="line_165"></a> );
<a name="line_166"></a> print(P);
<a name="line_167"></a> plotsetup(default);
<a name="line_168"></a> currentdir(old_dir);
<a name="line_169"></a>end: 
<a name="line_170"></a>
<a name="line_171"></a>save_jpgs := proc()
<a name="line_172"></a> local s;
<a name="line_173"></a> for s in args do save_jpg(s); od;
<a name="line_174"></a>end:
<a name="line_175"></a>
<a name="line_176"></a><span style="color:red">#@ save_thumbnail
</span><a name="line_177"></a>save_thumbnail := proc(s::string) 
<a name="line_178"></a> local P,old_dir,w,h;
<a name="line_179"></a>
<a name="line_180"></a> P := pics[s];
<a name="line_181"></a> if not type(P,plot) then
<a name="line_182"></a>  error(sprintf("pics[%s] is not a plot",s));
<a name="line_183"></a> fi;
<a name="line_184"></a>
<a name="line_185"></a> if not(type(plots_dir,string)) then
<a name="line_186"></a>  error("plots_dir is not set");
<a name="line_187"></a> fi;
<a name="line_188"></a> if not(isdir(plots_dir)) then
<a name="line_189"></a>  mkdir(plots_dir);
<a name="line_190"></a> fi;
<a name="line_191"></a> if not(isdir(thumbs_dir)) then
<a name="line_192"></a>  mkdir(thumbs_dir);
<a name="line_193"></a> fi;
<a name="line_194"></a> 
<a name="line_195"></a> old_dir := currentdir(thumbs_dir);
<a name="line_196"></a> plotsetup(jpeg,
<a name="line_197"></a>  plotoutput=cat(s,".jpg"),
<a name="line_198"></a>  plotoptions="height=100,width=100"
<a name="line_199"></a> );
<a name="line_200"></a> print(P);
<a name="line_201"></a> plotsetup(default);
<a name="line_202"></a> currentdir(old_dir);
<a name="line_203"></a>end:
<a name="line_204"></a>
<a name="line_205"></a><span style="color:red">#@ make_all_thumbnails
</span><a name="line_206"></a>make_all_thumbnails := proc()
<a name="line_207"></a> local old_pics,labels,label,P;
<a name="line_208"></a> global pics;
<a name="line_209"></a> 
<a name="line_210"></a> # To avoid using an enormous amount of memory, we do not retain
<a name="line_211"></a> # all plot objects in the pics table.
<a name="line_212"></a> old_pics := eval(pics):
<a name="line_213"></a> 
<a name="line_214"></a> labels := list_plots():
<a name="line_215"></a> for label in labels do
<a name="line_216"></a>  printf("%s\n",label);
<a name="line_217"></a>  pics := table():
<a name="line_218"></a>  load_plot(label);
<a name="line_219"></a>  P := pics[label];
<a name="line_220"></a>  if not(type(P,plot)) then
<a name="line_221"></a>   P := display(P);
<a name="line_222"></a>   pics[label] := P;
<a name="line_223"></a>  fi;
<a name="line_224"></a>  if type(P,plot) then
<a name="line_225"></a>   save_thumbnail(label);
<a name="line_226"></a>  fi;
<a name="line_227"></a> od:
<a name="line_228"></a> pics := eval(old_pics);
<a name="line_229"></a> NULL;
<a name="line_230"></a>end:
<a name="line_231"></a>
<a name="line_232"></a>######################################################################
<a name="line_233"></a># This just makes the syntax for plotting plane curves more
<a name="line_234"></a># compatible with the syntax for plotting space curves.
<a name="line_235"></a>
<a name="line_236"></a><span style="color:red">#@ planecurve 
</span><a name="line_237"></a>planecurve := (xy,R) -> plot([op(xy),R],args[3..-1]);
<a name="line_238"></a>
<a name="line_239"></a><span style="color:red">#@ planetext 
</span><a name="line_240"></a>planetext := (xy, t) -> textplot([op(xy),t],args[3..-1]);
<a name="line_241"></a>
<a name="line_242"></a><span style="color:red">#@ spacetext 
</span><a name="line_243"></a>spacetext := (xyz,t) -> textplot3d([op(xyz),t],args[3..-1]);
<a name="line_244"></a>
<a name="line_245"></a>######################################################################
<a name="line_246"></a>
<a name="line_247"></a># Some convenience functions for plotting complex numbers as 
<a name="line_248"></a># points in R^2.  Note that these functions will work with
<a name="line_249"></a># expressions involving the symbolic constants a_H, a_P and a_E.
<a name="line_250"></a># They will be replaced by the numerical values a_H0, a_P0 and a_E0.
<a name="line_251"></a>
<a name="line_252"></a><span style="color:red">#@ cpolygon 
</span><a name="line_253"></a>cpolygon :=
<a name="line_254"></a> proc(points)
<a name="line_255"></a>  polygon(map(z -> evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),points),args[2..-1]);
<a name="line_256"></a> end:
<a name="line_257"></a>
<a name="line_258"></a><span style="color:red">#@ ccurve 
</span><a name="line_259"></a>ccurve :=
<a name="line_260"></a> proc(points)
<a name="line_261"></a>  curve(map(z -> evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),points),args[2..-1]);
<a name="line_262"></a> end:
<a name="line_263"></a>
<a name="line_264"></a><span style="color:red">#@ cpoint 
</span><a name="line_265"></a>cpoint :=
<a name="line_266"></a> proc(z)
<a name="line_267"></a>  point(evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),args[2..-1]);
<a name="line_268"></a> end:
<a name="line_269"></a>
<a name="line_270"></a><span style="color:red">#@ cline
</span><a name="line_271"></a>cline :=
<a name="line_272"></a> proc(z,w)
<a name="line_273"></a>  line(evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),
<a name="line_274"></a>       evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(w),Im(w)])),
<a name="line_275"></a>       args[3..-1]);
<a name="line_276"></a> end:
<a name="line_277"></a>
<a name="line_278"></a><span style="color:red">#@ ctext 
</span><a name="line_279"></a>ctext := 
<a name="line_280"></a> proc(z,t)
<a name="line_281"></a>  local x0,y0,z0;
<a name="line_282"></a>  z0 := evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},z));
<a name="line_283"></a>  x0 := Re(z0);
<a name="line_284"></a>  y0 := Im(z0);
<a name="line_285"></a>  textplot([x0,y0,t],args[3..-1]);
<a name="line_286"></a> end:
<a name="line_287"></a>
<a name="line_288"></a><span style="color:red">#@ cplot 
</span><a name="line_289"></a>cplot := proc(c,R) plot([Re(c),Im(c),R],args[3..-1]); end:
<a name="line_290"></a>
<a name="line_291"></a>######################################################################
<a name="line_292"></a>
<a name="line_293"></a># sphere_arc(a,b,col) returns a plot element that can be used as an 
<a name="line_294"></a># argument to the display() function.  It represents an arc of the
<a name="line_295"></a># sphere joining a to b, in the colour specified by the argument col.
<a name="line_296"></a># It is crude and only works well for short arcs.
<a name="line_297"></a>
<a name="line_298"></a><span style="color:red">#@ sphere_arc 
</span><a name="line_299"></a>sphere_arc := proc(a::RR0_3,b::RR0_3,col)
<a name="line_300"></a> local c,i,j,r;
<a name="line_301"></a> for i from 0 to 10 do
<a name="line_302"></a>  c[i] := [seq(0.1* (i * a[j] + (10-i) * b[j]),j=1..3)]:
<a name="line_303"></a>  r := sqrt(add(c[i][j]^2,j=1..3));
<a name="line_304"></a>  c[i] := [seq(c[i][j]/r,j=1..3)];
<a name="line_305"></a> od:
<a name="line_306"></a> curve([seq(c[i],i=0..10)],colour=col);
<a name="line_307"></a>end:
<a name="line_308"></a>
<a name="line_309"></a>
<a name="line_310"></a>######################################################################
<a name="line_311"></a>
<a name="line_312"></a># torus_box_plot(c) expects c to be a function R -> S^1 x S^1 which
<a name="line_313"></a># is periodic of period 2 pi.  It returns a plot of c with the torus
<a name="line_314"></a># unwrapped to a flat square, and it deals with discontinuities in a
<a name="line_315"></a># way that is adequate for the cases that we need.  One can pass
<a name="line_316"></a># additional arguments, such as torus_box_plot(c,colour = red).
<a name="line_317"></a>
<a name="line_318"></a>torus_box_plot_aux := proc(c,s)
<a name="line_319"></a> local a,eps;
<a name="line_320"></a>
<a name="line_321"></a> eps := 0.0001;
<a name="line_322"></a> a := map(argument,c)/~Pi +~ (2 *~ s);
<a name="line_323"></a> display(
<a name="line_324"></a>  seq(planecurve(a,t=j*Pi/2+eps..(j+1)*Pi/2-eps,args[3..-1]),j=0..4),
<a name="line_325"></a>  axes=none,scaling=constrained
<a name="line_326"></a> ):
<a name="line_327"></a>end:
<a name="line_328"></a>
<a name="line_329"></a><span style="color:red">#@ torus_box_plot 
</span><a name="line_330"></a>torus_box_plot := proc(c)
<a name="line_331"></a> if c[1] = -1 then
<a name="line_332"></a>  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]),
<a name="line_333"></a>          torus_box_plot_aux(c,[-1, 0],args[2..-1]));
<a name="line_334"></a> elif c[2] = -1 then
<a name="line_335"></a>  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]),
<a name="line_336"></a>          torus_box_plot_aux(c,[ 0,-1],args[2..-1]));
<a name="line_337"></a> else
<a name="line_338"></a>  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]));
<a name="line_339"></a> fi:
<a name="line_340"></a>end:
<a name="line_341"></a>
<a name="line_342"></a>######################################################################
<a name="line_343"></a>
<a name="line_344"></a>triangle_axes := proc(z_range := -2..2)
<a name="line_345"></a> local tc,z_min,z_max;
<a name="line_346"></a> 
<a name="line_347"></a> tc[1] := evalf([op(triangle_proj([1,0,0])),0]):
<a name="line_348"></a> tc[2] := evalf([op(triangle_proj([0,1,0])),0]):
<a name="line_349"></a> tc[3] := evalf([op(triangle_proj([0,0,1])),0]):
<a name="line_350"></a> z_min := op(1,z_range);
<a name="line_351"></a> z_max := op(2,z_range);
<a name="line_352"></a> 
<a name="line_353"></a> display(
<a name="line_354"></a>  line(tc[1],tc[2],colour=black),
<a name="line_355"></a>  line(tc[2],tc[3],colour=black),
<a name="line_356"></a>  line(tc[3],tc[1],colour=black),
<a name="line_357"></a>  line(tc[1],[0,0,0],colour=black),
<a name="line_358"></a>  line(tc[2],[0,0,0],colour=black),
<a name="line_359"></a>  line(tc[3],[0,0,0],colour=black),
<a name="line_360"></a>  line([0,0,z_min],[0,0,z_max],colour=black),
<a name="line_361"></a>  scaling=constrained,axes=none
<a name="line_362"></a> ):
<a name="line_363"></a>end:
<a name="line_364"></a>
<a name="line_365"></a>######################################################################
<a name="line_366"></a>
<a name="line_367"></a><span style="color:red">#@ make_wireframe_plots
</span><a name="line_368"></a>make_wireframe_plots := proc()
<a name="line_369"></a> global pics;
<a name="line_370"></a>
<a name="line_371"></a> pics["torus_wireframe"] := 
<a name="line_372"></a>  plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
<a name="line_373"></a>           colour=gray,style=wireframe,scaling=constrained,axes=none);
<a name="line_374"></a>
<a name="line_375"></a> pics["sphere_wireframe"] := 
<a name="line_376"></a>  display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):
<a name="line_377"></a>
<a name="line_378"></a> save_plot("torus_wireframe");
<a name="line_379"></a> save_plot("sphere_wireframe");
<a name="line_380"></a> save_jpg("torus_wireframe");
<a name="line_381"></a> save_jpg("sphere_wireframe");
<a name="line_382"></a> NULL;
<a name="line_383"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/PK_subfields.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>`Class/Declare`(
<a name="line_2"></a> "PK_subfield",
<a name="line_3"></a> "An instance of this class represents a subfield of the field $PK$ of functions on $PX(a)$ generated by the functions $w$ and $z$",
<a name="line_4"></a>
<a name="line_5"></a> ["Field","stabiliser"::list,"The list of elements of the group $G_{16}$ that act as the identity on this subfield"],
<a name="line_6"></a> ["Field","generating_sets"::list,"A list of generating sets for the subfield"],
<a name="line_7"></a> ["Field","conversion_rules"::table,"In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset."],
<a name="line_8"></a>
<a name="line_9"></a> ["Method","check_stabiliser","",
<a name="line_10"></a>  proc(this)
<a name="line_11"></a>   local A,B,F,a,T,err,H;
<a name="line_12"></a>
<a name="line_13"></a>   A := {op(map(op,this["generating_sets"]))};
<a name="line_14"></a>   F := table():
<a name="line_15"></a>
<a name="line_16"></a>   for a in A do
<a name="line_17"></a>    for T in G8 do
<a name="line_18"></a>     err := simplify(act_PK[T](a) - a);
<a name="line_19"></a>     F[a,T] := evalb(err = 0);
<a name="line_20"></a>    od;
<a name="line_21"></a>   od;
<a name="line_22"></a>
<a name="line_23"></a>   for a in A do
<a name="line_24"></a>    for T in this["stabiliser"] do 
<a name="line_25"></a>     if not(F[a,T]) then
<a name="line_26"></a>      printf("%A is not fixed by %A\n",a,T);
<a name="line_27"></a>      return false;
<a name="line_28"></a>     fi;
<a name="line_29"></a>    od;
<a name="line_30"></a>   od;
<a name="line_31"></a>
<a name="line_32"></a>   for B in this["generating_sets"] do
<a name="line_33"></a>    H := select(T -> (map(a -> F[a,T],{op(B)}) = {true}),G8);
<a name="line_34"></a>    if H <> this["stabiliser"] then
<a name="line_35"></a>     printf("stabiliser(%A) = %A\n",B,H);
<a name="line_36"></a>     return false;
<a name="line_37"></a>    fi;
<a name="line_38"></a>   od:
<a name="line_39"></a>
<a name="line_40"></a>   return true;
<a name="line_41"></a>  end
<a name="line_42"></a> ],
<a name="line_43"></a>
<a name="line_44"></a> ["Method","check_conversion","",
<a name="line_45"></a>  proc(this)
<a name="line_46"></a>   local i,j,n,A,B,C,R,E,e,err;
<a name="line_47"></a>
<a name="line_48"></a>   A := this["generating_sets"];
<a name="line_49"></a>   n := nops(A);
<a name="line_50"></a>   R := eval(this["conversion_rules"]);
<a name="line_51"></a>   for i from 1 to n do
<a name="line_52"></a>    for j from 1 to n do
<a name="line_53"></a>     if i <> j then
<a name="line_54"></a>      B := A[i]; 
<a name="line_55"></a>      C := A[j];
<a name="line_56"></a>      E := R[i,j];
<a name="line_57"></a>      if not(type(E,list(equation))) then
<a name="line_58"></a>       printf("rule (%d,%d) is not a list of equations \n",i,j);
<a name="line_59"></a>       return false;
<a name="line_60"></a>      fi;
<a name="line_61"></a>      if {op(map(lhs,E))} <> {op(B)} then
<a name="line_62"></a>       printf("rule (%d,%d) is not a list of equations for generating set %d\n",i,j,i);
<a name="line_63"></a>       return false;
<a name="line_64"></a>      fi;
<a name="line_65"></a>      if indets({op(map(rhs,E))}) minus {op(C)} <> {} then
<a name="line_66"></a>       printf("rule (%d,%d) does not express generating set %d in terms of generating set %d\n",i,j,i,j);
<a name="line_67"></a>       return false;
<a name="line_68"></a>      fi;
<a name="line_69"></a>
<a name="line_70"></a>      for e in E do 
<a name="line_71"></a>       if not(PK_check_zero(lhs(e) - rhs(e))) then
<a name="line_72"></a>        printf("in rule (%d,%d), equation %A is incorrect\n",i,j,e);
<a name="line_73"></a>        return false;
<a name="line_74"></a>       fi;
<a name="line_75"></a>      od;
<a name="line_76"></a>     fi;
<a name="line_77"></a>    od;
<a name="line_78"></a>   od;
<a name="line_79"></a>
<a name="line_80"></a>   return true;
<a name="line_81"></a>  end
<a name="line_82"></a> ],
<a name="line_83"></a>
<a name="line_84"></a> ["Method","check","",
<a name="line_85"></a>  proc(this)
<a name="line_86"></a>   this["check_stabiliser"] and this["check_conversion"];
<a name="line_87"></a>  end
<a name="line_88"></a> ]
<a name="line_89"></a>):
<a name="line_90"></a>
<a name="line_91"></a>PK_subfields := table():
<a name="line_92"></a>
<a name="line_93"></a>######################################################################
<a name="line_94"></a>
<a name="line_95"></a>PK_subfields[ 1] := `new/PK_subfield`():
<a name="line_96"></a>PK_subfields[ 1]["stabiliser"] := [1];
<a name="line_97"></a>PK_subfields[ 1]["generating_sets"] := [[z,w],[t[0],u[0]]];
<a name="line_98"></a>CR := table():
<a name="line_99"></a>CR[1,2] := [z = t[0],w = u[0]];
<a name="line_100"></a>CR[2,1] := [t[0] = z,u[0] = w];
<a name="line_101"></a>PK_subfields[ 1]["conversion_rules"] := eval(CR):
<a name="line_102"></a>
<a name="line_103"></a>##################################################
<a name="line_104"></a>
<a name="line_105"></a>PK_subfields[ 2] := `new/PK_subfield`():
<a name="line_106"></a>PK_subfields[ 2]["stabiliser"] := [1,LL];
<a name="line_107"></a>PK_subfields[ 2]["generating_sets"] := [[z],[t[0]]];
<a name="line_108"></a>CR := table():
<a name="line_109"></a>CR[1,2] := [z = t[0]];
<a name="line_110"></a>CR[2,1] := [t[0] = z];
<a name="line_111"></a>PK_subfields[ 2]["conversion_rules"] := eval(CR):
<a name="line_112"></a>
<a name="line_113"></a>##################################################
<a name="line_114"></a>
<a name="line_115"></a>PK_subfields[ 3] := `new/PK_subfield`():
<a name="line_116"></a>PK_subfields[ 3]["stabiliser"] := [1,L,LL,LLL];
<a name="line_117"></a>PK_subfields[ 3]["generating_sets"] := [[t[1]]];
<a name="line_118"></a>CR := table():
<a name="line_119"></a>PK_subfields[ 3]["conversion_rules"] := eval(CR):
<a name="line_120"></a>
<a name="line_121"></a>##################################################
<a name="line_122"></a>
<a name="line_123"></a>PK_subfields[ 4] := `new/PK_subfield`():
<a name="line_124"></a>PK_subfields[ 4]["stabiliser"] := [1,M];
<a name="line_125"></a>PK_subfields[ 4]["generating_sets"] := [[t[2],u[1]],[t[2],v[1]]];
<a name="line_126"></a>CR := table():
<a name="line_127"></a>CR[1,2] := [t[2] = t[2],u[1] = -v[1]*t[2]^3/(2+t[2])];
<a name="line_128"></a>CR[2,1] := [t[2] = t[2],v[1] = -u[1]*(2+t[2])/t[2]^3];
<a name="line_129"></a>PK_subfields[ 4]["conversion_rules"] := eval(CR):
<a name="line_130"></a>
<a name="line_131"></a>##################################################
<a name="line_132"></a>
<a name="line_133"></a>PK_subfields[ 5] := `new/PK_subfield`():
<a name="line_134"></a>PK_subfields[ 5]["stabiliser"] := [1,LM];
<a name="line_135"></a>PK_subfields[ 5]["generating_sets"] := [[t[3],u[2]],[t[3],v[2]]];
<a name="line_136"></a>CR := table():
<a name="line_137"></a>CR[1,2] := [t[3] = t[3],u[2] = -(1-I)/sqrt(2)*v[2]*t[3]^3/(2+t[3])];
<a name="line_138"></a>CR[2,1] := [t[3] = t[3],v[2] = -(1+I)/sqrt(2)*u[2]*(2+t[3])/t[3]^3];
<a name="line_139"></a>PK_subfields[ 5]["conversion_rules"] := eval(CR):
<a name="line_140"></a>
<a name="line_141"></a>##################################################
<a name="line_142"></a>
<a name="line_143"></a>PK_subfields[ 6] := `new/PK_subfield`():
<a name="line_144"></a>PK_subfields[ 6]["stabiliser"] := [1,LLM];
<a name="line_145"></a>PK_subfields[ 6]["generating_sets"] := [[t[2],u[3]],[t[2],v[3]]];
<a name="line_146"></a>CR := table():
<a name="line_147"></a>CR[1,2] := [t[2] = t[2],u[3] = -I*v[3]*t[2]^3/(2-t[2])];
<a name="line_148"></a>CR[2,1] := [t[2] = t[2],v[3] =  I*u[3]*(2-t[2])/t[2]^3];
<a name="line_149"></a>PK_subfields[ 6]["conversion_rules"] := eval(CR):
<a name="line_150"></a>
<a name="line_151"></a>##################################################
<a name="line_152"></a>
<a name="line_153"></a>PK_subfields[ 7] := `new/PK_subfield`():
<a name="line_154"></a>PK_subfields[ 7]["stabiliser"] := [1,LLLM];
<a name="line_155"></a>PK_subfields[ 7]["generating_sets"] := [[t[3],u[4]],[t[3],v[4]]];
<a name="line_156"></a>CR := table():
<a name="line_157"></a>CR[1,2] := [t[3] = t[3],u[4] = -(1+I)/sqrt(2)*v[4]*t[3]^3/(2-t[3])];
<a name="line_158"></a>CR[2,1] := [t[3] = t[3],v[4] = -(1-I)/sqrt(2)*u[4]*(2-t[3])/t[3]^3];
<a name="line_159"></a>PK_subfields[ 7]["conversion_rules"] := eval(CR):
<a name="line_160"></a>
<a name="line_161"></a>##################################################
<a name="line_162"></a>
<a name="line_163"></a>PK_subfields[ 8] := `new/PK_subfield`():
<a name="line_164"></a>PK_subfields[ 8]["stabiliser"] := [1,LL,M,LLM];
<a name="line_165"></a>PK_subfields[ 8]["generating_sets"] := [[t[2]]];
<a name="line_166"></a>CR := table():
<a name="line_167"></a>PK_subfields[ 8]["conversion_rules"] := eval(CR):
<a name="line_168"></a>
<a name="line_169"></a>##################################################
<a name="line_170"></a>
<a name="line_171"></a>PK_subfields[ 9] := `new/PK_subfield`():
<a name="line_172"></a>PK_subfields[ 9]["stabiliser"] := [1,LL,LM,LLLM];
<a name="line_173"></a>PK_subfields[ 9]["generating_sets"] := [[t[3]]];
<a name="line_174"></a>CR := table():
<a name="line_175"></a>PK_subfields[ 9]["conversion_rules"] := eval(CR):
<a name="line_176"></a>
<a name="line_177"></a>##################################################
<a name="line_178"></a>
<a name="line_179"></a>PK_subfields[10] := `new/PK_subfield`():
<a name="line_180"></a>PK_subfields[10]["stabiliser"] := [1,L,LL,LLL,M,LM,LLM,LLLM];
<a name="line_181"></a>PK_subfields[10]["generating_sets"] := [[t[4]]];
<a name="line_182"></a>CR := table():
<a name="line_183"></a>PK_subfields[10]["conversion_rules"] := eval(CR):
<a name="line_184"></a>
<a name="line_185"></a>
<a name="line_186"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/PX.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>assume(a_P > 0 and a_P < 1);
<a name="line_2"></a>
<a name="line_3"></a>######################################################################
<a name="line_4"></a>
<a name="line_5"></a># These are b_- and b_+ in the LaTeX document
<a name="line_6"></a>bp_P := (1/a_P+a_P)/2; <span style="color:red">#@ bp_P 
</span><a name="line_7"></a>bm_P := (1/a_P-a_P)/2; <span style="color:red">#@ bm_P 
</span><a name="line_8"></a>
<a name="line_9"></a>A_P := a_P^2 + a_P^(-2); <span style="color:red">#@ A_P 
</span><a name="line_10"></a>
<a name="line_11"></a>r_P := (z) -> z^5 - A_P*z^3 + z; <span style="color:red">#@ r_P 
</span><a name="line_12"></a>
<a name="line_13"></a># These are such that
<a name="line_14"></a>#  r_P_cofactor0 * r_P(z) + r_P_cofactor1 * diff(r_P(z),z) = 1
<a name="line_15"></a>
<a name="line_16"></a><span style="color:red">#@ r_P_cofactor0 
</span><a name="line_17"></a>r_P_cofactor0 := (z) -> ((100-30*A_P^2)*z^3+(18*A_P^3-70*A_P)*z)/(4*(A_P^2-4)); 
<a name="line_18"></a>
<a name="line_19"></a><span style="color:red">#@ r_P_cofactor1
</span><a name="line_20"></a>r_P_cofactor1 := (z) -> ((6*A_P^2-20)*z^4-(6*A_P^3-22*A_P)*z^2+(4*A_P^2-16))/(4*(A_P^2-4));
<a name="line_21"></a>
<a name="line_22"></a># These relations define PX(a) in CP^4
<a name="line_23"></a><span style="color:red">#@ P_rel
</span><a name="line_24"></a>P_rel[0] := (z) -> z[1]^2 - (z[2]*z[3] + z[4]*z[5]) + A_P*z[3]*z[4];
<a name="line_25"></a>P_rel[1] := (z) -> z[2]*z[4] - z[3]^2;
<a name="line_26"></a>P_rel[2] := (z) -> z[2]*z[5] - z[3]*z[4];
<a name="line_27"></a>P_rel[3] := (z) -> z[3]*z[5] - z[4]^2;
<a name="line_28"></a>
<a name="line_29"></a># This sets up a Grobner basis for the above relations
<a name="line_30"></a>P_vars := tdeg(z[1],z[2],z[3],z[4],z[5]);                     <span style="color:red">#@ P_vars 
</span><a name="line_31"></a>P_rels := Basis({seq(P_rel[i]([op(P_vars)]),i=0..3)},P_vars); <span style="color:red">#@ P_rels 
</span><a name="line_32"></a>NF_P := (u) -> NormalForm(u,P_rels,P_vars);                   <span style="color:red">#@ NF_P 
</span><a name="line_33"></a>
<a name="line_34"></a># This is the inclusion of the affine curve PX_0(a) in PX(a)
<a name="line_35"></a>j_P  := wz   -> [wz[1],1,wz[2],wz[2]^2,wz[2]^3]: <span style="color:red">#@ j_P  
</span><a name="line_36"></a>
<a name="line_37"></a># This is inverse to j_P
<a name="line_38"></a>j_inv_P := (x) -> [x[1]/x[2],x[3]/x[2]]: <span style="color:red">#@ j_inv_P 
</span><a name="line_39"></a>
<a name="line_40"></a><span style="color:red">#@ jj_P 
</span><a name="line_41"></a>jj_P := proc(uvw) 
<a name="line_42"></a> local u,v,w;
<a name="line_43"></a> u,v,w := op(uvw);
<a name="line_44"></a> return([u,v^3,v^2*w,v*w^2,w^3]);
<a name="line_45"></a>end:
<a name="line_46"></a>
<a name="line_47"></a># A metric on CP^4
<a name="line_48"></a><span style="color:red">#@ d_CP4
</span><a name="line_49"></a>d_CP4 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..5),i=1..4)/
<a name="line_50"></a>                       (add(abs(u[i])^2,i=1..5)*add(abs(v[i])^2,i=1..5)));
<a name="line_51"></a>
<a name="line_52"></a><span style="color:red">#@ d_P_0
</span><a name="line_53"></a>d_P_0 := (u,v) -> d_CP4(j_P(u),j_P(v));
<a name="line_54"></a>
<a name="line_55"></a># Two projections from PX(a) to C u {infinity}
<a name="line_56"></a>p_P  := (z) -> z[3]/z[2]; <span style="color:red">#@ p_P  
</span><a name="line_57"></a>q_P  := (z) -> z[1]/z[2]; <span style="color:red">#@ q_P  
</span><a name="line_58"></a>
<a name="line_59"></a># pq_P is the same as j_inv_P
<a name="line_60"></a>pq_P := (z) -> [z[1]/z[2],z[3]/z[2]]; <span style="color:red">#@ pq_P 
</span><a name="line_61"></a>
<a name="line_62"></a># This function simplifies algebraic expressions by manipulating
<a name="line_63"></a># some square roots in a way that is valid for all a_P in (0,1),
<a name="line_64"></a># but which is not done automatically by Maple.
<a name="line_65"></a>
<a name="line_66"></a><span style="color:red">#@ simplify_P
</span><a name="line_67"></a>simplify_P := proc(u)
<a name="line_68"></a> local v;
<a name="line_69"></a> v := simplify(u);
<a name="line_70"></a> v := simplify(subs(sqrt(1 - a_P^2) = sqrt(1 - a_P)*sqrt(1 + a_P),v));
<a name="line_71"></a> v := simplify(subs(sqrt((I*a_P+1)/(I*a_P-1)) = -I*sqrt(I-a_P)/sqrt(I+a_P),v));
<a name="line_72"></a> return v;
<a name="line_73"></a>end:
<a name="line_74"></a>
<a name="line_75"></a><span style="color:red">#@ is_member_P_0
</span><a name="line_76"></a>is_member_P_0 := (wz) -> simplify_P(wz[1]^2 - r_P(wz[2])) = 0;
<a name="line_77"></a>
<a name="line_78"></a><span style="color:red">#@ is_member_P
</span><a name="line_79"></a>is_member_P := (z) -> simplify_P([seq(P_rel[i](z),i=0..3)]) = [0$4];
<a name="line_80"></a>
<a name="line_81"></a><span style="color:red">#@ is_equal_P_list
</span><a name="line_82"></a>is_equal_P_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..5),i=1..4)];
<a name="line_83"></a>
<a name="line_84"></a><span style="color:red">#@ is_equal_P
</span><a name="line_85"></a>is_equal_P := proc(z,w)
<a name="line_86"></a> local L,u;
<a name="line_87"></a>
<a name="line_88"></a> L := is_equal_P_list(z,w);
<a name="line_89"></a> for u in L do 
<a name="line_90"></a>  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
<a name="line_91"></a>   return(false);
<a name="line_92"></a>  fi;
<a name="line_93"></a> od;
<a name="line_94"></a> return(true);
<a name="line_95"></a>end:
<a name="line_96"></a>
<a name="line_97"></a>######################################################################
<a name="line_98"></a>
<a name="line_99"></a><span style="color:red">#@ act_P_0
</span><a name="line_100"></a>act_P_0[1]     := (wz) -> [   wz[1], wz[2]];
<a name="line_101"></a>act_P_0[L]     := (wz) -> [ I*wz[1],-wz[2]];
<a name="line_102"></a>act_P_0[LL]    := (wz) -> [-  wz[1], wz[2]];
<a name="line_103"></a>act_P_0[LLL]   := (wz) -> [-I*wz[1],-wz[2]];
<a name="line_104"></a>act_P_0[M]     := (wz) -> [-  wz[1]/wz[2]^3, 1/wz[2]];
<a name="line_105"></a>act_P_0[LM]    := (wz) -> [-I*wz[1]/wz[2]^3,-1/wz[2]];
<a name="line_106"></a>act_P_0[LLM]   := (wz) -> [   wz[1]/wz[2]^3, 1/wz[2]];
<a name="line_107"></a>act_P_0[LLLM]  := (wz) -> [ I*wz[1]/wz[2]^3,-1/wz[2]];
<a name="line_108"></a>act_P_0[N]     := (wz) -> map(conjugate,[   wz[1], wz[2]]);
<a name="line_109"></a>act_P_0[LN]    := (wz) -> map(conjugate,[-I*wz[1],-wz[2]]);
<a name="line_110"></a>act_P_0[LLN]   := (wz) -> map(conjugate,[-  wz[1], wz[2]]);
<a name="line_111"></a>act_P_0[LLLN]  := (wz) -> map(conjugate,[ I*wz[1],-wz[2]]);
<a name="line_112"></a>act_P_0[MN]    := (wz) -> map(conjugate,[-  wz[1]/wz[2]^3, 1/wz[2]]);
<a name="line_113"></a>act_P_0[LMN]   := (wz) -> map(conjugate,[-I*wz[1]/wz[2]^3,-1/wz[2]]);
<a name="line_114"></a>act_P_0[LLMN]  := (wz) -> map(conjugate,[   wz[1]/wz[2]^3, 1/wz[2]]);
<a name="line_115"></a>act_P_0[LLLMN] := (wz) -> map(conjugate,[ I*wz[1]/wz[2]^3,-1/wz[2]]);
<a name="line_116"></a>
<a name="line_117"></a><span style="color:red">#@ act_P
</span><a name="line_118"></a>act_P[1]     := (z) -> [   z[1],z[2], z[3],z[4], z[5]];
<a name="line_119"></a>act_P[L]     := (z) -> [ I*z[1],z[2],-z[3],z[4],-z[5]];
<a name="line_120"></a>act_P[LL]    := (z) -> [-  z[1],z[2], z[3],z[4], z[5]];
<a name="line_121"></a>act_P[LLL]   := (z) -> [-I*z[1],z[2],-z[3],z[4],-z[5]];
<a name="line_122"></a>act_P[M]     := (z) -> [-  z[1],z[5], z[4],z[3], z[2]];
<a name="line_123"></a>act_P[LM]    := (z) -> [-I*z[1],z[5],-z[4],z[3],-z[2]];
<a name="line_124"></a>act_P[LLM]   := (z) -> [   z[1],z[5], z[4],z[3], z[2]];
<a name="line_125"></a>act_P[LLLM]  := (z) -> [ I*z[1],z[5],-z[4],z[3],-z[2]];
<a name="line_126"></a>act_P[N]     := (z) -> map(conjugate,[   z[1],z[2], z[3],z[4], z[5]]);
<a name="line_127"></a>act_P[LN]    := (z) -> map(conjugate,[-I*z[1],z[2],-z[3],z[4],-z[5]]);
<a name="line_128"></a>act_P[LLN]   := (z) -> map(conjugate,[-  z[1],z[2], z[3],z[4], z[5]]);
<a name="line_129"></a>act_P[LLLN]  := (z) -> map(conjugate,[ I*z[1],z[2],-z[3],z[4],-z[5]]);
<a name="line_130"></a>act_P[MN]    := (z) -> map(conjugate,[-  z[1],z[5], z[4],z[3], z[2]]);
<a name="line_131"></a>act_P[LMN]   := (z) -> map(conjugate,[ I*z[1],z[5],-z[4],z[3],-z[2]]);
<a name="line_132"></a>act_P[LLMN]  := (z) -> map(conjugate,[   z[1],z[5], z[4],z[3], z[2]]);
<a name="line_133"></a>act_P[LLLMN] := (z) -> map(conjugate,[-I*z[1],z[5],-z[4],z[3],-z[2]]);
<a name="line_134"></a>
<a name="line_135"></a>######################################################################
<a name="line_136"></a># The map p_P is equivariant with respect to the following action
<a name="line_137"></a># of G on C u {infinity}
<a name="line_138"></a>
<a name="line_139"></a><span style="color:red">#@ act_C
</span><a name="line_140"></a>act_C[1]    := (z) ->  z;
<a name="line_141"></a>act_C[L]    := (z) -> -z;
<a name="line_142"></a>act_C[LL]   := (z) ->  z;
<a name="line_143"></a>act_C[LLL]  := (z) -> -z;
<a name="line_144"></a>act_C[M]    := (z) -> `if`(z=0,infinity, 1/z);
<a name="line_145"></a>act_C[LM]   := (z) -> `if`(z=0,infinity,-1/z);
<a name="line_146"></a>act_C[LLM]  := (z) -> `if`(z=0,infinity, 1/z);
<a name="line_147"></a>act_C[LLLM] := (z) -> `if`(z=0,infinity,-1/z);
<a name="line_148"></a>act_C[N]    := (z) ->  conjugate(z);
<a name="line_149"></a>act_C[LN]   := (z) -> -conjugate(z);
<a name="line_150"></a>act_C[LLN]  := (z) ->  conjugate(z);
<a name="line_151"></a>act_C[LLLN] := (z) -> -conjugate(z);
<a name="line_152"></a>act_C[MN]   := (z) -> `if`(z=0,infinity, 1/conjugate(z));
<a name="line_153"></a>act_C[LMN]  := (z) -> `if`(z=0,infinity,-1/conjugate(z));
<a name="line_154"></a>act_C[LLMN] := (z) -> `if`(z=0,infinity, 1/conjugate(z));
<a name="line_155"></a>act_C[LLLMN]:= (z) -> `if`(z=0,infinity,-1/conjugate(z));
<a name="line_156"></a>
<a name="line_157"></a># If we identify C u {infinity} with S^2 by the map C_to_S2,
<a name="line_158"></a># we get the following action.
<a name="line_159"></a>
<a name="line_160"></a><span style="color:red">#@ act_S2
</span><a name="line_161"></a>act_S2[1]    := (u) -> [ u[1], u[2], u[3]];
<a name="line_162"></a>act_S2[L]    := (u) -> [-u[1],-u[2], u[3]];
<a name="line_163"></a>act_S2[LL]   := (u) -> [ u[1], u[2], u[3]];
<a name="line_164"></a>act_S2[LLL]  := (u) -> [-u[1],-u[2], u[3]];
<a name="line_165"></a>act_S2[M]    := (u) -> [ u[1],-u[2],-u[3]];
<a name="line_166"></a>act_S2[LM]   := (u) -> [-u[1], u[2],-u[3]];
<a name="line_167"></a>act_S2[LLM]  := (u) -> [ u[1],-u[2],-u[3]];
<a name="line_168"></a>act_S2[LLLM] := (u) -> [-u[1], u[2],-u[3]];
<a name="line_169"></a>act_S2[N]    := (u) -> [ u[1],-u[2], u[3]];
<a name="line_170"></a>act_S2[LN]   := (u) -> [-u[1], u[2], u[3]];
<a name="line_171"></a>act_S2[LLN]  := (u) -> [ u[1],-u[2], u[3]];
<a name="line_172"></a>act_S2[LLLN] := (u) -> [-u[1], u[2], u[3]];
<a name="line_173"></a>act_S2[MN]   := (u) -> [ u[1], u[2],-u[3]];
<a name="line_174"></a>act_S2[LMN]  := (u) -> [-u[1],-u[2],-u[3]];
<a name="line_175"></a>act_S2[LLMN] := (u) -> [ u[1], u[2],-u[3]];
<a name="line_176"></a>act_S2[LLLMN]:= (u) -> [-u[1],-u[2],-u[3]];
<a name="line_177"></a>
<a name="line_178"></a>######################################################################
<a name="line_179"></a>
<a name="line_180"></a><span style="color:red">#@ v_P_0
</span><a name="line_181"></a>v_P_0[ 0] := [0,0]:
<a name="line_182"></a>v_P_0[ 1] := [infinity,infinity]:
<a name="line_183"></a>v_P_0[ 2] := [-  (a_P^(-1)-a_P),-1]:
<a name="line_184"></a>v_P_0[ 3] := [-I*(a_P^(-1)-a_P), 1]:
<a name="line_185"></a>v_P_0[ 4] := [   (a_P^(-1)-a_P),-1]:
<a name="line_186"></a>v_P_0[ 5] := [ I*(a_P^(-1)-a_P), 1]:
<a name="line_187"></a>v_P_0[ 6] := [ (1+I)*(a_P^(-1)+a_P)/sqrt(2), I]:
<a name="line_188"></a>v_P_0[ 7] := [-(1-I)*(a_P^(-1)+a_P)/sqrt(2),-I]:
<a name="line_189"></a>v_P_0[ 8] := [-(1+I)*(a_P^(-1)+a_P)/sqrt(2), I]:
<a name="line_190"></a>v_P_0[ 9] := [ (1-I)*(a_P^(-1)+a_P)/sqrt(2),-I]:
<a name="line_191"></a>v_P_0[10] := [0,  -a_P]:
<a name="line_192"></a>v_P_0[11] := [0,   a_P]:
<a name="line_193"></a>v_P_0[12] := [0,-1/a_P]:
<a name="line_194"></a>v_P_0[13] := [0, 1/a_P]:
<a name="line_195"></a>
<a name="line_196"></a><span style="color:red">#@ v_P
</span><a name="line_197"></a>v_P[ 0] := [0,1,0,0,0]:
<a name="line_198"></a>v_P[ 1] := [0,0,0,0,1]:
<a name="line_199"></a>for i from 2 to 13 do v_P[i] := j_P(v_P_0[i]); od:
<a name="line_200"></a>
<a name="line_201"></a>######################################################################
<a name="line_202"></a>
<a name="line_203"></a><span style="color:red">#@ c_P_jj
</span><a name="line_204"></a>c_P_jj[ 0] := (t) -> [
<a name="line_205"></a> -sqrt((1/a_P-a_P)^2 + 4*sin(2*t)^2),
<a name="line_206"></a>  exp(I*t),
<a name="line_207"></a> -exp(-I*t)
<a name="line_208"></a>];
<a name="line_209"></a>
<a name="line_210"></a>c_P_jj[ 1] := (t) -> [
<a name="line_211"></a> (1+I)/sqrt(2)*sin(t)*sqrt(16*cos(t)^2+(a_P^(-1)+a_P)^2*sin(t)^4)/8,
<a name="line_212"></a>   (1+cos(t))/2,
<a name="line_213"></a> I*(1-cos(t))/2
<a name="line_214"></a>];
<a name="line_215"></a>
<a name="line_216"></a>c_P_jj[ 3] := (t) -> [
<a name="line_217"></a>(-I*(a_P^(-1)-a_P)*sin(t)*sqrt((1+a_P)^4-(1-a_P)^4*cos(t)^2)*sqrt((1+a_P)^2-(1-a_P)^2*cos(t)^2))/8,
<a name="line_218"></a>((1+a_P)+(1-a_P)*cos(t))/2,
<a name="line_219"></a>((1+a_P)-(1-a_P)*cos(t))/2
<a name="line_220"></a>];
<a name="line_221"></a>
<a name="line_222"></a>c_P_jj[5] := (t) -> [
<a name="line_223"></a> sin(t)*sqrt(a_P*(3-cos(t))*(4-a_P^4*(1-cos(t))^2)/32),
<a name="line_224"></a> 1,
<a name="line_225"></a> a_P * (1 - cos(t))/2
<a name="line_226"></a>];
<a name="line_227"></a>
<a name="line_228"></a><span style="color:red">#@ c_P
</span><a name="line_229"></a>c_P[ 0] := unapply(jj_P(c_P_jj[0](t)),t);
<a name="line_230"></a>c_P[ 1] := unapply(jj_P(c_P_jj[1](t)),t);
<a name="line_231"></a>c_P[ 2] := unapply(act_P[L](c_P[1](t)),t);
<a name="line_232"></a>c_P[ 3] := unapply(jj_P(c_P_jj[3](t)),t);
<a name="line_233"></a>c_P[ 4] := unapply(act_P[L](c_P[3](t)),t);
<a name="line_234"></a>c_P[ 5] := unapply(jj_P(c_P_jj[5](t)),t);
<a name="line_235"></a>c_P[ 6] := unapply(act_P[ L](c_P[5](t)),t);
<a name="line_236"></a>c_P[ 7] := unapply(act_P[ M](c_P[5](t)),t);
<a name="line_237"></a>c_P[ 8] := unapply(act_P[LM](c_P[5](t)),t);
<a name="line_238"></a>
<a name="line_239"></a><span style="color:red">#@ pc_P
</span><a name="line_240"></a>pc_P[ 0] := (t) -> -exp(-2*I*t);
<a name="line_241"></a>pc_P[ 1] := (t) ->  I*(1-cos(t))/(1+cos(t));
<a name="line_242"></a>pc_P[ 2] := (t) -> -I*(1-cos(t))/(1+cos(t));
<a name="line_243"></a>pc_P[ 3] := (t) ->  ((1+a_P)-(1-a_P)*cos(t))/((1+a_P)+(1-a_P)*cos(t));
<a name="line_244"></a>pc_P[ 4] := (t) -> -((1+a_P)-(1-a_P)*cos(t))/((1+a_P)+(1-a_P)*cos(t));
<a name="line_245"></a>pc_P[ 5] := (t) ->  (1-cos(t))/2 * a_P;
<a name="line_246"></a>pc_P[ 6] := (t) -> -(1-cos(t))/2 * a_P;
<a name="line_247"></a>pc_P[ 7] := (t) ->  1/((1-cos(t))/2 * a_P);
<a name="line_248"></a>pc_P[ 8] := (t) -> -1/((1-cos(t))/2 * a_P);
<a name="line_249"></a>
<a name="line_250"></a><span style="color:red">#@ pc_P_lim
</span><a name="line_251"></a>pc_P_lim[ 1] := [0,infinity * I];
<a name="line_252"></a>pc_P_lim[ 2] := [-infinity * I,0];
<a name="line_253"></a>pc_P_lim[ 3] := [   a_P, 1/a_P];
<a name="line_254"></a>pc_P_lim[ 4] := [-1/a_P,  -a_P];
<a name="line_255"></a>pc_P_lim[ 5] := [     0,   a_P];
<a name="line_256"></a>pc_P_lim[ 6] := [  -a_P,     0];
<a name="line_257"></a>pc_P_lim[ 7] := [ 1/a_P, infinity];
<a name="line_258"></a>pc_P_lim[ 8] := [-infinity,-1/a_P];
<a name="line_259"></a>
<a name="line_260"></a>######################################################################
<a name="line_261"></a># The function c_check_P[k](z) returns true if z lies in C[k]
<a name="line_262"></a># (This assumes that we already know that z lies in PX(a))
<a name="line_263"></a>
<a name="line_264"></a><span style="color:red">#@ c_check_P
</span><a name="line_265"></a>
<a name="line_266"></a>c_check_P[0] := (z) ->
<a name="line_267"></a> simplify(z[2]*conjugate(z[2]) - z[5]*conjugate(z[5])) = 0;
<a name="line_268"></a>
<a name="line_269"></a>c_check_P[1] := (z) -> is(simplify( I*z[2]*conjugate(z[3])) >= 0);
<a name="line_270"></a>
<a name="line_271"></a>c_check_P[2] := (z) -> is(simplify(-I*z[2]*conjugate(z[3])) >= 0);
<a name="line_272"></a>
<a name="line_273"></a> c_check_P[3] := (z) -> is(simplify((  z[3] - a_P*z[2])*conjugate(z[2])) >= 0) and 
<a name="line_274"></a>                       is(simplify((  z[4] - a_P*z[5])*conjugate(z[5])) >= 0);
<a name="line_275"></a>
<a name="line_276"></a>c_check_P[4] := (z) -> is(simplify((- z[3] - a_P*z[2])*conjugate(z[2])) >= 0) and 
<a name="line_277"></a>                       is(simplify((- z[4] - a_P*z[5])*conjugate(z[5])) >= 0);
<a name="line_278"></a>
<a name="line_279"></a>c_check_P[5] := (z) -> is(simplify((- z[3] + a_P*z[2])*conjugate(z[2])) >= 0) and
<a name="line_280"></a>                       is(simplify((- z[5] + a_P*z[4])*conjugate(z[5])) >= 0);
<a name="line_281"></a>
<a name="line_282"></a>c_check_P[6] := (z) -> is(simplify((  z[3] + a_P*z[2])*conjugate(z[2])) >= 0) and
<a name="line_283"></a>                       is(simplify((- z[5] - a_P*z[4])*conjugate(z[5])) >= 0);
<a name="line_284"></a>
<a name="line_285"></a>c_check_P[7] := (z) -> is(simplify((- z[2] + a_P*z[3])*conjugate(z[2])) >= 0) and 
<a name="line_286"></a>                       is(simplify((- z[4] + a_P*z[5])*conjugate(z[5])) >= 0);
<a name="line_287"></a>
<a name="line_288"></a>c_check_P[8] := (z) -> is(simplify((- z[2] - a_P*z[3])*conjugate(z[2])) >= 0) and
<a name="line_289"></a>                       is(simplify((  z[4] + a_P*z[5])*conjugate(z[5])) >= 0);
<a name="line_290"></a>
<a name="line_291"></a>######################################################################
<a name="line_292"></a>
<a name="line_293"></a><span style="color:red">#@ is_in_F4_P
</span><a name="line_294"></a>is_in_F4_P := proc(z)
<a name="line_295"></a> local u,v,w,err;
<a name="line_296"></a> if not is(simplify(Im(z[3]*conjugate(z[2]))) >= 0) then return false; fi;
<a name="line_297"></a> if simplify(z[2]) = 0 then return true; fi;
<a name="line_298"></a> u := simplify(z[3]/z[2]);
<a name="line_299"></a> v := simplify(z[1]/z[2]);
<a name="line_300"></a> w := sqrt(u)*sqrt(u-a_P)*sqrt(u+a_P)*sqrt(u-1/a_P)*sqrt(u+1/a_P);
<a name="line_301"></a> err := simplify_P(v + w);
<a name="line_302"></a>
<a name="line_303"></a> return evalb(err = 0);
<a name="line_304"></a>end:
<a name="line_305"></a>
<a name="line_306"></a><span style="color:red">#@ is_in_F16_P
</span><a name="line_307"></a>is_in_F16_P := proc(z)
<a name="line_308"></a> is(simplify(z[2]*conjugate(z[2]) - z[5]*conjugate(z[5])) >= 0) and
<a name="line_309"></a> is(simplify(Re(z[3]*conjugate(z[2]))) >= 0) and
<a name="line_310"></a> is(simplify(Im(z[3]*conjugate(z[2]))) >= 0) and
<a name="line_311"></a> is(simplify(Re(z[1]*conjugate(z[2]))) >= 0) and
<a name="line_312"></a> is(simplify(Re(z[1]*conjugate(z[2])) - Im(z[1]*conjugate(z[2]))) >= 0);
<a name="line_313"></a>end:
<a name="line_314"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/PX0.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># Many functions related to the hyperbolic family treat the parameter a_P
<a name="line_2"></a># as a symbol.  One might also want to work with a numeric value of a_P.
<a name="line_3"></a># For that, we can invoke set_a_P0(1/10) (for example).  This will set
<a name="line_4"></a># a_P0 to the exact rational value 1/10, and a_P1 to the approximate value
<a name="line_5"></a># 0.1.  It will also set a long list of other global variables.  Typically,
<a name="line_6"></a># there is an existing global variable, say foo, whose value involves
<a name="line_7"></a># a_P, and the function set_a_P0(1/10) will set foo0 and foo1 to the
<a name="line_8"></a># values obtained by substituting a_P = 1/10 or a_P = 0.1 in foo.
<a name="line_9"></a>
<a name="line_10"></a>set_a_P0 := proc(a)
<a name="line_11"></a> global a_P0,a_P1,A_P0,A_P1,r_P0,r_P1,P_rel0,P_rel1,
<a name="line_12"></a>  v_P0,v_P1,c_P0,c_P1,q_Ep0,q_Em0,is_in_Ep0_0,is_in_Em0_0,
<a name="line_13"></a>  P_to_Ep0_0,P_to_Em0_0,Ep0_0_e,Em0_0_e,Ep0_0_trans,Em0_0_trans,
<a name="line_14"></a>  Wg2p0,Wg3p0,WPp0,WPPp0,Wg2m0,Wg3m0,WPm0,WPPm0,
<a name="line_15"></a>  C_to_Ep0_0,C_to_Em0_0,c_Ep0_0,c_Em0_0,
<a name="line_16"></a>  latt_a0,latt_b0,latt_c0,latt_d0,latt_e0,latt_f0,
<a name="line_17"></a>  v_Ep0_0,v_Em0_0;
<a name="line_18"></a> local i,wz;
<a name="line_19"></a>
<a name="line_20"></a> a_P0 := a;                  <span style="color:red">#@ a_P0 
</span><a name="line_21"></a> a_P1 := evalf(a);           <span style="color:red">#@ a_P1 
</span><a name="line_22"></a> A_P0 := subs(a_P=a_P0,A_P); <span style="color:red">#@ A_P0 
</span><a name="line_23"></a> A_P1 := evalf(A_P0);        <span style="color:red">#@ A_P1 
</span><a name="line_24"></a>
<a name="line_25"></a> r_P0 := subs(a_P=a_P0,r_P); <span style="color:red">#@ r_P0 
</span><a name="line_26"></a> r_P1 := subs(a_P=a_P1,r_P); <span style="color:red">#@ r_P1 
</span><a name="line_27"></a>
<a name="line_28"></a> for i from 0 to 3 do 
<a name="line_29"></a>  P_rel0[i] := subs(a_P=a_P0,P_rel[i]); <span style="color:red">#@ P_rel0 
</span><a name="line_30"></a>  P_rel1[i] := subs(a_P=a_P1,P_rel[i]); <span style="color:red">#@ P_rel1 
</span><a name="line_31"></a> od;
<a name="line_32"></a>
<a name="line_33"></a> for i from 0 to 13 do
<a name="line_34"></a>  v_P0[i] := simplify(subs(a_P=a_P0,v_P[i])); <span style="color:red">#@ v_P0
</span><a name="line_35"></a>  v_P1[i] := evalf(v_P0[i]);                  <span style="color:red">#@ v_P1
</span><a name="line_36"></a> od;
<a name="line_37"></a>
<a name="line_38"></a> for i from 0 to 8 do
<a name="line_39"></a>  c_P0[i] := unapply(simplify(subs(a_P=a_P0,c_P[i](t))),t); <span style="color:red">#@ c_P0
</span><a name="line_40"></a>  c_P1[i] := unapply(evalf(c_P0[i](t)),t);                  <span style="color:red">#@ c_P1
</span><a name="line_41"></a>
<a name="line_42"></a>  c_Ep0_0[i] := unapply(simplify(subs(a_P=a_P0,c_Ep_0[i](t))),t); <span style="color:red">#@ c_Ep0_0
</span><a name="line_43"></a>  c_Em0_0[i] := unapply(simplify(subs(a_P=a_P0,c_Em_0[i](t))),t); <span style="color:red">#@ c_Em0_0
</span><a name="line_44"></a> od;
<a name="line_45"></a>
<a name="line_46"></a> q_Ep0 := unapply(eval(subs(a_P=a_P0,q_Ep(x))),x); <span style="color:red">#@ q_Ep0 
</span><a name="line_47"></a> q_Em0 := unapply(eval(subs(a_P=a_P0,q_Em(x))),x); <span style="color:red">#@ q_Em0 
</span><a name="line_48"></a>
<a name="line_49"></a> is_in_Ep0_0 := unapply(eval(subs(a_P=a_P0,is_in_Ep_0(YX))),YX); <span style="color:red">#@ is_in_Ep0_0 
</span><a name="line_50"></a> is_in_Em0_0 := unapply(eval(subs(a_P=a_P0,is_in_Em_0(YX))),YX); <span style="color:red">#@ is_in_Em0_0 
</span><a name="line_51"></a>
<a name="line_52"></a> P_to_Ep0_0 := unapply(eval(subs(a_P=a_P0,P_to_Ep_0([wz[1],wz[2]]))),wz); <span style="color:red">#@ P_to_Ep0_0 
</span><a name="line_53"></a> P_to_Em0_0 := unapply(eval(subs(a_P=a_P0,P_to_Em_0([wz[1],wz[2]]))),wz); <span style="color:red">#@ P_to_Em0_0 
</span><a name="line_54"></a>
<a name="line_55"></a> for i from 0 to 3 do 
<a name="line_56"></a>  Ep0_0_e[i] := subs(a_P=a_P0,Ep_0_e[i]); <span style="color:red">#@ Ep0_0_e[i] 
</span><a name="line_57"></a>  Em0_0_e[i] := subs(a_P=a_P0,Em_0_e[i]); <span style="color:red">#@ Em0_0_e[i] 
</span><a name="line_58"></a>
<a name="line_59"></a>  Ep0_0_trans[i] := unapply(eval(subs(a_P=a_P0,Ep_0_trans[i](YX))),YX); <span style="color:red">#@ Ep0_0_trans[i] 
</span><a name="line_60"></a>  Em0_0_trans[i] := unapply(eval(subs(a_P=a_P0,Em_0_trans[i](YX))),YX); <span style="color:red">#@ Em0_0_trans[i] 
</span><a name="line_61"></a> od:
<a name="line_62"></a>
<a name="line_63"></a> Wg2p0 := subs(a_P=a_P0,Wg2p);                         <span style="color:red">#@ Wg2p0
</span><a name="line_64"></a> Wg3p0 := subs(a_P=a_P0,Wg3p);                         <span style="color:red">#@ Wg3p0
</span><a name="line_65"></a> WPp0  := unapply(subs(a_P=a_P0,WPp(z)),z);            <span style="color:red">#@ WPp0
</span><a name="line_66"></a> WPPp0 := unapply(subs(a_P=a_P0,WPPp(z)),z);           <span style="color:red">#@ WPPp0
</span><a name="line_67"></a> C_to_Ep0_0 := unapply(subs(a_P=a_P0,C_to_Ep_0(z)),z); <span style="color:red">#@ C_to_Ep0_0
</span><a name="line_68"></a>
<a name="line_69"></a> Wg2m0 := subs(a_P=a_P0,Wg2m);                         <span style="color:red">#@ Wg2m0
</span><a name="line_70"></a> Wg3m0 := subs(a_P=a_P0,Wg3m);                         <span style="color:red">#@ Wg3m0
</span><a name="line_71"></a> WPm0  := unapply(subs(a_P=a_P0,WPm(z)),z);            <span style="color:red">#@ WPm0
</span><a name="line_72"></a> WPPm0 := unapply(subs(a_P=a_P0,WPPm(z)),z);           <span style="color:red">#@ WPPm0
</span><a name="line_73"></a> C_to_Em0_0 := unapply(subs(a_P=a_P0,C_to_Em_0(z)),z); <span style="color:red">#@ C_to_Em0_0
</span><a name="line_74"></a>
<a name="line_75"></a> # The code above should be correct, but is affected by a bug in Maple.
<a name="line_76"></a> # We therefore override it as follows:
<a name="line_77"></a> WPPm0 := proc(z)
<a name="line_78"></a>  local e,u0,u1,v0,v1;
<a name="line_79"></a>  u0 := WPm0(z);
<a name="line_80"></a>  e := 10.^(-50);
<a name="line_81"></a>  u1 := WPm0(z + e);
<a name="line_82"></a>  v0 := -sqrt(2.)*I*(u1 - u0)/e;
<a name="line_83"></a>  v1 := sqrt(4*u0^3-Wg2m0*u0-Wg3m0);
<a name="line_84"></a>  if Re(v1/v0) < 0 then
<a name="line_85"></a>   v1 := -v1;
<a name="line_86"></a>  fi;
<a name="line_87"></a>  return(v1);
<a name="line_88"></a> end:
<a name="line_89"></a>
<a name="line_90"></a> C_to_Em0_0 := (z) -> [I*WPPm0(z)/(WPm0(z)+1/3)^2/sqrt(2),1/(WPm0(z)+1/3)];
<a name="line_91"></a> # end of bugfix.
<a name="line_92"></a>
<a name="line_93"></a> latt_a0 := evalf(subs(a_P=a_P0,latt_a)); <span style="color:red">#@ latt_a0
</span><a name="line_94"></a> latt_b0 := evalf(subs(a_P=a_P0,latt_b)); <span style="color:red">#@ latt_b0
</span><a name="line_95"></a> latt_c0 := evalf(subs(a_P=a_P0,latt_c)); <span style="color:red">#@ latt_c0
</span><a name="line_96"></a> latt_d0 := evalf(subs(a_P=a_P0,latt_d)); <span style="color:red">#@ latt_d0
</span><a name="line_97"></a> latt_e0 := evalf(subs(a_P=a_P0,latt_e)); <span style="color:red">#@ latt_e0
</span><a name="line_98"></a> latt_f0 := evalf(subs(a_P=a_P0,latt_f)); <span style="color:red">#@ latt_f0
</span><a name="line_99"></a>
<a name="line_100"></a> for i from 0 to 15 do
<a name="line_101"></a>  v_Ep0_0[i] := subs(a_P=a_P0,v_Ep_0[i]); <span style="color:red">#@ v_Ep0_0
</span><a name="line_102"></a> od:
<a name="line_103"></a>
<a name="line_104"></a> for i from 0 to 13 do
<a name="line_105"></a>  v_Em0_0[i] := subs(a_P=a_P0,v_Em_0[i]); <span style="color:red">#@ v_Em0_0
</span><a name="line_106"></a> od:
<a name="line_107"></a>
<a name="line_108"></a> NULL;
<a name="line_109"></a>end:
<a name="line_110"></a>
<a name="line_111"></a>#set_a_P0(1/10);
<a name="line_112"></a>
<a name="line_113"></a>set_a_P0(0.09835622956839951251364823009734668690409027293496644792693847749752317746490473246479165607386090621);
<a name="line_114"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/PX_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_r_P_cofactors := proc()
<a name="line_2"></a> local err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> err := r_P_cofactor0(z) * r_P(z) + r_P_cofactor1(z) * diff(r_P(z),z) - 1;
<a name="line_7"></a> err := simplify(err);
<a name="line_8"></a>
<a name="line_9"></a> _ASSERT(err = 0,"r_P and its derivative are coprime");
<a name="line_10"></a>end:
<a name="line_11"></a>
<a name="line_12"></a>add_check(check_r_P_cofactors):
<a name="line_13"></a>
<a name="line_14"></a>######################################################################
<a name="line_15"></a>
<a name="line_16"></a>check_P_action := proc()
<a name="line_17"></a> local i,a,b,z,T,U,A,B,err;
<a name="line_18"></a>
<a name="line_19"></a> printf("%a()\n",procname);
<a name="line_20"></a>
<a name="line_21"></a> for i from 1 to 5 do
<a name="line_22"></a>  assume(a[i]::real);
<a name="line_23"></a>  assume(b[i]::real);
<a name="line_24"></a>  z[i] := a[i] + I * b[i];
<a name="line_25"></a> od:
<a name="line_26"></a>
<a name="line_27"></a> for T in G16 do
<a name="line_28"></a>  for U in G16 do
<a name="line_29"></a>   A := act_P[G_mult(T,U)](z);
<a name="line_30"></a>   B := act_P[T](act_P[U](z));
<a name="line_31"></a>   assert(A = B or A = (-1) *~ B,sprintf("%a o %a on PX(a)",T,U));
<a name="line_32"></a>  od;
<a name="line_33"></a> od;
<a name="line_34"></a>
<a name="line_35"></a> _ASSERT(
<a name="line_36"></a>  expand(P_rel[0](act_P[L](z)) + P_rel[0](z)) = 0 and
<a name="line_37"></a>  expand(P_rel[1](act_P[L](z)) - P_rel[1](z)) = 0 and
<a name="line_38"></a>  expand(P_rel[2](act_P[L](z)) + P_rel[2](z)) = 0 and
<a name="line_39"></a>  expand(P_rel[3](act_P[L](z)) - P_rel[3](z)) = 0,
<a name="line_40"></a>  "L preserves PX(a)"
<a name="line_41"></a> );
<a name="line_42"></a>
<a name="line_43"></a> _ASSERT(
<a name="line_44"></a>  expand(P_rel[0](act_P[M](z)) - P_rel[0](z)) = 0 and
<a name="line_45"></a>  expand(P_rel[1](act_P[M](z)) - P_rel[3](z)) = 0 and
<a name="line_46"></a>  expand(P_rel[2](act_P[M](z)) - P_rel[2](z)) = 0 and
<a name="line_47"></a>  expand(P_rel[3](act_P[M](z)) - P_rel[1](z)) = 0,
<a name="line_48"></a>  "M preserves PX(a)"
<a name="line_49"></a> );
<a name="line_50"></a>
<a name="line_51"></a> _ASSERT(
<a name="line_52"></a>  expand(P_rel[0](act_P[N](z)) - conjugate(P_rel[0](z))) = 0 and
<a name="line_53"></a>  expand(P_rel[1](act_P[N](z)) - conjugate(P_rel[1](z))) = 0 and
<a name="line_54"></a>  expand(P_rel[2](act_P[N](z)) - conjugate(P_rel[2](z))) = 0 and
<a name="line_55"></a>  expand(P_rel[3](act_P[N](z)) - conjugate(P_rel[3](z))) = 0,
<a name="line_56"></a>  "N preserves PX(a)"
<a name="line_57"></a> );
<a name="line_58"></a>
<a name="line_59"></a>end:
<a name="line_60"></a>
<a name="line_61"></a>add_check(check_P_action):
<a name="line_62"></a>
<a name="line_63"></a>######################################################################
<a name="line_64"></a>
<a name="line_65"></a>check_j_P := proc()
<a name="line_66"></a> local err,z_;
<a name="line_67"></a>
<a name="line_68"></a> printf("%a()\n",procname);
<a name="line_69"></a>
<a name="line_70"></a> err := expand(P_rel[0](j_P([w,z])) - 
<a name="line_71"></a>               (w^2 - z*(z-a_P)*(z+a_P)*(z-1/a_P)*(z+1/a_P)));
<a name="line_72"></a> _ASSERT(err = 0,"j(PX_0(a)) relation 0");
<a name="line_73"></a>
<a name="line_74"></a> _ASSERT(P_rel[1](j_P([w,z])) = 0,"j(PX_0(a)) relation 1");
<a name="line_75"></a> _ASSERT(P_rel[2](j_P([w,z])) = 0,"j(PX_0(a)) relation 2");
<a name="line_76"></a> _ASSERT(P_rel[3](j_P([w,z])) = 0,"j(PX_0(a)) relation 3");
<a name="line_77"></a>
<a name="line_78"></a> _ASSERT(is_equal_P(act_P[L](j_P([w,z])),j_P([I*w,-z])),
<a name="line_79"></a>        "L(j(w,z)) in PX(a)");
<a name="line_80"></a> _ASSERT(is_equal_P(act_P[M](j_P([w,z])),j_P([-w/z^3,1/z])),
<a name="line_81"></a>        "M(j(w,z)) in PX(a)");
<a name="line_82"></a>
<a name="line_83"></a> z_ := [seq(z[i],i=1..5)];
<a name="line_84"></a> _ASSERT(NF_P(numer(j_inv_P(z_)[1]^2 - r_P(j_inv_P(z_)[2]))) = 0,
<a name="line_85"></a>         "j_inv_P sends PX(a) to PX_0(a)");
<a name="line_86"></a>
<a name="line_87"></a> _ASSERT(j_inv_P(j_P([w,z])) = [w,z],"j_inv_P o j_P");
<a name="line_88"></a>
<a name="line_89"></a> _ASSERT(
<a name="line_90"></a>  {op(NF_P(numer(j_inv_P(z_)[1]^2 - r_P(j_inv_P(z_)[2]))))} = {0},
<a name="line_91"></a>  "j_P o j_inv_P");
<a name="line_92"></a>  
<a name="line_93"></a>end:
<a name="line_94"></a>
<a name="line_95"></a>add_check(check_j_P):
<a name="line_96"></a>
<a name="line_97"></a>######################################################################
<a name="line_98"></a>
<a name="line_99"></a>check_pc_P := proc()
<a name="line_100"></a> local k,u,lm;
<a name="line_101"></a>
<a name="line_102"></a> printf("%a()\n",procname);
<a name="line_103"></a>
<a name="line_104"></a> for k from 0 to 8 do
<a name="line_105"></a>  _ASSERT(simplify(p_P(c_P[k](t)) - pc_P[k](t)) = 0,
<a name="line_106"></a>          sprintf("pc_P[%d] = p o c_P[%d]",k,k));
<a name="line_107"></a> od:
<a name="line_108"></a>
<a name="line_109"></a> for k from 1 to 8 do 
<a name="line_110"></a>  if k <= 2 then u := I else u := 1; fi;
<a name="line_111"></a>  lm := u *~ [minimize(pc_P[k](t)/u,t=0..2*Pi),maximize(pc_P[k](t)/u,t=0..2*Pi)];
<a name="line_112"></a>  lm := subs({infinity/a_P = infinity,-infinity/a_P = -infinity},lm);
<a name="line_113"></a>  _ASSERT(pc_P_lim[k] = lm,sprintf("limits for pc_P[%d]",k),
<a name="line_114"></a>           [k,lm,pc_P_lim[k],lm -~ pc_P_lim[k]]);
<a name="line_115"></a> od:
<a name="line_116"></a>end:
<a name="line_117"></a>
<a name="line_118"></a>add_check(check_pc_P):
<a name="line_119"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/ellquot.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a># This file contains code related to two elliptic curves which are
<a name="line_2"></a># quotients of PX(a).  One is denoted by E^+ in LaTeX and Ep in Maple,
<a name="line_3"></a># the other is E^- or Em.  The curves Ep and Em are defined as
<a name="line_4"></a># subvarieties of CP^4, but there are affine curves Ep_0 and
<a name="line_5"></a># Em_0 in C^2 which are isomorphic to dense open subvarieties of
<a name="line_6"></a># Ep and Em respectively.  These are quartic curves which pass through
<a name="line_7"></a># the origin, and we take the origin (not a point at infinity) as the
<a name="line_8"></a># zero element for a group structure.
<a name="line_9"></a>
<a name="line_10"></a><span style="color:red">#@ is_equal_CP2
</span><a name="line_11"></a>is_equal_CP2 := proc(z,w)
<a name="line_12"></a> local i,j;
<a name="line_13"></a> for i from 1 to 2 do
<a name="line_14"></a>  for j from i+1 to 3 do
<a name="line_15"></a>   if simplify(conjugate(simplify(z[i]*w[j] - z[j]*w[i]))) <> 0 then
<a name="line_16"></a>    return(false);
<a name="line_17"></a>   fi;
<a name="line_18"></a>  od;
<a name="line_19"></a> od;
<a name="line_20"></a> return(true);
<a name="line_21"></a>end:
<a name="line_22"></a>
<a name="line_23"></a><span style="color:red">#@ d_CP2
</span><a name="line_24"></a>d_CP2 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..3),i=1..2)/
<a name="line_25"></a>                       (add(abs(u[i])^2,i=1..3)*add(abs(v[i])^2,i=1..3)));
<a name="line_26"></a>
<a name="line_27"></a><span style="color:red">#@ d_CP2_0
</span><a name="line_28"></a>d_CP2_0 := (u,v) -> d_CP2([u[1],u[2],1],[v[1],v[2],1]);
<a name="line_29"></a>
<a name="line_30"></a><span style="color:red">#@ ss
</span><a name="line_31"></a>ss := [seq(s[i],i=1..5)];
<a name="line_32"></a>
<a name="line_33"></a># The curves Ep_0 and Em_0 have equations y^2 = q_Ep(x) and 
<a name="line_34"></a># y^2 = q_Em(x) respectively, where q_Ep and q_Em are given below.
<a name="line_35"></a>
<a name="line_36"></a>q_Ep := (x) -> 2*x*(x-1)*((1/a_P+a_P)^2/4*x^2-1); <span style="color:red">#@ q_Ep
</span><a name="line_37"></a>q_Em := (x) -> 2*x*(x-1)*((1/a_P-a_P)^2/4*x^2+1); <span style="color:red">#@ q_Em
</span><a name="line_38"></a>
<a name="line_39"></a>is_member_Ep_0 := (yx) -> yx[1]^2 - q_Ep(yx[2]); <span style="color:red">#@ is_member_Ep_0
</span><a name="line_40"></a>is_member_Em_0 := (yx) -> yx[1]^2 - q_Em(yx[2]); <span style="color:red">#@ is_member_Em_0
</span><a name="line_41"></a>
<a name="line_42"></a><span style="color:red">#@ Ep_rel
</span><a name="line_43"></a>Ep_rel[0] := (z) -> z[1]^2 - 2*(z[4]-z[3])*((1/a_P+a_P)^2/4*z[4]-z[2]); 
<a name="line_44"></a>Ep_rel[1] := (z) -> z[2]*z[4] - z[3]^2;                                 
<a name="line_45"></a>
<a name="line_46"></a><span style="color:red">#@ Em_rel
</span><a name="line_47"></a>Em_rel[0] := (z) -> z[1]^2 - 2*(z[4]-z[3])*((1/a_P-a_P)^2/4*z[4]+z[2]);
<a name="line_48"></a>Em_rel[1] := (z) -> z[2]*z[4] - z[3]^2;
<a name="line_49"></a>
<a name="line_50"></a>is_member_Ep := (z) -> simplify_P([seq(Ep_rel[i](z),i=0..1)]) = [0$2]; <span style="color:red">#@ is_member_Ep
</span><a name="line_51"></a>is_member_Em := (z) -> simplify_P([seq(Em_rel[i](z),i=0..1)]) = [0$2]; <span style="color:red">#@ is_member_Em
</span><a name="line_52"></a>
<a name="line_53"></a><span style="color:red">#@ is_equal_Ep_list
</span><a name="line_54"></a>is_equal_Ep_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..4),i=1..3)]; 
<a name="line_55"></a>
<a name="line_56"></a><span style="color:red">#@ is_equal_Ep
</span><a name="line_57"></a>is_equal_Ep := proc(z,w)
<a name="line_58"></a> local L,u;
<a name="line_59"></a>
<a name="line_60"></a> L := is_equal_Ep_list(z,w);
<a name="line_61"></a> for u in L do 
<a name="line_62"></a>  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
<a name="line_63"></a>   return(false);
<a name="line_64"></a>  fi;
<a name="line_65"></a> od;
<a name="line_66"></a> return(true);
<a name="line_67"></a>end:
<a name="line_68"></a>
<a name="line_69"></a><span style="color:red">#@ is_equal_Em_list
</span><a name="line_70"></a>is_equal_Em_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..4),i=1..3)];
<a name="line_71"></a>
<a name="line_72"></a><span style="color:red">#@ is_equal_Em
</span><a name="line_73"></a>is_equal_Em := proc(z,w)
<a name="line_74"></a> local L,u;
<a name="line_75"></a>
<a name="line_76"></a> L := is_equal_Em_list(z,w);
<a name="line_77"></a> for u in L do 
<a name="line_78"></a>  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
<a name="line_79"></a>   return(false);
<a name="line_80"></a>  fi;
<a name="line_81"></a> od;
<a name="line_82"></a> return(true);
<a name="line_83"></a>end:
<a name="line_84"></a>
<a name="line_85"></a>Ep_vars := tdeg(z[1],z[2],z[3],z[4]);                  <span style="color:red">#@ Ep_vars
</span><a name="line_86"></a>Ep_rels := Basis([Ep_rel[0](z),Ep_rel[1](z)],Ep_vars); <span style="color:red">#@ Ep_rels
</span><a name="line_87"></a>NF_Ep := (u) -> NormalForm(u,Ep_rels,Ep_vars);         <span style="color:red">#@ NF_Ep
</span><a name="line_88"></a>
<a name="line_89"></a>Em_vars := tdeg(z[1],z[2],z[3],z[4]);                  <span style="color:red">#@ Em_vars
</span><a name="line_90"></a>Em_rels := Basis([Em_rel[0](z),Em_rel[1](z)],Em_vars); <span style="color:red">#@ Em_rels
</span><a name="line_91"></a>NF_Em := (u) -> NormalForm(u,Em_rels,Em_vars);         <span style="color:red">#@ NF_Em
</span><a name="line_92"></a>
<a name="line_93"></a>j_Ep     := (yx) -> [yx[1],1,yx[2],yx[2]^2]; <span style="color:red">#@ j_Ep
</span><a name="line_94"></a>j_inv_Ep := (x)  -> [x[1]/x[2],x[3]/x[2]];   <span style="color:red">#@ j_inv_Ep
</span><a name="line_95"></a>
<a name="line_96"></a>j_Em     := (yx) -> [yx[1],1,yx[2],yx[2]^2]; <span style="color:red">#@ j_Em
</span><a name="line_97"></a>j_inv_Em := (x)  -> [x[1]/x[2],x[3]/x[2]];   <span style="color:red">#@ j_inv_Em
</span><a name="line_98"></a>
<a name="line_99"></a><span style="color:red">#@ d_CP3
</span><a name="line_100"></a>d_CP3 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..4),i=1..3)/
<a name="line_101"></a>                       (add(abs(u[i])^2,i=1..4)*add(abs(v[i])^2,i=1..4)));
<a name="line_102"></a>
<a name="line_103"></a># This function takes values in Ep_0, and has second component exp(I*t).
<a name="line_104"></a># It is well-behaved for small positive values of t.
<a name="line_105"></a>
<a name="line_106"></a><span style="color:red">#@ l_Ep
</span><a name="line_107"></a>l_Ep := (t) -> [(1/2+1/2*I)*sqrt(2)*(-a_P^2+1)*sqrt(tan((1/2)*t))*
<a name="line_108"></a>                  sqrt(1+I*tan((1/2)*t)*(1-a_P)^2/(1+a_P)^2)*
<a name="line_109"></a>                  sqrt(1+I*tan((1/2)*t)*(1+a_P)^2/(1-a_P)^2)*
<a name="line_110"></a>                   exp((1/2*I)*t)/((1-I*tan((1/2)*t))^(3/2)*a_P),
<a name="line_111"></a>                 exp(I*t)];
<a name="line_112"></a>		 
<a name="line_113"></a># The function P_to_Ep_0 gives a map from (the affine model) of
<a name="line_114"></a># PX(a) to Ep_0, which induces an isomorphism from
<a name="line_115"></a># PX(a)/\mu to Ep.
<a name="line_116"></a>
<a name="line_117"></a><span style="color:red">#@ P_to_Ep_0
</span><a name="line_118"></a>P_to_Ep_0 := proc(wz)
<a name="line_119"></a> local w,z;
<a name="line_120"></a> w,z := op(wz);
<a name="line_121"></a> return([2*w*(1-z)/((1+z^2)^2),2*z/(1+z^2)]);
<a name="line_122"></a>end:
<a name="line_123"></a>
<a name="line_124"></a><span style="color:red">#@ Ep_to_P_0
</span><a name="line_125"></a>Ep_to_P_0 := proc(yx) 
<a name="line_126"></a> local y,x;
<a name="line_127"></a> y,x := op(yx);
<a name="line_128"></a> return [y*((2-x)*sqrt(1-x^2)-(x+2)*(x-1))/(x^3*(x-1)),(1+sqrt(1-x^2))/x];
<a name="line_129"></a>end:
<a name="line_130"></a>
<a name="line_131"></a><span style="color:red">#@ P_to_Ep
</span><a name="line_132"></a>P_to_Ep := (z) -> [2*(z[2]-z[3])*z[1],
<a name="line_133"></a>                   z[2]^2+2*z[2]*z[4]+z[3]*z[5],
<a name="line_134"></a>		   2*z[2]*(z[3]+z[5]),
<a name="line_135"></a>		   4*z[2]*z[4]];
<a name="line_136"></a>
<a name="line_137"></a># The function P_to_Em_0 gives a map from (the affine model) of
<a name="line_138"></a># PX(a) to Em_0, which induces an isomorphism from
<a name="line_139"></a># PX(a)/\lambda\mu to Em.
<a name="line_140"></a>
<a name="line_141"></a><span style="color:red">#@ P_to_Em_0
</span><a name="line_142"></a>P_to_Em_0 := proc(wz)
<a name="line_143"></a> local w,z;
<a name="line_144"></a> w,z := op(wz);
<a name="line_145"></a> return([-(1+I)*sqrt(2)*w*(I+z)/((1-z^2)^2),2*I*z/(1-z^2)]);
<a name="line_146"></a>end:
<a name="line_147"></a>
<a name="line_148"></a><span style="color:red">#@ Em_to_P_0
</span><a name="line_149"></a>Em_to_P_0 := proc(yx) 
<a name="line_150"></a> local y,x;
<a name="line_151"></a> y,x := op(yx);
<a name="line_152"></a> return [(1+I)/sqrt(2)*y*((x-2)*sqrt(1-x^2)-(x+2)*(x-1))/(x^3*(x-1)), -I*(1-sqrt(1-x^2))/x];
<a name="line_153"></a>end:
<a name="line_154"></a>
<a name="line_155"></a><span style="color:red">#@ P_to_Em
</span><a name="line_156"></a>P_to_Em := (z) -> [(1-I)*sqrt(2)*z[1]*(z[2]-I*z[3]),
<a name="line_157"></a>                   z[2]^2-2*z[2]*z[4]+z[3]*z[5],
<a name="line_158"></a>		   2*I*z[2]*(z[3]-z[5]),
<a name="line_159"></a>		   -4*z[2]*z[4]];
<a name="line_160"></a>
<a name="line_161"></a><span style="color:red">#@ P_to_Epm_0
</span><a name="line_162"></a>P_to_Epm_0 := (wz) -> [op(P_to_Ep_0(wz)),op(P_to_Em_0(wz))];
<a name="line_163"></a>
<a name="line_164"></a><span style="color:red">#@ PJ_trans
</span><a name="line_165"></a>PJ_trans := (u) -> [op(Em_0_trans[1]([u[1],u[2]])),op(Ep_0_trans[1]([u[3],u[4]]))];
<a name="line_166"></a>
<a name="line_167"></a><span style="color:red">#@ PJ_trans
</span><a name="line_168"></a>P_to_PJ := proc(wz,u_)
<a name="line_169"></a> local w,z,u;
<a name="line_170"></a>
<a name="line_171"></a> w,z := op(wz);
<a name="line_172"></a> u := `if`(nargs>1,u_,sqrt(z));
<a name="line_173"></a> 
<a name="line_174"></a> return [
<a name="line_175"></a>  1/sqrt(2)*u*(1-z)*(2*bp_P^2*(1-z)^2-bm_P^2*(w/u+1+z^2))/(bm_P^2*z-  (1-z)^2)^2,
<a name="line_176"></a>    (w/u - (1-z)^2)/(bm_P^2*z-  (1-z)^2)/2,
<a name="line_177"></a>  (1+I)/2  *u*(I+z)*(2*bm_P^2*(I+z)^2+bp_P^2*(w/u+1-z^2))/(bp_P^2*z+I*(I+z)^2)^2,
<a name="line_178"></a>  I*(w/u + (I+z)^2)/(bp_P^2*z+I*(I+z)^2)/2
<a name="line_179"></a> ];
<a name="line_180"></a>
<a name="line_181"></a>end:
<a name="line_182"></a>
<a name="line_183"></a><span style="color:red">#@ PJ_to_Epm_0
</span><a name="line_184"></a>PJ_to_Epm_0 := (u) -> [op(Em_0_to_Ep_0([u[1],u[2]])),op(Ep_0_to_Em_0([u[3],u[4]]))];
<a name="line_185"></a>
<a name="line_186"></a>
<a name="line_187"></a>######################################################################
<a name="line_188"></a># Note that only the normaliser of M acts on Ep, and only the 
<a name="line_189"></a># normaliser of LM acts on Em.
<a name="line_190"></a>
<a name="line_191"></a><span style="color:red">#@ act_Ep_0
</span><a name="line_192"></a>act_Ep_0[1]    := yx -> [ yx[1],yx[2]];
<a name="line_193"></a>act_Ep_0[LL]   := yx -> [-yx[1],yx[2]];
<a name="line_194"></a>act_Ep_0[M]    := yx -> [ yx[1],yx[2]];
<a name="line_195"></a>act_Ep_0[LLM]  := yx -> [-yx[1],yx[2]];
<a name="line_196"></a>act_Ep_0[N]    := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
<a name="line_197"></a>act_Ep_0[LLN]  := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
<a name="line_198"></a>act_Ep_0[MN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
<a name="line_199"></a>act_Ep_0[LLMN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
<a name="line_200"></a>
<a name="line_201"></a><span style="color:red">#@ act_Ep
</span><a name="line_202"></a>act_Ep[1]    := z -> [ z[1], z[2], z[3], z[4]];
<a name="line_203"></a>act_Ep[LL]   := z -> [-z[1], z[2], z[3], z[4]];
<a name="line_204"></a>act_Ep[M]    := z -> [ z[1], z[2], z[3], z[4]];
<a name="line_205"></a>act_Ep[LLM]  := z -> [-z[1], z[2], z[3], z[4]];
<a name="line_206"></a>act_Ep[N]    := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
<a name="line_207"></a>act_Ep[LLN]  := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
<a name="line_208"></a>act_Ep[MN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
<a name="line_209"></a>act_Ep[LLMN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
<a name="line_210"></a>
<a name="line_211"></a><span style="color:red">#@ act_Em_0
</span><a name="line_212"></a>act_Em_0[1]    := yx -> yx;
<a name="line_213"></a>act_Em_0[LL]   := yx -> [-yx[1],yx[2]];
<a name="line_214"></a>act_Em_0[LM]   := yx -> yx;
<a name="line_215"></a>act_Em_0[LLLM] := yx -> [-yx[1],yx[2]];
<a name="line_216"></a>act_Em_0[LN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
<a name="line_217"></a>act_Em_0[LLLN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
<a name="line_218"></a>act_Em_0[MN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
<a name="line_219"></a>act_Em_0[LLMN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
<a name="line_220"></a>
<a name="line_221"></a><span style="color:red">#@ act_Em
</span><a name="line_222"></a>act_Em[1]    := z -> [ z[1], z[2], z[3], z[4]];
<a name="line_223"></a>act_Em[LL]   := z -> [-z[1], z[2], z[3], z[4]];
<a name="line_224"></a>act_Em[LM]   := z -> [ z[1], z[2], z[3], z[4]];
<a name="line_225"></a>act_Em[LLLM] := z -> [-z[1], z[2], z[3], z[4]];
<a name="line_226"></a>act_Em[LN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
<a name="line_227"></a>act_Em[LLLN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
<a name="line_228"></a>act_Em[MN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
<a name="line_229"></a>act_Em[LLMN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
<a name="line_230"></a>
<a name="line_231"></a>######################################################################
<a name="line_232"></a>
<a name="line_233"></a><span style="color:red">#@ v_Ep_0
</span><a name="line_234"></a>v_Ep_0[ 0] := [0,0];
<a name="line_235"></a>v_Ep_0[ 1] := [0,0];
<a name="line_236"></a>v_Ep_0[ 2] := [a_P-1/a_P,-1];
<a name="line_237"></a>v_Ep_0[ 3] := [0,1];
<a name="line_238"></a>v_Ep_0[ 4] := [1/a_P-a_P,-1];
<a name="line_239"></a>v_Ep_0[ 5] := [0,1];
<a name="line_240"></a>v_Ep_0[ 6] := [infinity,infinity];
<a name="line_241"></a>v_Ep_0[ 7] := [infinity,infinity];
<a name="line_242"></a>v_Ep_0[ 8] := [infinity,infinity];
<a name="line_243"></a>v_Ep_0[ 9] := [infinity,infinity];
<a name="line_244"></a>v_Ep_0[10] := [0,-2*a_P/(1+a_P^2)];
<a name="line_245"></a>v_Ep_0[11] := [0, 2*a_P/(1+a_P^2)];
<a name="line_246"></a>v_Ep_0[12] := [0,-2*a_P/(1+a_P^2)];
<a name="line_247"></a>v_Ep_0[13] := [0, 2*a_P/(1+a_P^2)];
<a name="line_248"></a>
<a name="line_249"></a>v_Ep_0[14] := [ 2*sqrt(2)*a_P*(1-a_P^2)^2/(1+a_P^2)^3, 4*a_P^2/(1+a_P^2)^2];
<a name="line_250"></a>v_Ep_0[15] := [-2*sqrt(2)*a_P*(1-a_P^2)^2/(1+a_P^2)^3, 4*a_P^2/(1+a_P^2)^2];
<a name="line_251"></a>
<a name="line_252"></a><span style="color:red">#@ v_Ep
</span><a name="line_253"></a>for i from 0 to 15 do
<a name="line_254"></a> if not(has(v_Ep_0[i],infinity)) then
<a name="line_255"></a>  v_Ep[i] := j_Ep(v_Ep_0[i]);
<a name="line_256"></a> fi;
<a name="line_257"></a>od:
<a name="line_258"></a>
<a name="line_259"></a>v_Ep[ 6] := [ a_P+1/a_P,0,0,-sqrt(2)];
<a name="line_260"></a>v_Ep[ 7] := [-a_P-1/a_P,0,0,-sqrt(2)];
<a name="line_261"></a>v_Ep[ 8] := [-a_P-1/a_P,0,0,-sqrt(2)];
<a name="line_262"></a>v_Ep[ 9] := [ a_P+1/a_P,0,0,-sqrt(2)];
<a name="line_263"></a>
<a name="line_264"></a><span style="color:red">#@ omega_Em
</span><a name="line_265"></a>omega_Em := (1+I)/sqrt(2);
<a name="line_266"></a>
<a name="line_267"></a><span style="color:red">#@ v_Em_0
</span><a name="line_268"></a>v_Em_0[ 0] := [0,0];
<a name="line_269"></a>v_Em_0[ 1] := [0,0];
<a name="line_270"></a>v_Em_0[ 2] := [infinity,infinity];
<a name="line_271"></a>v_Em_0[ 3] := [infinity,infinity];
<a name="line_272"></a>v_Em_0[ 4] := [infinity,infinity];
<a name="line_273"></a>v_Em_0[ 5] := [infinity,infinity];
<a name="line_274"></a>v_Em_0[ 6] := [ (a_P+1/a_P),-1];
<a name="line_275"></a>v_Em_0[ 7] := [0,1];
<a name="line_276"></a>v_Em_0[ 8] := [-(a_P+1/a_P),-1];
<a name="line_277"></a>v_Em_0[ 9] := [0,1];
<a name="line_278"></a>v_Em_0[10] := [0,-2*I*a_P/(1-a_P^2)];
<a name="line_279"></a>v_Em_0[11] := [0, 2*I*a_P/(1-a_P^2)];
<a name="line_280"></a>v_Em_0[12] := [0, 2*I*a_P/(1-a_P^2)];
<a name="line_281"></a>v_Em_0[13] := [0,-2*I*a_P/(1-a_P^2)];
<a name="line_282"></a>
<a name="line_283"></a><span style="color:red">#@ v_Em
</span><a name="line_284"></a>for i from 0 to 13 do
<a name="line_285"></a> if not(has(v_Em_0[i],infinity)) then
<a name="line_286"></a>  v_Em[i] := j_Em(v_Em_0[i]);
<a name="line_287"></a> fi;
<a name="line_288"></a>od:
<a name="line_289"></a>
<a name="line_290"></a>v_Em[ 2] := [ a_P-1/a_P,0,0,-sqrt(2)];
<a name="line_291"></a>v_Em[ 3] := [ a_P-1/a_P,0,0,-sqrt(2)];
<a name="line_292"></a>v_Em[ 4] := [-a_P+1/a_P,0,0,-sqrt(2)];
<a name="line_293"></a>v_Em[ 5] := [-a_P+1/a_P,0,0,-sqrt(2)];
<a name="line_294"></a>
<a name="line_295"></a>for i from 0 to 8 do 
<a name="line_296"></a> c_Ep_0[i] := unapply(simplify(P_to_Ep_0(pq_P(c_P[i](t)))),t); <span style="color:red">#@ c_Ep_0
</span><a name="line_297"></a> c_Em_0[i] := unapply(simplify(P_to_Em_0(pq_P(c_P[i](t)))),t); <span style="color:red">#@ c_Em_0
</span><a name="line_298"></a> c_Ep[i]   := unapply(simplify(P_to_Ep(c_P[i](t))),t);         <span style="color:red">#@ c_Ep
</span><a name="line_299"></a> c_Em[i]   := unapply(simplify(P_to_Em(c_P[i](t))),t);         <span style="color:red">#@ c_Em
</span><a name="line_300"></a>od:
<a name="line_301"></a>
<a name="line_302"></a>######################################################################
<a name="line_303"></a>
<a name="line_304"></a># We make Ep into a group in the usual way, with the point (0,0) in Ep_0
<a name="line_305"></a># as the zero element, and similarly for Em.  The points of order two are
<a name="line_306"></a># as follows.
<a name="line_307"></a>
<a name="line_308"></a><span style="color:red">#@ Ep_0_e
</span><a name="line_309"></a>Ep_0_e[0] := [0,0];
<a name="line_310"></a>Ep_0_e[1] := [0,1];
<a name="line_311"></a>Ep_0_e[2] := [0, 2*a_P/(1+a_P^2)];
<a name="line_312"></a>Ep_0_e[3] := [0,-2*a_P/(1+a_P^2)];
<a name="line_313"></a>
<a name="line_314"></a><span style="color:red">#@ Ep_0_e
</span><a name="line_315"></a>Em_0_e[0] := [0,0];
<a name="line_316"></a>Em_0_e[1] := [0,1];
<a name="line_317"></a>Em_0_e[2] := [0, 2*I*a_P/(1-a_P^2)];
<a name="line_318"></a>Em_0_e[3] := [0,-2*I*a_P/(1-a_P^2)];
<a name="line_319"></a>
<a name="line_320"></a>for i from 0 to 3 do
<a name="line_321"></a> Ep_e[i] := j_Ep(Ep_0_e[i]); <span style="color:red">#@ Ep_e
</span><a name="line_322"></a> Em_e[i] := j_Em(Em_0_e[i]); <span style="color:red">#@ Em_e
</span><a name="line_323"></a>od:
<a name="line_324"></a>
<a name="line_325"></a># The map Ep_0_trans[i] is u |-> u + Ep_0_e[i].
<a name="line_326"></a>
<a name="line_327"></a><span style="color:red">#@ Ep_0_trans
</span><a name="line_328"></a>Ep_0_trans[0] := (yx) -> yx;
<a name="line_329"></a>Ep_0_trans[1] := (yx) -> [
<a name="line_330"></a> 4*a_P^2*(1-a_P^2)^2 * yx[1]/((1+a_P^2)^2*yx[2] - 4*a_P^2)^2,
<a name="line_331"></a> 4*a_P^2*(yx[2]-1)/((1+a_P^2)^2*yx[2] - 4*a_P^2)
<a name="line_332"></a>];
<a name="line_333"></a>Ep_0_trans[2] := (yx) -> [
<a name="line_334"></a> -8*a_P^2*(1-a_P)^2/(1+a_P^2)*yx[1]/((1-a_P)^2*yx[2]+2*a_P*(1-yx[2]))^2,
<a name="line_335"></a> 2*a_P/(1+a_P^2)*(2*a_P-(1+a_P^2)*yx[2])/((1-a_P)^2*yx[2]+2*a_P*(1-yx[2]))
<a name="line_336"></a>];
<a name="line_337"></a>Ep_0_trans[3] := (yx) -> [
<a name="line_338"></a> -8*a_P^2*(1+a_P)^2/(1+a_P^2)*yx[1]/((1+a_P)^2*yx[2]-2*a_P*(1-yx[2]))^2,
<a name="line_339"></a> 2*a_P/(1+a_P^2)*(2*a_P+(1+a_P^2)*yx[2])/((1+a_P)^2*yx[2]-2*a_P*(1-yx[2]))
<a name="line_340"></a>];
<a name="line_341"></a>
<a name="line_342"></a><span style="color:red">#@ Ep_trans
</span><a name="line_343"></a>Ep_trans[0] := (z) -> [z[1],z[2],z[3],z[4]];
<a name="line_344"></a>
<a name="line_345"></a>Ep_trans[1] := (z) -> [bm_P^2*z[1],
<a name="line_346"></a>                       z[2]-2*bp_P^2*z[3]+bp_P^4*z[4],
<a name="line_347"></a>		       z[2] - (1+bp_P^2)*z[3] + bp_P^2*z[4],
<a name="line_348"></a>		       z[2]-2*z[3]+z[4]] /~ bm_P^2;
<a name="line_349"></a>Ep_trans[2] := (z) -> [ 2*(1-bp_P)*z[1],
<a name="line_350"></a>                       bp_P*z[2]+(2*bp_P^2-4*bp_P)*z[3]+(bp_P^3-4*bp_P^2+4*bp_P)*z[4],
<a name="line_351"></a>		       z[2]-2*z[3]-(bp_P^2-2*bp_P)*z[4],
<a name="line_352"></a>		       z[2]/bp_P-2*z[3]+bp_P*z[4]] /~ ( 2*(1-bp_P));
<a name="line_353"></a>Ep_trans[3] := (z) -> [-2*(1+bp_P)*z[1],
<a name="line_354"></a>                       bp_P*z[2]-(2*bp_P^2+4*bp_P)*z[3]+(bp_P^3+4*bp_P^2+4*bp_P)*z[4],
<a name="line_355"></a>		       -z[2]+2*z[3]+(bp_P^2+2*bp_P)*z[4],
<a name="line_356"></a>		       z[2]/bp_P+2*z[3]+bp_P*z[4]] /~ (-2*(1+bp_P));
<a name="line_357"></a>
<a name="line_358"></a># The map Em_0_trans[i] is u |-> u + Em_0_e[i].
<a name="line_359"></a>
<a name="line_360"></a><span style="color:red">#@ Em_0_trans
</span><a name="line_361"></a>Em_0_trans[0] := (yx) -> yx;
<a name="line_362"></a>Em_0_trans[1] := (yx) -> [
<a name="line_363"></a> -4*a_P^2*(1+a_P^2)^2*yx[1]/((1-a_P^2)^2*yx[2]+4*a_P^2)^2,
<a name="line_364"></a> -(4*a_P^2*(yx[2]-1)/((1-a_P^2)^2*yx[2]+4*a_P^2))
<a name="line_365"></a>];
<a name="line_366"></a>Em_0_trans[2] := (yx) -> [
<a name="line_367"></a> -8*a_P^2*(I+a_P)^2/(1-a_P^2)*yx[1]/((I+a_P)^2*yx[2]+2*I*a_P*(yx[2]-1))^2,
<a name="line_368"></a> -2*I*a_P/(1-a_P^2)*(2*I*a_P-(1-a_P^2)*yx[2])/((I+a_P)^2*yx[2]+2*I*a_P*(yx[2]-1))
<a name="line_369"></a>];
<a name="line_370"></a>Em_0_trans[3] := (yx) -> [
<a name="line_371"></a> -8*a_P^2*(I-a_P)^2/(1-a_P^2)*yx[1]/((I-a_P)^2*yx[2]-2*I*a_P*(yx[2]-1))^2,
<a name="line_372"></a> -2*I*a_P/(1-a_P^2)*(2*I*a_P+(1-a_P^2)*yx[2])/((I-a_P)^2*yx[2]-2*I*a_P*(yx[2]-1))
<a name="line_373"></a>];
<a name="line_374"></a>
<a name="line_375"></a><span style="color:red">#@ Em_trans
</span><a name="line_376"></a>Em_trans[0] := (z) -> [z[1],z[2],z[3],z[4]];
<a name="line_377"></a>
<a name="line_378"></a>Em_trans[1] := (z) -> [bp_P^2*z[1],
<a name="line_379"></a>                       -z[2]-2*bm_P^2*z[3]-bm_P^4*z[4],
<a name="line_380"></a>		       -z[2] + (1-bm_P^2)*z[3] + bm_P^2*z[4],
<a name="line_381"></a>		       -z[2] + 2*z[3] - z[4]] /~ (bp_P^2);
<a name="line_382"></a>
<a name="line_383"></a>Em_trans[2] := (z) -> [(I-bm_P)*z[1],
<a name="line_384"></a>                       -(-bm_P/2*z[2]+bm_P*(bm_P-2*I)^2/2*z[4]+(bm_P*2+I*bm_P^2)*z[3]),
<a name="line_385"></a>                       -(-I/2*z[2]+I*z[3]-(I/2*bm_P^2+bm_P)*z[4]),
<a name="line_386"></a>                       -(z[2]/(2*bm_P)+I*z[3]-bm_P/2*z[4])] /~ (I-bm_P);
<a name="line_387"></a>
<a name="line_388"></a>Em_trans[3] := (z) -> [(I+bm_P)*z[1],
<a name="line_389"></a>                        (-bm_P/2*z[2]+bm_P*(bm_P+2*I)^2/2*z[4]+(bm_P*2-I*bm_P^2)*z[3]),
<a name="line_390"></a>                        (I/2*z[2]-I*z[3]-(-I/2*bm_P^2+bm_P)*z[4]),
<a name="line_391"></a>                        (z[2]/(2*bm_P)-I*z[3]-bm_P/2*z[4])] /~ ((bm_P+I));
<a name="line_392"></a>
<a name="line_393"></a>######################################################################
<a name="line_394"></a># It turns out that Ep and Em are isogenous.  It should be possible to
<a name="line_395"></a># see this abstractly using some representation theory and duality 
<a name="line_396"></a># theory for Jacobians.  More specifically, the function 
<a name="line_397"></a># Ep_0_to_Em_0 defines an isogeny Ep -> Em with kernel generated by
<a name="line_398"></a># the point Ep_0_e[1], whereas Em_0_to_Ep_0 is an isogeny in the 
<a name="line_399"></a># opposite direction with kernel generated by Em_0_e[1].
<a name="line_400"></a>
<a name="line_401"></a><span style="color:red">#@ Ep_0_to_Em_0
</span><a name="line_402"></a>Ep_0_to_Em_0 := proc(yx)
<a name="line_403"></a> local y,x;
<a name="line_404"></a> y,x := op(yx);
<a name="line_405"></a> return [y*sqrt(2)*((1-x)^2+bm_P^2*x^2)/((1-x)^2-bm_P^2*x^2)^2,
<a name="line_406"></a>         2*x*(x-1)/((1-x)^2-bm_P^2*x^2)];
<a name="line_407"></a>end:
<a name="line_408"></a>
<a name="line_409"></a><span style="color:red">#@ Em_0_to_Ep_0
</span><a name="line_410"></a>Em_0_to_Ep_0 := proc(yx)
<a name="line_411"></a> local y,x;
<a name="line_412"></a> y,x := op(yx);
<a name="line_413"></a> return [y*sqrt(2)*((1-x)^2-bp_P^2*x^2)/((1-x)^2+bp_P^2*x^2)^2,
<a name="line_414"></a>         2*x*(x-1)/((1-x)^2+bp_P^2*x^2)];
<a name="line_415"></a>end:
<a name="line_416"></a>
<a name="line_417"></a><span style="color:red">#@ Ep_to_Em
</span><a name="line_418"></a>Ep_to_Em := (z) -> [
<a name="line_419"></a> sqrt(2)*z[1]*(z[2]-2*z[3]+bp_P^2*z[4]),
<a name="line_420"></a> (2-bp_P^2)^2*z[4]^2 +(z[2]-2*z[3]+2*(2-bp_P^2)*z[4])*(z[2]-2*z[3]),
<a name="line_421"></a> 2*(z[2]-bp_P^2*z[4])*(z[4]-z[3])+4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4]),
<a name="line_422"></a> 4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4])
<a name="line_423"></a>];
<a name="line_424"></a>
<a name="line_425"></a><span style="color:red">#@ Em_to_Ep
</span><a name="line_426"></a>Em_to_Ep := (z) -> [
<a name="line_427"></a> sqrt(2)*z[1]*(z[2]-2*z[3]-bm_P^2*z[4]),
<a name="line_428"></a> (2+bm_P^2)^2*z[4]^2 +(z[2]-2*z[3]+2*(2+bm_P^2)*z[4])*(z[2]-2*z[3]),
<a name="line_429"></a> 2*(z[2]+bm_P^2*z[4])*(z[4]-z[3])+4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4]),
<a name="line_430"></a> 4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4])
<a name="line_431"></a>];
<a name="line_432"></a>
<a name="line_433"></a><span style="color:red">#@ Epm_w
</span><a name="line_434"></a>Epm_w[1] := [ 2*bm_P/(1+bm_P)^2, 1/(1+bm_P)];
<a name="line_435"></a>Epm_w[2] := [ 2*bm_P/(1-bm_P)^2, 1/(1-bm_P)];
<a name="line_436"></a>Epm_w[3] := [-2*bm_P/(1+bm_P)^2, 1/(1+bm_P)];
<a name="line_437"></a>Epm_w[4] := [-2*bm_P/(1-bm_P)^2, 1/(1-bm_P)];
<a name="line_438"></a>
<a name="line_439"></a>######################################################################
<a name="line_440"></a>
<a name="line_441"></a><span style="color:red">#@ P_0_to_J_0
</span><a name="line_442"></a>P_0_to_J_0 := proc(wz)
<a name="line_443"></a> local w,z,ym,xm,yp,xp;
<a name="line_444"></a>
<a name="line_445"></a> w,z := op(wz);
<a name="line_446"></a>
<a name="line_447"></a> ym := 1/sqrt(2)*sqrt(z)*(1-z)*(2*bp_P^2*(1-z)^2-bm_P^2*(w/sqrt(z)+1+z^2))/(bm_P^2*z-  (1-z)^2)^2; 
<a name="line_448"></a> yp := (1+I)/2  *sqrt(z)*(I+z)*(2*bm_P^2*(I+z)^2+bp_P^2*(w/sqrt(z)+1-z^2))/(bp_P^2*z+I*(I+z)^2)^2;
<a name="line_449"></a> xm :=   (w/sqrt(z) - (1-z)^2)/(bm_P^2*z-  (1-z)^2)/2;
<a name="line_450"></a> xp := I*(w/sqrt(z) + (I+z)^2)/(bp_P^2*z+I*(I+z)^2)/2;
<a name="line_451"></a>
<a name="line_452"></a> return [ym,xm,yp,xp];
<a name="line_453"></a>end:
<a name="line_454"></a>
<a name="line_455"></a>######################################################################
<a name="line_456"></a># The curves Ep_0 and Em_0 can be parametrised using the 
<a name="line_457"></a># Weierstrass P-function and its derivative.  More specifically, the
<a name="line_458"></a># function C_to_Ep_0 gives a universal covering of Ep by C, with kernel
<a name="line_459"></a># generated by latt_a (in R) and latt_b (in iR).  Similarly, the function 
<a name="line_460"></a># C_to_Em_0 gives a universal covering of Em by C, with kernel 
<a name="line_461"></a># generated by latt_e and latt_f.  The numbers latt_c (in R) and
<a name="line_462"></a># latt_d (in iR) generate a subgroup of index 2 in the kernel.
<a name="line_463"></a>
<a name="line_464"></a>Wg2p := 4*(1/3+bp_P^2);                                  <span style="color:red">#@ Wg2p
</span><a name="line_465"></a>Wg3p := 8/3*(1/9-bp_P^2);                                <span style="color:red">#@ Wg3p
</span><a name="line_466"></a>WPp  := (z) -> WeierstrassP(z/sqrt(2),Wg2p,Wg3p):        <span style="color:red">#@ WPp
</span><a name="line_467"></a>WPPp := (z) -> WeierstrassPPrime(z/sqrt(2),Wg2p,Wg3p):   <span style="color:red">#@ WPPp
</span><a name="line_468"></a>
<a name="line_469"></a>Wg2m := 4*(1/3-bm_P^2);                                  <span style="color:red">#@ Wg2m
</span><a name="line_470"></a>Wg3m := 8/3*(1/9+bm_P^2);                                <span style="color:red">#@ Wg3m
</span><a name="line_471"></a>WPm  := (z) -> WeierstrassP(I*z/sqrt(2),Wg2m,Wg3m):      <span style="color:red">#@ WPm
</span><a name="line_472"></a>WPPm := (z) -> WeierstrassPPrime(I*z/sqrt(2),Wg2m,Wg3m): <span style="color:red">#@ WPPm
</span><a name="line_473"></a>
<a name="line_474"></a>C_to_Ep_0 := (z) -> [- WPPp(z)/(WPp(z)+1/3)^2/sqrt(2), 1/(WPp(z)+1/3)]; <span style="color:red">#@ C_to_Ep_0
</span><a name="line_475"></a>C_to_Em_0 := (z) -> [I*WPPm(z)/(WPm(z)+1/3)^2/sqrt(2), 1/(WPm(z)+1/3)]; <span style="color:red">#@ C_to_Em_0
</span><a name="line_476"></a>
<a name="line_477"></a>latt_a := ap_period;                       <span style="color:red">#@ latt_a
</span><a name="line_478"></a>latt_b := am_period*I;                     <span style="color:red">#@ latt_b
</span><a name="line_479"></a>latt_c := ap_period*sqrt(2);               <span style="color:red">#@ latt_c
</span><a name="line_480"></a>latt_d := am_period*sqrt(2)*I;             <span style="color:red">#@ latt_d
</span><a name="line_481"></a>latt_e := (ap_period+am_period*I)/sqrt(2); <span style="color:red">#@ latt_e
</span><a name="line_482"></a>latt_f := (ap_period-am_period*I)/sqrt(2); <span style="color:red">#@ latt_f
</span><a name="line_483"></a>
<a name="line_484"></a># These are isomorphisms C -> R^2 that send the relevant lattices to Z^2
<a name="line_485"></a>
<a name="line_486"></a><span style="color:red">#@ div_Ep
</span><a name="line_487"></a>div_Ep  := (z) -> [   Im(z/latt_b0)/Im(latt_a0/latt_b0),
<a name="line_488"></a>                      Im(z/latt_a0)/Im(latt_b0/latt_a0)];
<a name="line_489"></a>
<a name="line_490"></a><span style="color:red">#@ div_Em
</span><a name="line_491"></a>div_Em  := (z) -> [   Im(z/latt_e0)/Im(latt_f0/latt_e0),
<a name="line_492"></a>                      Im(z/latt_f0)/Im(latt_e0/latt_f0)];
<a name="line_493"></a>
<a name="line_494"></a><span style="color:red">#@ div_Emq
</span><a name="line_495"></a>div_Emq := (z) -> [-2*Im(z/latt_c0)/Im(latt_d0/latt_c0),
<a name="line_496"></a>                    2*Im(z/latt_d0)/Im(latt_c0/latt_d0)];
<a name="line_497"></a>
<a name="line_498"></a>######################################################################
<a name="line_499"></a>
<a name="line_500"></a><span style="color:red">#@ d_Ep
</span><a name="line_501"></a>
<a name="line_502"></a>d_Ep[0] := (t) -> [(1+a_P)^2*sin(t)*sqrt((1-a_P)^2/a_P + (1+a_P)^2/a_P*sin(t/2)^2)/(4*a_P),
<a name="line_503"></a>                 (1/a_P)*((a_P+1)^2/4*cos(t)-(1-a_P)^2/4)];
<a name="line_504"></a>
<a name="line_505"></a>d_Ep[1] := (t) -> [I*(1-a_P)^2*sin(t)*sqrt((1+a_P)^2/a_P+(1-a_P)^2/a_P*sin(t/2)^2)/(4*a_P),
<a name="line_506"></a>                 (1/a_P)*((1+a_P)^2/4-(1-a_P)^2/4*cos(t))];
<a name="line_507"></a>
<a name="line_508"></a>######################################################################
<a name="line_509"></a># Near v[0], the functions below are inverse to C_to_Ep_0 and C_to_Em_0
<a name="line_510"></a>
<a name="line_511"></a><span style="color:red">#@ Ep_0_to_C
</span><a name="line_512"></a>Ep_0_to_C := (yx) ->
<a name="line_513"></a> 2/(sqrt(a_P)-1/sqrt(a_P))*
<a name="line_514"></a>  EllipticF((sqrt(a_P)-1/sqrt(a_P))*yx[1]/2/(1-yx[2])/sqrt(1-yx[2]^2/4*(a_P+1/a_P)^2),
<a name="line_515"></a>             I*(1+a_P)/(1-a_P));
<a name="line_516"></a>
<a name="line_517"></a><span style="color:red">#@ Em_0_to_C
</span><a name="line_518"></a>Em_0_to_C := (yx) -> 
<a name="line_519"></a> sqrt(2)*(1-I)/(1/sqrt(a_P)-I*sqrt(a_P))*
<a name="line_520"></a>  EllipticF((1+I)/sqrt(2)*yx[1]/2*(1/sqrt(a_P)-I*sqrt(a_P))/(1-yx[2])/sqrt(1+yx[2]^2/4*(1/a_P-a_P)^2),
<a name="line_521"></a>            -I*(1+I*a_P)/(1-I*a_P));
<a name="line_522"></a>
<a name="line_523"></a>
<a name="line_524"></a>######################################################################
<a name="line_525"></a>
<a name="line_526"></a><span style="color:red">#@ find_ca
</span><a name="line_527"></a><span style="color:red">#@ ca
</span><a name="line_528"></a><span style="color:red">#@ ca_string
</span><a name="line_529"></a>
<a name="line_530"></a>find_ca := proc()
<a name="line_531"></a> global i,ca,ca_string;
<a name="line_532"></a> ca[0] := fsolve(Re(C_to_Ep0_0(t*latt_a0+latt_b0/2)[2])+1=0,t=0.271..0.272);
<a name="line_533"></a> ca[1] := Re(fsolve(Ep0_0_trans[1](C_to_Ep0_0(t*latt_a0 + latt_b0/2))[2] - v_Ep0_0[14][2],t = 0.33));
<a name="line_534"></a> ca[2] := brent_fsolve((t) -> table(["err" = Re(1/C_to_Em0_0(t*latt_c0)[2])]),0.37,0.4,false,false,10.^(-90))[1];
<a name="line_535"></a> ca[3] := brent_fsolve((t) -> table(["err" = Re(3*C_to_Em0_0(latt_c0/2+t*latt_d0)[2]-1)]),0.1,0.2,false,false,10.^(-90))[1];
<a name="line_536"></a> ca[4] := evalf(1/4 - 1/sqrt(8) + ca[1]/sqrt(2));
<a name="line_537"></a>
<a name="line_538"></a> ca_string := "";
<a name="line_539"></a> for i from 0 to 4 do 
<a name="line_540"></a>  ca_string := cat(ca_string,sprintf("ca[%d] := %A;\n",i,ca[i]));
<a name="line_541"></a> od:
<a name="line_542"></a>end:
<a name="line_543"></a>
<a name="line_544"></a>ca[0] := .2712198345337267409183751260826859683620639254846839852546832980918572068609141666452521341087864403;
<a name="line_545"></a>ca[1] := .3380191917841065905435356360705057573602229775275223773576731512721457153287874464581375181454782068;
<a name="line_546"></a>ca[2] := .3856099172668633704591875630413429841810319627423419926273416490459286034304570833226260670543932199;
<a name="line_547"></a>ca[3] := .1690819268841186594794124671806576109783450143041054095003132968033979158300508721043901321239984256;
<a name="line_548"></a>ca[4] := .1354622720884641394270016572560535181460733569063074476782555872580258479260520219330188552098104961;
<a name="line_549"></a>
<a name="line_550"></a><span style="color:red">#@ v_TEp
</span><a name="line_551"></a>v_TEp[ 0] := 0;
<a name="line_552"></a>v_TEp[ 1] := 0;
<a name="line_553"></a>v_TEp[ 2] :=  ca[0]*latt_a0 + latt_b0/2;
<a name="line_554"></a>v_TEp[ 3] :=    1/2*latt_a0 + latt_b0/2;
<a name="line_555"></a>v_TEp[ 4] := -ca[0]*latt_a0 + latt_b0/2;
<a name="line_556"></a>v_TEp[ 5] :=    1/2*latt_a0 + latt_b0/2;
<a name="line_557"></a>v_TEp[10] := latt_b0/2;
<a name="line_558"></a>v_TEp[12] := latt_b0/2;
<a name="line_559"></a>
<a name="line_560"></a>######################################################################
<a name="line_561"></a># These are maps R -> C such that the composite with C_to_Ep_0 is
<a name="line_562"></a># approximately the same as the composite
<a name="line_563"></a>#
<a name="line_564"></a>#     c[k]
<a name="line_565"></a>#  R ------> PX_0 ----> Ep_0
<a name="line_566"></a>
<a name="line_567"></a><span style="color:red">#@ c_TEp_approx
</span><a name="line_568"></a>c_TEp_approx[0] := (t) -> (1/2 - (1/2 - ca[0])*cos(t))*latt_a0+latt_b0/2;
<a name="line_569"></a>c_TEp_approx[1] := (t) -> latt_b0 * t/Pi + c_TEp_a[1,1]*sin(t) + c_TEp_a[1,2]*sin(2*t)*I + c_TEp_a[1,3]*sin(3*t);
<a name="line_570"></a>c_TEp_approx[2] := (t) -> latt_b0 * t/Pi - c_TEp_a[1,1]*sin(t) + c_TEp_a[1,2]*sin(2*t)*I - c_TEp_a[1,3]*sin(3*t);
<a name="line_571"></a>c_TEp_approx[3] := (t) -> latt_a0/2 + t*latt_b0/Pi + c_TEp_a[3,2] * sin(2*t) * I;
<a name="line_572"></a>c_TEp_approx[4] := (t) -> latt_b0/2 - c_TEp_a[4,1] * sin(t) - c_TEp_a[4,3] * sin(3*t);
<a name="line_573"></a>c_TEp_approx[5] := (t) -> t*latt_a0/(2*Pi) + c_TEp_a[5,1] * sin(t) + c_TEp_a[5,2] * sin(2*t) + c_TEp_a[5,3] * sin(3*t);
<a name="line_574"></a>c_TEp_approx[6] := (t) -> t*latt_b0/(2*Pi) + (c_TEp_a[6,1] * sin(t) + c_TEp_a[6,2] * sin(2*t) + c_TEp_a[6,3] * sin(3*t)) * I;
<a name="line_575"></a>c_TEp_approx[7] := unapply(c_TEp_approx[5]( t),t);
<a name="line_576"></a>c_TEp_approx[8] := unapply(c_TEp_approx[6](-t),t);
<a name="line_577"></a>
<a name="line_578"></a><span style="color:red">#@ c_TEp_a
</span><a name="line_579"></a>c_TEp_a[1,1] := 0.6247347995397494979304990644922278959925160558822906310627061638472069242981199313035975369049495378;
<a name="line_580"></a>c_TEp_a[1,2] := 0.1271025486963173673053533258315918977758877826348357864853356763913426014752169850359977340543651160;
<a name="line_581"></a>c_TEp_a[1,3] := 0.04381746206649332486668820474497225695049799820309213349946374104678578367977790428958078654155281204;
<a name="line_582"></a>c_TEp_a[3,2] := 0.1042805083196201573848763132278556884018577757032944082115538163208094109327358933030888052414138109;
<a name="line_583"></a>c_TEp_a[4,1] := 0.4968296088425958313893062468630599274335873218089671291381643204020161460960238235450241440954199888;
<a name="line_584"></a>c_TEp_a[4,3] := 0.03071315983358916926430176920663159406977183930465613106149221110811287954564497454251589873134635628;
<a name="line_585"></a>c_TEp_a[5,1] := 0.03427325618888229644323397515847565305897064093054365551658309204485785383605755460381667885437777016;
<a name="line_586"></a>c_TEp_a[5,2] := 0.002482478177069518908910207898024965359042928275607876444506771571486982421239589861216569732858358200;
<a name="line_587"></a>c_TEp_a[5,3] := 0.000238565053005790472482742854541616044857974248413386109265566228277239808644583552185718631302795458;
<a name="line_588"></a>c_TEp_a[6,1] := 0.0558713002227124085540383146452715943529179849726750467583063953157534082410475171178334557306278623;
<a name="line_589"></a>c_TEp_a[6,2] := 0.00332541457691846974120052631026377039577655088554540434419946854408626923142436070630415134361428515;
<a name="line_590"></a>c_TEp_a[6,3] := 0.00030771228226226118360872862753417350317298244674914294818400377809424655149917305792839447143257881;
<a name="line_591"></a>
<a name="line_592"></a><span style="color:red">#@ c_Ep_0_approx[k]
</span><a name="line_593"></a>for k from 0 to 8 do
<a name="line_594"></a> c_Ep_0_approx[k] := unapply(C_to_Ep0_0(c_TEp_approx[k](t)),t);
<a name="line_595"></a>od:
<a name="line_596"></a>
<a name="line_597"></a><span style="color:red">#@ c_TEm_approx
</span><a name="line_598"></a>c_TEm_approx[0] := (t) -> (1/2 - (1/2-ca[1])*sin(t+Pi/4))*latt_c0;
<a name="line_599"></a>c_TEm_approx[1] := (t) -> c_TEm_a[1,1] * sin(t) + c_TEm_a[1,3] * sin(3*t);
<a name="line_600"></a>c_TEm_approx[2] := (t) -> latt_d0 * t/Pi + c_TEm_a[2,2] * sin(2*t) * I;
<a name="line_601"></a>c_TEm_approx[3] := (t) -> latt_c0/4 + (t/(2*Pi)-1/4)*latt_d0 + c_TEm_a[3,1] * sin(t) +
<a name="line_602"></a>                            c_TEm_a[3,2] * sin(2*t) * I + c_TEm_a[3,3] * sin(3*t);  
<a name="line_603"></a>c_TEm_approx[4] := (t) -> latt_c0/4 + (t/(2*Pi)+1/4)*latt_d0 - c_TEm_a[3,1] * sin(t) +
<a name="line_604"></a>                            c_TEm_a[3,2] * sin(2*t) * I - c_TEm_a[3,3] * sin(3*t);  
<a name="line_605"></a>c_TEm_approx[5] := (t) -> t/(4*Pi)*(latt_c0 - latt_d0) + add(c_TEm_a[5,k] * sin(k*t),k=1..3);
<a name="line_606"></a>c_TEm_approx[6] := (t) -> t/(4*Pi)*(latt_c0 + latt_d0) + add(conjugate(c_TEm_a[5,k]) * sin(k*t),k=1..3);
<a name="line_607"></a>c_TEm_approx[7] := eval(c_TEm_approx[6]);
<a name="line_608"></a>c_TEm_approx[8] := eval(c_TEm_approx[5]);
<a name="line_609"></a>
<a name="line_610"></a><span style="color:red">#@ c_TEm_a
</span><a name="line_611"></a>c_TEm_a[1,1] := 0.8835084263955505585783987716840000325926615540942614052941584433964337822854465613444230237701180424;
<a name="line_612"></a>c_TEm_a[1,3] := 0.06196724912320348395700677267078302081353815486017812159352605843249840400768595265032504859994172416;
<a name="line_613"></a>c_TEm_a[2,2] := 0.1797501481785187719080376142790183135790694888474575684045644044454056920630789380074211242867244138;
<a name="line_614"></a>c_TEm_a[3,1] := 0.3511321628863063015929856160517480228866539212422554128973412749459584607846880678817297806565675990;
<a name="line_615"></a>c_TEm_a[3,2] := 0.07373745457838359930142006274768329182000846163947333927778741589054611329411213393198338264266919790;
<a name="line_616"></a>c_TEm_a[3,3] := 0.0218969062105503030917796584579880912692573475308448365690517306473414539254961242930202103669553839;
<a name="line_617"></a>c_TEm_a[4,1] := 0.3511321628863063015929856160517480228866539212422554128973412749459584607846880678817297806565675990;
<a name="line_618"></a>c_TEm_a[4,2] := 0.0737374545783835993014200627476832918200084616394733392777874158905461132941121339319833826426691980;
<a name="line_619"></a>c_TEm_a[4,3] := 0.0218969062105503030917796584579880912692573475308448365690517306473414539254961242930202103669553839;
<a name="line_620"></a>c_TEm_a[5,1] := 0.2423485186450247972105483564735158211534303209384437520256882975599151270558722587190358743762353599e-1-
<a name="line_621"></a>                0.3950697526118940704300624129705708722011083550171984012465296564337878450572058529379116267915483335e-1*I;
<a name="line_622"></a>c_TEm_a[5,2] := 0.1755377153153475687209569034468230122971514325013707849129110392164278545559798591021656717836478500e-2-
<a name="line_623"></a>                0.2351423197595643895076828999665351369198735842034167404505480689584486014610436048646424754749428350e-2*I;
<a name="line_624"></a>c_TEm_a[5,3] := 0.1686909667345225954045278047227347451235211096899810957501328202832040081462419337428583331437649896e-3-
<a name="line_625"></a>                0.2175854414420338678065767392569984415709072283534971244700121606992596899087070672886264959461280586e-3*I;
<a name="line_626"></a>
<a name="line_627"></a><span style="color:red">#@ c_Em_0_approx
</span><a name="line_628"></a>c_Em_0_approx[0] := (t) -> C_to_Em0_0(c_TEm_approx[0](t));
<a name="line_629"></a>c_Em_0_approx[1] := (t) -> C_to_Em0_0(c_TEm_approx[1](t));
<a name="line_630"></a>c_Em_0_approx[2] := (t) -> C_to_Em0_0(c_TEm_approx[2](t));
<a name="line_631"></a>c_Em_0_approx[3] := (t) -> C_to_Em0_0(c_TEm_approx[3](t));
<a name="line_632"></a>c_Em_0_approx[4] := (t) -> C_to_Em0_0(c_TEm_approx[4](t));
<a name="line_633"></a>c_Em_0_approx[5] := (t) -> C_to_Em0_0(c_TEm_approx[5](t));
<a name="line_634"></a>c_Em_0_approx[6] := (t) -> C_to_Em0_0(c_TEm_approx[6](t));
<a name="line_635"></a>c_Em_0_approx[7] := (t) -> C_to_Em0_0(c_TEm_approx[7](t));
<a name="line_636"></a>c_Em_0_approx[8] := (t) -> C_to_Em0_0(c_TEm_approx[8](t));
<a name="line_637"></a>
<a name="line_638"></a>######################################################################
<a name="line_639"></a>
<a name="line_640"></a># The second component of C_to_Ep0_0 gives a doubly periodic map from C
<a name="line_641"></a># to C, which is real on the lines of a square grid, and purely
<a name="line_642"></a># imaginary on curves corresponding to C1 and C2.  It is useful to
<a name="line_643"></a># understand the preimage of the unit circle under this map.  One
<a name="line_644"></a># component of the preimage (which we call the base component) is a
<a name="line_645"></a># figure eight centred at the point (latt_a0+latt_b0)/2.  This should 
<a name="line_646"></a># be thought of as two separate lobes that happen to meet. The other
<a name="line_647"></a># components are translates of the base component by multiples of
<a name="line_648"></a># latt_a0 and latt_b0.
<a name="line_649"></a>
<a name="line_650"></a># These maps land in the relevant locus, but are discontinuous. 
<a name="line_651"></a><span style="color:red">#@ Ep0_circle_lift_a
</span><a name="line_652"></a>Ep0_circle_lift_a :=
<a name="line_653"></a> unapply(evalf(subs(a_P=a_P0,simplify(Ep_0_to_C(          l_Ep(t))))),t):
<a name="line_654"></a>
<a name="line_655"></a><span style="color:red">#@ Ep0_circle_lift_b
</span><a name="line_656"></a>Ep0_circle_lift_b :=
<a name="line_657"></a> unapply(evalf(subs(a_P=a_P0,simplify(Ep_0_to_C([-1,1] *~ l_Ep(t))))),t):
<a name="line_658"></a>
<a name="line_659"></a># This map is a continuous parametrisation of the right hand lobe of
<a name="line_660"></a># the base component, satisfying
<a name="line_661"></a># C_to_Ep0_0(Ep0_circle_lift_c(t))[2] = exp(I*t).
<a name="line_662"></a>
<a name="line_663"></a><span style="color:red">#@ Ep0_circle_lift_c
</span><a name="line_664"></a>Ep0_circle_lift_c := proc(t)
<a name="line_665"></a> local s0,n0;
<a name="line_666"></a> s0 := evalf(t/(2*Pi));
<a name="line_667"></a> n0 := floor(s0);
<a name="line_668"></a> s0 := s0 - n0;
<a name="line_669"></a> if s0 < 0.5 then
<a name="line_670"></a>  Ep0_circle_lift_a(Pi*(   2*s0)) + latt_a0 + latt_b0;
<a name="line_671"></a> else 
<a name="line_672"></a>  Ep0_circle_lift_b(Pi*(-2+2*s0)) + latt_a0;
<a name="line_673"></a> fi;
<a name="line_674"></a>end:
<a name="line_675"></a>
<a name="line_676"></a># This map is a continuous parametrisation of the left hand lobe of
<a name="line_677"></a># the base component, satisfying
<a name="line_678"></a># C_to_Ep0_0(Ep0_circle_lift_d(t))[2] = exp(I*t).
<a name="line_679"></a>
<a name="line_680"></a><span style="color:red">#@ Ep0_circle_lift_d
</span><a name="line_681"></a>Ep0_circle_lift_d := (t) -> latt_a0 + latt_b0 - Ep0_circle_lift_c(t);
<a name="line_682"></a>
<a name="line_683"></a># This is an approximation to Ep0_circle_lift_c
<a name="line_684"></a>
<a name="line_685"></a><span style="color:red">#@ Ep0_circle_lift_e
</span><a name="line_686"></a>Ep0_circle_lift_e := (t) ->
<a name="line_687"></a>  sqrt(0.077410-0.076893*cos(t)-0.00051645*cos(2*t)+
<a name="line_688"></a>       I*(0.076738*sin(t)+0.00033641*sin(2*t))) +
<a name="line_689"></a>  (latt_a0+latt_b0)/2;
<a name="line_690"></a>
<a name="line_691"></a># The image of this map is approximately the same as the base
<a name="line_692"></a># component, but the parametrisation is arbitrary.
<a name="line_693"></a>
<a name="line_694"></a><span style="color:red">#@ Ep0_circle_lift_f
</span><a name="line_695"></a>Ep0_circle_lift_f := (t) -> 
<a name="line_696"></a>   latt_a0/2+latt_b0/2+
<a name="line_697"></a>   0.393*sin(t)+I*(0.13254*sin(2.*t)+0.01876*sin(4.*t));
<a name="line_698"></a>
<a name="line_699"></a># These functions give implicit equations for the relevant locus.
<a name="line_700"></a>
<a name="line_701"></a><span style="color:red">#@ Ep0_circle_cos_equation
</span><a name="line_702"></a>Ep0_circle_cos_equation := (u) -> 
<a name="line_703"></a> 0.331208-0.0885156*u[1]^3-0.367140*u[1]^2*u[2]-0.269277*u[1]*u[2]^2-
<a name="line_704"></a> 0.0788400*u[2]^3-0.165916*u[1]^2-0.715646*u[1]*u[2]-0.338685*u[2]^2-
<a name="line_705"></a> 0.116555*u[1]+0.0312848*u[2];
<a name="line_706"></a>
<a name="line_707"></a><span style="color:red">#@ Ep0_circle_equation
</span><a name="line_708"></a>Ep0_circle_equation := (z) ->
<a name="line_709"></a> Ep0_circle_cos_equation([cos(Re(z)/latt_a0*2*Pi),cos(Im(z)/abs(latt_b0)*2*Pi)]);
<a name="line_710"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/ellquot_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_ellquot := proc()
<a name="line_2"></a> local errs,JMp,JMm,rels,i,k,kt,t0,v0,w0,x0,y0,z0;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> JMp := Matrix([seq([seq(diff(Ep_rel[i](z),z[j]),j=1..4)],i=0..1)]);
<a name="line_7"></a> rels := factor([Ep_rel[0](z),Ep_rel[1](z),seq(seq(Determinant(SubMatrix(JMp,[1,2],[i,j])),j=i+1..4),i=1..3)]):
<a name="line_8"></a> _ASSERT(
<a name="line_9"></a>  [seq(solve([z[i]-1,op(rels)],[z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
<a name="line_10"></a>  "Jacobian criterion of smoothness for Ep"
<a name="line_11"></a> );
<a name="line_12"></a>
<a name="line_13"></a> JMm := Matrix([seq([seq(diff(Em_rel[i](z),z[j]),j=1..4)],i=0..1)]);
<a name="line_14"></a> rels := factor([Em_rel[0](z),Em_rel[1](z),seq(seq(Determinant(SubMatrix(JMm,[1,2],[i,j])),j=i+1..4),i=1..3)]):
<a name="line_15"></a> _ASSERT(
<a name="line_16"></a>  [seq(solve([z[i]-1,op(rels)],[z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
<a name="line_17"></a>  "Jacobian criterion of smoothness for Em"
<a name="line_18"></a> );
<a name="line_19"></a>
<a name="line_20"></a> _ASSERT(
<a name="line_21"></a>  map(e -> map(NF_P,e),is_member_Ep(P_to_Ep(z))),
<a name="line_22"></a>  "P_to_Ep lands in Ep"
<a name="line_23"></a> );
<a name="line_24"></a>
<a name="line_25"></a> _ASSERT(
<a name="line_26"></a>  map(e -> map(NF_P,e),is_member_Em(P_to_Em(z))),
<a name="line_27"></a>  "P_to_Em lands in Em"
<a name="line_28"></a> );
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(`and`(seq(is_equal_Ep(v_Ep[i],P_to_Ep(v_P[i])),i in {0,seq(j,j=0..13)})),
<a name="line_31"></a>  "P_to_Ep sends vertices to vertices"
<a name="line_32"></a> );
<a name="line_33"></a>
<a name="line_34"></a> _ASSERT(`and`(seq(is_equal_Em(v_Em[i],P_to_Em(v_P[i])),i in {0,seq(j,j=0..13)})),
<a name="line_35"></a>  "P_to_Em sends vertices to vertices"
<a name="line_36"></a> );
<a name="line_37"></a>
<a name="line_38"></a> _ASSERT(
<a name="line_39"></a>  `and`(
<a name="line_40"></a>   seq(map(NF_P,is_equal_Ep_list(P_to_Ep(act_P[T](z)),act_Ep[T](P_to_Ep(z)))) = [0$6],
<a name="line_41"></a>       T in [1,LL,M,LLM]),
<a name="line_42"></a>   seq(map(NF_P,map(conjugate,is_equal_Ep_list(P_to_Ep(act_P[T](z)),act_Ep[T](P_to_Ep(z))))) = [0$6],
<a name="line_43"></a>       T in [N,LLN,MN,LLMN])),
<a name="line_44"></a>   "equivariance properties of P_to_Ep"
<a name="line_45"></a> );
<a name="line_46"></a>
<a name="line_47"></a> _ASSERT(
<a name="line_48"></a>  `and`(
<a name="line_49"></a>   seq(map(NF_P,is_equal_Em_list(P_to_Em(act_P[T](z)),act_Em[T](P_to_Em(z)))) = [0$6],
<a name="line_50"></a>       T in [1,LL,LM,LLLM]),
<a name="line_51"></a>   seq(map(NF_P,map(conjugate,is_equal_Em_list(P_to_Em(act_P[T](z)),act_Em[T](P_to_Em(z))))) = [0$6],
<a name="line_52"></a>       T in [LN,LLLN,MN,LLMN])),
<a name="line_53"></a>   "equivariance properties of P_to_Em"
<a name="line_54"></a> );
<a name="line_55"></a>
<a name="line_56"></a> _ASSERT(
<a name="line_57"></a>  factor(Ep_rel[0](j_Ep([y,x])) - is_member_Ep_0([y,x])) = 0 and
<a name="line_58"></a>  factor(Ep_rel[1](j_Ep([y,x]))) = 0,
<a name="line_59"></a>  "j sends Ep_0 to Ep"
<a name="line_60"></a> );
<a name="line_61"></a>
<a name="line_62"></a> _ASSERT(
<a name="line_63"></a>  factor(Em_rel[0](j_Em([y,x])) - is_member_Em_0([y,x])) = 0 and
<a name="line_64"></a>  factor(Em_rel[1](j_Em([y,x]))) = 0,
<a name="line_65"></a>  "j sends Em_0 to Em"
<a name="line_66"></a> );
<a name="line_67"></a>
<a name="line_68"></a> _ASSERT(
<a name="line_69"></a>  factor(is_member_Ep_0(P_to_Ep_0([w,z])) - 4*  (1-z)^2/(1+z^2)^4*(w^2 - r_P(z))) = 0,
<a name="line_70"></a>  "P_to_Ep_0 lands in Ep_0"
<a name="line_71"></a> );
<a name="line_72"></a>
<a name="line_73"></a> _ASSERT(
<a name="line_74"></a>  factor(is_member_Em_0(P_to_Em_0([w,z])) - 4*I*(I+z)^2/(1-z^2)^4*(w^2 - r_P(z))) = 0,
<a name="line_75"></a>  "P_to_Em_0 lands in Em_0"
<a name="line_76"></a> );
<a name="line_77"></a>
<a name="line_78"></a> errs := {seq(P_to_Ep_0(act_P_0[T]([w,z])) -~ act_Ep_0[T](P_to_Ep_0([w,z])),
<a name="line_79"></a>          T in {1,LL,M,LLM,N,LLN,MN,LLMN})};
<a name="line_80"></a> errs := factor(expand(factor(expand(errs))));
<a name="line_81"></a>
<a name="line_82"></a> _ASSERT(errs = {[0,0]},
<a name="line_83"></a>  "Equivariance properties of P_to_Ep_0" 
<a name="line_84"></a> );
<a name="line_85"></a>
<a name="line_86"></a> errs := {seq(P_to_Em_0(act_P_0[T]([w,z])) -~ act_Em_0[T](P_to_Em_0([w,z])),
<a name="line_87"></a>          T in {1,LL,LM,LLLM,LN,LLLN,MN,LLMN})};
<a name="line_88"></a> errs := factor(expand(factor(expand(errs))));
<a name="line_89"></a>
<a name="line_90"></a> _ASSERT(errs = {[0,0]},
<a name="line_91"></a>  "Equivariance properties of P_to_Em_0" 
<a name="line_92"></a> );
<a name="line_93"></a>
<a name="line_94"></a> w0,z0 := op(Ep_to_P_0([y0,x0]));
<a name="line_95"></a> _ASSERT(
<a name="line_96"></a>  factor(subs(y0 = sqrt(q_Ep(x0)),r_P(z0) - w0^2)) = 0,
<a name="line_97"></a>  "Ep_to_P_0 lands in P_0"
<a name="line_98"></a> );
<a name="line_99"></a> 
<a name="line_100"></a> _ASSERT(
<a name="line_101"></a>  simplify(act_P_0[M]([w0,z0]) -~ subs(sqrt(1-x0^2)=-sqrt(1-x0^2),[w0,z0])) = [0,0],
<a name="line_102"></a>  "Ep_to_P_0 interacts as expected with action of M"
<a name="line_103"></a> );
<a name="line_104"></a> 
<a name="line_105"></a> _ASSERT(
<a name="line_106"></a>  factor(P_to_Ep_0(Ep_to_P_0([y0,x0])) -~ [y0,x0]) = [0,0],
<a name="line_107"></a>  "P_to_Ep_0 o Ep_to_P_0 = 1"
<a name="line_108"></a> );
<a name="line_109"></a>
<a name="line_110"></a> w0,z0 := op(Em_to_P_0([y0,x0]));
<a name="line_111"></a> _ASSERT(
<a name="line_112"></a>  factor(subs(y0 = sqrt(q_Em(x0)),r_P(z0) - w0^2)) = 0,
<a name="line_113"></a>  "Em_to_P_0 lands in P_0"
<a name="line_114"></a> );
<a name="line_115"></a>  
<a name="line_116"></a> _ASSERT(
<a name="line_117"></a>  simplify(act_P_0[LM]([w0,z0]) -~ subs(sqrt(1-x0^2)=-sqrt(1-x0^2),[w0,z0])) = [0,0],
<a name="line_118"></a>  "Ep_to_P_0 interacts as expected with action of LM"
<a name="line_119"></a> );
<a name="line_120"></a>  
<a name="line_121"></a> _ASSERT(
<a name="line_122"></a>  factor(P_to_Em_0(Em_to_P_0([y0,x0])) -~ [y0,x0]) = [0,0],
<a name="line_123"></a>  "P_to_Em_0 o Em_to_P_0 = 1"
<a name="line_124"></a> );  
<a name="line_125"></a> 
<a name="line_126"></a> _ASSERT(
<a name="line_127"></a>  {seq(simplify(is_member_Ep_0(v_Ep_0[i])), i in {0,1,2,3,4,5,10,11,12,13})} = {0},
<a name="line_128"></a>  "vertices in the affine curve Ep_0"
<a name="line_129"></a> );
<a name="line_130"></a>
<a name="line_131"></a> for i in [0,2,3,4,5,10,11,12,13] do 
<a name="line_132"></a>  _ASSERT(factor(P_to_Ep_0(pq_P(v_P[i])) -~ v_Ep_0[i]) = [0,0],
<a name="line_133"></a>         sprintf("formula for v_EPp_0[%d]",i));
<a name="line_134"></a> od;
<a name="line_135"></a>
<a name="line_136"></a> kt[ 1] := [1,   Pi  ];
<a name="line_137"></a> kt[ 6] := [0,   Pi/4];
<a name="line_138"></a> kt[ 7] := [0, 3*Pi/4];
<a name="line_139"></a> kt[ 8] := [0,-3*Pi/4];
<a name="line_140"></a> kt[ 9] := [0,  -Pi/4];
<a name="line_141"></a> 
<a name="line_142"></a> for i in [1,6,7,8,9] do
<a name="line_143"></a>  k,t0 := op(kt[i]);
<a name="line_144"></a>  v0 := map(limit,P_to_Ep_0(pq_P(c_P[k](t))),t=t0,complex);
<a name="line_145"></a>  v0 := map(u -> `if`(type(u,cx_infinity),infinity,u),v0);
<a name="line_146"></a>  _ASSERT(v_on_c[i,k] = t0 and v0 = v_Ep_0[i],
<a name="line_147"></a>           sprintf("formula for v_Ep_0[%d]",i));
<a name="line_148"></a> od:
<a name="line_149"></a>
<a name="line_150"></a> _ASSERT(
<a name="line_151"></a>  {seq(simplify(is_member_Em_0(v_Em_0[i])), i in {0,1,6,7,8,9,10,11,12,13})} = {0},
<a name="line_152"></a>  "vertices in the affine curve Ep_0"
<a name="line_153"></a> );
<a name="line_154"></a>
<a name="line_155"></a> for i in [0,6,7,8,9,10,11,12,13] do 
<a name="line_156"></a>  _ASSERT(factor(P_to_Em_0(pq_P(v_P[i])) -~ v_Em_0[i]) = [0,0],
<a name="line_157"></a>         sprintf("formula for v_Em_0[%d]",i));
<a name="line_158"></a> od;
<a name="line_159"></a>
<a name="line_160"></a> kt[ 1] := [1,  Pi  ];
<a name="line_161"></a> kt[ 2] := [0,  0   ];
<a name="line_162"></a> kt[ 3] := [0,  Pi/2];
<a name="line_163"></a> kt[ 4] := [0,  Pi  ];
<a name="line_164"></a> kt[ 5] := [0, -Pi/2];
<a name="line_165"></a> 
<a name="line_166"></a> for i in [1,2,3,4,5] do
<a name="line_167"></a>  k,t0 := op(kt[i]);
<a name="line_168"></a>  v0 := map(limit,P_to_Em_0(pq_P(c_P[k](t))),t=t0,complex);
<a name="line_169"></a>  v0 := map(u -> `if`(type(u,cx_infinity),infinity,u),v0);
<a name="line_170"></a>  _ASSERT(v_on_c[i,k] = t0 and v0 = v_Em_0[i],
<a name="line_171"></a>          sprintf("formula for v_Em_0[%d]",i));
<a name="line_172"></a> od:
<a name="line_173"></a>
<a name="line_174"></a> _ASSERT(
<a name="line_175"></a>  is(convert(series(P_to_Ep_0(pq_P(c_P[5](t)))[1],t=0,3),polynom,t)/t > 0) and
<a name="line_176"></a>  is(convert(series(P_to_Ep_0(pq_P(c_P[1](t)))[1],t=0,3),polynom,t)/(1+I)/t > 0),
<a name="line_177"></a>  "P_to_Ep_0 to first order near v[0]");
<a name="line_178"></a>
<a name="line_179"></a> _ASSERT(
<a name="line_180"></a>  is(convert(series(P_to_Em_0(pq_P(c_P[5](t)))[1],t=0,3),polynom,t)/(1-I)/t > 0) and
<a name="line_181"></a>  is(convert(series(P_to_Em_0(pq_P(c_P[1](t)))[1],t=0,3),polynom,t)/t > 0),
<a name="line_182"></a>  "P_to_Em_0 to first order near v[0]");
<a name="line_183"></a>
<a name="line_184"></a> _ASSERT(
<a name="line_185"></a> simplify(P_to_Ep_0(pq_P(c_P[5](t)))[2] - ( 2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
<a name="line_186"></a>  "x-coordinate of c[5] in Ep_0"
<a name="line_187"></a> );
<a name="line_188"></a> 
<a name="line_189"></a> _ASSERT(
<a name="line_190"></a> simplify(P_to_Ep_0(pq_P(c_P[6](t)))[2] - (-2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
<a name="line_191"></a>  "x-coordinate of c[6] in Ep_0"
<a name="line_192"></a> );
<a name="line_193"></a>
<a name="line_194"></a> _ASSERT(
<a name="line_195"></a> simplify(P_to_Ep_0(pq_P(c_P[7](t)))[2] - ( 2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
<a name="line_196"></a>  "x-coordinate of c[7] in Ep_0"
<a name="line_197"></a> );
<a name="line_198"></a>
<a name="line_199"></a> _ASSERT(
<a name="line_200"></a> simplify(P_to_Ep_0(pq_P(c_P[8](t)))[2] - (-2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
<a name="line_201"></a>  "x-coordinate of c[8] in Ep_0"
<a name="line_202"></a> );
<a name="line_203"></a>
<a name="line_204"></a>end:
<a name="line_205"></a>
<a name="line_206"></a>add_check(check_ellquot):
<a name="line_207"></a>
<a name="line_208"></a>######################################################################
<a name="line_209"></a>
<a name="line_210"></a>check_ellquot_origin := proc()
<a name="line_211"></a>
<a name="line_212"></a> printf("%a()\n",procname);
<a name="line_213"></a>
<a name="line_214"></a> _ASSERT(
<a name="line_215"></a>  simplify(map(convert,map(series,j_inv_P(c_Ep[5](t)),t=0,2),polynom,t) -~ [sqrt(a_P)*t,0]) = [0,0],
<a name="line_216"></a>  "c_Ep[5] near the origin"
<a name="line_217"></a> );
<a name="line_218"></a> 
<a name="line_219"></a> _ASSERT(
<a name="line_220"></a>  simplify(map(convert,map(series,j_inv_P(c_Ep[1](t)),t=0,2),polynom,t) -~ [exp(I*Pi/4)*t,0]) = [0,0],
<a name="line_221"></a>  "c_Ep[1] near the origin"
<a name="line_222"></a> );
<a name="line_223"></a> 
<a name="line_224"></a> _ASSERT(
<a name="line_225"></a>  simplify(map(convert,map(series,j_inv_P(c_Em[5](t)),t=0,2),polynom,t) -~ [exp(-I*Pi/4)*sqrt(a_P)*t,0]) = [0,0],
<a name="line_226"></a>  "c_Em[5] near the origin"
<a name="line_227"></a> );
<a name="line_228"></a>
<a name="line_229"></a> _ASSERT(
<a name="line_230"></a>  simplify(map(convert,map(series,j_inv_P(c_Em[1](t)),t=0,2),polynom,t) -~ [t,0]) = [0,0],
<a name="line_231"></a>  "c_Em[1] near the origin"
<a name="line_232"></a> );  
<a name="line_233"></a>
<a name="line_234"></a>end:
<a name="line_235"></a>
<a name="line_236"></a>add_check(check_ellquot_origin);
<a name="line_237"></a>
<a name="line_238"></a>######################################################################
<a name="line_239"></a>
<a name="line_240"></a>check_translations := proc()
<a name="line_241"></a> local i;
<a name="line_242"></a> 
<a name="line_243"></a> printf("%a()\n",procname);
<a name="line_244"></a>
<a name="line_245"></a> _ASSERT(`and`(seq(factor(is_member_Ep(Ep_e[i])),i=0..3),
<a name="line_246"></a>               seq(factor(is_member_Em(Em_e[i])),i=0..3)),
<a name="line_247"></a>  "Points Ep_e[i] and Em_e[i] lie in Ep and Em"
<a name="line_248"></a> );
<a name="line_249"></a>
<a name="line_250"></a> _ASSERT(
<a name="line_251"></a>  {seq(seq(NF_Ep(factor(Ep_rel[i](Ep_trans[j](z)))),i=0..1),j=0..3)} = {0},
<a name="line_252"></a>  "translations preserve Ep"
<a name="line_253"></a> );
<a name="line_254"></a>
<a name="line_255"></a> _ASSERT(
<a name="line_256"></a>  {seq(seq(NF_Em(factor(Em_rel[i](Em_trans[j](z)))),i=0..1),j=0..3)} = {0},
<a name="line_257"></a>  "translations preserve Em"
<a name="line_258"></a> );
<a name="line_259"></a>
<a name="line_260"></a> _ASSERT(
<a name="line_261"></a>  {factor(Ep_trans[1](Ep_trans[1](z)) -~ Ep_trans[0](z)),
<a name="line_262"></a>   factor(Ep_trans[2](Ep_trans[2](z)) -~ Ep_trans[0](z)),
<a name="line_263"></a>   factor(Ep_trans[3](Ep_trans[3](z)) -~ Ep_trans[0](z)),
<a name="line_264"></a>   factor(Ep_trans[1](Ep_trans[2](z)) -~ Ep_trans[3](z)),
<a name="line_265"></a>   factor(Ep_trans[2](Ep_trans[3](z)) -~ Ep_trans[1](z)),
<a name="line_266"></a>   factor(Ep_trans[3](Ep_trans[1](z)) -~ Ep_trans[2](z))} = {[0$4]},
<a name="line_267"></a>  "translations of Ep compose correctly"
<a name="line_268"></a> );
<a name="line_269"></a>
<a name="line_270"></a> _ASSERT(
<a name="line_271"></a>  {factor(Em_trans[1](Em_trans[1](z)) -~ Em_trans[0](z)),
<a name="line_272"></a>   factor(Em_trans[2](Em_trans[2](z)) -~ Em_trans[0](z)),
<a name="line_273"></a>   factor(Em_trans[3](Em_trans[3](z)) -~ Em_trans[0](z)),
<a name="line_274"></a>   factor(Em_trans[1](Em_trans[2](z)) -~ Em_trans[3](z)),
<a name="line_275"></a>   factor(Em_trans[2](Em_trans[3](z)) -~ Em_trans[1](z)),
<a name="line_276"></a>   factor(Em_trans[3](Em_trans[1](z)) -~ Em_trans[2](z))} = {[0$4]},
<a name="line_277"></a>  "translations of Em compose correctly"
<a name="line_278"></a> );
<a name="line_279"></a>
<a name="line_280"></a> for i from 1 to 3 do
<a name="line_281"></a>  _ASSERT(is_equal_Ep(Ep_trans[i](Ep_e[0]),Ep_e[i]),
<a name="line_282"></a>          sprintf("Ep_trans[%d] sends e[0] to e[%d]",i,i));
<a name="line_283"></a>  _ASSERT(is_equal_Em(Em_trans[i](Em_e[0]),Em_e[i]),
<a name="line_284"></a>          sprintf("Em_trans[%d] sends e[0] to e[%d]",i,i));
<a name="line_285"></a> od:
<a name="line_286"></a> 
<a name="line_287"></a> _ASSERT(
<a name="line_288"></a>  `and`(seq(is_equal_Ep(Ep_trans[i](j_Ep([y,x])),j_Ep(Ep_0_trans[i]([y,x]))),i=0..3)),
<a name="line_289"></a>  "translations on Ep and Ep_0 are compatible"
<a name="line_290"></a> );
<a name="line_291"></a> 
<a name="line_292"></a> _ASSERT(
<a name="line_293"></a>  `and`(seq(is_equal_Em(Em_trans[i](j_Em([y,x])),j_Em(Em_0_trans[i]([y,x]))),i=0..3)),
<a name="line_294"></a>  "translations on Em and Em_0 are compatible"
<a name="line_295"></a> );  
<a name="line_296"></a>
<a name="line_297"></a> _ASSERT({seq(factor(is_member_Ep_0(Ep_0_e[i])),i=0..3),
<a name="line_298"></a>          seq(factor(is_member_Em_0(Em_0_e[i])),i=0..3)} = {0},
<a name="line_299"></a>  "Points Ep_0_e[i] and Em_e_0[i] lie in Ep_0 and Em_0"
<a name="line_300"></a> );
<a name="line_301"></a>
<a name="line_302"></a> _ASSERT(
<a name="line_303"></a>  factor(is_member_Ep_0(Ep_0_trans[1]([y,x])) - bm_P^4/(bp_P^2*x-1)^4*is_member_Ep_0([y,x])) = 0 and
<a name="line_304"></a>  factor(is_member_Ep_0(Ep_0_trans[2]([y,x])) - (4*(1-1/bp_P)^2/(bp_P*x+1-2*x)^4*is_member_Ep_0([y,x]))) = 0 and
<a name="line_305"></a>  factor(is_member_Ep_0(Ep_0_trans[3]([y,x])) - (4*(1+1/bp_P)^2/(bp_P*x-1+2*x)^4*is_member_Ep_0([y,x]))) = 0,
<a name="line_306"></a>  "Ep_0_trans[i] preserves Ep_0"
<a name="line_307"></a> );
<a name="line_308"></a>
<a name="line_309"></a> _ASSERT(
<a name="line_310"></a>  factor(is_member_Em_0(Em_0_trans[1]([y,x])) - bp_P^4/(bm_P^2*x+1)^4*is_member_Em_0([y,x])) = 0 and
<a name="line_311"></a>  factor(is_member_Em_0(Em_0_trans[2]([y,x])) - 4*(1-I/bm_P)^2/(bm_P*x+I-2*I*x)^4*is_member_Em_0([y,x])) = 0 and
<a name="line_312"></a>  factor(is_member_Em_0(Em_0_trans[3]([y,x])) - 4*(1+I/bm_P)^2/(bm_P*x-I+2*I*x)^4*is_member_Em_0([y,x])) = 0,
<a name="line_313"></a>  "Em_0_trans[i] preserves Em_0"
<a name="line_314"></a> );
<a name="line_315"></a>
<a name="line_316"></a> _ASSERT({
<a name="line_317"></a>   factor(Ep_0_trans[1](Ep_0_e[0]) -~ Ep_0_e[1]),
<a name="line_318"></a>   factor(Ep_0_trans[1](Ep_0_e[1]) -~ Ep_0_e[0]),
<a name="line_319"></a>   factor(Ep_0_trans[1](Ep_0_e[2]) -~ Ep_0_e[3]),
<a name="line_320"></a>   factor(Ep_0_trans[1](Ep_0_e[3]) -~ Ep_0_e[2]),
<a name="line_321"></a>   factor(Ep_0_trans[2](Ep_0_e[0]) -~ Ep_0_e[2]),
<a name="line_322"></a>   factor(Ep_0_trans[2](Ep_0_e[1]) -~ Ep_0_e[3]),
<a name="line_323"></a>   factor(Ep_0_trans[2](Ep_0_e[2]) -~ Ep_0_e[0]),
<a name="line_324"></a>   factor(Ep_0_trans[2](Ep_0_e[3]) -~ Ep_0_e[1]),
<a name="line_325"></a>   factor(Ep_0_trans[3](Ep_0_e[0]) -~ Ep_0_e[3]),
<a name="line_326"></a>   factor(Ep_0_trans[3](Ep_0_e[1]) -~ Ep_0_e[2]),
<a name="line_327"></a>   factor(Ep_0_trans[3](Ep_0_e[2]) -~ Ep_0_e[1]),
<a name="line_328"></a>   factor(Ep_0_trans[3](Ep_0_e[3]) -~ Ep_0_e[0]),
<a name="line_329"></a>   factor(Em_0_trans[1](Em_0_e[0]) -~ Em_0_e[1]),
<a name="line_330"></a>   factor(Em_0_trans[1](Em_0_e[1]) -~ Em_0_e[0]),
<a name="line_331"></a>   factor(Em_0_trans[1](Em_0_e[2]) -~ Em_0_e[3]),
<a name="line_332"></a>   factor(Em_0_trans[1](Em_0_e[3]) -~ Em_0_e[2]),
<a name="line_333"></a>   factor(Em_0_trans[2](Em_0_e[0]) -~ Em_0_e[2]),
<a name="line_334"></a>   factor(Em_0_trans[2](Em_0_e[1]) -~ Em_0_e[3]),
<a name="line_335"></a>   factor(Em_0_trans[2](Em_0_e[2]) -~ Em_0_e[0]),
<a name="line_336"></a>   factor(Em_0_trans[2](Em_0_e[3]) -~ Em_0_e[1]),
<a name="line_337"></a>   factor(Em_0_trans[3](Em_0_e[0]) -~ Em_0_e[3]),
<a name="line_338"></a>   factor(Em_0_trans[3](Em_0_e[1]) -~ Em_0_e[2]),
<a name="line_339"></a>   factor(Em_0_trans[3](Em_0_e[2]) -~ Em_0_e[1]),
<a name="line_340"></a>   factor(Em_0_trans[3](Em_0_e[3]) -~ Em_0_e[0])
<a name="line_341"></a>  } = {[0,0]},
<a name="line_342"></a>  "Action of Ex_0_trans[i] on Ex_0_e[j]"
<a name="line_343"></a> );
<a name="line_344"></a>
<a name="line_345"></a> _ASSERT(
<a name="line_346"></a>  {seq(factor(diff(Ep_0_trans[i]([y,x])[2],x)/Ep_0_trans[i]([y,x])[1] - 1/y),i=0..3)} = {0},
<a name="line_347"></a>  "Ep translations preserve the invariant differential"
<a name="line_348"></a> );
<a name="line_349"></a> 
<a name="line_350"></a> _ASSERT(
<a name="line_351"></a>  {seq(factor(diff(Em_0_trans[i]([y,x])[2],x)/Em_0_trans[i]([y,x])[1] - 1/y),i=0..3)} = {0},
<a name="line_352"></a>  "Em translations preserve the invariant differential"
<a name="line_353"></a> );
<a name="line_354"></a>  
<a name="line_355"></a> _ASSERT(`and`(
<a name="line_356"></a>  is_equal_Ep(Ep_trans[1](v_Ep[0]),v_Ep[ 3]),
<a name="line_357"></a>  is_equal_Ep(Ep_trans[2](v_Ep[0]),v_Ep[11]),
<a name="line_358"></a>  is_equal_Ep(Ep_trans[3](v_Ep[0]),v_Ep[10]),
<a name="line_359"></a>  is_equal_Em(Em_trans[1](v_Em[0]),v_Em[ 7]),
<a name="line_360"></a>  is_equal_Em(Em_trans[2](v_Em[0]),v_Em[11]),
<a name="line_361"></a>  is_equal_Em(Em_trans[3](v_Em[0]),v_Em[10])),
<a name="line_362"></a>  "action of translations on some vertices"
<a name="line_363"></a> );
<a name="line_364"></a>
<a name="line_365"></a>end:
<a name="line_366"></a>
<a name="line_367"></a>add_check(check_translations):
<a name="line_368"></a>
<a name="line_369"></a>######################################################################
<a name="line_370"></a>
<a name="line_371"></a>check_isogenies := proc()
<a name="line_372"></a> local i,x,y,ww;
<a name="line_373"></a> 
<a name="line_374"></a> printf("%a()\n",procname);
<a name="line_375"></a>
<a name="line_376"></a> _ASSERT(
<a name="line_377"></a>  [seq(solve([z[i]-1,op(Ep_to_Em(z)),op(Ep_rels)],
<a name="line_378"></a>             [z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
<a name="line_379"></a>  "Ep_to_Em is globally defined"
<a name="line_380"></a> );
<a name="line_381"></a>
<a name="line_382"></a> _ASSERT(
<a name="line_383"></a>  [seq(solve([z[i]-1,op(Em_to_Em(z)),op(Em_rels)],
<a name="line_384"></a>             [z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
<a name="line_385"></a>  "Em_to_Ep is globally defined"
<a name="line_386"></a> );
<a name="line_387"></a>
<a name="line_388"></a> _ASSERT([seq(NF_Ep(expand(Em_rel[i](Ep_to_Em(z)))),i=0..1)] = [0,0],
<a name="line_389"></a>  "Ep_to_Em lands in Em"
<a name="line_390"></a> );
<a name="line_391"></a>
<a name="line_392"></a> _ASSERT([seq(NF_Em(expand(Ep_rel[i](Em_to_Ep(z)))),i=0..1)] = [0,0],
<a name="line_393"></a>  "Em_to_Ep lands in Ep"
<a name="line_394"></a> );
<a name="line_395"></a>
<a name="line_396"></a> _ASSERT(
<a name="line_397"></a>  is_equal_Em(Ep_to_Em(z),Ep_to_Em(Ep_trans[1](z))),
<a name="line_398"></a>  "Ep_to_Em is invariant under translation by Ep_e[1]"
<a name="line_399"></a> );
<a name="line_400"></a>
<a name="line_401"></a> _ASSERT(
<a name="line_402"></a>  is_equal_Ep(Em_to_Ep(z),Em_to_Ep(Em_trans[1](z))),
<a name="line_403"></a>  "Em_to_Ep is invariant under translation by Em_e[1]"
<a name="line_404"></a> );
<a name="line_405"></a>
<a name="line_406"></a> _ASSERT(
<a name="line_407"></a>  is_equal_Em(Ep_to_Em(j_Ep([y,x])),j_Em(Ep_0_to_Em_0([y,x]))),
<a name="line_408"></a>  "Ep_to_Em is compatible with Ep_0_to_Em_0"
<a name="line_409"></a> );
<a name="line_410"></a>
<a name="line_411"></a> _ASSERT(
<a name="line_412"></a>  is_equal_Ep(Em_to_Ep(j_Em([y,x])),j_Ep(Em_0_to_Ep_0([y,x]))),
<a name="line_413"></a>  "Em_to_Ep is compatible with Em_0_to_Ep_0"
<a name="line_414"></a> );
<a name="line_415"></a>
<a name="line_416"></a> _ASSERT(
<a name="line_417"></a>  rem(numer(factor(is_member_Em_0(Ep_0_to_Em_0([y,x])))),is_member_Ep_0([y,x]),y) = 0,
<a name="line_418"></a>  "Ep_0_to_Em_0 lands in Em_0"
<a name="line_419"></a> );
<a name="line_420"></a>
<a name="line_421"></a> _ASSERT(
<a name="line_422"></a>  rem(numer(factor(is_member_Ep_0(Em_0_to_Ep_0([y,x])))),is_member_Em_0([y,x]),y) = 0,
<a name="line_423"></a>  "Em_0_to_Ep_0 lands in Ep_0"
<a name="line_424"></a> );
<a name="line_425"></a>
<a name="line_426"></a> _ASSERT(
<a name="line_427"></a>  factor(Ep_0_to_Em_0([y,x]) -~ Ep_0_to_Em_0(Ep_0_trans[1]([y,x]))) = [0,0],
<a name="line_428"></a>  "Ep_0_to_Em_0 is invariant under translation by Ep_0_e[1]"
<a name="line_429"></a> );
<a name="line_430"></a>
<a name="line_431"></a> _ASSERT(
<a name="line_432"></a>  factor(Em_0_to_Ep_0([y,x]) -~ Em_0_to_Ep_0(Em_0_trans[1]([y,x]))) = [0,0],
<a name="line_433"></a>  "Em_0_to_Ep_0 is invariant under translation by Em_0_e[1]"
<a name="line_434"></a> );
<a name="line_435"></a>  
<a name="line_436"></a> _ASSERT(
<a name="line_437"></a>  simplify(PJ_to_Epm_0(PJ_trans(u)) -~ PJ_to_Epm_0(u)) = [0$4],
<a name="line_438"></a>  "PJ -> Ep x Em is invariant under PJ_trans"
<a name="line_439"></a> );
<a name="line_440"></a>
<a name="line_441"></a> _ASSERT(
<a name="line_442"></a>  map(rem,map(numer,simplify(PJ_to_Epm_0(P_to_PJ([w,z])) -~ P_to_Epm_0([w,z]))),w^2-r_P(z),w)
<a name="line_443"></a>   = [0$4],
<a name="line_444"></a>  "(P -> PJ -> Ep x Em) = (P -> Ep x Em)"
<a name="line_445"></a> );
<a name="line_446"></a>
<a name="line_447"></a> _ASSERT(
<a name="line_448"></a>  map(rem,map(numer,simplify(P_to_PJ([w,z],-sqrt(z)) -~
<a name="line_449"></a>                             PJ_trans(P_to_PJ([w,z],sqrt(z))))),w^2-r_P(z),w) = [0$4],
<a name="line_450"></a>  "P -> PJ is well-defined"
<a name="line_451"></a> );
<a name="line_452"></a>
<a name="line_453"></a> _ASSERT(
<a name="line_454"></a>  {seq(factor(is_member_Ep_0(Epm_w[i])),i=1..4)} = {0} and
<a name="line_455"></a>  is_equal_Em(v_Em[2],factor(Ep_to_Em(j_Ep(Epm_w[1])))) and
<a name="line_456"></a>  is_equal_Em(v_Em[2],factor(Ep_to_Em(j_Ep(Epm_w[2])))) and
<a name="line_457"></a>  is_equal_Em(v_Em[4],factor(Ep_to_Em(j_Ep(Epm_w[3])))) and
<a name="line_458"></a>  is_equal_Em(v_Em[4],factor(Ep_to_Em(j_Ep(Epm_w[4])))),
<a name="line_459"></a>  "singular points for Ep_to_Em"
<a name="line_460"></a> );
<a name="line_461"></a>
<a name="line_462"></a>end:
<a name="line_463"></a>
<a name="line_464"></a>add_check(check_isogenies):
<a name="line_465"></a>
<a name="line_466"></a>######################################################################
<a name="line_467"></a>
<a name="line_468"></a>check_weierstrass := proc()
<a name="line_469"></a> local samples,chk,f0,f,g,err_a,err_b,err_c,err_d,err_e,err_f,k,m;
<a name="line_470"></a>
<a name="line_471"></a> printf("%a()\n",procname);
<a name="line_472"></a>
<a name="line_473"></a> _ASSERT(simplify(is_member_Ep_0(C_to_Ep_0(z))) = 0,
<a name="line_474"></a>         "Weierstrass parametrisation C_to_Ep_0 lands in Ep_0");
<a name="line_475"></a>
<a name="line_476"></a> _ASSERT(simplify(is_member_Em_0(C_to_Em_0(z))) = 0,
<a name="line_477"></a>         "Weierstrass parametrisation C_to_Em_0 lands in Em_0");
<a name="line_478"></a>
<a name="line_479"></a> _ASSERT(convert(series(C_to_Ep_0(z)[1],z=0,6),polynom,z) = z,
<a name="line_480"></a>         "C_to_Ep_0(z) to first order");
<a name="line_481"></a>
<a name="line_482"></a> _ASSERT(convert(series(C_to_Em_0(z)[1],z=0,6),polynom,z) = z,
<a name="line_483"></a>         "C_to_Em_0(z) to first order");
<a name="line_484"></a>
<a name="line_485"></a> _ASSERT(simplify(C_to_Ep_0(-z) -~ act_Ep_0[LL](C_to_Ep_0(z))) = [0,0],
<a name="line_486"></a>         "C_to_Ep_0 is equivariant for LL");
<a name="line_487"></a>
<a name="line_488"></a> _ASSERT(simplify(C_to_Em_0(-z) -~ act_Em_0[LL](C_to_Em_0(z))) = [0,0],
<a name="line_489"></a>         "C_to_Em_0 is equivariant for LL");
<a name="line_490"></a>
<a name="line_491"></a> samples := [seq(seq((-2)^i+(-3)^j*I,i=-3..3),j=-3..3)];
<a name="line_492"></a> chk := proc(f)
<a name="line_493"></a>  local g;
<a name="line_494"></a>  g := unapply(evalf(subs(a_P=0.1,max(map(abs,f)))),z);
<a name="line_495"></a>  return evalb(max(map(g,samples)) < 10.^(-90));
<a name="line_496"></a> end;
<a name="line_497"></a>
<a name="line_498"></a> f := C_to_Ep_0(conjugate(z)) -~ act_Ep_0[N](C_to_Ep_0(z)):
<a name="line_499"></a> _ASSERT(chk(f),"C_to_Ep_0 is equivariant for N");
<a name="line_500"></a>
<a name="line_501"></a> f := C_to_Em_0(conjugate(z)) -~ act_Em_0[LLLN](C_to_Em_0(z)):
<a name="line_502"></a> _ASSERT(chk(f),"C_to_Em_0 is equivariant for LLLN");
<a name="line_503"></a>
<a name="line_504"></a> err_a := C_to_Ep_0(z + latt_a) -~ C_to_Ep_0(z):
<a name="line_505"></a> _ASSERT(chk(err_a),"C_to_Ep_0 is latt_a - periodic");
<a name="line_506"></a>
<a name="line_507"></a> err_b := C_to_Ep_0(z + latt_b) -~ C_to_Ep_0(z):
<a name="line_508"></a> _ASSERT(chk(err_b),"C_to_Ep_0 is latt_b - periodic");
<a name="line_509"></a>
<a name="line_510"></a> err_c := C_to_Em_0(z + latt_c) -~ C_to_Em_0(z):
<a name="line_511"></a> _ASSERT(chk(err_c),"C_to_Em_0 is latt_c - periodic");
<a name="line_512"></a>
<a name="line_513"></a> err_d := C_to_Em_0(z + latt_d) -~ C_to_Em_0(z):
<a name="line_514"></a> _ASSERT(chk(err_d),"C_to_Em_0 is latt_d - periodic");
<a name="line_515"></a>
<a name="line_516"></a> err_e := C_to_Em_0(z + latt_e) -~ C_to_Em_0(z):
<a name="line_517"></a> _ASSERT(chk(err_e),"C_to_Em_0 is latt_e - periodic");
<a name="line_518"></a>
<a name="line_519"></a> err_f := C_to_Em_0(z + latt_f) -~ C_to_Em_0(z):
<a name="line_520"></a> _ASSERT(chk(err_f),"C_to_Em_0 is latt_f - periodic");
<a name="line_521"></a>
<a name="line_522"></a> _ASSERT(max(
<a name="line_523"></a>  d2f(div_Ep(latt_a0)    , [ 1, 0]),
<a name="line_524"></a>  d2f(div_Ep(latt_b0)    , [ 0, 1]),
<a name="line_525"></a>  d2f(div_Em(latt_f0)    , [ 1, 0]),
<a name="line_526"></a>  d2f(div_Em(latt_e0)    , [ 0, 1]),
<a name="line_527"></a>  d2f(div_Emq(latt_c0/2) , [ 0, 1]),
<a name="line_528"></a>  d2f(div_Emq(latt_d0/2) , [-1, 0])) < 10.^(-90),
<a name="line_529"></a>  "lattice division maps"
<a name="line_530"></a> );
<a name="line_531"></a>
<a name="line_532"></a> _ASSERT(
<a name="line_533"></a>  factor(simplify(convert(series(Ep_0_to_C(C_to_Ep_0(z)),z=0,20),polynom,z))) = z,
<a name="line_534"></a>  "Ep_0_to_C is inverse to C_to_Ep_0");
<a name="line_535"></a>
<a name="line_536"></a> _ASSERT(
<a name="line_537"></a>  factor(simplify(convert(series(Em_0_to_C(C_to_Em_0(z)),z=0,20),polynom,z))) = z,
<a name="line_538"></a>  "Em_0_to_C is inverse to C_to_Em_0");
<a name="line_539"></a>
<a name="line_540"></a> _ASSERT(
<a name="line_541"></a>  max(
<a name="line_542"></a>   op(map(abs,evalf(C_to_Ep0_0((latt_a0+latt_b0)/2) -~ Ep0_0_e[1]))),
<a name="line_543"></a>   op(map(abs,evalf(C_to_Ep0_0(latt_a0/2)           -~ Ep0_0_e[2]))),
<a name="line_544"></a>   op(map(abs,evalf(C_to_Ep0_0(latt_b0/2)           -~ Ep0_0_e[3])))
<a name="line_545"></a>  ) < 10.^(-90),
<a name="line_546"></a>  "points of order 2 on Ep, via Weierstrass"
<a name="line_547"></a> );
<a name="line_548"></a>
<a name="line_549"></a> _ASSERT(
<a name="line_550"></a>  max(
<a name="line_551"></a>   op(map(abs,evalf(C_to_Em0_0(latt_c0/2)) -~ Em0_0_e[1])),
<a name="line_552"></a>   op(map(abs,evalf(C_to_Em0_0(latt_d0/2)) -~ Em0_0_e[1])),
<a name="line_553"></a>   op(map(abs,evalf(C_to_Em0_0(latt_e0/2)) -~ Em0_0_e[3])),
<a name="line_554"></a>   op(map(abs,evalf(C_to_Em0_0(latt_f0/2)) -~ Em0_0_e[2]))
<a name="line_555"></a>  ) < 10.^(-49),
<a name="line_556"></a>  "points of order 2 on Em, via Weierstrass"
<a name="line_557"></a> );
<a name="line_558"></a>
<a name="line_559"></a> _ASSERT(
<a name="line_560"></a>  max(seq(evalf(d_CP2_0(v_Ep0_0[i],C_to_Ep0_0(v_TEp[i]))), i in [2,3,4,5,10,12])) < 10.^(-90),
<a name="line_561"></a>  "v_TEp[i] maps to v_Ep_0[i]"
<a name="line_562"></a> );
<a name="line_563"></a>
<a name="line_564"></a> unassign('k','m');
<a name="line_565"></a>
<a name="line_566"></a> f := (m,t) -> abs(evalf(d_CP2_0(c_Ep0_0[m](t),c_Ep_0_approx[m](t))));
<a name="line_567"></a> for k from 0 to 8 do 
<a name="line_568"></a>  _ASSERT(max(seq(f(k,i),i=1..20)) < 0.05,
<a name="line_569"></a>          sprintf("c_TEp_approx[%d] is a good approximation",k));
<a name="line_570"></a> od;
<a name="line_571"></a>
<a name="line_572"></a> unassign('k','m');
<a name="line_573"></a>
<a name="line_574"></a> g := (m,t) -> abs(evalf(d_CP2_0(c_Em0_0[m](t),c_Em_0_approx[m](t))));
<a name="line_575"></a> for k from 0 to 8 do 
<a name="line_576"></a>  _ASSERT(max(seq(g(k,i),i=1..20)) < 0.05,
<a name="line_577"></a>          sprintf("c_TEm_approx[%d] is a good approximation",k));
<a name="line_578"></a> od;
<a name="line_579"></a>end:
<a name="line_580"></a>
<a name="line_581"></a>add_check(check_weierstrass):
<a name="line_582"></a>
<a name="line_583"></a>######################################################################
<a name="line_584"></a>
<a name="line_585"></a>check_Ep0_circle := proc()
<a name="line_586"></a> local NN,i,aa,pp_c,pp_d,pp_e,m;
<a name="line_587"></a>
<a name="line_588"></a> printf("%a()\n",procname);
<a name="line_589"></a>
<a name="line_590"></a> # This is a homeomorphism from R to R, with m(x+2*Pi) = m(x) + 2*Pi,
<a name="line_591"></a> # such that m'(0) = 0.
<a name="line_592"></a> m := (x) -> x - sin(x);
<a name="line_593"></a> 
<a name="line_594"></a> NN := 128:
<a name="line_595"></a> for i from 0 to NN do 
<a name="line_596"></a>  aa[i] := m((i+0.5)/NN * 2*Pi);
<a name="line_597"></a>  pp_c[i] := evalf(Ep0_circle_lift_c(aa[i]));
<a name="line_598"></a>  pp_d[i] := evalf(Ep0_circle_lift_d(aa[i]));
<a name="line_599"></a>  pp_e[i] := evalf(Ep0_circle_lift_e(aa[i]));
<a name="line_600"></a> od:
<a name="line_601"></a>
<a name="line_602"></a> _ASSERT(max([seq(abs(pp_c[i]-pp_c[i-1]),i=1..NN)]) < 0.01,
<a name="line_603"></a>         "Ep0_circle_lift_c is continuous");
<a name="line_604"></a>	 
<a name="line_605"></a> _ASSERT(max([seq(abs(pp_d[i]-pp_d[i-1]),i=1..NN)]) < 0.01,
<a name="line_606"></a>         "Ep0_circle_lift_d is continuous");
<a name="line_607"></a>	 
<a name="line_608"></a> _ASSERT(max([seq(abs(pp_c[i]-pp_e[i  ]),i=1..NN)]) < 0.002,
<a name="line_609"></a>         "Ep0_circle_lift_e approximates Ep0_circle_lift_c");
<a name="line_610"></a>	 
<a name="line_611"></a> _ASSERT(
<a name="line_612"></a>   max([seq(abs(evalf(C_to_Ep0_0(pp_c[i])[2] - exp(I*aa[i]))),i=1..NN)]) < 10.^(-90),
<a name="line_613"></a>   "Ep0_circle_lift_c is a lift");
<a name="line_614"></a>   
<a name="line_615"></a> _ASSERT(
<a name="line_616"></a>   max([seq(abs(evalf(C_to_Ep0_0(pp_d[i])[2] - exp(I*aa[i]))),i=1..NN)]) < 10.^(-90),
<a name="line_617"></a>   "Ep0_circle_lift_d is a lift");
<a name="line_618"></a>   
<a name="line_619"></a> _ASSERT(
<a name="line_620"></a>  max([seq(abs(evalf(Ep0_circle_equation(pp_c[i]))),i=0..127)]) < 10.^(-5),
<a name="line_621"></a>  "Ep0_circle_lift_c satisfies the approximate lifted circle equation");
<a name="line_622"></a>
<a name="line_623"></a> _ASSERT(
<a name="line_624"></a>  max([seq(abs(evalf(Ep0_circle_equation(pp_d[i]))),i=0..127)]) < 10.^(-5),
<a name="line_625"></a>  "Ep0_circle_lift_d satisfies the approximate lifted circle equation");
<a name="line_626"></a>
<a name="line_627"></a> _ASSERT(
<a name="line_628"></a>  max([seq(abs(evalf(Ep0_circle_equation(pp_e[i]))),i=0..127)]) < 0.0011,
<a name="line_629"></a>  "Ep0_circle_lift_e satisfies the approximate lifted circle equation");
<a name="line_630"></a>end:
<a name="line_631"></a>
<a name="line_632"></a>add_check(check_Ep0_circle):
<a name="line_633"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/galois.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a><span style="color:red">#@ PK_vars
</span><a name="line_2"></a>PK_vars := [z,w,seq(t[i],i=0..4),seq(u[i],i=0..4),seq(v[i],i=1..4)];
<a name="line_3"></a>
<a name="line_4"></a><span style="color:red">#@ PK_rels
</span><a name="line_5"></a>PK_rels := [
<a name="line_6"></a> t[4] - 2*t[1]/(1+t[1]^2),
<a name="line_7"></a> t[4] - t[2]^2/(2-t[2]^2),
<a name="line_8"></a> t[4] - t[3]^2/(t[3]^2-2),
<a name="line_9"></a> t[2] - 2*t[0]/(1+t[0]^2),
<a name="line_10"></a> t[3] - 2*I*t[0]/(1-t[0]^2),
<a name="line_11"></a> u[1]^2 - q_Ep( t[2]),
<a name="line_12"></a> u[2]^2 - q_Em( t[3]),
<a name="line_13"></a> u[3]^2 - q_Ep(-t[2]),
<a name="line_14"></a> u[4]^2 - q_Em(-t[3]),
<a name="line_15"></a> v[1]^2 -     q_Ep( t[2]) * (2+t[2])^2/t[2]^6,
<a name="line_16"></a> v[2]^2 - I * q_Em( t[3]) * (2+t[3])^2/t[3]^6,
<a name="line_17"></a> v[3]^2 +     q_Ep(-t[2]) * (2-t[2])^2/t[2]^6,
<a name="line_18"></a> v[4]^2 + I * q_Em(-t[3]) * (2-t[3])^2/t[3]^6
<a name="line_19"></a>];
<a name="line_20"></a>
<a name="line_21"></a><span style="color:red">#@ twz
</span><a name="line_22"></a>twz[ 0] := z;
<a name="line_23"></a>twz[ 1] := z^2;
<a name="line_24"></a>twz[ 2] := 2*z/(1+z^2);
<a name="line_25"></a>twz[ 3] := 2*I*z/(1-z^2);
<a name="line_26"></a>twz[ 4] := 2*z^2/(1+z^4);
<a name="line_27"></a>
<a name="line_28"></a><span style="color:red">#@ uwz
</span><a name="line_29"></a>uwz[ 0] := w;
<a name="line_30"></a>uwz[ 1] := 2*w*(1-z)/(1+z^2)^2;
<a name="line_31"></a>uwz[ 2] := -(1+I)*sqrt(2)*w*(I+z)/(1-z^2)^2;
<a name="line_32"></a>uwz[ 3] := -2*I*w*(1+z)/(1+z^2)^2;
<a name="line_33"></a>uwz[ 4] := -(1-I)*sqrt(2)*w*(I-z)/(1-z^2)^2;
<a name="line_34"></a>
<a name="line_35"></a><span style="color:red">#@ vwz
</span><a name="line_36"></a>vwz[ 1] := w*(1-1/z^3)/2;
<a name="line_37"></a>vwz[ 2] := w*(1-I/z^3)/2;
<a name="line_38"></a>vwz[ 3] := w*(1+1/z^3)/2;
<a name="line_39"></a>vwz[ 4] := w*(1+I/z^3)/2;
<a name="line_40"></a>
<a name="line_41"></a><span style="color:red">#@ wz_reduce
</span><a name="line_42"></a>wz_reduce := (a) -> eval(subs({t = twz,u = uwz,v = vwz},a));
<a name="line_43"></a>
<a name="line_44"></a><span style="color:red">#@ act_PK_rule
</span><a name="line_45"></a>act_PK_rule[1] := {seq(a = a,a in PK_vars)};
<a name="line_46"></a>
<a name="line_47"></a>act_PK_rule[L] := 
<a name="line_48"></a>{z = -z,w = -I*w,
<a name="line_49"></a> t[0] = -t[0],t[1] = t[1], t[2] = -t[2],t[3] = -t[3],t[4] = t[4],
<a name="line_50"></a> u[0] = -I*u[0],u[1] = u[3],u[2] = u[4],u[3] = -u[1],u[4] = -u[2],
<a name="line_51"></a> v[1] = -I*v[3],v[2] = -I*v[4],v[3] = -I*v[1],v[4] = -I*v[2]
<a name="line_52"></a>};
<a name="line_53"></a>
<a name="line_54"></a>act_PK_rule[M] := 
<a name="line_55"></a>{z = 1/z,w = -w/z^3,
<a name="line_56"></a> t[0] = 1/t[0],t[1] = 1/t[1], t[2] = t[2],t[3] = -t[3],t[4] = t[4],
<a name="line_57"></a> u[0] = -u[0]/t[0]^3,u[1] = u[1],u[2] = -u[4],u[3] = -u[3],u[4] = -u[2],
<a name="line_58"></a> v[1] = v[1],v[2] = I*v[4],v[3] = -v[3],v[4] = -I*v[2]
<a name="line_59"></a>};
<a name="line_60"></a>
<a name="line_61"></a><span style="color:red">#@ act_PK
</span><a name="line_62"></a>for T in [1,L,M] do
<a name="line_63"></a> act_PK[T] := subs(_RULE_ = act_PK_rule[T],(a) -> subs(_RULE_,a));
<a name="line_64"></a>od:
<a name="line_65"></a>
<a name="line_66"></a><span style="color:red">#@ make_PK_rule
</span><a name="line_67"></a>make_PK_rule := proc(T,U,TU)
<a name="line_68"></a> global act_PK_rule,act_PK;
<a name="line_69"></a> act_PK_rule[TU] := {seq(v = act_PK[T](act_PK[U](v)),v in PK_vars)};
<a name="line_70"></a> act_PK[TU] := subs(_RULE_=act_PK_rule[TU],eval((a) -> subs(_RULE_,a))); 
<a name="line_71"></a> NULL;
<a name="line_72"></a>end:
<a name="line_73"></a>
<a name="line_74"></a>make_PK_rule(L,L,LL);
<a name="line_75"></a>make_PK_rule(L,LL,LLL);
<a name="line_76"></a>make_PK_rule(L,M,LM);
<a name="line_77"></a>make_PK_rule(L,LM,LLM);
<a name="line_78"></a>make_PK_rule(L,LLM,LLLM);
<a name="line_79"></a>
<a name="line_80"></a><span style="color:red">#@ PK_check_zero
</span><a name="line_81"></a>PK_check_zero := proc(a)
<a name="line_82"></a> local err;
<a name="line_83"></a> err := factor(wz_reduce(a));
<a name="line_84"></a> err := numer(err);
<a name="line_85"></a> err := expand(rem(err,w^2 - r_P(z),w));
<a name="line_86"></a> return evalb(err = 0);
<a name="line_87"></a>end:
<a name="line_88"></a>
<a name="line_89"></a>p_C[2, 3] := (z) -> z^2;
<a name="line_90"></a>p_C[2, 8] := (z) -> 2*z/(1+z^2);
<a name="line_91"></a>p_C[2, 9] := (z) -> 2*I*z/(1-z^2);
<a name="line_92"></a>p_C[2,10] := (z) -> 2*z^2/(1+z^4);
<a name="line_93"></a>p_C[3,10] := (z) -> 2*z/(1+z^2);
<a name="line_94"></a>p_C[8,10] := (z) -> z^2/(2-z^2);
<a name="line_95"></a>p_C[9,10] := (z) -> z^2/(z^2-2);
<a name="line_96"></a>
<a name="line_97"></a>p_S2[2, 3] := unapply([u[1]^2-u[2]^2, 2*u[1]*u[2],2*u[3]] /~ (1+u[3]^2),u);
<a name="line_98"></a>p_S2[2, 8] := unapply([ 2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
<a name="line_99"></a>p_S2[2, 9] := unapply([-2*u[2],-2*u[1]*u[3],u[1]^2-u[3]^2] /~ (1+u[2]^2),u);
<a name="line_100"></a>p_S2[2,10] := unapply([(1+u[3]^2)*(u[1]^2-u[2]^2),-4*u[1]*u[2]*u[3],2*(1+u[1]^2)*(1+u[2]^2)-4] /~ ((1-u[1]^2)^2+(1-u[2]^2)^2),u);
<a name="line_101"></a>p_S2[3,10] := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
<a name="line_102"></a>p_S2[8,10] := unapply([ (1-u[3])^2 - 4*(1-u[1]^2), 4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);
<a name="line_103"></a>p_S2[9,10] := unapply([-(1-u[3])^2 + 4*(1-u[1]^2),-4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);
<a name="line_104"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/galois_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_PK := proc()
<a name="line_2"></a> local i,T,U,t2,err,rr;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(
<a name="line_7"></a>  `and`(op(map(PK_check_zero,PK_rels))),
<a name="line_8"></a>  "PK relations"
<a name="line_9"></a> );
<a name="line_10"></a>
<a name="line_11"></a> _ASSERT(
<a name="line_12"></a>  {seq(seq(factor(act_PK[T](wz_reduce(a))-wz_reduce(act_PK[T](a))),T in G8),a in PK_vars)} = {0},
<a name="line_13"></a>  "act_PK is consistent with expressions for t,u,v in terms of w and z"
<a name="line_14"></a> );
<a name="line_15"></a>
<a name="line_16"></a>end:
<a name="line_17"></a>
<a name="line_18"></a>add_check(check_PK):
<a name="line_19"></a>
<a name="line_20"></a>######################################################################
<a name="line_21"></a>
<a name="line_22"></a>check_PK_subfields := proc()
<a name="line_23"></a> local i;
<a name="line_24"></a>
<a name="line_25"></a> printf("%a()\n",procname);
<a name="line_26"></a>
<a name="line_27"></a> for i in sort(map(op,[indices(PK_subfields)])) do
<a name="line_28"></a>  _ASSERT(PK_subfields[i]["check"],sprintf("PK_subfields[%d]",i));
<a name="line_29"></a> od;
<a name="line_30"></a>end:
<a name="line_31"></a>
<a name="line_32"></a>add_check(check_PK_subfields):
<a name="line_33"></a>
<a name="line_34"></a>######################################################################
<a name="line_35"></a>
<a name="line_36"></a>check_transition_maps := proc()
<a name="line_37"></a> local i,j,ij,x,y,tg,err0,err1;
<a name="line_38"></a> 
<a name="line_39"></a> printf("%a()\n",procname);
<a name="line_40"></a>
<a name="line_41"></a> for i in [2,3,8,9,10] do
<a name="line_42"></a>  tg[i] := PK_subfields[i]["generating_sets"][1][1];
<a name="line_43"></a> od:
<a name="line_44"></a>
<a name="line_45"></a> for ij in [[2,3],[2,8],[2,9],[2,10],[3,10],[8,10],[9,10]] do
<a name="line_46"></a>  i,j := op(ij);
<a name="line_47"></a>  _ASSERT(
<a name="line_48"></a>   factor(wz_reduce(p_C[i,j](tg[i]) - tg[j])) = 0,
<a name="line_49"></a>   sprintf("p_C[%d,%d] carries the generator of subfield %d to the generator of subfield %d",i,j,i,j)
<a name="line_50"></a>  );
<a name="line_51"></a> od:
<a name="line_52"></a> 
<a name="line_53"></a> _ASSERT(factor(p_C[3,10](p_C[2,3](z)) - p_C[2,10](z)) = 0,"p[3,10] o p[2,3] = p[2,10]");
<a name="line_54"></a> _ASSERT(factor(p_C[8,10](p_C[2,8](z)) - p_C[2,10](z)) = 0,"p[8,10] o p[2,8] = p[2,10]");
<a name="line_55"></a> _ASSERT(factor(p_C[9,10](p_C[2,9](z)) - p_C[2,10](z)) = 0,"p[9,10] o p[2,9] = p[2,10]");
<a name="line_56"></a>
<a name="line_57"></a> _ASSERT(convert(series(p_C[2, 3](z),z=0,3),polynom,z) - z^2   = 0,"p[2, 3] near v[0]");
<a name="line_58"></a> _ASSERT(convert(series(p_C[2, 8](z),z=0,3),polynom,z) - 2*z   = 0,"p[2, 8] near v[0]");
<a name="line_59"></a> _ASSERT(convert(series(p_C[2, 9](z),z=0,3),polynom,z) - 2*I*z = 0,"p[2, 9] near v[0]");
<a name="line_60"></a> _ASSERT(convert(series(p_C[2,10](z),z=0,3),polynom,z) - 2*z^2 = 0,"p[2,10] near v[0]");
<a name="line_61"></a> _ASSERT(convert(series(p_C[3,10](z),z=0,3),polynom,z) - 2*z   = 0,"p[3,10] near v[0]");
<a name="line_62"></a> _ASSERT(convert(series(p_C[8,10](z),z=0,3),polynom,z) - z^2/2 = 0,"p[8,10] near v[0]");
<a name="line_63"></a> _ASSERT(convert(series(p_C[9,10](z),z=0,3),polynom,z) + z^2/2 = 0,"p[9,10] near v[0]");
<a name="line_64"></a>
<a name="line_65"></a> assume(x::real, y::real);
<a name="line_66"></a>
<a name="line_67"></a> _ASSERT(factor(p_S2[2, 3](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 3](x+I*y))) = [0,0,0],
<a name="line_68"></a>         "p_S2[2, 3] is compatible with p_C[2, 3]");
<a name="line_69"></a>	 
<a name="line_70"></a> _ASSERT(factor(p_S2[2, 8](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 8](x+I*y))) = [0,0,0],
<a name="line_71"></a>         "p_S2[2, 8] is compatible with p_C[2, 8]");
<a name="line_72"></a>	 
<a name="line_73"></a> _ASSERT(factor(p_S2[2, 9](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 9](x+I*y))) = [0,0,0],
<a name="line_74"></a>         "p_S2[2, 9] is compatible with p_C[2, 9]");
<a name="line_75"></a>	 
<a name="line_76"></a> _ASSERT(factor(p_S2[2,10](C_to_S2(x+I*y)) - C_to_S2(p_C[2,10](x+I*y))) = [0,0,0],
<a name="line_77"></a>         "p_S2[2,10] is compatible with p_C[2,10]");
<a name="line_78"></a>
<a name="line_79"></a> _ASSERT(factor(p_S2[3,10](C_to_S2(x+I*y)) - C_to_S2(p_C[3,10](x+I*y))) = [0,0,0],
<a name="line_80"></a>         "p_S2[3,10] is compatible with p_C[3,10]");
<a name="line_81"></a>	 
<a name="line_82"></a> _ASSERT(factor(p_S2[8,10](C_to_S2(x+I*y)) - C_to_S2(p_C[8,10](x+I*y))) = [0,0,0],
<a name="line_83"></a>         "p_S2[8,10] is compatible with p_C[8,10]");
<a name="line_84"></a>	 
<a name="line_85"></a> _ASSERT(factor(p_S2[9,10](C_to_S2(x+I*y)) - C_to_S2(p_C[9,10](x+I*y))) = [0,0,0],
<a name="line_86"></a>         "p_S2[9,10] is compatible with p_C[9,10]");
<a name="line_87"></a>	 	 
<a name="line_88"></a>end:
<a name="line_89"></a>
<a name="line_90"></a>add_check(check_transition_maps):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/picard_fuchs.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>mp_period := (1 + a_P)/sqrt(2*(1 + a_P^2)); <span style="color:red">#@ mp_period
</span><a name="line_2"></a>mm_period := (1 - a_P)/sqrt(2*(1 + a_P^2)); <span style="color:red">#@ mm_period
</span><a name="line_3"></a>
<a name="line_4"></a>ap_period := 2/sqrt(bp_P)*EllipticK(mp_period); <span style="color:red">#@ ap_period
</span><a name="line_5"></a>am_period := 2/sqrt(bp_P)*EllipticK(mm_period); <span style="color:red">#@ am_period
</span><a name="line_6"></a>
<a name="line_7"></a>ap_period_legendre := Pi*LegendreP(-1/4,A_P/2) + 2*LegendreQ(-1/4,A_P/2); <span style="color:red">#@ ap_period_legendre
</span><a name="line_8"></a>am_period_legendre := Pi*LegendreP(-1/4,A_P/2);                           <span style="color:red">#@ am_period_legendre
</span><a name="line_9"></a>
<a name="line_10"></a>r_period := (ap_period + am_period)/2; <span style="color:red">#@ r_period
</span><a name="line_11"></a>s_period := (ap_period - am_period)/2; <span style="color:red">#@ s_period
</span><a name="line_12"></a>
<a name="line_13"></a><span style="color:red">#@ r_period_approx
</span><a name="line_14"></a>r_period_approx :=
<a name="line_15"></a>   sqrt(Pi)*GAMMA(1/4)/GAMMA(3/4)*a_P^(1/2)*(
<a name="line_16"></a>    1+(1/6 )*a_P^4+(5/56)*a_P^8+(75/1232)*a_P^12+(65/1408)*a_P^16+(1989/53504)*a_P^20
<a name="line_17"></a>   );
<a name="line_18"></a>   
<a name="line_19"></a><span style="color:red">#@ s_period_approx
</span><a name="line_20"></a>s_period_approx :=
<a name="line_21"></a> 4*sqrt(Pi)*GAMMA(3/4)/GAMMA(1/4)*a_P^(3/2)*(
<a name="line_22"></a>    1+(3/10)*a_P^4+(7/40)*a_P^8+(77/624)*a_P^12+(2695/28288)*a_P^16+(4389/56576)*a_P^20
<a name="line_23"></a>   );
<a name="line_24"></a>
<a name="line_25"></a>ap_period_approx := r_period_approx + s_period_approx; <span style="color:red">#@ ap_period_approx
</span><a name="line_26"></a>am_period_approx := r_period_approx - s_period_approx; <span style="color:red">#@ am_period_approx
</span><a name="line_27"></a>
<a name="line_28"></a># I am not sure what these are for
<a name="line_29"></a>t_period := (s_period/r_period) * (GAMMA(1/4)^2/GAMMA(3/4)^2)/4 ; <span style="color:red">#@ t_period
</span><a name="line_30"></a>a_from_t_approx := (t) -> t - 2/15*t^5+8*t^9/315-3026*t^13/675675; <span style="color:red">#@ a_from_t_approx
</span><a name="line_31"></a>
<a name="line_32"></a># p_period[i,j] is the integral of the form omega[i] = z^i dz/w
<a name="line_33"></a># around the curve c[i].
<a name="line_34"></a>
<a name="line_35"></a><span style="color:red">#@ p_period
</span><a name="line_36"></a>p_period[0,0] := 0;
<a name="line_37"></a>p_period[1,0] := ( 1+I)*am_period;
<a name="line_38"></a>p_period[2,0] := (-1+I)*am_period;
<a name="line_39"></a>p_period[3,0] := (   I)*am_period;
<a name="line_40"></a>p_period[4,0] := (-1  )*am_period;
<a name="line_41"></a>p_period[5,0] := 1/2*(ap_period+am_period);
<a name="line_42"></a>p_period[6,0] := I/2*(ap_period+am_period);
<a name="line_43"></a>p_period[7,0] := 1/2*(ap_period-am_period);
<a name="line_44"></a>p_period[8,0] := I/2*(ap_period-am_period);
<a name="line_45"></a>
<a name="line_46"></a>p_period[0,1] := 0;
<a name="line_47"></a>p_period[1,1] := (-1+I)*am_period;
<a name="line_48"></a>p_period[2,1] := ( 1+I)*am_period;
<a name="line_49"></a>p_period[3,1] := (   I)*am_period;
<a name="line_50"></a>p_period[4,1] :=        am_period;
<a name="line_51"></a>p_period[5,1] :=   1 /2*(ap_period-am_period);
<a name="line_52"></a>p_period[6,1] := (-I)/2*(ap_period-am_period);
<a name="line_53"></a>p_period[7,1] :=   1 /2*(ap_period+am_period);
<a name="line_54"></a>p_period[8,1] := (-I)/2*(ap_period+am_period);
<a name="line_55"></a>
<a name="line_56"></a><span style="color:red">#@ picard_fuchs_LA
</span><a name="line_57"></a>picard_fuchs_LA := (f) ->
<a name="line_58"></a> 198 * diff(f,A$2) + 192 * A * diff(f,A$3) + (32 * A^2 - 128) * diff(f,A$4);
<a name="line_59"></a>
<a name="line_60"></a><span style="color:red">#@ picard_fuchs_La
</span><a name="line_61"></a>picard_fuchs_La := (f) -> 
<a name="line_62"></a>  4*(1-a_P^4)^3*a_P^4*diff(f,a_P$4) + 
<a name="line_63"></a> 24*(1-a_P^4)^3*a_P^3*diff(f,a_P$3) +
<a name="line_64"></a>  3*(1-a_P^4)*(5*a_P^8-74*a_P^4+5)*a_P^2*diff(f,a_P$2) +
<a name="line_65"></a>    (15*a_P^12-225*a_P^8-555*a_P^4-3)*a_P*diff(f,a_P);
<a name="line_66"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/picard_fuchs_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_picard_fuchs := proc()
<a name="line_2"></a> local err;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> _ASSERT(simplify(mp_period^2 + mm_period^2 - 1) = 0,"complementary moduli");
<a name="line_7"></a>
<a name="line_8"></a> _ASSERT(
<a name="line_9"></a>  max(seq(evalf(subs(a_P = i*0.1,ap_period - ap_period_legendre)),i=1..9)) < 10.^(-90),
<a name="line_10"></a>  "Legendre form for ap_period"
<a name="line_11"></a> );
<a name="line_12"></a> 
<a name="line_13"></a> _ASSERT(
<a name="line_14"></a>  max(seq(evalf(subs(a_P = i*0.1,am_period - am_period_legendre)),i=1..9)) < 10.^(-90),
<a name="line_15"></a>  "Legendre form for am_period"
<a name="line_16"></a> );
<a name="line_17"></a>
<a name="line_18"></a> _ASSERT(
<a name="line_19"></a>  factor(picard_fuchs_La(F(A_P)) -
<a name="line_20"></a>        (2*(1-a_P^4)^5*subs(A = A_P,convert(picard_fuchs_LA(F(A)),D))/a_P^4)) = 0,
<a name="line_21"></a>  "Two forms of Picard-Fuchs equation are compatible"
<a name="line_22"></a> );
<a name="line_23"></a>
<a name="line_24"></a> _ASSERT(simplify(picard_fuchs_La(ap_period)) = 0,
<a name="line_25"></a>         "ap_period satisfies the Picard-Fuchs equation");
<a name="line_26"></a>
<a name="line_27"></a> _ASSERT(simplify(picard_fuchs_La(am_period)) = 0,
<a name="line_28"></a>         "am_period satisfies the Picard-Fuchs equation");
<a name="line_29"></a>
<a name="line_30"></a> _ASSERT(simplify(picard_fuchs_La(ap_period_legendre)) = 0,
<a name="line_31"></a>         "Legendre form for ap_period satisfies the Picard-Fuchs equation");
<a name="line_32"></a>
<a name="line_33"></a> _ASSERT(simplify(picard_fuchs_La(am_period_legendre)) = 0,
<a name="line_34"></a>         "Legendre form for am_period satisfies the Picard-Fuchs equation");
<a name="line_35"></a>
<a name="line_36"></a> err := evalf(convert(series((r_period-r_period_approx)/sqrt(a_P),a_P=0,24),polynom,a_P));
<a name="line_37"></a> err := max(map(abs,[coeffs(err,a_P)]));
<a name="line_38"></a>
<a name="line_39"></a> _ASSERT(err < 10.^(-90),"r_period_approx is a good approximation");
<a name="line_40"></a>
<a name="line_41"></a> err := evalf(convert(series((s_period-s_period_approx)/sqrt(a_P),a_P=0,25),polynom,a_P));
<a name="line_42"></a> err := max(map(abs,[coeffs(err,a_P)]));
<a name="line_43"></a>
<a name="line_44"></a> _ASSERT(err < 10.^(-90),"s_period_approx is a good approximation");
<a name="line_45"></a>
<a name="line_46"></a>end:
<a name="line_47"></a>
<a name="line_48"></a>add_check(check_picard_fuchs):
<a name="line_49"></a>
<a name="line_50"></a>######################################################################
<a name="line_51"></a>
<a name="line_52"></a>check_period_integrals := proc()
<a name="line_53"></a> local F,xp,yp,dxp,xm,ym,dxm,err,alpha,wz,wz_to_t,t,x5,x6;
<a name="line_54"></a>
<a name="line_55"></a> printf("%a()\n",procname);
<a name="line_56"></a> _ASSERT(simplify(int(1/sqrt( q_Ep(x)),x=0..1/bp_P ) - ap_period/2) = 0,
<a name="line_57"></a>         "elliptic integral for ap_period");
<a name="line_58"></a>
<a name="line_59"></a> assume(t > 0 and t < 1);
<a name="line_60"></a> 
<a name="line_61"></a> x5 := (1-t^2)/(bp_P-t^2);
<a name="line_62"></a>
<a name="line_63"></a> _ASSERT(
<a name="line_64"></a>  simplify(factor(diff(x5,t)/sqrt(q_Ep(x5)) -
<a name="line_65"></a>                  (-1/sqrt((1-t^2)*(1-mp_period^2*t^2))/sqrt(bp_P)))) = 0 and
<a name="line_66"></a>  simplify(limit(x5,t=0) - 1/bp_P) = 0 and
<a name="line_67"></a>  simplify(limit(x5,t=1)) = 0,
<a name="line_68"></a>  "substitution for elliptic integral for ap_period"
<a name="line_69"></a> );
<a name="line_70"></a>  
<a name="line_71"></a> _ASSERT(simplify(int(1/sqrt(-q_Ep(x)),x=-1/bp_P..0) - am_period/2) = 0,
<a name="line_72"></a>        "elliptic integral for am_period"); 
<a name="line_73"></a>
<a name="line_74"></a> x6 := 1/(bp_P*(1-2/t^2));
<a name="line_75"></a>
<a name="line_76"></a> _ASSERT(
<a name="line_77"></a>  simplify(factor(diff(x6,t)/sqrt(-q_Ep(x6))) -
<a name="line_78"></a>                  (-1/sqrt((1-t^2)*(1-mm_period^2*t^2))/sqrt(bp_P))) = 0 and
<a name="line_79"></a>  simplify(limit(x6,t=0)) = 0 and
<a name="line_80"></a>  simplify(limit(x6,t=1) + 1/bp_P) = 0,
<a name="line_81"></a>  "substitution for elliptic integral for am_period"
<a name="line_82"></a> );  
<a name="line_83"></a>
<a name="line_84"></a> _ASSERT(simplify(picard_fuchs_LA((z^5-A*z^3+z)^(-1/2)) - 
<a name="line_85"></a>                  diff((33*z^8-3*A*z^10-27*z^12)*(z^5-A*z^3+z)^(-7/2),z)) = 0,
<a name="line_86"></a>         "Picard-Fuchs exact differential");
<a name="line_87"></a>
<a name="line_88"></a> yp,xp := op(P_to_Ep_0([w,z]));
<a name="line_89"></a> dxp := diff(xp,z) * dz + diff(xp,w) * dw;
<a name="line_90"></a> 
<a name="line_91"></a> _ASSERT(simplify(dxp/yp - (1+z)*dz/w) = 0,"Pullback of omega^+");
<a name="line_92"></a>
<a name="line_93"></a> ym,xm := op(P_to_Em_0([w,z]));
<a name="line_94"></a> dxm := diff(xm,z) * dz + diff(xm,w) * dw;
<a name="line_95"></a> 
<a name="line_96"></a> _ASSERT(simplify(dxm/ym - (1+I)/sqrt(2)*(I-z)*dz/w) = 0,"Pullback of omega^-");
<a name="line_97"></a>
<a name="line_98"></a> wz := j_inv_P(c_P[5](t));
<a name="line_99"></a> wz_to_t := {w = wz[1],z = wz[2],dw = diff(wz[1],t)*dt,dz = diff(wz[2],t)*dt};
<a name="line_100"></a> alpha := combine(simplify(subs(wz_to_t,dxp/yp)));
<a name="line_101"></a> err := Int(factor(alpha/dt),t=0..2*Pi) - ap_period;
<a name="line_102"></a> err := max(seq(abs(evalf(subs(a_P=a,err))),a=0.1..0.9,0.1));
<a name="line_103"></a>
<a name="line_104"></a> _ASSERT(err < 10^(-95),"integral of dx/y over C[5]");
<a name="line_105"></a>
<a name="line_106"></a> wz := j_inv_P(c_P[6](t));
<a name="line_107"></a> wz_to_t := {w = wz[1],z = wz[2],dw = diff(wz[1],t)*dt,dz = diff(wz[2],t)*dt};
<a name="line_108"></a> alpha := combine(simplify(subs(wz_to_t,dxp/yp)));
<a name="line_109"></a> err := Int(factor(alpha/dt),t=0..2*Pi) - I*am_period;
<a name="line_110"></a> err := max(seq(abs(evalf(subs(a_P=a,err))),a=0.1..0.9,0.1));
<a name="line_111"></a>
<a name="line_112"></a> _ASSERT(err < 10^(-95),"integral of dx/y over C[6]");
<a name="line_113"></a>end:
<a name="line_114"></a>
<a name="line_115"></a>add_check(check_period_integrals):
<a name="line_116"></a>
<a name="line_117"></a>######################################################################
<a name="line_118"></a>
<a name="line_119"></a>check_periods := proc()
<a name="line_120"></a> local i,j,err;
<a name="line_121"></a>
<a name="line_122"></a> printf("%a()\n",procname);
<a name="line_123"></a>
<a name="line_124"></a> for i from 0 to 8 do
<a name="line_125"></a>  for j from 0 to 1 do
<a name="line_126"></a>   err := expand(p_period[i,j] - add(c_homology[i][k]*p_period[4+k,j],k=1..4));
<a name="line_127"></a>   _ASSERT(err = 0,sprintf("period p[%d,%d] consistent with homology",i,j));
<a name="line_128"></a>  od;
<a name="line_129"></a> od;
<a name="line_130"></a>end:
<a name="line_131"></a>
<a name="line_132"></a>add_check(check_periods):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/projective/plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>make_PX_plots := proc(a0_)
<a name="line_2"></a> local i,t,a0,v0,c0,mp11,mp13,Rp,mq4,mq5,Rq;
<a name="line_3"></a> global pics;
<a name="line_4"></a>
<a name="line_5"></a> a0 := `if`(nargs > 0,a0_,a_P0);
<a name="line_6"></a>
<a name="line_7"></a> for i from 0 to 8 do
<a name="line_8"></a>  c0[i] := unapply(evalf(subs(a_P=a0,c_P[i](t))),t);
<a name="line_9"></a> od:
<a name="line_10"></a> for i from 0 to 13 do
<a name="line_11"></a>  v0[i] := evalf(subs(a_P=a0,v_P[i]));
<a name="line_12"></a> od:
<a name="line_13"></a>
<a name="line_14"></a> mp11 := p_P(v0[11]);
<a name="line_15"></a> mp13 := p_P(v0[13]);
<a name="line_16"></a> 
<a name="line_17"></a> Rp := 1.5 * p_P(v0[13]);
<a name="line_18"></a> 
<a name="line_19"></a> pics["P_p"] := display(
<a name="line_20"></a>  circle(1,colour=c_colour[0]),
<a name="line_21"></a>  line([  0,-Rp],[  0, Rp],colour=c_colour[1]),
<a name="line_22"></a>  line([ mp11,0],[ mp13,0],colour=c_colour[3]),
<a name="line_23"></a>  line([-mp11,0],[-mp13,0],colour=c_colour[3]),
<a name="line_24"></a>  line([-mp11,0],[ mp11,0],colour=c_colour[5]),
<a name="line_25"></a>  line([ mp13,0],[   Rp,0],colour=c_colour[5]),
<a name="line_26"></a>  line([-mp13,0],[  -Rp,0],colour=c_colour[5]),
<a name="line_27"></a>  seq(cpoint(p_P(v0[i])),i in [0,2,3,6,7,10,11,12,13]),
<a name="line_28"></a>  view=[-Rp..Rp,-Rp..Rp],axes=none
<a name="line_29"></a> );
<a name="line_30"></a> save_plot("P_p");
<a name="line_31"></a> save_jpg("P_p");
<a name="line_32"></a>
<a name="line_33"></a> pics["P_p_alt"] := display(
<a name="line_34"></a>  seq(cplot(p_P(c0[i](t)),t=0..2*Pi,colour=c_colour[i]),i=0..8),
<a name="line_35"></a>  seq(cpoint(p_P(v0[i])),i in [0,2,3,6,7,10,11,12,13]),
<a name="line_36"></a>  view=[-Rp..Rp,-Rp..Rp],axes=none
<a name="line_37"></a> );
<a name="line_38"></a> save_plot("P_p_alt");
<a name="line_39"></a> save_jpg("P_p_alt");
<a name="line_40"></a>
<a name="line_41"></a> mq4 := maximize(q_P(c0[4](t)),t=0..2*Pi);
<a name="line_42"></a> mq5 := maximize(q_P(c0[5](t)),t=0..2*Pi);
<a name="line_43"></a> Rq  := 1.2 * max(mq4,mq5,seq(abs(q_P(v0[i])),i=2..13));
<a name="line_44"></a>
<a name="line_45"></a> pics["P_q"] := display(
<a name="line_46"></a>  line([-mq5,   0],[ mq5,   0],colour=c_colour[5]),
<a name="line_47"></a>  line([   0,-mq5],[   0, mq5],colour=c_colour[5]),
<a name="line_48"></a>  line([ mq5,   0],[ mq4,   0],colour=c_colour[4]),
<a name="line_49"></a>  line([-mq5,   0],[-mq4,   0],colour=c_colour[4]),
<a name="line_50"></a>  line([   0, mq5],[   0, mq4],colour=c_colour[4]),
<a name="line_51"></a>  line([   0,-mq5],[   0,-mq4],colour=c_colour[4]),
<a name="line_52"></a>  line([ mq4,   0],[  Rq,   0],colour=c_colour[7]),
<a name="line_53"></a>  line([-mq4,   0],[ -Rq,   0],colour=c_colour[7]),
<a name="line_54"></a>  line([   0, mq4],[   0,  Rq],colour=c_colour[7]),
<a name="line_55"></a>  line([   0,-mq4],[   0, -Rq],colour=c_colour[7]),
<a name="line_56"></a>  line([ -Rq, -Rq],[  Rq,  Rq],colour=c_colour[1]),
<a name="line_57"></a>  line([ -Rq,  Rq],[  Rq, -Rq],colour=c_colour[1]),
<a name="line_58"></a>  cplot(q_P(c0[0](t)),t=0..2*Pi,colour=c_colour[0]),
<a name="line_59"></a>  seq(cpoint(q_P(v0[i])),i in [0,2,3,4,5,6,7,8,9,10]),
<a name="line_60"></a>  scaling=constrained,axes = none
<a name="line_61"></a> );
<a name="line_62"></a> save_plot("P_q");
<a name="line_63"></a> save_jpg("P_q");
<a name="line_64"></a> 
<a name="line_65"></a> pics["P_q_alt"] := display(
<a name="line_66"></a>  seq(cplot(q_P(c0[i](t)),t=0..2*Pi,colour=c_colour[i]),i in [7,8,0,1,2,3,4,5,6]),
<a name="line_67"></a>  seq(cpoint(q_P(v0[i])),i in [0,2,3,4,5,6,7,8,9,10]),
<a name="line_68"></a>  view=[-Rq..Rq,-Rq..Rq],axes=none
<a name="line_69"></a> );
<a name="line_70"></a> save_plot("P_q_alt");
<a name="line_71"></a> save_jpg("P_q_alt");
<a name="line_72"></a>
<a name="line_73"></a> pics["P_F16_p"] := display(
<a name="line_74"></a>  seq(cplot(p_P(c0[i](t)),t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
<a name="line_75"></a>  seq(cpoint(p_P(v0[i])),i in [0,3,6,11]),
<a name="line_76"></a>  scaling=constrained,axes=none
<a name="line_77"></a> );
<a name="line_78"></a> save_plot("P_F16_p");
<a name="line_79"></a> save_jpg("P_F16_p");
<a name="line_80"></a>
<a name="line_81"></a> pics["P_F16_q"] := display(
<a name="line_82"></a>  seq(cplot(q_P(c0[i](t)),t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
<a name="line_83"></a>  seq(cpoint(q_P(v0[i])),i in [0,3,6,11]),
<a name="line_84"></a>  scaling=constrained,axes=none
<a name="line_85"></a> );
<a name="line_86"></a> save_plot("P_F16_q");
<a name="line_87"></a> save_jpg("P_F16_q");
<a name="line_88"></a>end:
<a name="line_89"></a>
<a name="line_90"></a>######################################################################
<a name="line_91"></a>
<a name="line_92"></a>make_PX_plot_tikz := proc(a0_) 
<a name="line_93"></a> local i,t,a0,v0,c0,mp11,mp13,Rp,mq4,mq5,mv3,mv6,Rq,sp,sq,s;
<a name="line_94"></a> global pics;
<a name="line_95"></a>
<a name="line_96"></a> a0 := `if`(nargs > 0,a0_,a_P0);
<a name="line_97"></a>
<a name="line_98"></a> for i from 0 to 8 do
<a name="line_99"></a>  c0[i] := unapply(evalf(subs(a_P=a0,c_P[i](t))),t);
<a name="line_100"></a> od:
<a name="line_101"></a> for i from 0 to 13 do
<a name="line_102"></a>  v0[i] := evalf(subs(a_P=a0,v_P[i]));
<a name="line_103"></a> od:
<a name="line_104"></a>
<a name="line_105"></a> sp := "\\begin{tikzpicture}[scale=3]\n":
<a name="line_106"></a> sp := cat(sp,sprintf("  \\draw[blue] (0,0) -- (%.3f,0);\n",a0)):
<a name="line_107"></a> sp := cat(sp,sprintf("  \\draw[magenta] (%.3f,0) -- (1,0);\n",a0)):
<a name="line_108"></a> sp := cat(sp,"  \\draw[cyan] (0,0) (1,0) arc(0:90:1);\n"):
<a name="line_109"></a> sp := cat(sp,"  \\draw[green] (0,1) -- (0,0);\n"):
<a name="line_110"></a> sp := cat(sp,sprintf("  \\fill[black] (%.3f,0) circle(0.015);\n",a0)):
<a name="line_111"></a> sp := cat(sp,"  \\fill[black] (0,0) circle(0.015);\n"):
<a name="line_112"></a> sp := cat(sp,"  \\fill[black] (1,0) circle(0.015);\n"):
<a name="line_113"></a> sp := cat(sp,"  \\fill[black] (0,1) circle(0.015);\n"):
<a name="line_114"></a> sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_0$};\n",0,0)):
<a name="line_115"></a> sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_{11}$};\n",a0,0)):
<a name="line_116"></a> sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=south] {$\\ss v_6$};\n",0,1)):
<a name="line_117"></a> sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_3$};\n",1,0)):
<a name="line_118"></a> sp := cat(sp," \\end{tikzpicture}\n"):
<a name="line_119"></a> 
<a name="line_120"></a> save_tikz("P_p",sp);
<a name="line_121"></a>
<a name="line_122"></a> mq4 := maximize(q_P(c0[4](t)),t=0..2*Pi);
<a name="line_123"></a> mq5 := maximize(q_P(c0[5](t)),t=0..2*Pi);
<a name="line_124"></a> mv6 := Re(q_P(v0[6]));
<a name="line_125"></a> mv3 := abs(Im(q_P(v0[3])));
<a name="line_126"></a> 
<a name="line_127"></a> Rq  := 1.2 * max(mq4,mv3,seq(abs(q_P(v0[i])),i=2..13));
<a name="line_128"></a>
<a name="line_129"></a> sq := " \\begin{tikzpicture}[scale=1.5]\n":
<a name="line_130"></a> sq := cat(sq,sprintf("  \\draw[magenta] (0,0) -- (0,%.3f);\n",-mv3)):
<a name="line_131"></a> sq := cat(sq,"  \\draw[cyan] plot[smooth] \n   coordinates{ "):
<a name="line_132"></a> for i from 0 to 12 do
<a name="line_133"></a>  sq := cat(sq,sprintf("(%.3f,%.3f) ",op(C_to_R2(q_P(c0[0](evalf(Pi/4*(1+i/12))))))));
<a name="line_134"></a> od:
<a name="line_135"></a> sq := cat(sq,"};\n"):
<a name="line_136"></a> sq := cat(sq,sprintf("  \\draw[green] (%.3f,%.3f) -- (0,0);\n",mv6,mv6)):
<a name="line_137"></a> sq := cat(sq,sprintf("  \\draw[blue] (0,0) -- (%.3f,0);\n",mq5)):
<a name="line_138"></a> sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",0,0)):
<a name="line_139"></a> sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",0,-mv3)):
<a name="line_140"></a> sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",mv6,mv6)):
<a name="line_141"></a> sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=east] {$\\ss v_0,v_{11}$};\n",0,0)):
<a name="line_142"></a> sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=east] {$\\ss v_3$};\n",0,-mv3)):
<a name="line_143"></a> sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=south] {$\\ss v_6$};\n",mv6,mv6)):
<a name="line_144"></a> sq := cat(sq," \\end{tikzpicture}\n"):
<a name="line_145"></a>
<a name="line_146"></a> save_tikz("P_q",sq);
<a name="line_147"></a>
<a name="line_148"></a> s := cat(
<a name="line_149"></a> "\\begin{center}\n",sp,"\\hspace{4em}",sq,"\\end{center}\n"
<a name="line_150"></a> );
<a name="line_151"></a>
<a name="line_152"></a> save_tikz("P",s);
<a name="line_153"></a>end:
<a name="line_154"></a>
<a name="line_155"></a>
<a name="line_156"></a>######################################################################
<a name="line_157"></a>
<a name="line_158"></a>make_Ep_plots := proc()
<a name="line_159"></a> global pics;
<a name="line_160"></a> local k,p,q,cpv,m0,m1;
<a name="line_161"></a>
<a name="line_162"></a> for k from 0 to 8 do 
<a name="line_163"></a>  cpv[k] := [seq(evalf(c_TEp_approx[k](i*2*Pi/20)),i=-50..50)]:
<a name="line_164"></a> od:
<a name="line_165"></a>
<a name="line_166"></a> pics["Ep_patch"] := display(
<a name="line_167"></a>  seq(seq(seq(
<a name="line_168"></a>   curve(map(C_to_R2,cpv[k] +~ (p*latt_a0 + q*latt_b0)),
<a name="line_169"></a>	 colour=c_colour[k]),
<a name="line_170"></a>  q=-2..2),p=-2..2),k=0..8),
<a name="line_171"></a>  seq(seq(cpoint(p*latt_a0 + q*latt_b0),q=-2..2),p=-2..2),
<a name="line_172"></a>  seq(seq(seq(
<a name="line_173"></a>   cpoint(p*latt_a0 + q*latt_b0 + 
<a name="line_174"></a>          evalf(c_TEp_approx[1]((-1)^k*Pi/2))),
<a name="line_175"></a>   q=-2..2),p=-2..2),k=0..1),
<a name="line_176"></a>  seq(seq(seq(
<a name="line_177"></a>   cpoint(p*latt_a0 + q*latt_b0 + 
<a name="line_178"></a>          evalf(c_TEp_approx[3](k*Pi/2))),
<a name="line_179"></a>   q=-2..2),p=-2..2),k=-1..2),
<a name="line_180"></a>  seq(seq(seq(
<a name="line_181"></a>   cpoint(p*latt_a0 + q*latt_b0 + 
<a name="line_182"></a>          evalf(c_TEp_approx[4](k*Pi/2))),
<a name="line_183"></a>    q=-2..2),p=-2..2),k=-1..2),
<a name="line_184"></a>  axes=none,scaling=constrained,view=[-2..2,-2..2]
<a name="line_185"></a> );
<a name="line_186"></a>
<a name="line_187"></a> m0 := Re(evalf(c_TEp_approx[4](-Pi/2)));
<a name="line_188"></a> m1 := Re(evalf(c_TEp_approx[1]( Pi/2)));
<a name="line_189"></a>
<a name="line_190"></a> pics["Ep_cell"] := display(
<a name="line_191"></a>  cline(-latt_a0/2-latt_b0/2,-latt_a0/2+latt_b0/2,colour=c_colour[3]),
<a name="line_192"></a>  cline( latt_a0/2-latt_b0/2, latt_a0/2+latt_b0/2,colour=c_colour[3]),
<a name="line_193"></a>  cline(-latt_a0/2,  latt_a0/2,colour=c_colour[5]),
<a name="line_194"></a>  cline(-latt_b0/2,  latt_b0/2,colour=c_colour[5]),
<a name="line_195"></a>  cline(-latt_a0/2-latt_b0/2,-m0-latt_b0/2,colour=c_colour[0]),
<a name="line_196"></a>  cline(-latt_a0/2+latt_b0/2,-m0+latt_b0/2,colour=c_colour[0]),
<a name="line_197"></a>  cline( latt_a0/2-latt_b0/2, m0-latt_b0/2,colour=c_colour[0]),
<a name="line_198"></a>  cline( latt_a0/2+latt_b0/2, m0+latt_b0/2,colour=c_colour[0]),
<a name="line_199"></a>  cline(-m0+latt_b0/2, m0+latt_b0/2,colour=c_colour[3]),
<a name="line_200"></a>  cline(-m0-latt_b0/2, m0-latt_b0/2,colour=c_colour[3]),
<a name="line_201"></a>  ccurve(evalf([seq(c_TEp_approx[1](i*Pi/20),i=-10..10)]),colour=c_colour[1]),
<a name="line_202"></a>  ccurve(evalf([seq(c_TEp_approx[2](i*Pi/20),i=-10..10)]),colour=c_colour[1]),
<a name="line_203"></a>  map(cpoint,[seq(seq((p*latt_a0+q*latt_b0)/2,q=-1..1),p=-1..1),
<a name="line_204"></a>	       latt_b0/2-m0, latt_b0/2-m1, latt_b0/2+m0, latt_b0/2+m1,
<a name="line_205"></a>	      -latt_b0/2-m0,-latt_b0/2-m1,-latt_b0/2+m0,-latt_b0/2+m1]),
<a name="line_206"></a>  scaling=constrained,axes=none
<a name="line_207"></a> );
<a name="line_208"></a> 
<a name="line_209"></a> save_plot("Ep_patch");
<a name="line_210"></a> save_plot("Ep_cell");
<a name="line_211"></a> save_jpg("Ep_patch");
<a name="line_212"></a> save_jpg("Ep_cell");
<a name="line_213"></a> NULL;
<a name="line_214"></a>end:
<a name="line_215"></a>
<a name="line_216"></a>######################################################################
<a name="line_217"></a>
<a name="line_218"></a>make_Ep_plot_tikz := proc()
<a name="line_219"></a> global tikz_pics;
<a name="line_220"></a> local t0,t1,t2,t3,s;
<a name="line_221"></a>
<a name="line_222"></a> t0 := latt_a0/2;
<a name="line_223"></a> t1 := latt_b0/(2*I);
<a name="line_224"></a> t2 := Re(c_TEp_approx[4](3*Pi/2));
<a name="line_225"></a> t3 := Re(c_TEp_approx[1](Pi/2));
<a name="line_226"></a>
<a name="line_227"></a> s := cat(
<a name="line_228"></a>   "\\begin{center}\n",
<a name="line_229"></a>   " \\begin{tikzpicture}[scale=4]\n",
<a name="line_230"></a>   tikz_line([ t0,-t1],[ t0, t1],"magenta"),
<a name="line_231"></a>   tikz_line([-t0,-t1],[-t0, t1],"magenta"),
<a name="line_232"></a>   tikz_line([-t0,  0],[ t0,  0],"blue"),
<a name="line_233"></a>   tikz_line([  0,-t1],[  0, t1],"blue"),
<a name="line_234"></a>   tikz_line([-t2, t1],[ t2, t1],"magenta"),
<a name="line_235"></a>   tikz_line([-t2,-t1],[ t2,-t1],"magenta"),
<a name="line_236"></a>   tikz_line([-t0, t1],[-t2, t1],"cyan"),
<a name="line_237"></a>   tikz_line([ t0, t1],[ t2, t1],"cyan"),
<a name="line_238"></a>   tikz_line([-t0,-t1],[-t2,-t1],"cyan"),
<a name="line_239"></a>   tikz_line([ t0,-t1],[ t2,-t1],"cyan"),
<a name="line_240"></a>   tikz_curve([seq(C_to_R2(c_TEp_approx[1](i*Pi/16)),i=-8..8)],green),
<a name="line_241"></a>   tikz_curve([seq(C_to_R2(c_TEp_approx[2](i*Pi/16)),i=-8..8)],green),
<a name="line_242"></a>   seq(tikz_point([ s, t1],0.011),s in [-t0,-t3,-t2,0,t2,t3,t0]),
<a name="line_243"></a>   seq(tikz_point([ s,-t1],0.011),s in [-t0,-t3,-t2,0,t2,t3,t0]),
<a name="line_244"></a>   seq(tikz_point([ s,  0],0.011),s in [-t0,0,t0]),
<a name="line_245"></a>   " \\end{tikzpicture}\n",
<a name="line_246"></a>   "\\end{center}"
<a name="line_247"></a> ):
<a name="line_248"></a>
<a name="line_249"></a> tikz_pics["Ep"] := s;
<a name="line_250"></a> save_tikz("Ep",s);
<a name="line_251"></a> return s;
<a name="line_252"></a>end:
<a name="line_253"></a>
<a name="line_254"></a>######################################################################
<a name="line_255"></a>
<a name="line_256"></a>make_Em_plots := proc()
<a name="line_257"></a> global pics;
<a name="line_258"></a> local k,p,q,cmv,m0,m1;
<a name="line_259"></a>
<a name="line_260"></a> for k from 0 to 8 do 
<a name="line_261"></a>  cmv[k] := [seq(evalf(c_TEm_approx[k](i*2*Pi/20)),i=-50..50)]:
<a name="line_262"></a> od:
<a name="line_263"></a>
<a name="line_264"></a> m0 := evalf(latt_c0/2-c_TEm_approx[0](Pi/2));
<a name="line_265"></a> m1 := evalf(latt_c0/2-c_TEm_approx[0](Pi/4));
<a name="line_266"></a>
<a name="line_267"></a> pics["Em_patch"] := display(
<a name="line_268"></a>  seq(seq(seq(
<a name="line_269"></a>   curve(map(C_to_R2,cmv[k] +~ (p*latt_e0 + q*latt_f0)),
<a name="line_270"></a>         colour=c_colour[k]),
<a name="line_271"></a>   q=-2..2),p=-2..2),k = 0..8),
<a name="line_272"></a>  seq(seq(
<a name="line_273"></a>   cpoint(p*latt_e0/2+q*latt_f0/2),
<a name="line_274"></a>   q=-4..4),p=-4..4),
<a name="line_275"></a>  seq(seq(
<a name="line_276"></a>   cpoint(u+v),
<a name="line_277"></a>    v in [latt_c0/2,-latt_c0/2,latt_d0/2,-latt_d0/2]),
<a name="line_278"></a>     u in [-m1,-m0,m0,m1]),
<a name="line_279"></a>  axes=none,scaling=constrained,
<a name="line_280"></a>  view=[-2..2,-2..2]
<a name="line_281"></a> );
<a name="line_282"></a>
<a name="line_283"></a> pics["Em_cell"] := display(
<a name="line_284"></a>  cline(-latt_c0/2-latt_d0/2,-latt_c0/2+latt_d0/2,colour=c_colour[1]),
<a name="line_285"></a>  cline( latt_c0/2-latt_d0/2, latt_c0/2+latt_d0/2,colour=c_colour[1]),
<a name="line_286"></a>  cline(-latt_d0/2, latt_d0/2,colour=c_colour[1]),
<a name="line_287"></a>  cline( latt_d0/2-m1, latt_d0/2+m1,colour=c_colour[0]),
<a name="line_288"></a>  cline( latt_d0/2-latt_c0/2, latt_d0/2-m1,colour=c_colour[1]),
<a name="line_289"></a>  cline( latt_d0/2+latt_c0/2, latt_d0/2+m1,colour=c_colour[1]),
<a name="line_290"></a>  cline(-latt_d0/2-latt_c0/2,-latt_d0/2-m1,colour=c_colour[1]),
<a name="line_291"></a>  cline(-latt_d0/2+latt_c0/2,-latt_d0/2+m1,colour=c_colour[1]),
<a name="line_292"></a>  cline(-latt_d0/2-m1,-latt_d0/2+m1,colour=c_colour[0]),
<a name="line_293"></a>  cline(-latt_c0/2,-latt_c0/2+m1,colour=c_colour[0]),
<a name="line_294"></a>  cline( latt_c0/2, latt_c0/2-m1,colour=c_colour[0]),
<a name="line_295"></a>  cline(-latt_c0/2+m1, latt_c0/2-m1,colour=c_colour[1]),
<a name="line_296"></a>  ccurve(evalf([seq(c_TEm_approx[3](i*Pi/20),i=-10..30)]),colour=c_colour[3]),
<a name="line_297"></a>  ccurve(evalf([seq(c_TEm_approx[3](i*Pi/20)-latt_e0,i=10..50)]),colour=c_colour[3]),
<a name="line_298"></a>  ccurve(evalf([seq(c_TEm_approx[5](i*Pi/20),i=-40..40)]),colour=c_colour[5]),
<a name="line_299"></a>  ccurve(evalf([seq(c_TEm_approx[6](i*Pi/20),i=-40..40)]),colour=c_colour[5]),
<a name="line_300"></a>  cline(-latt_c0/2, latt_d0/2,colour=orange,linestyle=dash),
<a name="line_301"></a>  cline(-latt_c0/2,-latt_d0/2,colour=orange,linestyle=dash),
<a name="line_302"></a>  cline( latt_c0/2, latt_d0/2,colour=orange,linestyle=dash),
<a name="line_303"></a>  cline( latt_c0/2,-latt_d0/2,colour=orange,linestyle=dash),
<a name="line_304"></a>  map(cpoint,[seq(seq((p*latt_c0+q*latt_d0)/2,q=-1..1),p=-1..1),
<a name="line_305"></a>	       latt_c0/2-m0, latt_c0/2-m1,-latt_c0/2+m0,-latt_c0/2+m1,
<a name="line_306"></a>	       latt_d0/2-m0, latt_d0/2-m1, latt_d0/2+m0, latt_d0/2+m1,
<a name="line_307"></a>	      -latt_d0/2-m0,-latt_d0/2-m1,-latt_d0/2+m0,-latt_d0/2+m1,
<a name="line_308"></a>	       latt_e0/2,latt_f0/2,-latt_e0/2,-latt_f0/2]),
<a name="line_309"></a>  axes=none,scaling=constrained
<a name="line_310"></a> );
<a name="line_311"></a>
<a name="line_312"></a> save_plot("Em_patch");
<a name="line_313"></a> save_plot("Em_cell");
<a name="line_314"></a> save_jpg("Em_patch");
<a name="line_315"></a> save_jpg("Em_cell");
<a name="line_316"></a> NULL;
<a name="line_317"></a>end:
<a name="line_318"></a>
<a name="line_319"></a>######################################################################
<a name="line_320"></a>
<a name="line_321"></a>make_Em_plot_tikz := proc()
<a name="line_322"></a> global tikz_pics;
<a name="line_323"></a> local t0,t1,t2,t3,s,p,q;
<a name="line_324"></a>
<a name="line_325"></a> t0 := latt_c0/2;
<a name="line_326"></a> t1 := latt_d0/(2*I);
<a name="line_327"></a> t2 := evalf(latt_c0/2-c_TEm_approx[0](Pi/4));
<a name="line_328"></a> t3 := evalf(c_TEm_approx[0](Pi/2));
<a name="line_329"></a>
<a name="line_330"></a> s := cat(
<a name="line_331"></a>   "\\begin{center}\n",
<a name="line_332"></a>   " \\begin{tikzpicture}[scale=3]\n",
<a name="line_333"></a>   tikz_line([-t2, t1],[t2, t1],"cyan"),
<a name="line_334"></a>   tikz_line([-t2,-t1],[t2,-t1],"cyan"),
<a name="line_335"></a>   tikz_line([-t0,0],[-t0+t2,0],"cyan"),
<a name="line_336"></a>   tikz_line([ t0,0],[ t0-t2,0],"cyan"),
<a name="line_337"></a>   tikz_line([-t0+t2, 0],[ t0-t2,0],"green"),
<a name="line_338"></a>   tikz_line([ t2, t1],[ t0, t1],"green"),
<a name="line_339"></a>   tikz_line([-t2, t1],[-t0, t1],"green"),
<a name="line_340"></a>   tikz_line([ t2,-t1],[ t0,-t1],"green"),
<a name="line_341"></a>   tikz_line([-t2,-t1],[-t0,-t1],"green"),
<a name="line_342"></a>   seq(tikz_line([s,-t1],[s, t1],"green"),s in [-t0,0,t0]),
<a name="line_343"></a>   tikz_curve([seq(C_to_R2(c_TEm_approx[3]( Pi/2+i*Pi/8)),i=-8..8)],"magenta"),
<a name="line_344"></a>   tikz_curve([seq(C_to_R2(c_TEm_approx[3](-Pi/2+i*Pi/8)-t0+I*t1),i=-8..8)],"magenta"),
<a name="line_345"></a>   tikz_curve([seq(C_to_R2(c_TEm_approx[5](i*Pi/8)),i=-16..16)],"blue"),
<a name="line_346"></a>   tikz_curve([seq(C_to_R2(c_TEm_approx[6](i*Pi/8)),i=-16..16)],"blue"),
<a name="line_347"></a>   seq(seq(tikz_point([p,q],0.01),p in [-t0,-t2,-t0+t3,0, t0-t3,t2,t0]),q in [-t1,t1]),
<a name="line_348"></a>   seq(seq(tikz_point([p,q],0.01),p in [-t0/2,t0/2]),q in [-t1/2,t1/2]),
<a name="line_349"></a>   seq(tikz_point([p,0],0.01),p in [-t0,-t0+t2,-t3,0, t3, t0-t2, t0]),
<a name="line_350"></a>   sprintf(" \\draw[orange,dashed] (%.3f,%.3f) -- (%.3f,%.3f) -- (%.3f,%.3f) -- (%.3f,%.3f) -- cycle;\n",
<a name="line_351"></a>    t0,0,0,t1,-t0,0,0,-t1),
<a name="line_352"></a>   " \\end{tikzpicture}\n",
<a name="line_353"></a>   "\\end{center}"
<a name="line_354"></a>  ):
<a name="line_355"></a>
<a name="line_356"></a> tikz_pics["Em_cell"] := s;
<a name="line_357"></a> save_tikz("Em_cell",s);
<a name="line_358"></a> return s;
<a name="line_359"></a>end:
<a name="line_360"></a>
<a name="line_361"></a>######################################################################
<a name="line_362"></a>
<a name="line_363"></a>make_P_torus_plots := proc()
<a name="line_364"></a> global pics;
<a name="line_365"></a> local k,lp,lm,lmq,cp,cm,cmq,wft;
<a name="line_366"></a> 
<a name="line_367"></a> for k from 0 to 8 do
<a name="line_368"></a>  print(k);
<a name="line_369"></a>  cp  := (t) -> map(exp,2*Pi*I *~ div_Ep (c_TEp_approx[k](t)));
<a name="line_370"></a>  cm  := (t) -> map(exp,2*Pi*I *~ div_Em (c_TEm_approx[k](t)));
<a name="line_371"></a>  cmq := (t) -> map(exp,2*Pi*I *~ div_Emq(c_TEm_approx[k](t)));
<a name="line_372"></a>
<a name="line_373"></a>  lp  := sprintf("c_TEp[%d]",k);
<a name="line_374"></a>  lm  := sprintf("c_TEm[%d]",k);
<a name="line_375"></a>  lmq := sprintf("c_TEmq[%d]",k);
<a name="line_376"></a>  
<a name="line_377"></a>  pics[lp ] := spacecurve(TC_to_R3( cp(t)),t=0..2*Pi,
<a name="line_378"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_379"></a>  pics[lm ] := spacecurve(TC_to_R3( cm(t)),t=0..2*Pi,
<a name="line_380"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_381"></a>  pics[lmq] := spacecurve(TC_to_R3(cmq(t)),t=0..2*Pi,
<a name="line_382"></a>                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
<a name="line_383"></a>
<a name="line_384"></a>  save_plot(lp);
<a name="line_385"></a>  save_plot(lm);
<a name="line_386"></a>  save_plot(lmq);
<a name="line_387"></a> od:
<a name="line_388"></a>
<a name="line_389"></a> wft := plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
<a name="line_390"></a>          colour=gray,style=wireframe,scaling=constrained,axes=none);
<a name="line_391"></a>
<a name="line_392"></a> pics["c_TEp" ] := display(wft,seq(pics[sprintf("c_TEp[%d]",k)],
<a name="line_393"></a>                             k in {0,1,3,4,5,6}));
<a name="line_394"></a> pics["c_TEm" ] := display(wft,seq(pics[sprintf("c_TEm[%d]",k)],
<a name="line_395"></a>                             k in {0,1,2,3,5,6}));
<a name="line_396"></a> pics["c_TEmq"] := display(wft,seq(pics[sprintf("c_TEmq[%d]",k)],
<a name="line_397"></a>                             k in {0,1,2,3,5,6}));
<a name="line_398"></a>
<a name="line_399"></a> save_plot("c_TEp");
<a name="line_400"></a> save_plot("c_TEm");
<a name="line_401"></a> save_plot("c_TEmq");
<a name="line_402"></a> save_jpg("c_TEp");
<a name="line_403"></a> save_jpg("c_TEm");
<a name="line_404"></a> save_jpg("c_TEmq");
<a name="line_405"></a>end:
<a name="line_406"></a>
<a name="line_407"></a>######################################################################
<a name="line_408"></a>
<a name="line_409"></a>make_P_sphere_plots := proc()
<a name="line_410"></a> global pics;
<a name="line_411"></a> local wfs;
<a name="line_412"></a>
<a name="line_413"></a> wfs := display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):
<a name="line_414"></a>
<a name="line_415"></a> # PX(a)/<LL>
<a name="line_416"></a> pics["SQP_LL"] := 
<a name="line_417"></a> display(wfs,
<a name="line_418"></a>  seq(spacecurve(C_to_S2(p_P(c_P0[k](t))),t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_419"></a>  axes=none,scaling=constrained
<a name="line_420"></a> ):
<a name="line_421"></a>
<a name="line_422"></a> # PX(a)/<L>
<a name="line_423"></a> pics["SQP_L"] := 
<a name="line_424"></a> display(wfs,
<a name="line_425"></a>  seq(spacecurve(C_to_S2(p_C[ 2, 3](p_P(c_P0[k](t)))),
<a name="line_426"></a>      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_427"></a>  axes=none,scaling=constrained
<a name="line_428"></a> ):
<a name="line_429"></a>
<a name="line_430"></a> # PX(a)/<LL,M>
<a name="line_431"></a> pics["SQP_LL_M"] := 
<a name="line_432"></a> display(wfs,
<a name="line_433"></a>  seq(spacecurve(C_to_S2(p_C[ 2, 8](p_P(c_P0[k](t)))),
<a name="line_434"></a>      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_435"></a>  axes=none,scaling=constrained
<a name="line_436"></a> ):
<a name="line_437"></a>
<a name="line_438"></a> # PX(a)/<LL,LM>
<a name="line_439"></a> pics["SQP_LL_LM"] := 
<a name="line_440"></a> display(wfs,
<a name="line_441"></a>  seq(spacecurve(C_to_S2(p_C[ 2, 9](p_P(c_P0[k](t)))),
<a name="line_442"></a>      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_443"></a>  axes=none,scaling=constrained
<a name="line_444"></a> ):
<a name="line_445"></a>
<a name="line_446"></a> # PX(a)/<L,M>
<a name="line_447"></a> pics["SQP_L_M"] := 
<a name="line_448"></a> display(wfs,
<a name="line_449"></a>  seq(spacecurve(C_to_S2(p_C[ 2,10](p_P(c_P0[k](t)))),
<a name="line_450"></a>      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
<a name="line_451"></a>  axes=none,scaling=constrained
<a name="line_452"></a> ):
<a name="line_453"></a>
<a name="line_454"></a> save_plot("SQP_LL");
<a name="line_455"></a> save_plot("SQP_L");
<a name="line_456"></a> save_plot("SQP_LL_M");
<a name="line_457"></a> save_plot("SQP_LL_LM");
<a name="line_458"></a> save_plot("SQP_L_M");
<a name="line_459"></a>
<a name="line_460"></a> save_jpg("SQP_LL");
<a name="line_461"></a> save_jpg("SQP_L");
<a name="line_462"></a> save_jpg("SQP_LL_M");
<a name="line_463"></a> save_jpg("SQP_LL_LM");
<a name="line_464"></a> save_jpg("SQP_L_M");
<a name="line_465"></a>end:
  </pre>
 </body>
</html>
    

==> anc/doc/maple/quadrature/quadrature.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>######################################################################
<a name="line_2"></a>
<a name="line_3"></a># These are some auxiliary functions that appear in Dunavant's
<a name="line_4"></a># analysis of symmetric triangle quadrature rules.  If we had 
<a name="line_5"></a># implemented static methods, these would be static methods of the
<a name="line_6"></a># triangle quadrature rule class.
<a name="line_7"></a>
<a name="line_8"></a><span style="color:red">#@ dunavant_v
</span><a name="line_9"></a>dunavant_v := proc(j,k)
<a name="line_10"></a> option remember;
<a name="line_11"></a> int(cos(k*alpha)/cos(alpha)^(j+2),alpha=-Pi/3..Pi/3)/(sqrt(3)*(j+2)*2^j);
<a name="line_12"></a>end:
<a name="line_13"></a>
<a name="line_14"></a><span style="color:red">#@ dunavant_jk_list
</span><a name="line_15"></a>dunavant_jk_list := proc(deg)
<a name="line_16"></a> local L;
<a name="line_17"></a> L := [seq(seq([2*m-3*k,k],m=3*k..(3*k+deg)/2),k=0..6)]:
<a name="line_18"></a>end:
<a name="line_19"></a>
<a name="line_20"></a><span style="color:red">#@ dunavant_m
</span><a name="line_21"></a>dunavant_m := proc(deg)
<a name="line_22"></a> local alpha;
<a name="line_23"></a> 
<a name="line_24"></a> alpha := [3,-4,-1,0,-1,-4][modp(deg,6)+1];
<a name="line_25"></a> return ((deg+3)^3 + alpha)/12;
<a name="line_26"></a>end:
<a name="line_27"></a>
<a name="line_28"></a>######################################################################
<a name="line_29"></a>
<a name="line_30"></a><a name="CLASS_triangle_quadrature_rule"></a><span style="color:red">#@ CLASS: triangle_quadrature_rule
</span><a name="line_31"></a>
<a name="line_32"></a>`Class/Declare`("triangle_quadrature_rule",
<a name="line_33"></a> "An instance of this class represents a rule for approximate integration of functions on the two-simplex.  Such a rule consists of a list of sample points and a list of weights; the approximate integral is obtained by evaluating at the sample points, multiplying by the corresponding weights, and taking the sum.  Following work of Dunavant, we consider only rules that are invariant under the evident action of the symmetric group $S_3$ on the simplex.  We choose one sample point from each $S_3$-orbit, and call these the base points for the rule.",
<a name="line_34"></a>
<a name="line_35"></a> ["Field","description"::string = ""],
<a name="line_36"></a>
<a name="line_37"></a> ["Field","degree"::integer,
<a name="line_38"></a>  "The degree should be set to $d$ if the quadrature rule integrates all polynomials of degree at most $d$ exactly (up to the working precision)."
<a name="line_39"></a> ],
<a name="line_40"></a>
<a name="line_41"></a> ["Field","num_base_points"::integer,
<a name="line_42"></a>  "The number of base points, or equivalently the number of $S_3$-orbits of sample points."
<a name="line_43"></a> ],
<a name="line_44"></a>
<a name="line_45"></a> ["Field","base_points"::list(RR_3),
<a name="line_46"></a>  "The list of base points.  These should have the form @[p1,p2,p3]@ where either @p1 < p2 < p3@ or @p1 <> p2 = p3@ or @p1 = p2 = p3@."
<a name="line_47"></a> ],
<a name="line_48"></a>
<a name="line_49"></a> ["Field","base_weights"::list(RR),"The list of weights of base points"],
<a name="line_50"></a> ["Field","base_multiplicities"::list(posint),
<a name="line_51"></a>  "The list of multiplicities of base points; the multiplicity is the size of the $S_3$-orbit"
<a name="line_52"></a> ],
<a name="line_53"></a>
<a name="line_54"></a> ["Field","base_r"::list(RR),
<a name="line_55"></a>  "The list of $r$-values for base points.  Here the $r$-value of a point $u$ is the distance from the origin to the point @triangle_proj(u)@ in $\\mathbb{R}^2$."
<a name="line_56"></a> ],
<a name="line_57"></a>
<a name="line_58"></a> ["Field","base_theta"::list(RR),
<a name="line_59"></a>  "The list of $\\theta$-values for base points.  Here the $\\theta$-value of a point $u$ is the standard polar coordinate for the point @triangle_proj(u)@ in $\\mathbb{R}^2$."
<a name="line_60"></a> ],
<a name="line_61"></a>
<a name="line_62"></a> ["Field","num_points"::integer,"The number of sample points."],
<a name="line_63"></a> ["Field","points"::list(RR_3),"The list of all sample points"],
<a name="line_64"></a> ["Field","weights"::list(RR),"The list of weights for all sample points"],
<a name="line_65"></a>
<a name="line_66"></a> ["Constructor","",
<a name="line_67"></a>  proc(this,deg::integer,pts::list(RR_3),wgts::list(RR))
<a name="line_68"></a>   this["set",deg,pts,wgts];
<a name="line_69"></a>  end
<a name="line_70"></a> ],
<a name="line_71"></a>
<a name="line_72"></a> ["Method","set"::void,"",
<a name="line_73"></a>  proc(this,deg::integer,pts::list([numeric,numeric,numeric]),wgts::list(numeric)) 
<a name="line_74"></a>   local i,m,p,q,w;
<a name="line_75"></a>
<a name="line_76"></a>   this["degree"] := deg;
<a name="line_77"></a>   this["num_base_points"] := nops(pts);
<a name="line_78"></a>   this["base_points"] := pts;
<a name="line_79"></a>   this["base_weights"] := wgts;
<a name="line_80"></a>   this["base_multiplicities"] := [];
<a name="line_81"></a>   this["base_r"] := [];
<a name="line_82"></a>   this["base_theta"] := [];
<a name="line_83"></a>   this["points"] := [];
<a name="line_84"></a>   this["weights"] := [];
<a name="line_85"></a>
<a name="line_86"></a>   for i from 1 to nops(pts) do
<a name="line_87"></a>    p := pts[i];
<a name="line_88"></a>    w := wgts[i];
<a name="line_89"></a>    q := triangle_proj(p);
<a name="line_90"></a>
<a name="line_91"></a>    if p[2] = p[3] then
<a name="line_92"></a>     if p[1] = p[2] then
<a name="line_93"></a>      m := 1;
<a name="line_94"></a>      this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
<a name="line_95"></a>      this["points"] := [op(this["points"]),p];
<a name="line_96"></a>      this["weights"] := [op(this["weights"]),w];
<a name="line_97"></a>      this["base_r"] := [op(this["base_r"]),0];
<a name="line_98"></a>      this["base_theta"] := [op(this["base_theta"]),0];
<a name="line_99"></a>     else
<a name="line_100"></a>      m := 3;
<a name="line_101"></a>      this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
<a name="line_102"></a>      this["points"] := [op(this["points"]),
<a name="line_103"></a>		     [p[1],p[2],p[2]],
<a name="line_104"></a>		     [p[2],p[1],p[2]],
<a name="line_105"></a>		     [p[2],p[2],p[1]]];
<a name="line_106"></a>      this["weights"] := [op(this["weights"]),w$3];
<a name="line_107"></a>      this["base_r"] := [op(this["base_r"]),q[1]];
<a name="line_108"></a>      this["base_theta"] := [op(this["base_theta"]),0];
<a name="line_109"></a>     fi;
<a name="line_110"></a>    else
<a name="line_111"></a>     m := 6;
<a name="line_112"></a>     this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
<a name="line_113"></a>     this["points"] := [op(this["points"]),
<a name="line_114"></a>		     [p[1],p[2],p[3]],
<a name="line_115"></a>		     [p[1],p[3],p[2]],
<a name="line_116"></a>		     [p[2],p[1],p[3]],
<a name="line_117"></a>		     [p[2],p[3],p[1]],
<a name="line_118"></a>		     [p[3],p[1],p[2]],
<a name="line_119"></a>		     [p[3],p[2],p[1]]];
<a name="line_120"></a>     this["weights"] := [op(this["weights"]),w$6];
<a name="line_121"></a>     this["base_r"] := [op(this["base_r"]),evalf(sqrt(q[1]^2+q[2]^2))];
<a name="line_122"></a>     this["base_theta"] := [op(this["base_theta"]),evalf(arctan(q[2],q[1]))];
<a name="line_123"></a>    fi;
<a name="line_124"></a>   od:
<a name="line_125"></a>
<a name="line_126"></a>   this["num_points"] := nops(this["points"]);
<a name="line_127"></a>   NULL;
<a name="line_128"></a>  end
<a name="line_129"></a> ],
<a name="line_130"></a>
<a name="line_131"></a> ["Method","int",
<a name="line_132"></a>  "This returns the approximate integral of @u@, which is expected to be an expression in the variables @t[1], t[2] and t[3]@",
<a name="line_133"></a>  proc(this,u)
<a name="line_134"></a>   local T,np,p,w,i;
<a name="line_135"></a>   T := 0;
<a name="line_136"></a>   np := this["num_points"];
<a name="line_137"></a>
<a name="line_138"></a>   for i from 1 to np do
<a name="line_139"></a>    p := this["points"][i];
<a name="line_140"></a>    w := this["weights"][i];
<a name="line_141"></a>    T := T + evalf(w * subs({t[1]=p[1],t[2]=p[2],t[3]=p[3]},u));
<a name="line_142"></a>   od:
<a name="line_143"></a>
<a name="line_144"></a>   return T;
<a name="line_145"></a>  end
<a name="line_146"></a> ],
<a name="line_147"></a>
<a name="line_148"></a> ["Method","split_int",
<a name="line_149"></a>  "This returns an approximate integral of @u@, obtained by dividing the triangle into $4^k$ smaller triangles, and applying the givenquadrature rule on each piece.",
<a name="line_150"></a>  proc(this,u,k)
<a name="line_151"></a>   if k = 0 then 
<a name="line_152"></a>    return this["int",u];
<a name="line_153"></a>   else 
<a name="line_154"></a>    return  
<a name="line_155"></a>     this["split_int",subs({t[1]=t[1]+t[2]/2+t[3]/2,t[2]=t[2]/2,t[3]=t[3]/2},u),k-1]/4 + 
<a name="line_156"></a>     this["split_int",subs({t[1]=t[1]/2,t[2]=t[1]/2+t[2]+t[3]/2,t[3]=t[3]/2},u),k-1]/4 + 
<a name="line_157"></a>     this["split_int",subs({t[1]=t[1]/2,t[2]=t[2]/2,t[3]=t[1]/2+t[2]/2+t[3]},u),k-1]/4 + 
<a name="line_158"></a>     this["split_int",subs({t[1]=t[2]/2+t[3]/2,t[2]=t[1]/2+t[3]/2,t[3]=t[1]/2+t[2]/2},u),k-1]/4;
<a name="line_159"></a>   fi:
<a name="line_160"></a>  end
<a name="line_161"></a> ],
<a name="line_162"></a>
<a name="line_163"></a> ["Method","exact_int",
<a name="line_164"></a>  "This calculates the integral of @u@ using Maple's adaptive algorithms.",
<a name="line_165"></a>  proc(this,u)
<a name="line_166"></a>   2 * evalf(int(int(subs(t[3]=1-t[1]-t[2],u),t[2]=0..1-t[1]),t[1]=0..1));
<a name="line_167"></a>  end
<a name="line_168"></a> ],
<a name="line_169"></a>
<a name="line_170"></a> ["Method","base_plot","This generates a plot showing the base points",
<a name="line_171"></a>  proc(this)
<a name="line_172"></a>   return display(
<a name="line_173"></a>    line(triangle_proj([1,0,0]),triangle_proj([0,1,0]),color=red),
<a name="line_174"></a>    line(triangle_proj([0,1,0]),triangle_proj([0,0,1]),color=red),
<a name="line_175"></a>    line(triangle_proj([0,0,1]),triangle_proj([1,0,0]),color=red),
<a name="line_176"></a>    line(triangle_proj([0,0,1]),triangle_proj([1/2,1/2,0]),color=green),
<a name="line_177"></a>    line(triangle_proj([0,1,0]),triangle_proj([1/2,0,1/2]),color=green),
<a name="line_178"></a>    line(triangle_proj([1,0,0]),triangle_proj([0,1/2,1/2]),color=green),
<a name="line_179"></a>    op(map(p -> point(evalf(triangle_proj(p))),this["base_points"])),
<a name="line_180"></a>    axes = none, scaling = constrained
<a name="line_181"></a>   ):
<a name="line_182"></a>  end
<a name="line_183"></a> ],
<a name="line_184"></a>
<a name="line_185"></a> ["Method","plot","This generates a plot showing all the quadrature points",
<a name="line_186"></a>  proc(this)
<a name="line_187"></a>   return display(
<a name="line_188"></a>    line(triangle_proj([1,0,0]),triangle_proj([0,1,0]),color=red),
<a name="line_189"></a>    line(triangle_proj([0,1,0]),triangle_proj([0,0,1]),color=red),
<a name="line_190"></a>    line(triangle_proj([0,0,1]),triangle_proj([1,0,0]),color=red),
<a name="line_191"></a>    line(triangle_proj([0,0,1]),triangle_proj([1/2,1/2,0]),color=green),
<a name="line_192"></a>    line(triangle_proj([0,1,0]),triangle_proj([1/2,0,1/2]),color=green),
<a name="line_193"></a>    line(triangle_proj([1,0,0]),triangle_proj([0,1/2,1/2]),color=green),
<a name="line_194"></a>    op(map(p -> point(evalf(triangle_proj(p))),this["points"])),
<a name="line_195"></a>    axes = none, scaling = constrained
<a name="line_196"></a>   ):
<a name="line_197"></a>  end
<a name="line_198"></a> ],
<a name="line_199"></a>
<a name="line_200"></a> ["Method","moment_eq","This generates an equation depending on @j@ and @k@, which will be satisfied if the quadrature rule is exact.",
<a name="line_201"></a>  proc(this,j,k)
<a name="line_202"></a>   local E,i,r,theta,m,w;
<a name="line_203"></a>
<a name="line_204"></a>   if j = 0 and k = 0 then
<a name="line_205"></a>    return add(w, w in this["weights"]) - 1;
<a name="line_206"></a>   fi;
<a name="line_207"></a>
<a name="line_208"></a>   if j < 2 or j > this["degree"] or k < 0 or 3*k > j or modp(j+3*k,2) <> 0 then return FAIL; fi;
<a name="line_209"></a>
<a name="line_210"></a>   E := (-1)^(k+1)*dunavant_v(j,3*k);
<a name="line_211"></a>   for i from 2 to this["num_base_points"] do
<a name="line_212"></a>    r := this["base_r"][i];
<a name="line_213"></a>    theta := this["base_theta"][i];
<a name="line_214"></a>    m := this["base_multiplicities"][i];
<a name="line_215"></a>    w := this["base_weights"][i];
<a name="line_216"></a>    if m = 3 then
<a name="line_217"></a>     E := E + 3 * w * r^j;
<a name="line_218"></a>    elif m = 6 then
<a name="line_219"></a>     E := E + 6 * w * r^j * cos(3*k*theta);
<a name="line_220"></a>    fi;
<a name="line_221"></a>   od:
<a name="line_222"></a>
<a name="line_223"></a>   return E;
<a name="line_224"></a>  end
<a name="line_225"></a> ],
<a name="line_226"></a>
<a name="line_227"></a> ["Method","accuracy"::numeric,"",
<a name="line_228"></a>  proc(this)
<a name="line_229"></a>   local L;
<a name="line_230"></a>   L := dunavant_jk_list(this["degree"]);
<a name="line_231"></a>   return max(seq(abs(this["moment_eq",op(jk)]),jk in L));
<a name="line_232"></a>  end
<a name="line_233"></a> ],
<a name="line_234"></a>
<a name="line_235"></a> ["Method","adjust","",
<a name="line_236"></a>  proc(this)
<a name="line_237"></a>   local Q1,np,m,r,theta,w,r1,theta1,w1,p1,i;
<a name="line_238"></a>
<a name="line_239"></a>   np := this["num_base_points"];
<a name="line_240"></a>
<a name="line_241"></a>   Q1 := `new/triangle_quadrature_rule`(this["degree"],[],[]);
<a name="line_242"></a>
<a name="line_243"></a>   Q1["degree"]              := this["degree"];
<a name="line_244"></a>   Q1["num_base_points"]     := this["num_base_points"];
<a name="line_245"></a>   Q1["base_multiplicities"] := this["base_multiplicities"];
<a name="line_246"></a>
<a name="line_247"></a>   Q1["base_points"] := [];
<a name="line_248"></a>   Q1["base_weights"] := [];
<a name="line_249"></a>   Q1["base_r"] := [];
<a name="line_250"></a>   Q1["base_theta"] := [];
<a name="line_251"></a>   Q1["points"] := [];
<a name="line_252"></a>   Q1["weights"] := [];
<a name="line_253"></a>
<a name="line_254"></a>   for i from 1 to np do 
<a name="line_255"></a>    m := this["base_multiplicities"][i];
<a name="line_256"></a>    r := this["base_r"][i];
<a name="line_257"></a>    theta := this["base_theta"][i];
<a name="line_258"></a>    w := this["base_weights"][i];
<a name="line_259"></a>
<a name="line_260"></a>    w1 := w + e * dw[i];
<a name="line_261"></a>
<a name="line_262"></a>    if m = 1 then
<a name="line_263"></a>     r1 := 0;
<a name="line_264"></a>     theta1 := 0;
<a name="line_265"></a>    elif m = 3 then
<a name="line_266"></a>     r1 := r + e * dr[i];
<a name="line_267"></a>     theta1 := 0;
<a name="line_268"></a>    elif m = 6 then
<a name="line_269"></a>     r1 := r + e * dr[i];
<a name="line_270"></a>     theta1 := theta + e * dt[i];
<a name="line_271"></a>    fi;
<a name="line_272"></a>
<a name="line_273"></a>    p1 := triangle_lift([r1*cos(theta1),r1*sin(theta1)]);
<a name="line_274"></a>    p1 := subs(e = 0,p1) +~ e *~ subs(e = 0,map(diff,p1,e));
<a name="line_275"></a>    p1 := evalf(expand(p1));
<a name="line_276"></a>
<a name="line_277"></a>    Q1["base_points"]  := [op(Q1["base_points"]),p1];
<a name="line_278"></a>    Q1["base_r"]       := [op(Q1["base_r"]),r1];
<a name="line_279"></a>    Q1["base_theta"]   := [op(Q1["base_theta"]),theta1];
<a name="line_280"></a>    Q1["base_weights"] := [op(Q1["base_weights"]),w1];
<a name="line_281"></a>
<a name="line_282"></a>    if m = 1 then
<a name="line_283"></a>     Q1["points"] := [op(Q1["points"]),p1];
<a name="line_284"></a>    elif m = 3 then
<a name="line_285"></a>     Q1["points"] := [op(Q1["points"]),
<a name="line_286"></a>		     [p1[1],p1[2],p1[2]],
<a name="line_287"></a>		     [p1[2],p1[1],p1[2]],
<a name="line_288"></a>		     [p1[2],p1[2],p1[1]]];
<a name="line_289"></a>    elif m = 6 then
<a name="line_290"></a>     Q1["points"] := [op(Q1["points"]),
<a name="line_291"></a>		     [p1[1],p1[2],p1[3]],
<a name="line_292"></a>		     [p1[1],p1[3],p1[2]],
<a name="line_293"></a>		     [p1[2],p1[1],p1[3]],
<a name="line_294"></a>		     [p1[2],p1[3],p1[1]],
<a name="line_295"></a>		     [p1[3],p1[1],p1[2]],
<a name="line_296"></a>		     [p1[3],p1[2],p1[1]]];
<a name="line_297"></a>    fi;
<a name="line_298"></a>
<a name="line_299"></a>    Q1["weights"] := [op(Q1["weights"]),w1$m];
<a name="line_300"></a>   od;
<a name="line_301"></a>
<a name="line_302"></a>   return eval(Q1);
<a name="line_303"></a>  end
<a name="line_304"></a> ],
<a name="line_305"></a>
<a name="line_306"></a> ["Method","improve","",
<a name="line_307"></a>  proc(this)
<a name="line_308"></a>   local Q1,JK,EE,sol,sol0,sol1,i,p,m,w;
<a name="line_309"></a>
<a name="line_310"></a>   Q1 := eval(this["adjust"]):
<a name="line_311"></a>   JK := dunavant_jk_list(this["degree"]):
<a name="line_312"></a>   EE := map(jk -> Q1["moment_eq",op(jk)],JK):
<a name="line_313"></a>   EE := evalf(map(E -> subs(e=0,E + diff(E,e)), EE)):
<a name="line_314"></a>
<a name="line_315"></a>   sol := solve(EE):
<a name="line_316"></a>
<a name="line_317"></a>   sol0 := map(u -> u=0,indets(map(rhs,sol)));
<a name="line_318"></a>   sol1 := {e=1,op(map(u -> lhs(u) = subs(sol0,rhs(u)),sol))}:
<a name="line_319"></a>   this["base_weights"] := evalf(subs(sol1,Q1["base_weights"])):
<a name="line_320"></a>   this["base_r"] := evalf(subs(sol1,Q1["base_r"])):
<a name="line_321"></a>   this["base_theta"] := evalf(subs(sol1,Q1["base_theta"])):
<a name="line_322"></a>   this["base_points"] := [seq(evalf(triangle_lift(this["base_r"][i] *~ [cos(this["base_theta"][i]),sin(this["base_theta"][i])])),
<a name="line_323"></a>			    i=1..this["num_base_points"])]:
<a name="line_324"></a>   this["points"] := []:
<a name="line_325"></a>   this["weights"] := []:
<a name="line_326"></a>   for i from 1 to this["num_base_points"] do
<a name="line_327"></a>    p := this["base_points"][i];
<a name="line_328"></a>    m := this["base_multiplicities"][i];
<a name="line_329"></a>    w := this["base_weights"][i];
<a name="line_330"></a>    this["weights"] := [op(this["weights"]),w$m];
<a name="line_331"></a>    if m = 1 then
<a name="line_332"></a>     this["points"] := [op(this["points"]),p];
<a name="line_333"></a>    elif m = 3 then
<a name="line_334"></a>     this["points"] := [op(this["points"]),
<a name="line_335"></a>		     [p[1],p[2],p[2]],
<a name="line_336"></a>		     [p[2],p[1],p[2]],
<a name="line_337"></a>		     [p[2],p[2],p[1]]];
<a name="line_338"></a>    elif m = 6 then
<a name="line_339"></a>     this["points"] := [op(this["points"]),
<a name="line_340"></a>		     [p[1],p[2],p[3]],
<a name="line_341"></a>		     [p[1],p[3],p[2]],
<a name="line_342"></a>		     [p[2],p[1],p[3]],
<a name="line_343"></a>		     [p[2],p[3],p[1]],
<a name="line_344"></a>		     [p[3],p[1],p[2]],
<a name="line_345"></a>		     [p[3],p[2],p[1]]];
<a name="line_346"></a>    fi;
<a name="line_347"></a>   od:
<a name="line_348"></a>
<a name="line_349"></a>   NULL;
<a name="line_350"></a>  end
<a name="line_351"></a> ]
<a name="line_352"></a>);
<a name="line_353"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/quadrature/quadrature_check.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>check_quadrature := proc()
<a name="line_2"></a> local Q,f;
<a name="line_3"></a>
<a name="line_4"></a> printf("%a()\n",procname);
<a name="line_5"></a>
<a name="line_6"></a> f := cat(data_dir,"/quadrature/wandzurat_xiao_30.m");
<a name="line_7"></a> if not(FileTools[Exists](f)) then
<a name="line_8"></a>  printf("Skipping check of wandzurat_xiao_30 because data file %s does not exist.\n",f);
<a name="line_9"></a>  printf("(It can be generated using build_data[\"triangle_quadrature_rule\"]())\n");
<a name="line_10"></a>  return NULL;
<a name="line_11"></a> else 
<a name="line_12"></a>  read(f);
<a name="line_13"></a>
<a name="line_14"></a>  Q := eval(wandzurat_xiao_30):
<a name="line_15"></a>
<a name="line_16"></a>  _ASSERT(Q["degree"] = 30 and Q["num_points"] = 175,
<a name="line_17"></a>    "Basic parameters for wandzurat_xiao_30"
<a name="line_18"></a>  );
<a name="line_19"></a>
<a name="line_20"></a>  _ASSERT(Q["accuracy"] < 10.^(-98),
<a name="line_21"></a>    "Accuracy of wandzurat_xiao_30"
<a name="line_22"></a>  );
<a name="line_23"></a> fi;
<a name="line_24"></a>
<a name="line_25"></a> f := cat(data_dir,"/quadrature/dunavant_19.m");
<a name="line_26"></a> if not(FileTools[Exists](f)) then
<a name="line_27"></a>  printf("Skipping check of dunavant_19 because data file %s does not exist.\n",f);
<a name="line_28"></a> else 
<a name="line_29"></a>  read(f);
<a name="line_30"></a>
<a name="line_31"></a>  Q := eval(dunavant_19):
<a name="line_32"></a>
<a name="line_33"></a>  _ASSERT(Q["degree"] = 19 and Q["num_points"] = 73,
<a name="line_34"></a>    "Basic parameters for dunavant_19"
<a name="line_35"></a>  );
<a name="line_36"></a>
<a name="line_37"></a>  _ASSERT(Q["accuracy"] < 10.^(-98),
<a name="line_38"></a>    "Accuracy of dunavant_19"
<a name="line_39"></a>  );
<a name="line_40"></a> fi;
<a name="line_41"></a> 
<a name="line_42"></a> NULL;
<a name="line_43"></a>end:
<a name="line_44"></a>
<a name="line_45"></a>
<a name="line_46"></a>add_check(check_quadrature):
  </pre>
 </body>
</html>
    

==> anc/doc/maple/talk_plots.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>make_Omega_movie_plots := proc()
<a name="line_2"></a> global pics;
<a name="line_3"></a> local opts,Omega_axes,Omega_plus,Omega_minus,i,s;
<a name="line_4"></a> 
<a name="line_5"></a> load_plot("EX"):
<a name="line_6"></a> load_plot("EX_wireframe"):
<a name="line_7"></a>
<a name="line_8"></a> opts := 
<a name="line_9"></a>  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
<a name="line_10"></a>  orientation=[40,65],
<a name="line_11"></a>  axes=none,
<a name="line_12"></a>  scaling=constrained:
<a name="line_13"></a>
<a name="line_14"></a> Omega_axes := display(
<a name="line_15"></a>  line([-3,0,0],[3,0,0],color=black,thickness=2),
<a name="line_16"></a>  line([0,-3,0],[0,3,0],color=black,thickness=2),
<a name="line_17"></a>  line([0,0,-3],[0,0,3],color=black,thickness=2),
<a name="line_18"></a>  textplot3d([3.2,0,0,"x"]),
<a name="line_19"></a>  textplot3d([0,3.2,0,"y"]),
<a name="line_20"></a>  textplot3d([0,0,3.2,"z"]),
<a name="line_21"></a>  opts
<a name="line_22"></a> ):
<a name="line_23"></a> Omega_plus := display(
<a name="line_24"></a>  spacecurve(stereo(omega0[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_25"></a>  spacecurve(stereo(omega0[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
<a name="line_26"></a>  opts
<a name="line_27"></a> ):
<a name="line_28"></a> Omega_minus := display(
<a name="line_29"></a>  spacecurve(stereo(-~ omega0[1](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_30"></a>  spacecurve(stereo(-~ omega0[2](t)),t=0..2*Pi,color=blue,thickness=3),
<a name="line_31"></a>  opts
<a name="line_32"></a> ):
<a name="line_33"></a>
<a name="line_34"></a> pics["Omega[0]"] := display(Omega_axes,Omega_minus,opts):
<a name="line_35"></a> pics["Omega[1]"] := display(
<a name="line_36"></a>  Omega_axes,Omega_plus,Omega_minus,
<a name="line_37"></a>  sphere([0,0,1/2],0.05,color=black),
<a name="line_38"></a>  sphere([0,0,-1/2],0.05,color=black),
<a name="line_39"></a>  opts
<a name="line_40"></a> ): 
<a name="line_41"></a> pics["Omega[2]"] := display(Omega_plus,Omega_minus,opts):
<a name="line_42"></a> pics["Omega[3]"] := display(Omega_plus,Omega_minus,pics["EX_wireframe"],opts):
<a name="line_43"></a> pics["Omega[4]"] := display(pics["EX_wireframe"],opts):
<a name="line_44"></a>
<a name="line_45"></a> for i from 0 to 10 do
<a name="line_46"></a>  s := sprintf("Omega[%d]",5+i);
<a name="line_47"></a>  pics[s] := display(
<a name="line_48"></a>   pics["EX"],
<a name="line_49"></a>   view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
<a name="line_50"></a>   orientation=[40+i,65+2*i,-3*i]
<a name="line_51"></a>  ): 
<a name="line_52"></a> od:
<a name="line_53"></a>
<a name="line_54"></a> for i from 1 to 18 do
<a name="line_55"></a>  s := sprintf("Omega[%d]",15+i);
<a name="line_56"></a>  pics[s] := display(
<a name="line_57"></a>   pics["EX"],
<a name="line_58"></a>   view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
<a name="line_59"></a>   orientation=[60+5*i,85,-30]
<a name="line_60"></a>  ): 
<a name="line_61"></a> od:
<a name="line_62"></a>
<a name="line_63"></a> for i from 0 to 33 do
<a name="line_64"></a>  save_jpg(sprintf("Omega[%d]",i));
<a name="line_65"></a> od:
<a name="line_66"></a>end:
<a name="line_67"></a>
<a name="line_68"></a>######################################################################
<a name="line_69"></a>
<a name="line_70"></a># Note: the following function does things in a strange way because
<a name="line_71"></a># Maple seems not to like reading, modifying and immediately rewriting
<a name="line_72"></a># an image file.
<a name="line_73"></a>
<a name="line_74"></a>make_EX_movie := proc()
<a name="line_75"></a> global pics;
<a name="line_76"></a> local i,R,P,n,FN,Q0,Q1,Q2,dir;
<a name="line_77"></a> 
<a name="line_78"></a> load_plot("EX_wireframe"):
<a name="line_79"></a> for i from 0 to 8 do
<a name="line_80"></a>  load_plot(sprintf("c_E[%d]",i));
<a name="line_81"></a> od:
<a name="line_82"></a>
<a name="line_83"></a> R := 2.0;
<a name="line_84"></a> P := display(
<a name="line_85"></a>   pics["EX_wireframe"],
<a name="line_86"></a>   seq(pics[sprintf("c_E[%d]",i)],i=0..8),
<a name="line_87"></a>   view=[-R..R,-R..R,-R..R],
<a name="line_88"></a>   orientation=[-20,0,-100]
<a name="line_89"></a>  ):
<a name="line_90"></a>
<a name="line_91"></a> dir := cat(images_dir,"/EXmovie"):
<a name="line_92"></a> if not(FileTools[Exists](dir)) then mkdir(dir) fi;
<a name="line_93"></a> n := 89;
<a name="line_94"></a> FN := table():
<a name="line_95"></a> Q0 := table():
<a name="line_96"></a> Q1 := table():
<a name="line_97"></a> Q2 := table():
<a name="line_98"></a> for i from 0 to n do
<a name="line_99"></a>  FN[i] := sprintf("%s/EX%d.png",dir,i):
<a name="line_100"></a>  Q0[i] := display(P,orientation=[-20+2*i,0,-100]);
<a name="line_101"></a>  plotsetup(png,plotoutput=FN[i],plotoptions="width=800,height=800");
<a name="line_102"></a>  print(Q0[i]);
<a name="line_103"></a>  plotsetup(default);
<a name="line_104"></a> od:
<a name="line_105"></a> Threads[Sleep](5);
<a name="line_106"></a> for i from 0 to n do
<a name="line_107"></a>  Q1[i] := ImageTools[Read](FN[i]);
<a name="line_108"></a>  Q2[i] := ImageTools[GetSubImage](Q1[i],250,150,300,500);
<a name="line_109"></a> od:
<a name="line_110"></a> for i from 0 to n do
<a name="line_111"></a>  FileTools[Remove](FN[i]);
<a name="line_112"></a> od:
<a name="line_113"></a> Threads[Sleep](5);
<a name="line_114"></a> for i from 0 to n do
<a name="line_115"></a>  ImageTools[Write](FN[i],Q2[i]);
<a name="line_116"></a> od:
<a name="line_117"></a> NULL;
<a name="line_118"></a>end:
<a name="line_119"></a>
  </pre>
 </body>
</html>
    

==> anc/doc/maple/util.mpl.html <==
<html>
 <head>
 </head>
 <body>
  <pre>
    <a name="line_1"></a>with(plots): 
<a name="line_2"></a>with(plottools): 
<a name="line_3"></a>with(LinearAlgebra): 
<a name="line_4"></a>with(Groebner):
<a name="line_5"></a>with(Optimization):
<a name="line_6"></a>_EnvExplicit := true;
<a name="line_7"></a>Digits := 100;
<a name="line_8"></a>
<a name="line_9"></a>######################################################################
<a name="line_10"></a># This block of code defines the function _ASSERT(p,s).  The normal
<a name="line_11"></a># setup is that executing _ASSERT(p,s) continues silently if p 
<a name="line_12"></a># evaluates to true, but generates an error including the string s 
<a name="line_13"></a># if p is false.  If assert_verbosely is true then a message is
<a name="line_14"></a># generated even if the test is passed.  If assert_stop_on_fail is
<a name="line_15"></a># false then failed assertions still generate a message but the 
<a name="line_16"></a># maple error() command is not used, so execution will usually 
<a name="line_17"></a># continue.
<a name="line_18"></a>
<a name="line_19"></a>kernelopts(assertlevel=1):
<a name="line_20"></a>assert_count := 0;
<a name="line_21"></a>assert_verbosely := false;
<a name="line_22"></a>assert_stop_on_fail := true;
<a name="line_23"></a>
<a name="line_24"></a><span style="color:red">#@ _ASSERT 
</span><a name="line_25"></a>_ASSERT := proc(p,s::string)
<a name="line_26"></a> global assert_count,assert_verbosely,assert_stop_on_fail,assert_fail_data;
<a name="line_27"></a> assert_count := assert_count+1;
<a name="line_28"></a> if assert_verbosely then printf("Checking: %s\n",s); fi;
<a name="line_29"></a> if not p then
<a name="line_30"></a>  assert_fail_data := args[3..-1];
<a name="line_31"></a>  if assert_stop_on_fail then
<a name="line_32"></a>   error cat("Assertion failed: ",s);
<a name="line_33"></a>  else
<a name="line_34"></a>   printf(cat("Assertion failed: ",s,"\n"));
<a name="line_35"></a>  fi;
<a name="line_36"></a> fi;
<a name="line_37"></a>end:
<a name="line_38"></a>
<a name="line_39"></a>######################################################################
<a name="line_40"></a># When this code is executed, Maple may consider the current directory
<a name="line_41"></a># to be the directory where all the worksheets are saved, or the
<a name="line_42"></a># directory where this text file is saved, or the common parent of
<a name="line_43"></a># those two directories.  The next block of code tries to determine
<a name="line_44"></a># which of these cases applies, and sets the global variables
<a name="line_45"></a># genus2_dir,maple_dir,worksheets_dir and latex_dir accordingly.
<a name="line_46"></a>
<a name="line_47"></a><span style="color:red">#@ find_directories 
</span><a name="line_48"></a>find_directories := proc()
<a name="line_49"></a> local olddir;
<a name="line_50"></a> global genus2_dir,data_dir,maple_dir,maple_output_dir,
<a name="line_51"></a>  worksheets_dir,latex_dir,plots_dir,thumbs_dir,images_dir,doc_dir,lib_dir;
<a name="line_52"></a>
<a name="line_53"></a> genus2_dir := NULL;
<a name="line_54"></a> 
<a name="line_55"></a> if
<a name="line_56"></a>  FileTools[Exists]("../maple") and
<a name="line_57"></a>  FileTools[Exists]("../worksheets") and
<a name="line_58"></a>  FileTools[IsDirectory]("../maple") and
<a name="line_59"></a>  FileTools[IsDirectory]("../worksheets") then
<a name="line_60"></a>   olddir := currentdir("..");
<a name="line_61"></a>   genus2_dir := currentdir();
<a name="line_62"></a>  currentdir(olddir);
<a name="line_63"></a> elif
<a name="line_64"></a>  FileTools[Exists]("maple") and
<a name="line_65"></a>  FileTools[Exists]("worksheets") and
<a name="line_66"></a>  FileTools[IsDirectory]("maple") and
<a name="line_67"></a>  FileTools[IsDirectory]("worksheets") then
<a name="line_68"></a>   genus2_dir := currentdir();
<a name="line_69"></a> fi:
<a name="line_70"></a>
<a name="line_71"></a> if genus2_dir = NULL then
<a name="line_72"></a>  error("genus2 directory not found");
<a name="line_73"></a> fi;
<a name="line_74"></a>
<a name="line_75"></a> data_dir         := cat(genus2_dir,"/data");
<a name="line_76"></a> maple_dir        := cat(genus2_dir,"/maple");
<a name="line_77"></a> maple_output_dir := cat(genus2_dir,"/maple_output");
<a name="line_78"></a> worksheets_dir   := cat(genus2_dir,"/worksheets");
<a name="line_79"></a> latex_dir        := cat(genus2_dir,"/latex");
<a name="line_80"></a> plots_dir        := cat(genus2_dir,"/plots");
<a name="line_81"></a> thumbs_dir       := cat(genus2_dir,"/plots/thumbs");
<a name="line_82"></a> images_dir       := cat(genus2_dir,"/images");
<a name="line_83"></a> doc_dir          := cat(genus2_dir,"/doc");
<a name="line_84"></a> lib_dir          := cat(genus2_dir,"/lib");
<a name="line_85"></a>end:
<a name="line_86"></a>
<a name="line_87"></a>find_directories();
<a name="line_88"></a>
<a name="line_89"></a>######################################################################
<a name="line_90"></a># Simplify a complex number by setting real and imaginary parts
<a name="line_91"></a># to zero if they are smaller than some threshhold (10^(-12) by
<a name="line_92"></a># default).  This is useful because some calculations produce a
<a name="line_93"></a># tiny spurious imaginary part when the result should be real.
<a name="line_94"></a>
<a name="line_95"></a><span style="color:red">#@ trim 
</span><a name="line_96"></a>trim := proc(t,e::numeric := 10^(-12))
<a name="line_97"></a> local v,x,y;
<a name="line_98"></a> if type(t,list) or type(t,set) then
<a name="line_99"></a>  return(map(trim,t,e));
<a name="line_100"></a> fi;
<a name="line_101"></a>
<a name="line_102"></a> v := evalf(t);
<a name="line_103"></a> x := Re(v);
<a name="line_104"></a> y := Im(v);
<a name="line_105"></a> if (abs(x - round(x)) < e) then
<a name="line_106"></a>  x := round(x);
<a name="line_107"></a> fi;
<a name="line_108"></a> if (abs(y - round(y)) < e) then
<a name="line_109"></a>  y := round(y);
<a name="line_110"></a> fi;
<a name="line_111"></a> return(x + I * y);
<a name="line_112"></a>end:
<a name="line_113"></a>
<a name="line_114"></a># This is a similar function that works on algebraic expressions.
<a name="line_115"></a># It should be consolidated with trim() at some point.
<a name="line_116"></a>
<a name="line_117"></a><span style="color:red">#@ tidy 
</span><a name="line_118"></a>tidy := proc(u,e::numeric := 10.^(-90))
<a name="line_119"></a> local aa,a,c,u0;
<a name="line_120"></a>
<a name="line_121"></a> if type(u,`+`) or type(u,`*`) or type(u,list) or type(u,set) then
<a name="line_122"></a>  return(map(tidy,u,e));
<a name="line_123"></a> elif type(u,`^`) then
<a name="line_124"></a>  return(tidy(op(1,u),e)^op(2,u));
<a name="line_125"></a> elif type(u,float) then
<a name="line_126"></a>  if abs(24*u - round(24*u)) < e then
<a name="line_127"></a>   return round(24*u)/24;
<a name="line_128"></a>  else
<a name="line_129"></a>   return u;
<a name="line_130"></a>  fi;
<a name="line_131"></a> elif type(u,complex) then
<a name="line_132"></a>  return tidy(Re(u)) + I * tidy(Im(u));
<a name="line_133"></a> else
<a name="line_134"></a>  return u;
<a name="line_135"></a> fi;
<a name="line_136"></a>end:
<a name="line_137"></a>
<a name="line_138"></a><span style="color:red">#@ strip_sign 
</span><a name="line_139"></a>strip_sign := proc(v)
<a name="line_140"></a> local a,b;
<a name="line_141"></a> if type(v,rational) then
<a name="line_142"></a>  return abs(v);
<a name="line_143"></a> elif type(v,`*`) then 
<a name="line_144"></a>  a,b := selectremove(type,v,rational);
<a name="line_145"></a>  return(abs(a) * b);
<a name="line_146"></a> else 
<a name="line_147"></a>  return v;
<a name="line_148"></a> fi;
<a name="line_149"></a>end:
<a name="line_150"></a>
<a name="line_151"></a>######################################################################
<a name="line_152"></a>
<a name="line_153"></a><span style="color:red">#@ is_inexact 
</span><a name="line_154"></a>is_inexact := (x) -> hastype(x,float);
<a name="line_155"></a>
<a name="line_156"></a>######################################################################
<a name="line_157"></a># For some reason, Maple does not always apply the obvious algebraic
<a name="line_158"></a># rules for complex conjugation.  The function below is designed to
<a name="line_159"></a># fix this.
<a name="line_160"></a>
<a name="line_161"></a><span style="color:red">#@ conj 
</span><a name="line_162"></a>conj := proc(u)
<a name="line_163"></a> if type(u,`*`) or type(u,`+`) or type(u,list) then
<a name="line_164"></a>  return map(conj,u);
<a name="line_165"></a> elif type(u,`^`) then 
<a name="line_166"></a>  return conj(op(1,u))^op(2,u);
<a name="line_167"></a> else
<a name="line_168"></a>  return(conjugate(u));
<a name="line_169"></a> fi;
<a name="line_170"></a>end:
<a name="line_171"></a>
<a name="line_172"></a>######################################################################
<a name="line_173"></a># This function should be called with some additional arguments
<a name="line_174"></a># (say t_1,..,t_r) as well as the named arguments f and n.  It 
<a name="line_175"></a># assumes that f depends on t_1,..,t_r and returns a polynomial in
<a name="line_176"></a># these variables of total degree less than n, which is an
<a name="line_177"></a># approximation to f.
<a name="line_178"></a>
<a name="line_179"></a><span style="color:red">#@ multi_series 
</span><a name="line_180"></a>multi_series := proc(f,n::posint)
<a name="line_181"></a> local e,g,R;
<a name="line_182"></a>
<a name="line_183"></a> if type(f,list) or type(f,set) or type(f,Vector) or type(f,Matrix) then
<a name="line_184"></a>  return map(multi_series,f,args[2..-1]);
<a name="line_185"></a> fi;
<a name="line_186"></a> 
<a name="line_187"></a> R := [args[3..-1]];
<a name="line_188"></a> R := map(t -> (t = e*t),R);
<a name="line_189"></a> g := subs(R,f);
<a name="line_190"></a> g := series(g,e=0,n);
<a name="line_191"></a> g := expand(subs(e=1,convert(g,polynom,e)));
<a name="line_192"></a> return g;
<a name="line_193"></a>end:
<a name="line_194"></a>
<a name="line_195"></a>######################################################################
<a name="line_196"></a># revert_series(p,z,m) expects p to be a polynomial in z, with 
<a name="line_197"></a># p(0) = 0 and p'(0) <> 0.  It returns another polynomial q such that
<a name="line_198"></a># p(q(z)) = q(p(z)) = z mod z^(m+1).  If m is not supplied, it 
<a name="line_199"></a># defaults to the degree of p.
<a name="line_200"></a>#
<a name="line_201"></a># Maple can do this as a special case of solve/series, but that 
<a name="line_202"></a># seems to be extremely slow.
<a name="line_203"></a>
<a name="line_204"></a><span style="color:red">#@ revert_series 
</span><a name="line_205"></a>revert_series := proc(p,z,m_)
<a name="line_206"></a> local i,m,a,pp,q,qp;
<a name="line_207"></a>
<a name="line_208"></a> if nargs > 2 then
<a name="line_209"></a>  m := m_;
<a name="line_210"></a> else
<a name="line_211"></a>  m := degree(p,z);
<a name="line_212"></a> fi;
<a name="line_213"></a>
<a name="line_214"></a> if coeff(p,z,0) <> 0 then 
<a name="line_215"></a>  error("constant term is nonzero");
<a name="line_216"></a> fi;
<a name="line_217"></a>
<a name="line_218"></a> a := coeff(p,z,1);
<a name="line_219"></a>
<a name="line_220"></a> if a = 0 then 
<a name="line_221"></a>  error("linear term is zero");
<a name="line_222"></a> fi;
<a name="line_223"></a>
<a name="line_224"></a> q := z/a;
<a name="line_225"></a> pp := rem(p,z^(m+1),z);
<a name="line_226"></a> qp := expand(pp/a);
<a name="line_227"></a>
<a name="line_228"></a> for i from 2 to m do
<a name="line_229"></a>  pp := rem(p * pp,z^(m+1),z);
<a name="line_230"></a>  a := -coeff(qp,z,i)/coeff(pp,z,i);
<a name="line_231"></a>  q := q + a*z^i;
<a name="line_232"></a>  qp := expand(qp + a * pp);
<a name="line_233"></a> od;
<a name="line_234"></a>
<a name="line_235"></a> return q;
<a name="line_236"></a>end:
<a name="line_237"></a>
<a name="line_238"></a>######################################################################
<a name="line_239"></a># simp(x) returns x if x only involves exact numbers, but if x 
<a name="line_240"></a># contains any floating point terms then simp(x) attempts to convert
<a name="line_241"></a># everything to floating point.  Thus, if a is an unassigned symbol then
<a name="line_242"></a># have simp(a + Pi) = a + Pi but simp(a + Pi + 0.1) = a + 3.24159...
<a name="line_243"></a> 
<a name="line_244"></a><span style="color:red">#@ simp 
</span><a name="line_245"></a>simp := proc(x)
<a name="line_246"></a> if hastype(x,float) then
<a name="line_247"></a>  return(evalf(x));
<a name="line_248"></a> else
<a name="line_249"></a>  return(simplify(x));
<a name="line_250"></a> fi;
<a name="line_251"></a>end:
<a name="line_252"></a>
<a name="line_253"></a>######################################################################
<a name="line_254"></a># if a = \sum_{i\in A} 2^i and b = \sum_{i\in B} 2^i then
<a name="line_255"></a># bitwise_and(a,b) = \sum_{i\in A\cap B} 2^i.
<a name="line_256"></a>#
<a name="line_257"></a># This is only included to allow us to write certain parts of the
<a name="line_258"></a># code in a way that translates easily into C (where bitwise and
<a name="line_259"></a># is a primitive operation and is often used to calculate 
<a name="line_260"></a># intersections of small sets).
<a name="line_261"></a>
<a name="line_262"></a><span style="color:red">#@ bitwise_and 
</span><a name="line_263"></a>bitwise_and := proc(a,b)
<a name="line_264"></a> local aa,bb,c,x;
<a name="line_265"></a>
<a name="line_266"></a> aa := a;
<a name="line_267"></a> bb := b;
<a name="line_268"></a> c := 0;
<a name="line_269"></a> x := 1;
<a name="line_270"></a>
<a name="line_271"></a> while aa + bb > 0 do
<a name="line_272"></a>  if type(aa,odd) and type(bb,odd) then c := c + x; fi;
<a name="line_273"></a>  aa := iquo(aa,2);
<a name="line_274"></a>  bb := iquo(bb,2);
<a name="line_275"></a>  x := 2*x;
<a name="line_276"></a> od;
<a name="line_277"></a>
<a name="line_278"></a> return(c);
<a name="line_279"></a>end:
<a name="line_280"></a>
<a name="line_281"></a>######################################################################
<a name="line_282"></a>
<a name="line_283"></a># Find the n'th order Fourier series for a function of t
<a name="line_284"></a># that is periodic of period 2 Pi.
<a name="line_285"></a>
<a name="line_286"></a><span style="color:red">#@ fourier_series 
</span><a name="line_287"></a>fourier_series := proc(u,n_,e_)
<a name="line_288"></a> local n,e;
<a name="line_289"></a> n := `if`(nargs > 1, n_, 10);
<a name="line_290"></a> e := `if`(nargs > 2, e_, 10^(-12));
<a name="line_291"></a> trim(Re(Int(u/(2*Pi),t=0..2*Pi))) + 
<a name="line_292"></a>      add(Re(trim(Int(u*cos(k*t)/Pi,t=0..2*Pi),e))*cos(k*t),k=1..n) + 
<a name="line_293"></a>      add(Re(trim(Int(u*sin(k*t)/Pi,t=0..2*Pi),e))*sin(k*t),k=1..n);
<a name="line_294"></a>end:
<a name="line_295"></a>
<a name="line_296"></a>######################################################################
<a name="line_297"></a># Given matrices M1 and M2 of the same height, this function returns 
<a name="line_298"></a># [v,w] where M1.w is close to M2.v and |v| = 1.  This is useful if we
<a name="line_299"></a># want to approximate an arbitrary function (usually of two of 
<a name="line_300"></a># variables) by a rational function, possibly with constraints on 
<a name="line_301"></a># the numerator and denominator.  In that context, M1 will be a matrix
<a name="line_302"></a># that sends a vector of coefficients to a vector of values at some
<a name="line_303"></a># sample points, and similarly for M2.
<a name="line_304"></a>
<a name="line_305"></a><span style="color:red">#@ quot_approx 
</span><a name="line_306"></a>quot_approx := proc(M1,M2)
<a name="line_307"></a> local Q1,Q2,R1,R2,QQ,V,v,w,vv,ww;
<a name="line_308"></a> userinfo(5,genus2,"Finding QR decompositions"):
<a name="line_309"></a> Q1,R1 := QRDecomposition(M1):
<a name="line_310"></a> Q2,R2 := QRDecomposition(M2):
<a name="line_311"></a> QQ := Transpose(Q1).Q2:
<a name="line_312"></a> userinfo(5,genus2,"Finding SVD decompositions"):
<a name="line_313"></a> V := SingularValues(QQ,output=['Vt']):
<a name="line_314"></a> v := Column(Transpose(V),1):
<a name="line_315"></a> w := QQ.v:
<a name="line_316"></a> vv := (1/R2).v:
<a name="line_317"></a> ww := (1/R1).w:
<a name="line_318"></a> return([vv,ww]);
<a name="line_319"></a>end:
<a name="line_320"></a>
<a name="line_321"></a>######################################################################
<a name="line_322"></a>
<a name="line_323"></a><span style="color:red">#@ prime_factors 
</span><a name="line_324"></a>prime_factors := proc(n::posint)
<a name="line_325"></a> local F;
<a name="line_326"></a> F := ifactor(n);
<a name="line_327"></a> if type(F,`*`) then F := {op(F)}; else F := {F}; fi;
<a name="line_328"></a> F := map(u -> `if`(type(u,`^`),op(1,u),u),F);
<a name="line_329"></a> F := map(op,F);
<a name="line_330"></a> return F;
<a name="line_331"></a>end:
<a name="line_332"></a>
<a name="line_333"></a>######################################################################
<a name="line_334"></a>
<a name="line_335"></a># This function can be used to process a chunk of LaTeX code 
<a name="line_336"></a># generated by Maple.  If we call process_latex(s) then the string s
<a name="line_337"></a># is combined with the contents of the file maple_output/maple_blank.tex
<a name="line_338"></a># (which provides headers and footers) to produce the file
<a name="line_339"></a># maple_output/maple_output.tex.  This is then processed to produce
<a name="line_340"></a># maple_output/maple_output.pdf.  
<a name="line_341"></a>
<a name="line_342"></a><span style="color:red">#@ process_latex 
</span><a name="line_343"></a>process_latex := proc(s::string)
<a name="line_344"></a> local olddir,fd,header,footer,in_header,line,full_latex;
<a name="line_345"></a> global maple_dir;
<a name="line_346"></a>
<a name="line_347"></a> olddir := currentdir(maple_output_dir);
<a name="line_348"></a>
<a name="line_349"></a> fd := fopen("maple_blank.tex",READ);
<a name="line_350"></a> header := "";
<a name="line_351"></a> footer := "";
<a name="line_352"></a> in_header := true;
<a name="line_353"></a> line := readline(fd);
<a name="line_354"></a> while line <> 0 do
<a name="line_355"></a>  if length(line) >= 15 and substring(line,1..15) = "%%% INSERT HERE" then
<a name="line_356"></a>   in_header := false;
<a name="line_357"></a>  elif in_header then
<a name="line_358"></a>   header := cat(header,"\n",line);
<a name="line_359"></a>  else
<a name="line_360"></a>   footer := cat(footer,"\n",line);
<a name="line_361"></a>  fi;
<a name="line_362"></a>  line := readline(fd);
<a name="line_363"></a> od;
<a name="line_364"></a> fclose(fd);
<a name="line_365"></a> full_latex := cat(header,"\n",s,"\n",footer);
<a name="line_366"></a> fd := fopen("maple_output.tex",WRITE);
<a name="line_367"></a> fprintf(fd,"%s",full_latex);
<a name="line_368"></a> fclose(fd);
<a name="line_369"></a> ssystem("pdflatex maple_output");
<a name="line_370"></a>
<a name="line_371"></a> currentdir(olddir);
<a name="line_372"></a>end:
<a name="line_373"></a>
<a name="line_374"></a>######################################################################
<a name="line_375"></a>
<a name="line_376"></a>util_stripbackquotes :=
<a name="line_377"></a>proc(s::string)
<a name="line_378"></a> local t;
<a name="line_379"></a>
<a name="line_380"></a> t := s;
<a name="line_381"></a> if t <> "" and substring(t,1..1) = "`" then
<a name="line_382"></a>  t := substring(t,2..-1);
<a name="line_383"></a> fi;
<a name="line_384"></a> if t <> "" and substring(t,-1..-1) = "`" then
<a name="line_385"></a>  t := substring(t,1..-2);
<a name="line_386"></a> fi;
<a name="line_387"></a>
<a name="line_388"></a> RETURN(t);
<a name="line_389"></a>end:
<a name="line_390"></a>
<a name="line_391"></a>util_unixify :=
<a name="line_392"></a>proc(s::string)
<a name="line_393"></a> convert(subs(13 = NULL,convert(s,bytes)),bytes);
<a name="line_394"></a>end:
<a name="line_395"></a>
<a name="line_396"></a>######################################################################
<a name="line_397"></a>
<a name="line_398"></a>util_splitstring :=
<a name="line_399"></a>proc(s::string,c::integer) 
<a name="line_400"></a> local b,n,t,i;
<a name="line_401"></a>
<a name="line_402"></a> b := convert(s,bytes):
<a name="line_403"></a> n := nops(b):
<a name="line_404"></a> t := select((i,x,d) -> x[i] = d,[seq(i,i=1..n)],b,c):
<a name="line_405"></a> t := [0,op(t),n+1]:
<a name="line_406"></a> seq(convert(b[(t[i]+1)..(t[i+1]-1)],bytes),i=1..nops(t)-1);
<a name="line_407"></a>end:
<a name="line_408"></a>
<a name="line_409"></a>util_commasplit := proc(s) util_splitstring(s, 44); end:
<a name="line_410"></a>util_semisplit  := proc(s) util_splitstring(s, 59); end:
<a name="line_411"></a>util_colonsplit := proc(s) util_splitstring(s, 58); end:
<a name="line_412"></a>util_barsplit   := proc(s) util_splitstring(s,124); end:
<a name="line_413"></a>util_tabsplit   := proc(s) util_splitstring(s,  9); end:
<a name="line_414"></a>
<a name="line_415"></a># This splits at forward slashes and backslashes, and ignores
<a name="line_416"></a># slashes at the end
<a name="line_417"></a>util_slashsplit :=
<a name="line_418"></a>proc(s::string)
<a name="line_419"></a> local b,n,t,i;
<a name="line_420"></a>
<a name="line_421"></a> b := subs(92 = 47,convert(s,bytes)):
<a name="line_422"></a> n := nops(b):
<a name="line_423"></a> while (n > 0 and b[n] = 47) do n := n - 1; od;
<a name="line_424"></a> if (n = 0) then RETURN(); fi;
<a name="line_425"></a> t := select((i,x) -> x[i] = 47,[seq(i,i=1..n)],b):
<a name="line_426"></a> t := [0,op(t),n+1]:
<a name="line_427"></a> seq(convert(b[(t[i]+1)..(t[i+1]-1)],bytes),i=1..nops(t)-1);
<a name="line_428"></a>
<a name="line_429"></a>end:
<a name="line_430"></a>
<a name="line_431"></a>util_joinstring :=
<a name="line_432"></a>proc(c::string)
<a name="line_433"></a> local l;
<a name="line_434"></a> if nargs = 1 then RETURN(""); fi;
<a name="line_435"></a> l := map((t) -> op([sprintf("%A",t),c]),[args[2..-1]]);
<a name="line_436"></a> RETURN(cat(op(l[1..-2])));
<a name="line_437"></a>end:
<a name="line_438"></a>
<a name="line_439"></a>util_commajoin := proc() util_joinstring(",",args) end:
<a name="line_440"></a>util_colonjoin := proc() util_joinstring(":",args) end:
<a name="line_441"></a>util_barjoin   := proc() util_joinstring("|",args) end:
<a name="line_442"></a>util_tabjoin   := proc() util_joinstring(",",args) end:
<a name="line_443"></a>util_slashjoin := proc() util_joinstring("/",args) end:
<a name="line_444"></a>util_linejoin  := proc() util_joinstring("\n",args) end:
<a name="line_445"></a>
<a name="line_446"></a>######################################################################
<a name="line_447"></a>
<a name="line_448"></a>util_startswith :=
<a name="line_449"></a>proc(s::string,t::string)
<a name="line_450"></a> evalb(length(s) >= length(t) and substring(s,1..length(t)) = t);
<a name="line_451"></a>end:
<a name="line_452"></a>
<a name="line_453"></a>######################################################################
<a name="line_454"></a>
<a name="line_455"></a>util_splitfilename :=
<a name="line_456"></a>proc(file::string,
<a name="line_457"></a>     # optional
<a name="line_458"></a>     suffix_::string)
<a name="line_459"></a> local pieces,m,dirname,basename;
<a name="line_460"></a>
<a name="line_461"></a> pieces := [util_slashsplit(file)];
<a name="line_462"></a> if pieces = [] then
<a name="line_463"></a>  ERROR("Empty file name");
<a name="line_464"></a> fi;
<a name="line_465"></a>
<a name="line_466"></a> dirname := util_slashjoin(op(pieces[1..-2]));
<a name="line_467"></a> basename := pieces[-1];
<a name="line_468"></a>
<a name="line_469"></a> if nargs > 1 then
<a name="line_470"></a>  m := length(suffix_);
<a name="line_471"></a>  if length(basename) >= m and
<a name="line_472"></a>     substring(basename,(-m)..(-1)) = suffix_ then
<a name="line_473"></a>   basename := substring(basename,1..(-m-1));
<a name="line_474"></a>  fi;
<a name="line_475"></a> fi;
<a name="line_476"></a>
<a name="line_477"></a> RETURN([dirname,basename]);
<a name="line_478"></a>end:
<a name="line_479"></a>
<a name="line_480"></a>util_dirname :=
<a name="line_481"></a>proc(file::string,
<a name="line_482"></a>     # optional
<a name="line_483"></a>     suffix_::string)
<a name="line_484"></a> util_splitfilename(args)[1];
<a name="line_485"></a>end:
<a name="line_486"></a>
<a name="line_487"></a>util_basename :=
<a name="line_488"></a>proc(file::string,
<a name="line_489"></a>     # optional
<a name="line_490"></a>     suffix_::string)
<a name="line_491"></a> util_splitfilename(args)[2];
<a name="line_492"></a>end:
<a name="line_493"></a>
<a name="line_494"></a>
<a name="line_495"></a>
<a name="line_496"></a>######################################################################
<a name="line_497"></a>
<a name="line_498"></a><span style="color:red">#@ strip_worksheet
</span><a name="line_499"></a>
<a name="line_500"></a># This removes all output from a worksheet (typically making it much
<a name="line_501"></a># smaller) and saves the result in the 'small' subdirectory of the
<a name="line_502"></a># 'worksheets' directory
<a name="line_503"></a>
<a name="line_504"></a>strip_worksheet := proc(file)
<a name="line_505"></a> local dir,doc;
<a name="line_506"></a>
<a name="line_507"></a> doc := Worksheet[ReadFile](cat(worksheets_dir,"/",file,".mw"));
<a name="line_508"></a> doc := XMLTools[ApplyElement](doc,"Output",() -> NULL):
<a name="line_509"></a> dir := cat(worksheets_dir,"/small");
<a name="line_510"></a> if not(FileTools[Exists](dir)) then
<a name="line_511"></a>  mkdir(dir);
<a name="line_512"></a> fi;
<a name="line_513"></a> Worksheet[WriteFile](cat(dir,"/",file,".mw"),doc);
<a name="line_514"></a> NULL;
<a name="line_515"></a>end:
<a name="line_516"></a>
<a name="line_517"></a><span style="color:red">#@ strip_worksheets
</span><a name="line_518"></a>strip_worksheets := proc()
<a name="line_519"></a> map(strip_worksheet,[
<a name="line_520"></a>  "build_data",
<a name="line_521"></a>  "build_data_toy",
<a name="line_522"></a>  "check_all",
<a name="line_523"></a>  "checks",
<a name="line_524"></a>  "genus2",
<a name="line_525"></a>  "genus2_pics",
<a name="line_526"></a>  "genus2_talk_pics",
<a name="line_527"></a>  "text_check"
<a name="line_528"></a> ]);
<a name="line_529"></a> NULL;
<a name="line_530"></a>end:
<a name="line_531"></a>
<a name="line_532"></a>
<a name="line_533"></a>
  </pre>
 </body>
</html>
    

==> anc/maple/Rn.mpl <==
######################################################################
# The declarations below allow us to specify the types of arguments
# to functions that we will define later.  

# Although type RR is intended to refer to real numbers, Maple
# will not test this very stringently.  It will reject sets, lists,
# vectors and so on, but it will accept any algebraic expression.

# Type RR0 will accept expressions that refer to real constants,
# such as sqrt(2) + exp(5) / 1.23.  It will reject expressions
# that involve variables, or that refer to non-real complex
# constants.

# Type RR1 will accept numeric constants like 1.2345 or 1/13, but
# reject symbolic expressions like Pi or sqrt(3).

`type/RR`  := (u) -> type(u,algebraic);           #@ RR
`type/RR0` := (u) -> type(u,realcons);            #@ RR0
`type/RR1` := (u) -> type(u,numeric);             #@ RR1

# Types CC, CC0 and CC1 are analogous to RR, RR0 and RR1, but
# for complex numbers.

`type/CC`  := (u) -> type(u,algebraic);           #@ CC
`type/CC0` := (u) -> type(u,constant);            #@ CC0
`type/CC1` := (u) -> type(u,complex(numeric));    #@ CC1

# Types RR_2, RR0_2 and RR1_2 are for elements of R^2, which
# we represent as lists.  (Note that Maple also has Vectors,
# which are different from lists, but for technical reasons we
# generally prefer to use lists.)

`type/RR_2`  := (u) -> type(u,[algebraic,algebraic]); #@ RR_2
`type/RR0_2` := (u) -> type(u,[realcons,realcons]);   #@ RR0_2
`type/RR1_2` := (u) -> type(u,[numeric,numeric]);     #@ RR1_2

# Types RR_3, RR0_3 and RR1_3 are for elements of R^3
`type/RR_3`  := (u) -> type(u,[algebraic,algebraic,algebraic]);  #@ RR_3
`type/RR0_3` := (u) -> type(u,[realcons,realcons,realcons]);     #@ RR0_3
`type/RR1_3` := (u) -> type(u,[numeric,numeric,numeric]);        #@ RR1_3

# Types RR_4, RR0_4 and RR1_4 are for elements of R^4
`type/RR_4`  := (u) -> type(u,[algebraic,algebraic,algebraic,algebraic]); #@ RR_4
`type/RR0_4` := (u) -> type(u,[realcons,realcons,realcons,realcons]);     #@ RR0_4
`type/RR1_4` := (u) -> type(u,[numeric,numeric,numeric,numeric]);         #@ RR1_4

protect(
 'RR','RR0','RR1',
 'CC','CC0','CC1',
 'RR_2','RR0_2','RR1_2',
 'RR_3','RR0_3','RR1_3',
 'RR_4','RR0_4','RR1_4'
);

######################################################################
# Norms, dot products, cross products

# Distance between points in R^2, R^3 and R^4

nm2 := (u::RR_2) -> sqrt(add(u[i]^2,i=1..2)); #@ nm2 
nm3 := (u::RR_3) -> sqrt(add(u[i]^2,i=1..3)); #@ nm3 
nm4 := (u::RR_4) -> sqrt(add(u[i]^2,i=1..4)); #@ nm4 

dist := (d,a::list(RR),b::list(RR)) -> sqrt(add((a[i]-b[i])^2,i=1..d)): #@ dist 

d2  := proc(u::RR_2 ,v::RR_2 ) sqrt(add((u[i]-v[i])^2,i=1..2)); end: #@ d2  
d2f := proc(u::RR0_2,v::RR0_2) evalf(d2(u,v)); end:                  #@ d2f 
d3  := proc(u::RR_3 ,v::RR_3 ) sqrt(add((u[i]-v[i])^2,i=1..3)); end: #@ d3  
d3f := proc(u::RR0_3,v::RR0_3) evalf(d3(u,v)); end:                  #@ d3f 
d4  := proc(u::RR_4 ,v::RR_4 ) sqrt(add((u[i]-v[i])^2,i=1..4)); end: #@ d4  
d4f := proc(u::RR0_4,v::RR0_4) evalf(d4(u,v)); end:                  #@ d4f 

# Dot products in R^2, R^3 and R^4

dp := (d,a::list(RR),b::list(RR)) -> add(a[i]*b[i],i=1..d):                #@ dp 
dp2 := (a::RR_2,b::RR_2) -> a[1]*b[1] + a[2]*b[2]:                         #@ dp2 
dp3 := (a::RR_3,b::RR_3) -> a[1]*b[1] + a[2]*b[2] + a[3]*b[3]:             #@ dp3 
dp4 := (a::RR_4,b::RR_4) -> a[1]*b[1] + a[2]*b[2] + a[3]*b[3] + a[4]*b[4]: #@ dp4 
dpv := (a::list(RR),b::list(RR)) -> `+`(op(a *~ b));                       #@ dpv 
distv := (a::list(RR),b::list(RR)) -> sqrt(dpv(a -~ b,a -~ b));            #@ distv 

# Ordinary cross product of three-dimensional vectors.

#@ cross_product
cross_product := (u::RR_3,v::RR_3) -> [
 u[2] * v[3] - u[3] * v[2],
 u[3] * v[1] - u[1] * v[3],
 u[1] * v[2] - u[2] * v[1]
]:


# cross_product4(u,v,w) is a vector in R^4 depending on vectors
# u,v,w in R^4.  It is orthogonal to each of u, v and w.  If 
# u,v and w are othogonal then |cross_product4(u,v,w)| = |u||v||w|.

#@ cross_product4
cross_product4 := (u::RR_4,v::RR_4,w::RR_4) -> [
 -u[2]*v[3]*w[4]+u[2]*v[4]*w[3]-v[2]*w[3]*u[4]+v[2]*u[3]*w[4]-w[2]*u[3]*v[4]+w[2]*v[3]*u[4], 
  u[1]*v[3]*w[4]-u[1]*v[4]*w[3]+v[1]*w[3]*u[4]-v[1]*u[3]*w[4]+w[1]*u[3]*v[4]-w[1]*v[3]*u[4], 
 -u[1]*v[2]*w[4]+u[1]*v[4]*w[2]-v[1]*w[2]*u[4]+v[1]*u[2]*w[4]-w[1]*u[2]*v[4]+w[1]*v[2]*u[4], 
  u[1]*v[2]*w[3]-u[1]*v[3]*w[2]+v[1]*w[2]*u[3]-v[1]*u[2]*w[3]+w[1]*u[2]*v[3]-w[1]*v[2]*u[3]
]:

######################################################################
# Isometric simplices

# Map from the 2-simplex to the equilateral triangle in R^2 with 
# vertices [1,0] and [-1/2,+/- sqrt(3)/2].

# Arguments can be given as (t1,t2) or ([t1,t2]) or (t0,t1,t2) or
# ([t0,t1,t2]).  If t0 is missing then it is taken to be 1-t1-t2.

#@ triangle_proj
triangle_proj := proc()
 local tt;
 if nargs = 1 then tt := args[1] else tt := [args]; fi;
 if nops(tt) = 2 then tt = [1 - tt[1] - tt[2],tt[1],tt[2]]; fi;
 return([tt[1]-tt[2]/2-tt[3]/2,(tt[2]-tt[3])*sqrt(3)/2]);
end:

#@ triangle_lift
triangle_lift := (xy) -> [1/3+(2/3)*xy[1],
                          1/3-(1/3)*xy[1]+(1/3)*sqrt(3)*xy[2], 
                          1/3-(1/3)*xy[1]-(1/3)*sqrt(3)*xy[2]]:

######################################################################

# Conversion between complex numbers and pairs of real numbers.

C_to_R2 := (z) -> [Re(z),Im(z)];       #@ C_to_R2 
R2_to_C := (xy) -> xy[1] + I * xy[2];  #@ R2_to_C 

C_mult := (u,v) -> [u[1]*v[1]-u[2]*v[2], u[1]*v[2]+u[2]*v[1]]; #@ C_mult 

# Any polynomial f : R -> R extends in an obvious way to give a
# function C -> C, and by identifying C with R^2 we obtain a 
# function g : R^2 -> R^2.  The function below converts f to g. 

#@ series_on_R2
series_on_R2 := proc(f)
 local t,u,ft,d,up,ans,i,c;
 ft := f(t);
 d := degree(ft,t);
 up := [1,0];
 ans := [0,0];
 for i from 0 to d do
  c := coeff(ft,t,i);
  ans := expand(ans +~ c *~ up);
  up := expand([u[1] * up[1] - u[2] * up[2],u[1] * up[2] + u[2] * up[1]]);
 od;
 return unapply(ans,u);
end:

######################################################################
# Several versions of stereographic projection

# stereo() is the stereographic homeomorphism from 
# S^3 minus { [0,0,0,1] } to R^3.  The inverse homeomorphism is 
# unstereo(). 

#@ S3_to_R3
S3_to_R3 := (x::RR_4) -> [x[1]/(1-x[4]),x[2]/(1-x[4]),x[3]/(1-x[4])];

#@ R3_to_S3
R3_to_S3 := (u::RR_3) -> [seq(2*u[i]/(add(u[j]^2,j=1..3)+1),i=1..3),
                          (add(u[j]^2,j=1..3)-1)/(add(u[j]^2,j=1..3)+1)];

stereo   := eval(S3_to_R3); #@ stereo   
unstereo := eval(R3_to_S3); #@ unstereo 

# Some convenience functions for plotting via stereographic projection.

#@ stereo_point
stereo_point      := proc(x::RR_4) point(stereo(x),args[2..-1]); end:

#@ stereo_curve
stereo_curve      := proc(xs::list(RR_4)) curve(map(stereo,xs),args[2..-1]); end:

#@ stereo_polygon
stereo_polygon    := proc(xs::list(RR_4)) polygon(map(stereo,xs),args[2..-1]); end:

#@ stereo_spacecurve
stereo_spacecurve := proc(x::RR_4) spacecurve(stereo(x),args[2..-1]); end:

#@ R_to_S1
R_to_S1 := proc(x::RR) 
 if x = infinity then
  return([-1,0]);
 else
  return([(1-x^2)/(1+x^2),2*x/(1+x^2)]);
 fi;
end:

#@ S1_to_R 
S1_to_R := proc(u::RR_2) 
 if u[1] = -1 then
  return infinity;
 else
  return u[2]/(1 + u[1]);
 fi;
end:

# SC1 is the unit circle in C (rather than R^2)

#@ R_to_SC1 
R_to_SC1 := proc(x::RR)  
 if x = infinity then
  return(-1);
 else
  return((1-x^2+2*I*x)/(1+x^2));
 fi;
end:

#@ RP1_to_SC1 
RP1_to_SC1 := proc(xy::RR_2)  
 return (xy[2]^2-xy[1]^2+2*I*xy[1]*xy[2])/(xy[1]^2+xy[2]^2);
end:

# SC1_to_R and SC1_to_R_alt are in theory the same.  However,
# SC1_to_R(z) is guaranteed to be real, even if |z| is slightly
# different from 1.  On the other hand, SC1_to_R_alt  

#@ SC1_to_R 
SC1_to_R := proc(u::CC) 
 if u = -1 then
  return infinity;
 else
  return Im(u)/(1 + Re(u));
 fi;
end:

SC1_to_R_alt := (z) -> I*(1-z)/(1+z); #@ SC1_to_R_alt 

# I is the interval [-1,1]

R_to_I   := (t) -> t/sqrt(1+t^2);             #@ R_to_I   
I_to_R   := (t) -> t/sqrt(1-t^2);             #@ I_to_R   

S1_to_I  := u -> u[2]/sqrt(2*(1+u[1]));       #@ S1_to_I  
I_to_S1  := t -> [1-2*t^2,2*t*sqrt(1-t^2)];   #@ I_to_S1  

SC1_to_I := z -> Im(z)/sqrt(2*(1+Re(z)));     #@ SC1_to_I 

# tan_sum satisfies tan_sum(tan(s),tan(t)) = tan(s+t).

tan_sum := (a,b) -> (a + b)/(1 - a*b);        #@ tan_sum 

# C_to_S2 is the usual homeomorphism from the Riemann sphere to
# S^2, normalised to send the unit circle in C to the equator.

#@ C_to_S2 
C_to_S2 := proc(z::CC) 
 if z = infinity then 
  return([0,0,1]);
 else
  return 
   [2*Re(z)/(1+abs(z)^2),2*Im(z)/(1+abs(z)^2),(abs(z)^2-1)/(1+abs(z)^2)];
 fi;
end:

#@ S2_to_C 
S2_to_C := proc(u::RR_3) 
 if u[3] = 1 then
  return(infinity);
 else 
  return(simplify((u[1]+I*u[2])/(1-u[3])));
 fi;
end:

#@ S2_tangent_frame
S2_tangent_frame := proc(a::RR1_3)
 local e,b,c,i,j,m;

 e[1] := [1,0,0];
 e[2] := [0,1,0];
 e[3] := [0,0,1];
 i := 0;
 m := 0;

 for j from 1 to 3 do 
  e[j] := e[j] - dp3(e[j],a) *~ a;
  if nm3(e[j]) > m then 
   m := nm3(e[j]);
   i := j;
  fi;
 od;

 b := e[i] /~ nm3(e[i]);
 c := cross_product(b,a);
 return [b,c];
end:

# stereo_shift(x,a) is a version of stereographic projection that
# sends a to zero and -a to infinity.

#@ stereo_shift 
stereo_shift := (x::RR_4, a::RR_4) ->  
[(-x[1]*a[4]+x[2]*a[3]-x[3]*a[2]+x[4]*a[1])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4]),
 (-x[1]*a[3]-x[2]*a[4]+x[3]*a[1]+x[4]*a[2])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4]),
 (x[1]*a[2]-x[2]*a[1]-x[3]*a[4]+x[4]*a[3])/(1+x[1]*a[1]+x[2]*a[2]+x[3]*a[3]+x[4]*a[4])]:

#@ unstereo_shift 
unstereo_shift := (u::RR_3,a::RR_4) -> [ 
 -(2*u[1]*a[4]+2*u[2]*a[3]-2*u[3]*a[2]+a[1]*u[1]^2+a[1]*u[2]^2+a[1]*u[3]^2-a[1])/(u[1]^2+u[2]^2+u[3]^2+1),
 -(-2*u[1]*a[3]+2*u[2]*a[4]+2*u[3]*a[1]+a[2]*u[1]^2+a[2]*u[2]^2+a[2]*u[3]^2-a[2])/(u[1]^2+u[2]^2+u[3]^2+1),
 (-2*u[1]*a[2]+2*u[2]*a[1]-2*u[3]*a[4]-a[3]*u[1]^2-a[3]*u[2]^2-a[3]*u[3]^2+a[3])/(u[1]^2+u[2]^2+u[3]^2+1),
 (2*u[1]*a[1]+2*u[2]*a[2]+2*u[3]*a[3]-a[4]*u[1]^2-a[4]*u[2]^2-a[4]*u[3]^2+a[4])/(u[1]^2+u[2]^2+u[3]^2+1)]:

######################################################################
# A Mobius function that preserves the unit circle

mob := (z,a) -> (z - a)/(1 - conjugate(a)*z); #@ mob 

# This assumes that u and v lie in the unit disc, and returns the
# unique holomorphic involution of the unit disc that exchanges
# u and v.

#@ switcher 
switcher := proc(u,v) 
 local a,z;
 a := (u+v+conjugate(u+v)*u*v)/(1-abs(u*v)^2);
 return unapply((a-z)/(1-conjugate(a)*z),z);
end:

#@ midpoint_Delta 
midpoint_Delta := proc(u,v) 
 local a;
 a := (u+v+conjugate(u+v)*u*v)/(1-abs(u*v)^2);
 if a = 0 then
  return 0;
 else 
  return ((1-sqrt(1-abs(a)^2))/conjugate(a));
 fi;
end:

######################################################################
# Polar coordinates on S^3

#@ S3_polar 
S3_polar := (abc::RR_3) ->
 [cos(abc[1])*cos(abc[2]),cos(abc[1])*sin(abc[2]),
  sin(abc[1])*cos(abc[3]),sin(abc[1])*sin(abc[3])];

#@ S3_polar_inv 
S3_polar_inv := (x::RR_4) ->
 [arcsin(sqrt(x[3]^2+x[4]^2)),
  arcsin(x[2]/sqrt(x[1]^2+x[2]^2)),
  arcsin(x[4]/sqrt(x[3]^2+x[4]^2))];

######################################################################
# Various different models for the 2-torus:
#
# T refers to points s in R^4 with s[1]^2+s[2]^2 = s[3]^2+s[4]^2 = 1.
# TA refers to pairs of angles
# TC refers to pairs of unit complex numbers
# TP refers to (R u infinity)^2

TA_to_TC := (theta) -> [exp(I*theta[1]),exp(I*theta[2])]; #@ TA_to_TC 
TA_to_TP := (theta) -> [tan(theta[1]/2),tan(theta[2]/2)]; #@ TA_to_TP 
TA_to_T  := (theta) -> [cos(theta[1]),sin(theta[1]),cos(theta[2]),sin(theta[2])]; #@ TA_to_T  
TC_to_TA := (z) -> [argument(z[1]),argument(z[2])]; #@ TC_to_TA 
TC_to_TP := (z) -> [Im(z[1])/(1+Re(z[1])),Im(z[2])/(1+Re(z[2]))]; #@ TC_to_TP 
TC_to_T  := (z) -> [Re(z[1]),Im(z[1]),Re(z[2]),Im(z[2])]; #@ TC_to_T  
TP_to_TA := (t) -> [2*arctan(t[1]),2*arctan(t[2])]; #@ TP_to_TA 
TP_to_TC := (t) -> [(1+I*t[1])/(1-I*t[1]),(1+I*t[2])/(1-I*t[2])]; #@ TP_to_TC 
TP_to_T  := (t) -> [(1-t[1]^2)/(1+t[1]^2),2*t[1]/(1+t[1]^2), 
                    (1-t[2]^2)/(1+t[2]^2),2*t[2]/(1+t[2]^2)]; #@ TP_to_T  
T_to_TA  := (s) -> [arctan(s[2],s[1]),arctan(s[4],s[3])]; #@ T_to_TA  
T_to_TC  := (s) -> [s[1]+I*s[2],s[3]+I*s[4]]; #@ T_to_TC  
T_to_TP  := (s) -> [s[2]/(1+s[1]),s[4]/(1+s[3])]; #@ T_to_TP  
 
# T_to_S2 gives a homeomorphism T/C_2 -> S^2.
T_to_S2   := (s)     -> [s[3]-s[1],s[2]*s[4],-s[3]-s[1]]/~ sqrt((1+s[1]^2)*(1+s[3]^2)); #@ T_to_S2   
TP_to_S2  := (a)     -> [a[1]^2-a[2]^2, 2*a[1]*a[2], a[1]^2*a[2]^2-1] /~ sqrt((1+a[1]^4)*(1+a[2]^4)); #@ TP_to_S2  
TA_to_S2  := (theta) -> T_to_S2(TA_to_T(theta)); #@ TA_to_S2  
TC_to_S2  := (z)     -> T_to_S2(TC_to_T(z)); #@ TC_to_S2  

# This is a generically defined section for T_to_S2
#@ S2_to_TP 
S2_to_TP := (u) -> [ 
 abs(u[2])/sqrt((sqrt(1-u[1]^2)-u[3])*(sqrt(1-u[3]^2)-u[1])),
     u[2] /sqrt((sqrt(1-u[1]^2)-u[3])*(sqrt(1-u[3]^2)+u[1]))
];

# T_to_R3 is the standard embedding of T in R^3.
T_to_R3  := (t) -> [t[1]*(2+t[3]),t[2]*(2+t[3]),t[4]]; #@ T_to_R3  
TA_to_R3 := (theta) -> T_to_R3(TA_to_T(theta));        #@ TA_to_R3 
TC_to_R3 := (z)     -> T_to_R3(TC_to_T(z));            #@ TC_to_R3 
TP_to_R3 := (t)     -> T_to_R3(TP_to_T(t));            #@ TP_to_R3 

# We next have similar functions for the 4-torus

TTA_to_TTC := (theta) -> [seq(exp(I*theta[i]),i=1..4)]; #@ TTA_to_TTC 
TTA_to_TTP := (theta) -> [seq(tan(theta[i]/2),i=1..4)]; #@ TTA_to_TTP 
TTA_to_TT  := (theta) -> map(op,[seq([cos(theta[i]),sin(theta[i])],i=1..4)]); #@ TTA_to_TT  
TTC_to_TTA := (z) -> [seq(argument(z[i]),i=1..4)]; #@ TTC_to_TTA 
TTC_to_TTP := (z) -> [seq(Im(z[i])/(1+Re(z[i])),i=1..4)]; #@ TTC_to_TTP 
TTC_to_TT  := (z) -> map(op,[seq([Re(z[i]),Im(z[i])],i=1..4)]); #@ TTC_to_TT  
TTP_to_TTA := (t) -> [seq(2*arctan(t[i]),i=1..4)]; #@ TTP_to_TTA 
TTP_to_TTC := (t) -> [seq((1+I*t[i])/(1-I*t[i]),i=1..4)]; #@ TTP_to_TTC 
TTP_to_TT  := (t) -> map(op,[seq([(1-t[i]^2)/(1+t[i]^2),2*t[i]/(1+t[i]^2)],i=1..4)]); #@ TTP_to_TT  
TT_to_TTA  := (s) -> [seq(arctan(s[2*i],s[2*i-1]),i=1..4)]; #@ TT_to_TTA  
TT_to_TTC  := (s) -> [seq(s[2*i-1]+I*s[2*i],i=1..4)]; #@ TT_to_TTC  
TT_to_TTP  := (s) -> [seq(s[2*i]/(1+s[2*i-1]),i=1..4)]; #@ TT_to_TTP  

######################################################################
# Quaternions 

# We identify R^4 with the quaternions by the rule
# [x1,x2,x3,x4] |-> x1 i + x2 j + x3 k + x4.

#@ H_mult 
H_mult := proc(a::RR_4,b::RR_4) 
 [  a[1]*b[4] + a[2]*b[3] - a[3]*b[2] + a[4]*b[1] ,
  - a[1]*b[3] + a[2]*b[4] + a[3]*b[1] + a[4]*b[2] ,
    a[1]*b[2] - a[2]*b[1] + a[3]*b[4] + a[4]*b[3] ,
  - a[1]*b[1] - a[2]*b[2] - a[3]*b[3] + a[4]*b[4]
 ];
end:

#@ H_conjugate 
H_conjugate := proc(a::RR_4)
 [-a[1],-a[2],-a[3],a[4]];
end:

#@ H_quotient 
H_quotient := proc(a,b)
 H_mult(a,H_conjugate(b)) /~ nm4(b)^2;
end:

######################################################################
# The Hopf fibration

# The Hopf fibration from R^4\{0} to S^2
#@ hopf_map 
hopf_map := (x::RR_4) ->
 [2*x[1]*x[3]+2*x[2]*x[4],
  2*x[1]*x[4]-2*x[2]*x[3],
  x[1]^2+x[2]^2-x[3]^2-x[4]^2]/~(rho(x));

#@ find_hopf_preimages 
find_hopf_preimages := proc(y::RR_3)
 local eqs,sol,fsol,is_real,x,xx; 
 xx := [x[1],x[2],x[3],x[4]];
 is_real := (u) -> (Im(u[1]) = 0 and Im(u[2]) = 0 and Im(u[3]) = 0 and Im(u[4]) = 0):
 eqs := {g0(x)=0,hopf_proj(x)[1]=y[1],hopf_proj(x)[2]=y[2],hopf_proj(x)[3]=y[3]};
 sol := [solve(eqs,{op(xx)})]:
 fsol := select(is_real,evalf(map(s -> subs(s,xx),sol)));
 return(fsol);
end:

#@ act_hopf
act_hopf[1]    := (u) -> [ u[1], u[2], u[3]];
act_hopf[LL]   := (u) -> [-u[1],-u[2], u[3]];
act_hopf[LM]   := (u) -> [ u[2], u[1], u[3]];
act_hopf[LLLM] := (u) -> [-u[2],-u[1], u[3]];
act_hopf[LN]   := (u) -> [-u[2],-u[1], u[3]];
act_hopf[LLLN] := (u) -> [ u[2], u[1], u[3]];
act_hopf[MN]   := (u) -> [-u[1],-u[2], u[3]];
act_hopf[LLMN] := (u) -> [ u[1], u[2], u[3]];


######################################################################
# Random points on spheres

#@ random_S3_point 
random_S3_point := proc()
 local x,rr,nx;
 rr := rand(-1000..1000);
 nx := 0;
 while nx < 0.1 or nx > 1 do 
  x := [rr(),rr(),rr(),rr()] /~ 1000.;
  nx := sqrt(add(x[i]^2,i=1..4));
 od;
 x := x /~ nx;
 return(x);
end:

random_S2_point := () -> hopf_map(random_S3_point());

######################################################################
# R2_zone(x,y) returns an integer between 0 and 16 depending on the
# argument theta of (x,y).  If theta = k * Pi/4 then the result is 
# 2k+1.  If k * Pi/4 < theta < (k+1) * Pi/4 then the result is 2k+2.
# If (x,y) = (0,0) then theta is undefined and the result is 0.
#
# We also define C_zone(x + I*y) = R2_zone(x,y).

#@ R2_zone 
R2_zone := proc(x0,y0)
 local x,y;
 x := evalf(x0);
 y := evalf(y0);
 if x = 0 and y = 0 then
  return(0);
 elif y = 0 and 0 < x then
  return(1);
 elif 0 < y and y < x then
  return(2);
 elif 0 < x and x = y then
  return(3);
 elif 0 < x and x < y then
  return(4);
 elif 0 = x and 0 < y then
  return(5);
 elif 0 < -x and -x < y then
  return(6);
 elif 0 < -x and -x = y then
  return(7);
 elif 0 < y and y < -x then
  return(8);
 elif 0 = y and 0 < -x then
  return(9);
 elif 0 < -y and -y < -x then
  return(10);
 elif 0 < -y and -y = -x then
  return(11);
 elif 0 < -x and -x < -y then
  return(12);
 elif 0 = -x and 0 < -y then
  return(13);
 elif 0 < x and x < -y then
  return(14);
 elif 0 < x and x = -y then
  return(15)
 elif 0 < -y and -y < x then
  return(16);
 else
  return(FAIL);
 fi;
end: 

#@ C_zone 
C_zone := (z::CC) -> R2_zone(Re(z),Im(z)):

######################################################################
# Winding numbers

# This calculates the winding number of a map u : [0,2*Pi] -> C\{0}.
# The second parameter n_ defaults to 24 if it is omitted.  The
# result may be incorrect if n_ is too small, but 24 is ample for
# the functions that occur in practice in this project.

#@ C_winding_number 
C_winding_number := proc(u,n_)
 local n,uu,a;

 n := `if`(nargs > 1,n_,24);
 uu := [seq(evalf(u(2*Pi*i/n)),i=0..(n-1))];
 uu := [op(uu),uu[1]];
 a := add(argument(uu[i+1]/uu[i]),i=1..n);
 return round(evalf(a/(2*Pi)));
end:

#@ R2_winding_number 
R2_winding_number := proc(u,n_)
 C_winding_number((t) -> (u(t)[1] + u(t)[2]*I),args[2..-1]);
end:

######################################################################
# Miscellaneous other things

# rational_sphere point defines a map Q x Q -> S^2 n Q^4 with dense image.

#@ rational_sphere_point 
rational_sphere_point := (s::RR,t::RR) -> [
 2*s/(1+s^2)*2*t/(1+t^2),
 2*s/(1+s^2)*(1-t^2)/(1+t^2),
 (1-s^2)/(1+s^2)
];

# Midpoints of line segments

midpoint_R2 := (a::RR_2,b::RR_2) -> [(a[1]+b[1])/2,(a[2]+b[2])/2]; #@ midpoint_R2 
midpoint_R3 := (a::RR_3,b::RR_3) -> [(a[1]+b[1])/2,(a[2]+b[2])/2,(a[3]+b[3])/2]; #@ midpoint_R3 
midpoint_R4 := (a::RR_4,b::RR_4) -> [(a[1]+b[1])/2,(a[2]+b[2])/2,(a[3]+b[3])/2,(a[4]+b[4])/2]; #@ midpoint_R4 

# Midpoints of arcs in the spheres S^2 and S^3

#@ midpoint_S2 
midpoint_S2 := proc(a::RR_3,b::RR_3)
 local c,r;
 c := midpoint_R3(a,b);
 r := sqrt(c[1]^2+c[2]^2+c[3]^2);
 c := [c[1]/r,c[2]/r,c[3]/r];
 return(c);
end:
 
#@ midpoint_S3 
midpoint_S3 := proc(a::RR_4,b::RR_4)
 local c,r;
 c := midpoint_R4(a,b);
 r := sqrt(c[1]^2+c[2]^2+c[3]^2+c[4]^2);
 c := [c[1]/r,c[2]/r,c[3]/r,c[4]/r];
 return(c);
end:
 
# The area of a flat triangle with vertices in S^3

#@ triangle_area 
triangle_area := proc(a::RR_4,b::RR_4,c::RR_4)
 local p,q;
 p := [seq(b[i]-a[i],i=1..4)];
 q := [seq(c[i]-a[i],i=1..4)];
 sqrt(expand(dp4(p,p)*dp4(q,q)-dp4(p,q)^2))/2;
end:


# xx is a generic vector in R^4
xx := [x[1],x[2],x[3],x[4]]; #@ xx 
yy := [y[1],y[2]];           #@ yy 
zz := [z[1],z[2]];           #@ zz 
tt := [t[1],t[2]];           #@ tt 

assume(x[1]::real);
assume(x[2]::real);
assume(x[3]::real);
assume(x[4]::real);

assume(y[1]::real);
assume(y[2]::real);

protect('x','xx','y','yy','z','zz','t','tt');



==> anc/maple/Rn_check.mpl <==
check_Rn := proc()
 local s,t,r,u,v,w,x,y,z,uu,vv,ww,err,err0,err1,err2,err3;

 printf("%a()\n",procname);

 assume(s::real,t::real,r::real);

 uu := [u[1],u[2],u[3],u[4]];
 vv := [v[1],v[2],v[3],v[4]];
 ww := [w[1],w[2],w[3],w[4]];

 _ASSERT(
  expand(dp4(cross_product4(uu,vv,ww),uu)) = 0 and
  expand(dp4(cross_product4(uu,vv,ww),vv)) = 0 and
  expand(dp4(cross_product4(uu,vv,ww),ww)) = 0 and
  cross_product4([1,0,0,0],[0,1,0,0],[0,0,1,0]) = [0,0,0,1],
  "cross_product4"
 ):

 _ASSERT(
  triangle_proj(triangle_lift([x,y])) = [x,y] and
  triangle_lift(triangle_proj([1-x-y,x,y])) = [1-x-y,x,y],
  "triangle_lift and triangle_proj are inverse"
 ):

 _ASSERT(expand(R2_to_C(C_mult(u,v)) - R2_to_C(u) * R2_to_C(v)) = 0,"C_mult");

 _ASSERT(
  simplify(S3_to_R3(R3_to_S3([x[1],x[2],x[3]])) -~ [x[1],x[2],x[3]]) = [0$3],
  "S3_to_R3 o R3_to_S3 = 1"
 );

 err := R3_to_S3(S3_to_R3([x[1],x[2],x[3],x[4]])) -~ [x[1],x[2],x[3],x[4]];
 err := map(numer,map(simplify,err));
 err := map(rem,err,x[1]^2+x[2]^2+x[3]^2+x[4]^2-1,x[4]);

 _ASSERT(err = [0$4],"R3_to_S3 o S3_to_R3 = 1");

 _ASSERT(
  simplify(S1_to_R(R_to_S1(x)) - x) = 0,
  "S1_to_R o R_to_S1 = 1"
 );

 err := R_to_S1(S1_to_R([x[1],x[2]])) -~ [x[1],x[2]];
 err := map(numer,map(simplify,err));
 err := map(rem,err,x[1]^2+x[2]^2-1,x[2]);

 _ASSERT(err = [0$2],"R_to_S1 o S1_to_R = 1");

 err0 := combine(I_to_R(R_to_I(t)) - t);
 err1 := combine(R_to_I(I_to_R(t)) - t) assuming t >= -1 and t <= 1;
 _ASSERT(err0 = 0 and err1 = 0,"R_to_I and I_to_R are inverse");

 _ASSERT(
  simplify(I_to_S1(S1_to_I([cos(t),sin(t)])) - [cos(t),sin(t)]) = [0,0] and
  S1_to_I(I_to_S1(t)) - t = 0,
  "S1_to_I and I_to_S1 are inverse"
 );

 _ASSERT(
  simplify(expand(tan_sum(tan(s),tan(t)) - tan(s+t))) = 0,
  "tan_sum"
 );

 err0 := nm4(unstereo_shift([x[1],x[2],x[3]],[a[1],a[2],a[3],a[4]]))^2 - 1:
 err0 := rem(simplify(err0),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]);
 err1 := stereo_shift(unstereo_shift([x[1],x[2],x[3]],[a[1],a[2],a[3],a[4]]),[a[1],a[2],a[3],a[4]]) -~ [x[1],x[2],x[3]]:
 err1 := map(rem,map(numer,simplify(err1)),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]);
 err2 := unstereo_shift(stereo_shift([x[1],x[2],x[3],x[4]],[a[1],a[2],a[3],a[4]]),[a[1],a[2],a[3],a[4]]) -~ [x[1],x[2],x[3],x[4]]:
 err2 := map(rem,map(rem,map(numer,simplify(err2)),a[1]^2+a[2]^2+a[3]^2+a[4]^2-1,a[4]),x[1]^2+x[2]^2+x[3]^2+x[4]^2-1,x[4]);
 err3 := stereo_shift([a[1],a[2],a[3],a[4]],[a[1],a[2],a[3],a[4]]);

 _ASSERT(err0 = 0 and err1 = [0$3] and err2 = [0$4] and err3 = [0$3],"(un)stereo_shift");

 _ASSERT(
  expand(H_mult(uu,H_mult(vv,ww)) - H_mult(H_mult(uu,vv),ww)) = [0$4] and
  expand(H_mult(uu,H_conjugate(uu)) -~ nm4(uu)^2 *~ [0,0,0,1]) = [0$4] and
  expand(H_mult([0,0,0,1],uu) -~ uu) = [0$4] and
  expand(H_mult(uu,[0,0,0,1]) -~ uu) = [0$4],
  "quaternions"
 );

 _ASSERT(simplify(nm3(rational_sphere_point(s,t))^2 - 1) = 0,"rational_sphere_point");

end:

add_check(check_Rn):

######################################################################

check_hopf_map := proc()
 local T,uu;
 
 printf("%a()\n",procname);

 uu := [u[1],u[2],u[3],u[4]];

 _ASSERT(
  simplify(nm3(hopf_map(uu))^2 - 1) = 0 and
  simplify(hopf_map(uu) -~ hopf_map(H_mult(uu,[0,0,x,y]))) = [0$3],
  "Hopf map"
 );

 _ASSERT(
   {seq(factor(hopf_map(act_R4[T](xx)) - act_hopf[T](hopf_map(xx))),T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])} =
    {[0$3]},
   "equivariance of the Hopf map"
 );
 
end:

add_check(check_hopf_map):


==> anc/maple/brent.mpl <==
# The function brent_fsolve uses Brent's algorithm to find a root of
# a real valued function of one variable.   This code is based on the
# Matlab implementation by John Burkardt, which is in turn based on the 
# original Fortran implementation by Richard Brent.  However, this
# version is designed for the case where we want to retain a lot
# of additional information that is generated in the process of 
# evaluating the relevant function.
#
# The first argument F should be a function which accepts a single
# real argument t and returns a table F(t).  This should contain an 
# entry F(t)["err"], which we want to be zero.  The second and third
# arguments should be numbers a and b such that F(a)["err"] and 
# F(b)["err"] have opposite signs.  Other entries in F(t) can contain
# auxiliary information generated during the calculation.
#
# If F(a) and/or F(b) have already been computed, then they can be 
# supplied as the arguments Fa_ and Fb_.  Otherwise, these arguments
# should be set to false.

#@ brent_fsolve 
brent_fsolve := proc(F,a,b,Fa_,Fb_,tol_,epsilon_) 
 local tol,tol1,epsilon,c,sa,sb,sc,Fa,Fb,Fc,fa,fb,fc,d,e,m,p,q,r,s,steps,ret;

 tol := `if`(nargs > 5,tol_,10.^(-20));
 epsilon := `if`(nargs > 6,epsilon_,10.^(2 - Digits));

 sa := a;
 sb := b;
 if nargs < 4 or Fa_ = false then Fa := eval(F(sa)); else Fa := eval(Fa_); fi;
 if nargs < 5 or Fb_ = false then Fb := eval(F(sb)); else Fb := eval(Fb_); fi;
 fa := Fa["err"];
 fb := Fb["err"];

 if not((fa <= 0 and 0 <= fb) or 
        (fb <= 0 and 0 <= fa)) then
  error("function has the same sign at endpoints");
 fi;

 c := sa;
 fc := fa;
 Fc := eval(Fa);
 e := sb - sa;
 d := e;

 steps := 0;
 
 while true do
  steps := steps+1;
  
  if ( abs ( fc ) < abs ( fb ) ) then
   sa := sb;
   sb := c;
   c := sa;
   fa := fb;
   fb := fc;
   fc := fa;
   Fa := eval(Fb);
   Fb := eval(Fc);
   Fc := eval(Fa);
  fi;

  tol1 := 2.0 * epsilon * abs ( sb ) + tol;
  m := 0.5 * ( c - sb );

  if ( abs ( m ) <= tol or fb = 0.0 ) then
   break;
  fi;

  if ( abs ( e ) < tol or abs ( fa ) <= abs ( fb ) ) then
   e := m;
   d := e;
  else
   s := fb / fa;
   if ( sa = c ) then
    p := 2.0 * m * s;
    q := 1.0 - s;
   else
    q := fa / fc;
    r := fb / fc;
    p := s * ( 2.0 * m * q * ( q - r ) - ( sb - sa ) * ( r - 1.0 ) );
    q := ( q - 1.0 ) * ( r - 1.0 ) * ( s - 1.0 );
   fi;

   if ( 0.0 < p ) then
    q := - q;
   else
    p := - p;
   fi;

   s := e;
   e := d;

   if ( 2.0 * p < 3.0 * m * q - abs ( tol * q ) and p < abs ( 0.5 * s * q ) ) then
    d := p / q;
   else
    e := m;
    d := e;
   fi;
  fi;

  sa := sb;
  fa := fb;
  Fa := eval(Fb);

  if ( tol < abs ( d ) ) then
   sb := sb + d;
  elif ( 0.0 < m ) then
   sb := sb + tol;
  else
   sb := sb - tol;
  fi;

  Fb := eval(F(sb));
  fb := Fb["err"];

  if ( ( 0.0 < fb and 0.0 < fc ) or ( fb <= 0.0 and fc <= 0.0 ) ) then
   c := sa;
   fc := fa;
   Fc := eval(Fa);
   e := sb - sa;
   d := e;
  fi;
 od;

 ret := eval(Fb);
 ret["steps"] := steps;
 
 return [sb,eval(ret)];
end:




==> anc/maple/brent_check.mpl <==
# This is a very crude check, which just verifies that brent_fsolve()
# does the right thing in a single instance.

check_brent := proc()
 local f,F,tol,ret;
 
 printf("%a()\n",procname);

 # This is an example of a function whose roots are moderately hard to find.
 
 f := (x) -> cos(5*Pi*x)+9/4-exp(x/2-x^2/4);
 
 F := (x) -> table(["err" = evalf(f(x))]);

 tol := 10.^(-90);
 ret := brent_fsolve(F,0,1,false,false,tol);

 _ASSERT(evalf(abs(f(ret[1]))) < tol and
         abs(ret[2]["err"]) < tol,
	 "An instance of brent_fsolve()");

end:

add_check(check_brent):

==> anc/maple/build_data.mpl <==
infolevel[genus2] := 7:

set_toy_version := proc(t)
 global toy_version,save_dir;
 if t = true then
  toy_version := true;
  save_dir := cat(genus2_dir,"/data_toy");
 else
  toy_version := false;
  save_dir := cat(genus2_dir,"/data");
 fi;
end:

if not(assigned(toy_version)) then
 set_toy_version(false);
fi;

build_data := table();
save_data := table();
load_data := table();

ui := proc(m,s)
 global start_time;
 local t;
 
 if not(type(start_time,numeric)) then start_time := 0; fi;
 t := time() - start_time;
 userinfo(m,genus2,sprintf("%s [%A]",s,t));
end:

make_save_dir := proc()
 global save_dir;
 local subdirs,subdir,dir;
 
 subdirs :=
  ["",
   "/domain",
   "/quadrature",
   "/projective",
   "/hyperbolic",
   "/embedded",
   "/embedded/roothalf"];

 for subdir in subdirs do
  dir := cat(save_dir,"/",subdir);
  if not(isdir(dir)) then mkdir(dir); fi;
 od;

 NULL;
end:

######################################################################

build_data["HP_table"] := proc()
 global HP_table;
 local a0,aa,i,P,d;

 ui(5,"Building HP_table");

 HP_table := `new/HP_table`():
 HP_table["H_to_P_num_samples"] := 20;
 HP_table["H_to_P_poly_deg"] := 15;
 HP_table["H_to_P_num_steps"] := 20;

 if toy_version then
  aa := [0.7,0.8,0.9,0.6,0.5,0.4,0.35,0.3,0.25,0.2,0.15,0.1];
 else
  aa := [seq(a0,a0=0.70..0.94, 0.02),
         seq(a0,a0=0.68..0.06,-0.02)];
 fi;
 
 for a0 in aa do
  HP_table["add_a_H",a0];
 od:

 if not(toy_version) then
  for a0 in aa do
   ui(6,sprintf("Refining map with a_H=%A",a0));
   P := eval(HP_table["H_to_P_maps"][a0]);
   P["make_samples",200];
   for d from 15 to 50 by 5 do
    ui(6,sprintf("d=%d",d));
    P["set_poly_deg",d];
    P["find_p1",20];
   od:
  od:

  HP_table["H_to_P_poly_deg"]  := 50;
  HP_table["H_to_P_num_samples"] := 200;
 fi;
 
 HP_table["set_spline"];

 HP_table["P_to_H_poly_deg"]   := `if`(toy_version,20,100);
 HP_table["P_to_H_num_charts"] := `if`(toy_version,10,16);
 HP_table["P_to_H_tolerance"]  := `if`(toy_version,10.^(-20),10.^(-24));
 HP_table["P_to_H_gap"]        := 0.02;

 if toy_version then
  aa := [seq(a,a=0.1..0.9,0.1)];
 else
  aa := [seq(a,a=0.06..0.94,0.02)];
 fi;
 
 for a0 in aa do
  HP_table["add_a_P",a0];
 od;

 NULL;
end:

##################################################

save_data["HP_table"] := proc()
 if not(assigned(HP_table)) then
  error "HP_table is not set";
 fi;
 make_save_dir();
 save(HP_table,cat(save_dir,"/hyperbolic/HP_table.m"));
end:

load_data["HP_table"] := proc()
 read(cat(save_dir,"/hyperbolic/HP_table.m"));
end:

######################################################################

build_data["automorphy_system"] := proc()
 global automorphy_system;
 local d,n;

 if toy_version then
  d := 50;
  n := 3;
 else
  d := 100;
  n := 4;
 fi;
 
 automorphy_system := `new/automorphy_system`():
 automorphy_system["a_H"] := a_H0:
 automorphy_system["poly_deg"] := d;
 automorphy_system["band_number"] := n;
 automorphy_system["set_p0_series",2]:
 automorphy_system["set_m_series"]:

 NULL;
end:

##################################################

save_data["automorphy_system"] := proc()
 if not(assigned(automorphy_system)) then
  error "automorphy_system is not set";
 fi;
 make_save_dir();
 save(automorphy_system,cat(save_dir,"/hyperbolic/automorphy_system.m"));
end:

load_data["automorphy_system"] := proc()
 read(cat(save_dir,"/hyperbolic/automorphy_system.m"));
end:

######################################################################

build_data["triangle_quadrature_rule"] := proc() 
 local i,n;
 global dunavant_19,wandzurat_xiao_30,tri_quad_rule;

 ui(5,"Building triangle quadrature rule");

 if toy_version then
  dunavant_19 := 
   `new/triangle_quadrature_rule`(19,
   [[1/3, 1/3, 1/3], [3151/151636, 12629/25794, 12629/25794],
    [8689/95561, 43436/95561, 43436/95561],
    [8267/41929, 16831/41929, 16831/41929],
    [5570/11393, 5823/22786, 5823/22786],
    [12479/19322, 6843/38644, 6843/38644],
    [30657/39310, 8653/78620, 8653/78620], 
    [38509/43320, 8362/150589, 8362/150589], 
    [31895/32721, 2623/207814, 2623/207814], 
    [2479/686434, 13331/33685, 15921/26507], 
    [13675/101698, 21427/69584, 24205/43409], 
    [1147/79399, 21563/81503, 14171/19655], 
    [4995/106427, 13589/37901, 40215/67642], 
    [1712/598367, 13505/85579, 29479/35122], 
    [4042/53857, 11153/49821, 18623/26563], 
    [9045/261061, 36764/258135, 18130/22031], 
    [2271/223499, 24189/369328, 24069/26039]],
   [1251/38017, 4175/404134, 2879/128600, 2858/94429, 8053/264111, 9113/377206, 16861/1050477, 3191/394702, 1189/571810, 1878/483413, 9199/359699, 5368/604443, 3015/186982, 92/36919, 11344/621833, 9332/909679, 2254/593169]
 ):
  tri_quad_rule := eval(dunavant_19);
 else
  wandzurat_xiao_30 := 
   `new/triangle_quadrature_rule`(30,[
   [1/3, 1/3, 1/3],
   [372677191/50841919691, 596274733/1201355542, 596274733/1201355542],
   [780526075/9404418573, 1752647608/3822550367, 1752647608/3822550367],
   [1163960439/7709319565, 3272679563/7709319565, 3272679563/7709319565],
   [2658305039/11268499393, 1468947111/3844937512, 1468947111/3844937512],
   [2134000858/4871877695, 2754796095/9803968877, 2754796095/9803968877],
   [3941830562/7228710353, 1547236081/6805555535, 1547236081/6805555535],
   [1846001903/2836155456, 990153553/5672310912, 990153553/5672310912],
   [1706222357/2264446613, 2487154685/20178374343, 2487154685/20178374343],
   [2828452837/3367881170, 958456854/11968109917, 958456854/11968109917],
   [1371199525/1516057173, 704187651/14739832576, 704187651/14739832576],
   [511064554/534273965, 756707271/34838367421, 756707271/34838367421],
   [1507386701/1521889325, 254666246/53448788471, 254666246/53448788471],
   [45225247/48872546850, 2406111506/5793736829, 2453863320/4203408851],
   [100519419/72528713276, 2083865289/34055701280, 5847411937/6237743979],
   [121712479/33052348508, 2192022621/13292341472, 2741583347/3297515056],
   [196505431/50344397347, 88158901/3521417290, 12851438961/13234420399],
   [522434785/161582025243, 2241831004/7324702013, 10060544951/14565674886],
   [158575591/24519096335, 583707541/5451476976, 2051608690/2314385699],
   [1275135910/392654513761, 1986609967/8639029128, 2500823557/3261397946],
   [268047446/30898517603, 2024620229/6007122161, 1129717085/1726635073],
   [459327373/29449675806, 3296448767/58596683103, 1951624961/2102712424],
   [648205933/36058073319, 1992647038/4951274019, 1301140377/2245002508],
   [59486631/3473824964, 2029620945/8329906742, 2592437728/3506985791],
   [151824080/6634680359, 1110705689/6715693040, 2121598374/2613684589],
   [1056495685/32271631779, 2069456995/20840059722, 2222549224/2560657025],
   [978762795/28939488419, 1030557305/3340776951, 2002966157/3045406969],
   [527289686/14833335345, 1997621802/4336355945, 2768449629/5495310016],
   [7331876125/145071360219, 876848805/4007255467, 6489459782/8881824387],
   [3121748873/54753389149, 2026840622/5344909203, 2069900779/3671496760],
   [694267269/10822087259, 1090970286/7631253727, 415018623/523427614],
   [1294256525/16077491471, 1090541652/3843572143, 2589566453/4073133920],
   [583860714/5594300237, 2351456686/11952258167, 34867914615/49890026579],
   [621949366/5463129191, 747015761/2099012514, 1627561795/3069331061],
   [741462754/5100749615, 1301398905/5008873412, 2278921285/3831292846],
   [3641492987/19171236261, 466243771/1448307541, 1554454601/3184501850]],
   [278442372/17871828193, 264270891/83176409389, 412206833/39319856696,
    314308889/23794227701, 280326788/18719643245, 740274581/49391466552,
    102346317/7672790675, 226620307/20811529604, 724186055/88429245047,
    286809546/51442082087, 187526007/58763173405, 96881438/74712968707,
    104236296/349478000161, 92736449/92838043056, 52279551/112951183072,
    68241541/55280867693, 145802611/255471419869, 79335934/70399047637,
    154905199/88625280690, 90504108/76515614099, 121426507/60992621215,
    158029545/83155378354, 67074653/14910893389, 273865655/78725996197,
    216468143/52766232895, 392715068/97647526623, 452632727/75024096382,
    395252498/100157988323, 141917247/21360068584, 310902590/37665503971,
    93601122/14408914097, 631101989/68206756843, 174950865/19089184754,
    283895221/24538192374, 2490895660/211790748511, 1014668284/73395308675]
 ):
  tri_quad_rule := eval(wandzurat_xiao_30):
 fi;
 

 ui(6,"Improving triangle quadrature rule");

 n := `if`(toy_version,4,10);
 
 for i from 1 to n do
  ui(7,sprintf("Improving triangle quadrature rule: step %d/%d",i,n));
  tri_quad_rule["improve"];
 od:
end:

##################################################

save_data["triangle_quadrature_rule"] := proc()
 if toy_version then
  if not(assigned(dunavant_19)) then
   error "dunavant_19 is not set";
  fi;
   make_save_dir();
  save(dunavant_19,cat(save_dir,"/quadrature/dunavant_19.m"));
 else
  if not(assigned(wandzurat_xiao_30)) then
   error "wandzurat_xiao_30 is not set";
  fi;
   make_save_dir();
  save(wandzurat_xiao_30,cat(save_dir,"/quadrature/wandzurat_xiao_30.m"));
 fi;
end:

load_data["triangle_quadrature_rule"] := proc()
 if toy_version then
  read(cat(save_dir,"/quadrature/dunavant_19.m"));
 else
  read(cat(save_dir,"/quadrature/wandzurat_xiao_30.m"));
 fi;
end:

######################################################################

build_data["grid"] := proc()
 global split_rational_grid_wx_30,rational_grid_dunavant_19,grid;
 local i,j,c,EE,E,FF,F;

 ui(5,"Creating grid");

 if toy_version then
  rational_grid_dunavant_19 := `new/E_grid`():
  rational_grid_dunavant_19["triangle_quadrature_rule"] :=
   eval(dunavant_19);
  ui(6,"Initial setup");
  rational_grid_dunavant_19["setup",evalf(rational_grid_points)];

  ui(6,"Creating samples");
  rational_grid_dunavant_19["create_samples"];

  ui(6,"Calculating integrals");
  rational_grid_dunavant_19["set_max_deg",7];
 else
  split_rational_grid_wx_30 := `new/E_grid`():
  split_rational_grid_wx_30["triangle_quadrature_rule"] :=
   eval(wandzurat_xiao_30);

  ui(6,"Initial setup");
  split_rational_grid_wx_30["setup",evalf(rational_grid_points)];

  ui(6,"Subdividing");
  split_rational_grid_wx_30["subdivide"];

  ui(6,"Creating samples");
  split_rational_grid_wx_30["create_samples"];

  ui(6,"Calculating integrals");
  split_rational_grid_wx_30["set_max_deg",23];
 fi;
 
 NULL;
end:

##################################################

save_data["grid"] := proc()
 if toy_version then 
  if not(assigned(rational_grid_dunavant_19)) then
   error "rational_grid_dunavant_19 is not set";
  fi;
   make_save_dir();
  save(rational_grid_dunavant_19,
       cat(save_dir,"/embedded/roothalf/rational_grid_dunavant_19.m"));
 else
  if not(assigned(split_rational_grid_wx_30)) then
   error "split_rational_grid_wx_30 is not set";
  fi;
   make_save_dir();
  save(split_rational_grid_wx_30,
       cat(save_dir,"/embedded/roothalf/split_rational_grid_wx_30.m"));
 fi;
end:

load_data["grid"] := proc()
 if toy_version then
  read(cat(save_dir,"/embedded/roothalf/rational_grid_dunavant_19.m"));
 else
  read(cat(save_dir,"/embedded/roothalf/split_rational_grid_wx_30.m"));
 fi;
end:

######################################################################

build_data["E_quadrature_rule"] := proc()
 local P,Q,TT,PP;
 global quadrature_frobenius_25a,quadrature_frobenius_256a;

 ui(5,"Creating quadrature rule for EX^*");

 Q := `new/E_quadrature_rule`():

 ui(6,"Adding points");

 if toy_version then
  PP := [
    [0, 0, 1, 0], 
    [0, 1, 0, 0], 
    [33461/47321, 33461/47321, 0, 0],
    [0, 0, 38804/47525, -29681/51409], 
    [11608/37891, 34/5004131, 23011/26164, -23191/63676],
    [-8093/61002, 453/1347455, -31471/38190, 16085/29206],
    [43537/51554, 0, -35081/80224, -19457/62925],
    [0, 7351/30813, 30967/36647, 20441/42711], 
    [7687/17700, -8639/22381, 85585/109973, 11944/50141], 
    [-26014/45893, -26014/45893, 17794/29765, 0], 
    [41089/44864, 11738/29235, 0, 0], 
    [55299/169997, -24344/42595, 15046/22279, -45463/136178], 
    [9800/11707, -71234/130217, 0, 0], 
    [-18143/35771, 0, 27091/38499, 44363/89158], 
    [-17405/82067, -22296/54959, 64687/85332, -36185/77897], 
    [-26688/188789, 128852/137569, 48447/182600, -3378/18785], 
    [21589/32500, 21589/32500, -21844/63733, 0], 
    [10433/34642, -23993/28198, -30464/81355, 35581/167562], 
    [-3593/19589, -18783/26590, 27289/47592, -40265/108161], 
    [-30110/124239, -30110/124239, -24862/26465, 0], 
    [39464/40765, 22915/91433, 0, 0], 
    [95687/216048, -25784/34071, -9499/21149, 10495/61203], 
    [-27711/91097, 0, -31868/34245, 8386/41179], 
    [-22178/52465, 22178/52465, 19830/24737, 0], 
    [-23657/34665, 44459/84130, -91766/185619, -26023/252859]]:

 else 
  TT := [[1, 0], [0, 1], [0, 0], [1, 1], [96139/96231, 8845/71537], [53065/53502, 11279/343135], [1, 23716/24555], [39302/157049, 24228/31985], [1077/343400, 16489/16726], [1, 27567/31685], [48191/49644, 1], [0, 17773/25394], [1, 18804/24805], [0, 32745/37952], [7153/11420, 11899/51994], [0, 20933/50999], [3319/19896, 23732/29441], [0, 22716/23897], [11247/13987, 12623/12926], [41164/144285, 15479/27831], [24211/25228, 32186/32805], [47411/57091, 18862/24505], [51284/66455, 0], [2281/55524, 27579/32723], [21763/22356, 0], [36637/91569, 0], [36919/42217, 19820/164423], [54278/143201, 150481/159178], [13459/158016, 14506/14641], [3891/191074, 0], [59053/89796, 38619/41380], [96412/97311, 77837/107761], [78811/79108, 165831/178867], [15253/19232, 20501/40392], [8471/29659, 9820/133301], [21079/49352, 23748/23749], [10834/35621, 1], [6279/6311, 14933/59669], [174282/187109, 34835/36616], [36373/36376, 0], [53588/57787, 0], [27031/253745, 2272/107225], [1489/2303484, 71016/130345], [16203/89653, 15226/51395], [22349/25683, 32935/69703], [115966/115967, 30746/31051], [8003/17012, 33874/37117], [48568/80947, 2353/50660], [24338/24619, 0], [38853/51305, 1], [53731/54934, 11297/25565], [17605/27226, 34213/34216], [5069/140901, 1], [1, 79677/403313], [20495/22088, 137776/137939], [7971/55615, 0], [3604/184425, 15616/44873], [0, 7777/91393], [42735/48892, 1], [736/66379, 6075/6659], [23197/171019, 1], [3996/7345, 1], [10723/10724, 20511/35983], [1, 68831/1044534], [1, 2780/1650163], [689747/689748, 15049/47511], [28226/29875, 1947/6751], [43813/154867, 14861/32818], [43889/45858, 2258/79151], [130693/242383, 9279/120146], [43913/201177, 114959/115446], [22709/28663, 27603/30029], [22814/24275, 10776/87341], [27693/28187, 2070/35729], [28706/51017, 20927/55081], [4336/16315, 25403/30168], [39501/42401, 4271/20021], [7787/15201, 0], [6059/25719, 24631/116678], [10643/151635, 1/1403545477], [5813/65068, 6313/12868], [18856/42583, 3943/537542], [38889/44039, 3313/59754], [24613/27017, 54471/75110], [120790/144327, 0], [693/3359441, 4674/120679], [15304/21553, 32328/32731], [63027/91870, 617386/1196779], [9770/73749, 5351/7528], [17277/23956, 18488/67747], [94681/95056, 0], [22465/26874, 5021/58755], [21371/21954, 15631/66988], [18053/25880, 16184/133751], [50576/59001, 4941/191665], [23918/54069, 14949/60713], [17497/46031, 12635/17903], [83164/95603, 40014/59827], [690/65957, 11862/15023], [22549/33677, 12546/18299], [11615/32241, 11851/110869], [21749/24449, 11329/11585], [22585/50298, 22623/54038], [15612/25673, 0], [12457/72529, 1257/30409], [89/28917256, 2690/14161], [4602/65111, 3801/21256], [4780/279183, 20117/32161], [17759/21262, 5949/20633], [154041/157198, 18829/30512], [1993/185896, 17851/129412], [17727/53762, 28658/29009], [8138/11905, 20359/26464], [24271/26915, 27609/30626], [21111/114128, 12921/139823], [12152/21533, 12300/21947], [33597/36062, 20180/32371], [4165/5948, 40675/46073], [15010/59917, 34745/36139], [12257/64602, 19811/39739], [3747/30934, 28015/29811], [12527/31726, 35971/41048], [46666/46667, 3375/180914], [5809/28401, 21439/33853], [46368/48709, 10139/11909], [6107/159701, 93226/96713], [69467/111314, 19712/23621], [61633/115706, 31840/32119], [11417/83031, 5833/13969], [8875/79967, 2233/20182], [43249/47744, 22583/41572], [31978/32615, 2205/19357], [3994/54837, 19196/24821], [70342/93013, 7018/265675], [1, 14709/22142], [5423/259074, 7726/36247], [118369/141275, 29929/51864], [49083/62347, 20087/141328], [49147/49418, 12355/31974], [16711/42532, 73593/94750], [10869/24166, 56250/170417], [10483/10927, 31630/34639], [16171/99444, 52931/54206], [5870/118917, 58705/104728], [30026/30191, 45027/55214], [28479/40846, 81445/220333], [6575/8846, 13679/31063], [9987/28429, 10211/27721], [25908/36151, 9879/52802], [17171/17529, 82769/86877], [31829/38064, 19069/48491], [16279/32031, 98901/118366], [154857/449128, 18675/82601], [14091/14764, 181/148839], [94779/303757, 25961/28625], [49225/51212, 7143/42923], [21119/26062, 45958/53077], [25631/34424, 21321/22253], [69226/183531, 3375/67562], [4171/32061, 13461/15397], [39738/40619, 3473/128487], [180566/364007, 36664/289589], [30097/64725, 13886/25103], [15140/39499, 29722/49485], [12771/26596, 10311/334253], [3686/196799, 8257/147650], [23354/38183, 6670/43029], [29368/29899, 19663/62588], [20980/26509, 26148/40267], [29732/31509, 55574/71571], [29611/144091, 54070/59439], [13424/472975, 17096/23879], [14208/19321, 31533/53408], [19842/37241, 16685/35359], [47695/49643, 20386/29527], [18589/32404, 44195/58928], [7021/11664, 29767/33152], [1328/723151, 13115/45656], [14908/16049, 4865/290676], [22487/34264, 4657/207167], [20631/54473, 5363/10630], [4071/63929, 16738/18473], [30681/34555, 0], [27887/28191, 1611/164918], [21779/24470, 33264/102611], [29414/34443, 1963722/1975073], [14653/268002, 13189/48645], [53117/83860, 14136/31681], [5812/6059, 3124/8479], [30225/47704, 20731/33879], [37145/79126, 49605/65242], [22529/104350, 2383/254634], [13093/15452, 10867/11475], [7244/339669, 16067/33830], [11526/12737, 5711/34677], [11124/14711, 15938/19373], [6845/148581, 2107/138125], [50493/51799, 13877/17384], [7430/57191, 45154/77787], [44513/44790, 24527/300184], [3231/69001, 5673/55355], [24758/28031, 6881/28564], [54605/55164, 58939/67070], [35639/35964, 38552/38701], [11752/95401, 9965/42141], [9657/17185, 2507/189332], [20636/21529, 35011/64053], [20965/21036, 1415/149112], [32975/73884, 15409/193617], [2366/581939, 1423/117118], [12443/12944, 8297/109161], [9752/133505, 33337/51030], [24494/38957, 11799/132257], [20133/38192, 49079/51573], [42736/43903, 3029/355229], [17541/49804, 2366/124647], [8777/150493, 73267/181878], [44124/141059, 766/469833], [17354/39553, 11306/11605], [92134/100783, 13681/160658], [23598/26549, 2416/272797], [10513/37527, 59333/205284], [6241/9873, 26579/84317], [26595/67139, 17289/105884], [15644/53311, 32131/47801], [75461/93424, 7696/161669], [16707/21848, 13843/162253], [17657/76069, 0], [3106/13759, 7781/21280], [36143/36164, 3621/697271], [82536/82681, 10285/291058], [59352/59371, 29001/63184], [46623/55268, 28284/158275], [5657/55461, 10448/31721], [15887/22620, 52955/939294], [38573/49587, 19711/57580], [13012/14009, 11119/249176], [74616/283715, 8093/264746], [86676/86755, 2/288068281], [23699/34200, 0], [34099/34406, 10387/20169], [16921/32597, 21833/113791], [24730/48383, 74447/114974], [14356/84785, 11293/69629], [23764/29235, 2532/237365], [28873/31698, 45928/115551], [22239/36658, 42135/43213], [2359/3095, 22279/30132], [32372/45325, 2163/289600], [112817/419532, 19641/142748], [7765/102746, 11147/201680], [6549/12113, 21517/77880], [27032/28827, 8020/17209], [273544/311411, 24024/29089], [151336/152721, 31508/186251], [43022/54573, 43093/191367]]:

  PP := evalf(map(t_lift,TT));
 fi;

 for P in PP do Q["add_new_point",P]: od:

 ui(6,"Adding test monomials");
 if toy_version then
  Q["set_max_deg",7,rational_grid_dunavant_19];
 else
  Q["set_max_deg",23,split_rational_grid_wx_30];
 fi;
 
 ui(6,"Solving for weights");
 Q["solve_weights"]: 

 ui(6,"Adjusting to increase evaluation determinant");
 Q["increase_eval_det",10.^(-4)];

 ui(6,"Adjusting to reduce errors");
 Q["reduce_errors"];

 if toy_version then
  quadrature_frobenius_25a := eval(Q):
 else
  quadrature_frobenius_256a := eval(Q):
 fi;
 
 NULL;
end:

##################################################

save_data["E_quadrature_rule"] := proc()
 if toy_version then
  if not(assigned(quadrature_frobenius_25a)) then
   error("quadrature_frobenius_25a is not set");
  fi;
   make_save_dir();
  save(quadrature_frobenius_25a,
       cat(save_dir,"/embedded/roothalf/quadrature_frobenius_25a.m"));
 else
  if not(assigned(quadrature_frobenius_256a)) then
   error("quadrature_frobenius_256a is not set");
  fi;
   make_save_dir();
  save(quadrature_frobenius_256a,
       cat(save_dir,"/embedded/roothalf/quadrature_frobenius_256a.m"));
 fi;
end:

load_data["E_quadrature_rule"] := proc()
 if toy_version then
  read(cat(save_dir,"/embedded/roothalf/quadrature_frobenius_25a.m"));
 else
  read(cat(save_dir,"/embedded/roothalf/quadrature_frobenius_256a.m"));
 fi;
end:

######################################################################

build_data["square_diffeo"] := proc()
 local n;

 n := `if`(toy_version,24,48);
 
 ui(5,"Tabulating values of square_diffeo_E0_inverse");

 find_square_diffeo_E0_inverse(n);
end:

##################################################

save_data["square_diffeo"] := proc()
 make_save_dir();
 save(square_diffeo_E0_inverse,
      square_diffeo_E0_inverse_order,
      square_diffeo_E0_inverse_table,
      square_diffeo_E0_inverse_chebyshev_table,
      cat(save_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
end:

load_data["square_diffeo"] := proc()
 read(cat(save_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
end:

######################################################################

build_data["EH_atlas",0] := proc()
 build_data["EH_atlas",1]();
 build_data["EH_atlas",2]();
 build_data["EH_atlas",3]();
 build_data["EH_atlas",4]();
end:

build_data["EH_atlas",1] := proc()
 global EH_atlas;

 ui(5,"Creating EH_atlas");

 EH_atlas := `new/EH_atlas`():

 if toy_version then
  EH_atlas["quadrature_rule"] := eval(quadrature_frobenius_25a):
 else
  EH_atlas["quadrature_rule"] := eval(quadrature_frobenius_256a):
 fi;
end:

build_data["EH_atlas",2] := proc()
 local S,T,E,F,d,pd,cd,a,b,i,j,k,s,t,e;
 global EH_atlas;

 if toy_version then
  d  := 10;
  cd := 10;
  pd := 4;
 else
  d  := 16;
  cd := 16;
  pd := 8;
 fi;
 
 ui(5,"Finding rescaling function");
 EH_atlas["set_rescale_type","pade",pd]:

 F := (1.695917479262285948089420795009827989104715103904547112992992697715907727322193949580598107131673374*z[1]-1.135732931122319117652454235835004190074271325192503769821463666578322820075306501011279804475698640*z[2]-0.4124938510428956046940763440012548845488516196726467020805285874207610470342976983470037368293777416e-3*z[2]^6-0.6837837581401513434381423217701836997245354729594811396088411585572592733449460983938489753177816294e-1*z[1]^6-0.1747787769733956245891608192260677694419066982325323896026374499535106030369277473867709376610553433e-3*z[2]^7+0.3477525856053578360900181838385366646399825601687547410378810329955367104132553212107303975356287566e-4*z[2]^8+0.2465068054506156514772060928355864477034241005561634829147765785081557067589195231768375046498345479e-2*z[1]^7+0.1352669109902975306674377334422909902940614491254070857204509124905828135474069482682375203123406615e-3*z[1]^8+3.995818711161727834832938510259660508708643479793708108039477973992421149990697194015782514424927765*z[1]*z[2]+0.2642709584506758824044553964054284066888446439541258334411046500886078555252029842519027884629379541e-2*z[1]^6*z[2]-0.4244347052990631505094664990183418873640181738024220471523955779865220845664497521512227074083818841e-2*z[1]^5*z[2]^3-0.5532945058774688937510093972336085830475058093940467775993454669148358474932430824858811580562658564e-2*z[1]^4*z[2]^4-0.6302163986824205274078426741863624049509807344999317482454243269293845193626428438348430089714834305e-3*z[1]^7*z[2]+0.4207522776514039415939321952911145580989357673676842874966392243409276169598891810699680782590462359e-2*z[1]^6*z[2]^2+.2905232730140743783212063692921632132371970064649650161880620725864709996001001655730592254663277486*z[1]^3*z[2]^2-1.090439879958389826546452365898981162437420219788974322758250889698483278481777082286554334135316246*z[1]^4*z[2]-.3247590304398277083539474375007568738738018402176632224053769646373831597427237183414262744238987408*z[1]*z[2]^4+.5509078907277252577059891255183555520847055345623786336927123588358079649326468773977952798118541334*z[1]^2*z[2]^3-0.1983747023011236383639719705249977835198739978913966459475724996603951741100032315325462259290453896e-1*z[1]*z[2]^5+.1680822203114272828862336586472398799971946815439419042626093388916402169144537738184035511730736716*z[1]^2*z[2]^4+.1269854636801654766116376274759681745427620574878646138060889132168787435309601288977177336000248476*z[1]^5*z[2]+.1766561788681105865748727008012224854013513796637549003379718348558724438182249455620972890122020158*z[1]^4*z[2]^2-.3864419631594911430922886943365947093451728608449426567006962356337183461730930767751420085665884713*z[1]^3*z[2]^3-0.6001291646439990846814155387763167649093197307996093027585885413007423839001481765714751296200368987e-2*z[1]^3*z[2]^4-0.2097564747295033484114259629847767999424485917732820884060628264749203895282578635253335079982665228e-1*z[1]^2*z[2]^5+0.2979817265999016304935995517850155759334399675907093179707758658293243179604551961123107704236364011e-2*z[1]*z[2]^6-0.1002759880087857281390514201987432723500171845950930180893333216577830679670358262317987162558346027e-3*z[1]*z[2]^7-0.8419312542562271499920370948748487008478795829324987256317032895584910945339959869060169944148621712e-3*z[1]^2*z[2]^6+0.6909718431701554553423636745630005608763433755018537007100389806335704694470261364018676513913667194e-2*z[1]^3*z[2]^5+0.8468320278669691002958099092914529314538790552080417943834942606563606701510764884323872211393196791e-1*z[1]^4*z[2]^3-0.6218239197659203288888338732574041344334294000392744296973225054841360897191706145994831283865481150e-1*z[1]^5*z[2]^2-0.9922603687560201028925448646762481949195548364169138694999415620132839064535739335880225858363739206e-1*z[1]*z[2]^3+3.499776511723411378516100644998624341682549759499462472365975666332184693470885268274342265804423679*z[1]^3*z[2]+.1552799542530108156507513790020206123279019436486885074766613212503663061487412639051988592629632573*z[2]^4+0.4563188228086801706192639312142256225333183667895672282409862444533864314191267449048979587020854939e-1*z[2]^5-1.818037785033386281843216861016703577408691783936224262988943375266534316694344178238374001259965704*z[1]^2*z[2]^2-5.392424670902253401704896821030020814879335721655890496743900151573164388729511312169423255186280685*z[1]^2*z[2]-3.152033752058751512807126387707039292639195371174637842467878057177109193257718736632822439340638439*z[1]^2-1.045205840722520158311257674562633875389242115633475359309734956538992485279401148505931632705104939*z[2]^2-.1706650533458081176553285580072531809161885335516990856262687822359600308363309387977490724831586568*z[2]^3+.4880009204511725024076661333543757592505026258821940838513429125333048907206430481149884495004304703*z[1]^5-1.652511555549381925357644800543795487403908346066180832669068122282280157981007265875699395164375380*z[1]^4+3.054345236352968050696713732397146416804537619642599726906737301086694819443430735488649447238246522*z[1]^3+2.454950083143246791926477059852140574849282932448609262410560127340537881515823184628366163803956103*z[1]*z[2]^2-.3668400372285565391042772773353835361024893493537633862318979521025040051451439081028176443604035261)/(1-3.495550861247277030542076623431529217563213074613409173850008891565640036928864152979287786161996842*z[1]+2.177959904978007246120962941507918038051773604375993055753242968114794543543136928227345289012749185*z[2]+0.1496776948732307135547545841307580825642285755486113454229717362413925690257631905967609951836577181e-2*z[2]^6+0.3601595110716873877743140083608537757268300186277234202189933410052460721443011688711423568542287635e-1*z[1]^6+0.1160763623002581656954751307654231516671359198165228325858162945902095967521922784350949196986196334e-4*z[2]^7-0.2587648253764614140205510648192613199095932178089687331424486618072910557587972547238238158687383265e-4*z[2]^8-0.4932647462584423546224831148462354428223526454879314446298853724421474060684457324635884352554891241e-3*z[1]^7-0.6223078457219148380074738964421388934010397317082061182347481898763717670683577080774362374494081327e-4*z[1]^8-5.742675231948817477287106666039186570973213649983620825297362494763699143972894226039374378305180648*z[1]*z[2]-0.5105385096501717015206006098777435383124253139853490532920108590092907412733457059427329954185679030e-2*z[1]^6*z[2]+0.1244318776391738503079863573446755486004047288361877677868882389969375697203054306543133265854652929e-3*z[1]^5*z[2]^3+0.3709580749839496813119782670455343121861898304524774490731968556705091124478026750952475277260063118e-2*z[1]^4*z[2]^4+0.1992488486452081509257842425352205156869224170966976263526628789982359949474050931355441405579888034e-3*z[1]^7*z[2]-0.1372475102781695304503341419476179502236506880876127715593618752110488874063620852770785234217411505e-2*z[1]^6*z[2]^2+.3283860671207789519892947050155342371264643548813232675497966219464726073689615006473245819376797111*z[1]^3*z[2]^2+.5680366960718920685875698689167886507817238583418006394408979727009702114729713060281446811664322963*z[1]^4*z[2]+.2457989483072936108368096014492722129322201708560998052646193227215126774551540585148381177918271891*z[1]*z[2]^4-.6713095210232718108611159104126015250624008306053589760129404161499245950409719573230009837256554261*z[1]^2*z[2]^3-0.1223143894114524607489420394380687624790983877267911600494585623844506143846541529537044360580205611e-1*z[1]*z[2]^5-0.3710935861799355651056240204460950464785736865427876714395704912593178515500966647903071695661527824e-1*z[1]^2*z[2]^4-0.2280041301979326210841123196480819523151481569016480839659853006921550330689288316561184810174782099e-1*z[1]^5*z[2]-.2281646104000712986013659271353573761360578868213345374013416955141694156408100125489532816328121968*z[1]^4*z[2]^2+.2553522894497913318719724119321340318650221180271769999827220905123752376294715741657860356697464936*z[1]^3*z[2]^3-0.2100454968368106452043796599355965806032461382313814986511675617921089523584619489639117756547555427e-1*z[1]^3*z[2]^4+0.1783017860425611435456855465308811505185128410779446404997513970903133571843394104351214154378666508e-1*z[1]^2*z[2]^5-0.1334879396969236300811370691064752780323732961889868989021161053931563636739888832944410980190940188e-2*z[1]*z[2]^6+0.3661847602125637114221459379587108471167275782980273719396987343590824220470010451327365496266283270e-4*z[1]*z[2]^7+0.3899361789928459234074176907040628912550484582958485401879466417078793417619205217836163560290244078e-4*z[1]^2*z[2]^6-0.2026348182772347074911625742043370407003536638641697884947591851080889373584332011836838054394837444e-2*z[1]^3*z[2]^5-0.2974343924456170952022225799502029264439183903898180372731336897459679226450110685010877785884894683e-1*z[1]^4*z[2]^3+0.3795727103140274624721060133526401673946917292294240289198077818242809138667096808483890447848687382e-1*z[1]^5*z[2]^2+.5643461683645467912524837514370788909297361783790712845825303336170699201563809508265053976386757666*z[1]*z[2]^3-2.746396150021966647117324625294840718670498541777271050395582161025714330571219001227827340394871083*z[1]^3*z[2]-.2166830763696989192335286623921994890497021933903560645267862081187481856001665765224541745522189565*z[2]^4-0.3456991330712193215177466567287426787782122011983159227043924052624803753381922230351672236793190840e-1*z[2]^5+.6597751042115838843402489237686100942687881345550570663791732607281796636261431554292610602773805150*z[1]^2*z[2]^2+5.803341552489744967452694857032628426686835288437287545522664869864284317090736151566930428817738503*z[1]^2*z[2]+5.022423194801684390171391247861480432873807650153908381267041247591490754420147809834824562887043383*z[1]^2+1.323051551512387839552645480177112464592164211970093731630502652190212357726891168871671566501816862*z[2]^2-0.3807862560811829734337373032490980100793664012525591588443141225869816595403247921287119694275344594e-1*z[2]^3-.3602650397009285460761608484896709092912704600231363969814626313247841661291837532632641939480743612*z[1]^5+1.599201472290110594853790707811445519674552483493033111933010653761550142490805715458234852227007281*z[1]^4-3.797792338236018865673320946175046706712779561587017617568288399749267357906194142816493235351054061*z[1]^3-2.024431163913537510194373743189483263313812090201273786625349658981827086319100510638372033371078737*z[1]*z[2]^2);

 ui(5,"set_rescale");
 EH_atlas["set_rescale",F];

 ui(5,"Finding a_H");
 EH_atlas["find_a_H"];

 set_a_H0(EH_atlas["a_H"]):

 ui(5,"Finding curve parameters");
 EH_atlas["find_u",cd];

 T[0] := [32/219, 23/64, 66/113, 129/157]:
 T[1] := [61/69, 16/25, 13/18, 89/110, 51/116, 35/69, 95/164, 31/113, 52/157, 
	  61/156, 26/983, 26/331, 117/901, 33/182, 83/355, 29/691]:
 T[3] := [29/36, 75/83, 61/99, 123/175, 103/231, 47/90, 23/64, 35/167,
          67/244, 5/39, 31/676]:
 T[5] := [22/491, 131/1201, 73/409, 43/176, 61/189, 89/217, 115/234,
          250/417, 75/104, 163/198, 129/134]:

 S :=[[16/333, 5/456], [62/135, 9/1724], [49/166, 88/2933], [39/271, 23/279],
      [17/465, 49/292], [40/49, 7/2145], [308/431, 6/337], [122/209, 25/493],
      [43/100, 20/183], [269/999, 39/196], [34/269, 17/53], [27/919, 113/241],
      [53/55, 3/1237], [53/57, 17/1588], [71/81, 127/4254], [95/119, 41/620],
      [110/159, 49/388], [77/138, 49/227], [32/79, 35/104], [1164/4657, 44/91],
      [32/277, 67/104], [19/730, 155/194], [2312/2313, 1/6762], [420/421, 3/2252],
      [127/128, 1/185], [101/103, 8/521], [93/97, 6/169], [59/64, 76/1063],
      [83/96, 24/185], [147/188, 19/88], [84/125, 143/430], [50/93, 271/569],
      [47/121, 75/118], [331/1379, 53/67], [91/810, 56/61], [19/723, 108/109],
      [2621/2622, 9/2018], [415/416, 7/517], [121/122, 3/94], [47/48, 9/139],
      [150/157, 13/110], [76/83, 68/343], [53/62, 96/311], [10/13, 30/67],
      [27/41, 103/170], [39/74, 13/17], [71/185, 107/119], [68/281, 59/60],
      [570/571, 28/603], [132/133, 35/379], [47/48, 98/599], [83/87, 191/720],
      [114/125, 39/98], [45/53, 66/119], [129/169, 74/103], [59/90, 109/126],
      [44/83, 29/30], [1321/1322, 15/131], [169/170, 52/255], [51/52, 52/159],
      [127/133, 133/277], [83/91, 63/97], [147/173, 73/90], [56/73, 73/78],
      [272/273, 45/118], [61/62, 57/103], [254/265, 125/171], [232/253, 53/60],
      [133/155, 47/48], [688/689, 137/222], [83/84, 231/289], [82/85, 133/142],
      [134/135, 71/73]]:

 E := [[  0, 18],[  0, 23],[  0, 35],[  1,  7],[  1, 25],[  1, 81],[  2,  4],[  2,  8],
       [  2, 46],[  3, 34],[  3, 45],[  4,  5],[  4, 46],[  4, 50],[  5,  6],[  5, 50],
       [  5, 57],[  6,  7],[  6, 57],[  6, 67],[  7, 67],[  7, 81],[  8, 11],[  8, 46],
       [  9, 10],[  9, 14],[  9, 47],[ 10, 11],[ 10, 47],[ 10, 48],[ 11, 46],[ 11, 48],
       [ 11, 49],[ 12, 13],[ 12, 17],[ 12, 51],[ 13, 14],[ 13, 51],[ 13, 52],[ 14, 47],
       [ 14, 52],[ 14, 53],[ 15, 16],[ 15, 22],[ 15, 58],[ 16, 17],[ 16, 58],[ 16, 59],
       [ 17, 51],[ 17, 59],[ 17, 60],[ 18, 19],[ 18, 23],[ 19, 20],[ 19, 23],[ 19, 68],
       [ 20, 21],[ 20, 68],[ 20, 69],[ 21, 22],[ 21, 69],[ 21, 70],[ 22, 58],[ 22, 70],
       [ 22, 71],[ 23, 35],[ 23, 36],[ 23, 68],[ 24, 25],[ 24, 27],[ 24, 80],[ 24, 81],
       [ 24, 93],[ 25, 81],[ 26, 27],[ 26, 29],[ 26, 92],[ 26, 93],[ 26,102],[ 27, 93],
       [ 28, 29],[ 28, 30],[ 28,101],[ 28,102],[ 28,109],[ 29,102],[ 30, 32],[ 30,109],
       [ 30,114],[ 31, 32],[ 31, 33],[ 31,113],[ 31,114],[ 31,117],[ 32,114],[ 33, 34],
       [ 33,117],[ 33,118],[ 34, 45],[ 34,118],[ 35, 36],[ 36, 37],[ 36, 68],[ 36, 82],
       [ 37, 38],[ 37, 82],[ 38, 39],[ 38, 82],[ 38, 83],[ 38, 94],[ 39, 40],[ 39, 94],
       [ 39,103],[ 40, 41],[ 40,103],[ 41, 42],[ 41,103],[ 41,104],[ 41,110],[ 42, 43],
       [ 42,110],[ 42,115],[ 43, 44],[ 43,115],[ 44, 45],[ 44,115],[ 44,116],[ 44,118],
       [ 45,118],[ 46, 49],[ 46, 50],[ 47, 48],[ 47, 53],[ 47, 54],[ 48, 49],[ 48, 54],
       [ 48, 55],[ 49, 50],[ 49, 55],[ 49, 56],[ 50, 56],[ 50, 57],[ 51, 52],[ 51, 60],
       [ 51, 61],[ 52, 53],[ 52, 61],[ 52, 62],[ 53, 54],[ 53, 62],[ 53, 63],[ 54, 55],
       [ 54, 63],[ 54, 64],[ 55, 56],[ 55, 64],[ 55, 65],[ 56, 57],[ 56, 65],[ 56, 66],
       [ 57, 66],[ 57, 67],[ 58, 59],[ 58, 71],[ 58, 72],[ 59, 60],[ 59, 72],[ 59, 73],
       [ 60, 61],[ 60, 73],[ 60, 74],[ 61, 62],[ 61, 74],[ 61, 75],[ 62, 63],[ 62, 75],
       [ 62, 76],[ 63, 64],[ 63, 76],[ 63, 77],[ 64, 65],[ 64, 77],[ 64, 78],[ 65, 66],
       [ 65, 78],[ 65, 79],[ 66, 67],[ 66, 79],[ 66, 80],[ 67, 80],[ 67, 81],[ 68, 69],
       [ 68, 82],[ 69, 70],[ 69, 82],[ 69, 83],[ 70, 71],[ 70, 83],[ 70, 84],[ 71, 72],
       [ 71, 84],[ 71, 85],[ 72, 73],[ 72, 85],[ 72, 86],[ 73, 74],[ 73, 86],[ 73, 87],
       [ 74, 75],[ 74, 87],[ 74, 88],[ 75, 76],[ 75, 88],[ 75, 89],[ 76, 77],[ 76, 89],
       [ 76, 90],[ 77, 78],[ 77, 90],[ 77, 91],[ 78, 79],[ 78, 91],[ 78, 92],[ 79, 80],
       [ 79, 92],[ 79, 93],[ 80, 81],[ 80, 93],[ 82, 83],[ 83, 84],[ 83, 94],[ 84, 85],
       [ 84, 94],[ 84, 95],[ 85, 86],[ 85, 95],[ 85, 96],[ 86, 87],[ 86, 96],[ 86, 97],
       [ 87, 88],[ 87, 97],[ 87, 98],[ 88, 89],[ 88, 98],[ 88, 99],[ 89, 90],[ 89, 99],
       [ 89,100],[ 90, 91],[ 90,100],[ 90,101],[ 91, 92],[ 91,101],[ 91,102],[ 92, 93],
       [ 92,102],[ 94, 95],[ 94,103],[ 95, 96],[ 95,103],[ 95,104],[ 96, 97],[ 96,104],
       [ 96,105],[ 97, 98],[ 97,105],[ 97,106],[ 98, 99],[ 98,106],[ 98,107],[ 99,100],
       [ 99,107],[ 99,108],[100,101],[100,108],[100,109],[101,102],[101,109],[103,104],
       [104,105],[104,110],[105,106],[105,110],[105,111],[106,107],[106,111],[106,112],
       [107,108],[107,112],[107,113],[108,109],[108,113],[108,114],[109,114],[110,111],
       [110,115],[111,112],[111,115],[111,116],[112,113],[112,116],[112,117],[113,114],
       [113,117],[115,116],[116,117],[116,118],[117,118]]:

 EH_atlas["num_charts"] := 0;
 EH_atlas["charts"] := table():

 ui(5,"Adding vertex charts");

 EH_atlas["add_vertex_chart",0 ,d];
 EH_atlas["add_vertex_chart",3 ,d];
 EH_atlas["add_vertex_chart",6 ,d];
 EH_atlas["add_vertex_chart",11,d];

 for k in [0,1,3,5] do
  ui(6,sprintf("Adding charts on curve %d",k));
  a,b := op(evalf(F16_curve_limits[k]));
  for t in T[k] do
   EH_atlas["add_curve_chart",k,a + t*(b-a),d];
  od;
 od;

 ui(5,"Adding inner charts");

 i := 0;
 for s in S do
  EH_atlas["add_centre_chart",evalf(t_lift(s)),d];
  i := i+1;
  if mods(i,10) = 0 then
   ui(6,sprintf("%d inner charts added",i));
  fi;
 od;

 ui(5,"Adding edges");
 for e in E do EH_atlas["add_edge",op(e)]; od;
end:

build_data["EH_atlas",3] := proc()
 local S,T,E,d,a,b,i,j,k,s,t,e,nH,nD,rD;
 global EH_atlas;

 if toy_version then
  nH := 50;
  nD := 25;
  rD := 0.8;
 else
  nH := 50;
  nD := 25;
  rD := 0.8;
 fi;

 ui(5,"set_beta_approx");
 EH_atlas["set_beta_approx"]:

 ui(5,"set_edge_lengths");
 EH_atlas["set_edge_lengths"]:

 ui(5,"optimize_beta");
 EH_atlas["optimize_beta"];

 ui(5,"make_H_samples");
 EH_atlas["make_H_samples",nH]:

 ui(5,"make_D_samples");
 EH_atlas["make_D_samples",nD,rD]:

 ui(5,"make_H_samples_q");
 EH_atlas["make_H_samples_q"]:

 ui(5,"make_D_samples_q");
 EH_atlas["make_D_samples_q"]:

 NULL;
end:

build_data["EH_atlas",4] := proc()
 local rq,kq,nq,d1,d2,d3;

 if toy_version then
  rq := 0.8;
  kq := 16;
  nq := 6;
  d1 := 6;
  d2 := 10;
  d3 := 6;
 else
  rq := 0.9;
  kq := 32;
  nq := 12;
  d1 := 6;
  d2 := 16;
  d3 := 8;
 fi;
 
 ui(5,"set_q_approx_fourier");
 EH_atlas["set_q_approx_fourier",rq,kq,nq];

 ui(5,"set_square_q_inv_a");
 EH_atlas["set_square_q_inv_a",d1];

 ui(5,"set_square_q_inv_b");
 EH_atlas["set_square_q_inv_b",d2,d3];

 ui(5,"set_chart_dist");
 EH_atlas["set_chart_dist"];

 NULL;
end:

##################################################

save_data["EH_atlas"] := proc()
 if not(assigned(EH_atlas)) then
  error("EH_atlas is not set");
 fi;
 make_save_dir();
 save(EH_atlas,  
      cat(save_dir,"/embedded/roothalf/EH_atlas.m"));
end:

load_data["EH_atlas"] := proc()
 local a0;

 read(cat(save_dir,"/embedded/roothalf/EH_atlas.m"));
 a0 := EH_atlas["a_H"];
 if type([a0],[RR0]) then
  set_a_H0(a0):
 fi;
end:

######################################################################

build_data["H_to_P_map"] := proc()
 local ns,pd,mr,md,mn;
 global H_to_P_map;

 if toy_version then
  ns := 100;
  pd := 16;
  mr := 0.7;
  mn := 100;
  md := 16;
 else
  ns := 200;
  pd := 25;
  mr := 0.8;
  mn := 200;
  md := 25;
 fi;

 ui(5,"Creating map H -> P");

 set_a_H0(EH_atlas["a_H"]):

 if not(assigned(HP_table)) then
  load_data["HP_table"]():
 fi;

 if not(assigned(HP_table)) then
  error("Failed to load HP_table");
  return false;
 fi;
 
 HP_table["add_a_H",a_H0]:
 H_to_P_map := eval(HP_table["H_to_P_maps"][a_H0]):
 H_to_P_map["make_samples",ns]:
 H_to_P_map["set_poly_deg",pd]:

 ui(6,"Finding p_1");
 H_to_P_map["find_p1"]:

 ui(6,"Finding p_1 inverse");
 H_to_P_map["set_p1_inv"];

 ui(6,"Finding m");
 H_to_P_map["find_m_series" ,mr,mn,md]:

 ui(6,"Finding mp");
 H_to_P_map["find_mp_series",mr,mn,md]:

 ui(6,"Finding p");
 H_to_P_map["find_p_series" ,mr,mn,md]:

 NULL;
end:

##################################################

save_data["H_to_P_map"] := proc()
 if not(assigned(H_to_P_map)) then
  error("H_to_P_map is not set");
 fi;
 make_save_dir();
 save(H_to_P_map,  
      cat(save_dir,"/hyperbolic/H_to_P_map.m"));
end:

load_data["H_to_P_map"] := proc()
 read(cat(save_dir,"/hyperbolic/H_to_P_map.m"));
end:

######################################################################

build_data["P_to_H_map"] := proc()
 global P_to_H_map;

 ui(5,"Creating map P -> H");

 if not(assigned(H_to_P_map)) then
  load_data["H_to_P_map"]():
 fi;

 if not(assigned(H_to_P_map)) then
  error("Failed to load H_to_P_map");
  return false;
 fi;
 
 set_a_P0(H_to_P_map["a_P"]);
 P_to_H_map := `new/P_to_H_map`():
 P_to_H_map["degree"] := 100;
 P_to_H_map["set_a_P",a_P0];

 ui(6,"Adding charts");
 P_to_H_map["add_charts"];

 ui(6,"Finding p_1 inverse");
 P_to_H_map["find_p1_inv"];

 NULL;
end:

##################################################

save_data["P_to_H_map"] := proc()
 if not(assigned(P_to_H_map)) then
  error("P_to_H_map is not set");
 fi;
 make_save_dir();
 save(P_to_H_map,
      cat(save_dir,"/hyperbolic/P_to_H_map.m"));
end:

load_data["P_to_H_map"] := proc()
 read(cat(save_dir,"/hyperbolic/P_to_H_map.m"));
end:

######################################################################

build_data["E_to_S_map"] := proc()
 global E_to_S_map,EH_atlas;

 ui(5,"Creating map E -> S");

 EH_atlas["H_to_P_map"] := eval(H_to_P_map):
 EH_atlas["P_to_H_map"] := eval(P_to_H_map):

 E_to_S_map := `new/E_to_S_map`():

 ui(6,"Finding p");
 E_to_S_map["find_p",EH_atlas]:

 NULL;
end:

##################################################

save_data["E_to_S_map"] := proc()
 if not(assigned(E_to_S_map)) then
  error("E_to_S_map is not set");
 fi;
 make_save_dir();
 save(E_to_S_map,
      cat(save_dir,"/embedded/roothalf/E_to_S_map.m"));
end:

load_data["E_to_S_map"] := proc()
 read(cat(save_dir,"/embedded/roothalf/E_to_S_map.m"));
end:

######################################################################

build_data["all"] := proc()
 ui(5,"Building all data");
 build_data["HP_table"]();
 build_data["automorphy_system"]();
 build_data["triangle_quadrature_rule"]();
 build_data["grid"]();
 build_data["E_quadrature_rule"]();
 build_data["square_diffeo"]();
 build_data["EH_atlas",1]();
 build_data["EH_atlas",2]();
 build_data["EH_atlas",3]();
 build_data["EH_atlas",4]();
 build_data["H_to_P_map"]();
 build_data["P_to_H_map"]();
 build_data["E_to_S_map"]();
end:

save_data["all"] := proc()
 ui(5,"Saving all data");
 save_data["HP_table"]();
 save_data["automorphy_system"]();
 save_data["triangle_quadrature_rule"]();
 save_data["grid"]();
 save_data["E_quadrature_rule"]();
 save_data["square_diffeo"]();
 save_data["EH_atlas"]();
 save_data["H_to_P_map"]();
 save_data["P_to_H_map"]();
 save_data["E_to_S_map"]();
end:

load_data["all"] := proc()
 ui(5,"Loading all data");
 load_data["HP_table"]();
 load_data["automorphy_system"]();
 load_data["triangle_quadrature_rule"]();
 load_data["grid"]();
 load_data["E_quadrature_rule"]();
 load_data["square_diffeo"]();
 load_data["EH_atlas"]();
 load_data["H_to_P_map"]();
 load_data["P_to_H_map"]();
 load_data["E_to_S_map"]();
end:

######################################################################

make_data_plots := proc()
 global pics;
 local i,k,lbl,pp,ll,V,p;

 load_data["EH_atlas"]();

 userinfo(6,genus2,"Calculating ring values");
 V := EH_atlas["fourier_ring_vals",0.8,1024];

 pp := [y_proj0,disc_pi_proj,disc_delta_proj,disc_zeta_proj];
 ll := ["y_ring","pi_ring","delta_ring","zeta_ring"];

 for i from 1 to 4 do
  p := eval(pp[i]);
  lbl := ll[i];
  userinfo(6,genus2,sprintf("Generating pics[%s]",lbl));
  pics[lbl] :=
   display(
     seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
     curve(map(p,V),colour=black),
     scaling=constrained,axes=none
    );
  save_plot(lbl);
  save_jpg(lbl);
 od;
  
 load_data["E_to_S_map"]():

 for i from 1 to 3 do
  lbl := sprintf("E_to_S_u%d",i);
  userinfo(6,genus2,sprintf("Generating pics[%s]",lbl));
  pics[lbl] := E_to_S_map["u_plot",i];
  save_plot(lbl);
  save_jpg(lbl);
 od:
end:


==> anc/maple/check_all.mpl <==
# Reading this file will perform all checks defined in the files
# listed below.  

check_precromulent("E");
check_precromulent("P");
check_precromulent("H");

olddir := currentdir(maple_dir):
full_assert_count := 0:

check_file := proc(f)
 global checklist,assert_count,full_assert_count;
 
 printf("\nReading %s\n",f);
 checklist := []:
 assert_count := 0;
 read(f);
 check_all();
 full_assert_count := full_assert_count + assert_count;
end:

check_file("brent_check.mpl"):
check_file("cromulent_check.mpl"):
check_file("group_check.mpl"):
check_file("groupoid_check.mpl"):
check_file("homology_check.mpl"):
check_file("nets_check.mpl"):
check_file("Rn_check.mpl"):
check_file("projective/PX_check.mpl"):
check_file("projective/ellquot_check.mpl"):
check_file("projective/galois_check.mpl"):
check_file("projective/picard_fuchs_check.mpl"):
check_file("hyperbolic/HX_check.mpl"):
check_file("hyperbolic/geodesics_check.mpl"):
check_file("hyperbolic/Pi_check.mpl"):
check_file("hyperbolic/schwarz_check.mpl"):
check_file("quadrature/quadrature_check.mpl"):
check_file("embedded/EX_check.mpl"):
check_file("embedded/annular_charts_check.mpl"):
check_file("embedded/barycentric_check.mpl"):
check_file("embedded/cayley_check.mpl"):
check_file("embedded/curvature_check.mpl"):
check_file("embedded/disc_proj_check.mpl"):
check_file("embedded/E_quadrature_check.mpl"):
check_file("embedded/extra_curves_check.mpl"):
check_file("embedded/extra_vertices_check.mpl"):
check_file("embedded/geometry_check.mpl"):
check_file("embedded/homology_check.mpl"):
check_file("embedded/invariants_check.mpl"):
check_file("embedded/roothalf/E_roothalf_check.mpl"):
check_file("embedded/roothalf/better_sphere_quotients_check.mpl"):
check_file("embedded/roothalf/cayley_surface_check.mpl"):
check_file("embedded/roothalf/crease_check.mpl"):
check_file("embedded/roothalf/forms_check.mpl"):
check_file("embedded/roothalf/galois_check.mpl"):
check_file("embedded/roothalf/rational_check.mpl"):
check_file("embedded/roothalf/sphere_quotients_check.mpl"):
check_file("embedded/roothalf/square_diffeo_check.mpl"):
check_file("embedded/roothalf/torus_quotients_check.mpl"):
check_file("embedded/roothalf/zeta_check.mpl"):

printf("full_assert_count = %d\n",full_assert_count):

currentdir(olddir):



==> anc/maple/checks.mpl <==
# This file sets up a framework for checking various assertions.

# Usually, for each file foo.mpl containing definitions, we have 
# a corresponding file foo_check.mpl which checks that those 
# definitions have the required properties.  Each such checking file
# defines one or more functions with names like check_blah() (and
# no arguments).  Each such function should start with the line
#
#  printf("%a()\n",procname);
#
# which will cause the function to print its name when it is run.
# After that, there should be a number of statements like
#
# _ASSERT(<assertion>,<message>)
#
# See the definition of _ASSERT in util.mpl for explanation of what
# this does.

kernelopts(assertlevel=1):

# The variable assert_count is incremented by every call to _ASSERT().

assert_count := 0: #@ assert_count 

# This should not be required as _EnvExplicit is set in util.mpl
# already.  However, it seems to get unset at some point.
_EnvExplicit := true:

######################################################################

# checklist is a list of checking functions.  check_all() runs all
# the checking functions in the list.  add_check() adds a function 
# to the list.

checklist := []: #@ checklist 

#@ check_all 
check_all := proc() 
 global assert_count;
 local C;

 assert_count := 0;

 for C in checklist do C(); od:
end:

#@ add_check
add_check := proc(C)
 global checklist;

 checklist := [op(checklist),C];
end:

######################################################################




==> anc/maple/class.mpl <==
# This file sets up a framework for object oriented programming in Maple.
# It was borrowed from another project and so has various features that
# are not necessarily relevant here.

# Most of our code is not object oriented, but we have found the OO 
# approach to be useful in some places.  For example, we represent 
# triangulations and quadrature rules as objects.

######################################################################

`Package/SaveNames`        := [];
`Package/SaveNames/Hidden` := [];
`Package/SaveClasses`      := [];
`Package/Dependencies`     := [];

`Package/Doc/ClassHeaderFormat` := "\n<html>\n <head><title>%s</title><script type=\"text/x-mathjax-config\">\nMathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});</script>\n<script src=\"https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML\"></script>\n</head>\n <body  style=\"width:700px\">\n  <h1>Class %s</h1><br/>\n":

`Package/Doc/ClassFooter` := "\n </body>\n</html>\n":

PackDocDir := cat(doc_dir,"/");


Package :=
 proc(packname::string,doc::string)
  global `Package/Name`,
         `Package/SaveNames`,`Package/SaveNames/Hidden`,
         `Package/SaveClasses`,
         `Package/Dependencies`;

  if (assigned(`Package/Name`)) then
   ERROR("Already defining a package");
  fi;

  `Package/Name`             := packname;
  `Package/SaveNames`        := [];
  `Package/SaveNames/Hidden` := [];
  `Package/SaveClasses`      := [];
  `Package/Dependencies`     := [];
   
  NULL;
 end:


`Package/Assign` :=
 proc(namspec::uneval,doc::string,val::anything,
     # optional
     hide_::boolean
     )
  local namspec1,nam,namstring,typespec,params,s,d,i,hide,trans;
  global `Package/SaveNames`,`Package/SaveNames/Hidden`,
         `Package/ReportAssignment`;
  
  hide := `if`(nargs > 3, hide_, false);

  # nam is the name to be assigned (an unevaluated name)
  # namstring is the string version of nam
  # val is the value to be assigned to nam
  # typespec is the declared type for nam
  #   (or the declared return type, if val is a procedure,
  #    or the name 'void' if val is a procedure that does 
  #    not return a value.)

  nam := evaln(namspec); # NB evaln(x::integer) = x
  namstring := convert(nam,string);
  namspec1 := eval(namspec,1);
  if type(namspec1,`::`) then
   typespec := op(2,namspec1);
   if not(type(val,procedure)) and 
      not(type(typespec,type)) then
    ERROR(
     sprintf(
      __("Type specification %a for %a is not a valid type."),
      typespec,nam));
   fi;
   if not(type(val,procedure)) and
      not(type(val,typespec)) then
    ERROR(
     sprintf(
      __("Assigned value %a for %a does not have declared type %a."),
      val,nam,typespec));
   fi;  
  else
   typespec := NULL;
  fi;

  # Remember that nam is to be saved in the .m file for the package
  if (hide = true) then
   `Package/SaveNames/Hidden` := [op(`Package/SaveNames/Hidden`),namstring];
  else
   `Package/SaveNames` := [op(`Package/SaveNames`),namstring];

   # Now construct the HTML documentation for this assignment
   if type(val,procedure) then
    params := [op(1,eval(val))];
    if params = [] then
     s := sprintf("%a()",nam);
    else
     s := sprintf("%a(",nam);
     s := s, op(map((p) -> (`Package/ParamToHTML`(p),","),params));
     s := cat(s[1..-2],")");
    fi;
   else
    s := sprintf("%a",nam);
   fi;
   if typespec <> NULL then
    s := sprintf("%s::#%a#",s,typespec);
   fi;

   d := `Package/ConvertAt`(doc);
   while true do
    i := searchtext("$Value",d);
    if (i > 0) then
     d := cat(substring(d,1..(i-1)),
	      sprintf("%a",val),
	      substring(d,(i+6)..-1));
    else
     break;
    fi;
   od;
  fi;

  # This actually performs the assignment
  assign(nam = val);

  # Report the assignment, if reporting is switched on
  if (`Package/ReportAssignment` = true) then
   printf("Assigned %s\n",nam);
  fi;

 end:


`Package/Assign/Hidden` :=
 proc(namspec::uneval,val::anything)
  `Package/Assign`(namspec,"",val,true);
 end:


######################################################################

EndPackage :=
 proc()
  local classname,loadname,savefile,savedir,savestatement,docfile,
        nam,trans,s;
  global `Package/Name`,`Package/SaveNames`,`Package/SaveNames/Hidden`,
         `Package/SaveClasses`,
         `Package/List`,`Package/Classes`,
         `Package/Entries`,`Package/AllEntries`,
         `Package/Dependencies`,`Package/Depend`,
         `Package/Index`,`Package/FindTranslationStrings`,
         `Package/TranslationStrings`;

  if not(assigned(`Package/Name`)) then
   ERROR("Not defining a package.");
  fi;

  if assigned(`Package/List`) and
     type(`Package/List`,set) then
   `Package/List` := `Package/List` union {`Package/Name`};
  else
   `Package/List` := {`Package/Name`};
  fi;

  if not(assigned(`Package/Classes`)) then 
   `Package/Classes` := table([]);
  fi;
  `Package/Classes`[`Package/Name`] := `Package/SaveClasses`;

  if not(assigned(`Package/Entries`)) then 
   `Package/Entries` := table([]);
  fi;
  `Package/Entries`[`Package/Name`] := `Package/SaveNames`;

  for classname in `Package/SaveClasses` do
   `Package/SaveNames` :=
     [op(`Package/SaveNames`),cat("class/",classname)];

   `Package/SaveNames/Hidden` :=
      [op(`Package/SaveNames/Hidden`),
       cat("index/",classname),
       cat("type/",classname),
       cat("new/",classname)];
  od;

  if not(assigned(`Package/AllEntries`)) then 
   `Package/AllEntries` := table([]);
  fi;
  `Package/AllEntries`[`Package/Name`] := `Package/SaveNames`;

  `Package/Depend`[`Package/Name`] := `Package/Dependencies`;

  if not(assigned(`Package/Index`)) then 
   `Package/Index` := table([]);
  fi;
  for nam in `Package/SaveNames` do
   `Package/Index`[nam] := `Package/Name`;
  od;
  for nam in `Package/SaveClasses` do
   `Package/Index`[nam] := `Package/Name`;
  od;

  loadname := cat(`Package/Name`,"/IsLoaded");

  `Package/SaveNames` :=
    [op(`Package/SaveNames`),"Package/Dependencies",loadname];
                
  assign(convert(loadname,name) = true);

  if (`Package/FindTranslationStrings` = true) then
   if not(type([`Package/TranslationStrings`],[list])) then
    `Package/TranslationStrings` := []:
   fi;
   for nam in 
     [op(`Package/SaveNames`),op(`Package/SaveNames/Hidden`)] do
    trans := 
     TranslationStrings(eval(convert(nam,name)));
    trans := map((x,p,n) -> [x,p,n],trans,`Package/Name`,nam);
    `Package/TranslationStrings` := 
     [op(`Package/TranslationStrings`),op(trans)];
   od;
  fi;
  NULL;

  unassign('`Package/Name`');
 end:


######################################################################

`Package/MakeAllDocumentation` := 
 proc()
  local c,cc,f,s,index_file,index_html;
  global `Package/List`;

  index_html := cat(
   "<html>\n",
   "<head>\n",
   "<title>Classes</title>\n",
   "<style type=\"text/css\">\n",
   "table { empty-cells:show; }\n",
   "\n",
   "table.edged { \n",
   " border-collapse: collapse;\n",
   "}\n",
   "\n",
   "table.edged td {\n",
   " padding: 3px 0.5em;\n",
   " margin-left: 3px;\n",
   " border: 1px solid #CCCCCC; \n",
   " vertical-align: top;\n",
   "}\n",
   "</style>\n",
   "<script type=\"text/x-mathjax-config\">\n",
   "MathJax.Hub.Config({ tex2jax: {inlineMath: [['$','$']]}});\n",
   "</script>\n",
   "<script src=\"https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_CHTML\"></script>\n",
   "</head>\n",
   "<body>\n",
   "<h1>Index of classes</h1>\n<br/>\n",
   "<table class=\"edged\">\n"
  );

  for c in `Package/SaveClasses` do
   f := cat(doc_dir,"/classes/",c,".html");
   cc := eval(convert(cat("class/",c),name));
   traperror(fclose(f));
   fprintf(f,"%s\n",cc["FullDoc"]);
   traperror(fclose(f));
   index_html := cat(
    index_html,
    "<tr>\n",
    "<td width=\"200\"><a href=\"classes/",c,".html\">",c,"</a></td>\n",
    "<td width=\"600\">",cc["Doc"],"</td>",
    "</tr>\n"
   );
  od:

  index_html := cat(
   index_html,
   "</table>\n</body>\n</html>\n"
  );

  index_file := cat(doc_dir,"/classes.html");
  traperror(fclose(index_file));
  fprintf(index_file,index_html);
  traperror(fclose(index_file));

  NULL;

 end:

######################################################################

`Package/ConvertAt` := 
 proc(s::string)
  local t,i,j,k,l,n,m,p;

  t := "";
  i := 1;
  while true do
   j := `if`(i <= length(s),searchtext("@",s,i..-1),0);
   if j > 0 then 
    if i + j <= length(s) and
     substring(s,(i+j-1)..(i+j)) = "@@" then
     t := t,substring(s,i..(i+j-1));
     i := i+j+1;
    else
     k := searchtext("@",s,i+j..-1);
     if k = 0 then
      ERROR(
       sprintf("Unmatched @ in documentation string:\n%s\n",s));
     else
      t := t,
           substring(s,i..(i+j-2)),
           "<font color='green'>",
           `Package/HTMLEscape`(substring(s,(i+j)..(i+j+k-2))),
           "</font>";
      i := i+j+k;
     fi;
    fi;
   else
    t := cat(t,substring(s,i..-1));
    break;
   fi;
  od;
  RETURN(t);
 end:


######################################################################

`Package/HTMLEscape` :=
 proc(s::string)
  local b;
  b := convert(s,bytes);

  b := subs( 60 = (38, 108, 116, 59),            # &lt;
      62 = (38, 103, 116, 59),            # &gt;
      34 = (38, 113, 117, 111, 116, 59),  # &quot;
      b);

  convert(b,bytes);
 end:


######################################################################

# This function converts #...# sequences to links as explained at the
# top of this file.  
#
# The argument 'depth_' is used to construct relative URL's.  Suppose
# that the return value of this function is part of the documentation
# for a package 'aim/foo/Bar', and thus will be included in the file
# aim/foo/Bar.html.  This is two levels down from the top documentation
# directory, so URL's for other documentation files should be prefixed
# with the string "../../".  This is achieved by putting depth_ := 2.
#
# The function uses the global variable `Package/Index`, which is a
# table.  If a name n is defined in a package named p, and ns is the
# string version of n, then `Package/Index`[ns] is set to p.  Similarly,
# if a class named c is declared in a package named p, and cs is the
# string version of c, then `Package/Index`[cs] is set to p.

`Package/ConvertHash` :=
 proc(t::string,depth_::nonnegint)
  local u,i,j,k,l,n,m,tm,p,prefix;
  global `Package/Index`;

  # set the prefix for relative URL's
  if nargs = 1 then
   prefix := "";
  else
   prefix := cat("../" $ depth_);
  fi;

  # u is s sequence of strings that will be concatenated to give the
  # return value.
  u := "";

  # i is the position in t of the first character that has not yet
  # been processed.
  i := 1;

  while true do
   j := `if`(i <= length(t),searchtext("#",t,i..-1),0);
   if j > 0 then 
    # there is a '#' at position i+j-1 in t
    if i + j <= length(t) and
     substring(t,(i+j-1)..(i+j)) = "##" then
     # Convert '##' to a literal '#' character
     u := u,substring(t,i..(i+j-1));
     i := i+j+1;
    else
     k := searchtext("#",t,i+j..-1); # find the matching '#'
     if k = 0 then
      ERROR(
       sprintf("Unmatched # in documentation string:\n%s\n",t));
     else
      # the matching '#' is at position i+j+k-1 in t.

      n := substring(t,(i+j)..(i+j+k-2));
      # n is the name enclosed in #...#, possibly including backquotes

      m := n;
      if m <> "" and substring(m,1..1) = "`" then
       m := substring(m,2..-1);
      fi;
      if m <> "" and substring(m,-1..-1) = "`" then
       m := substring(m,1..-2);
      fi;
      # m is the name enclosed in #...#, without backquotes

      tm := cat("type/",m);

      if assigned(`Package/Index`[m]) then
       p := cat(prefix,`Package/Index`[m]);
       l := sprintf("<a href='%s.html#%s'>%s</a>",p,m,n);
       u := u,substring(t,i..(i+j-2)),l;
      elif assigned(`Package/Index`[tm]) then
       p := cat(prefix,`Package/Index`[tm]);
       l := sprintf("<a href='%s.html#%s'>%s</a>",p,tm,n);
       u := u,substring(t,i..(i+j-2)),l;
      else
       u := u,substring(t,i..(i+j-2)),n;
      fi;
      i := i+j+k;
     fi;
    fi;
   else
    u := cat(u,substring(t,i..-1));
    break;
   fi;
  od;
  RETURN(u);
 end:


######################################################################

`Package/TypeToHTML` := 
 proc(t)
###TODO: evaln(type)
  local s, ts, p;

  if type(t,symbol) then
   RETURN(sprintf("#%a#",t));
  elif type(t,{complex(numeric),string}) then
   RETURN(sprintf("%A",t));
  else
   RETURN(sprintf("%A",map(`Package/TypeToHTML`,t)));
  fi;
 end:


######################################################################

`Package/ParamToHTML` :=
 proc(p::{symbol,`::`,assignment})
  if type(p,symbol) then
   RETURN(sprintf("<font color='olive'>%a</font>",p));
  elif type(p,assignment) then
   RETURN(sprintf("%s := %a",`Package/ParamToHTML`(op(1,p)),op(2(p))));
  else
   RETURN(
    sprintf("<font color='olive'>%a</font>::%s",
            op(1,p),`Package/TypeToHTML`(op(2,p))));
  fi;
 end:


######################################################################

convert_at := 
 proc(s::string)
  local t,i,j,k,l,n,m,p;

  t := "";
  i := 1;
  while true do
   j := `if`(i <= length(s),searchtext("@",s,i..-1),0);
   if j > 0 then 
    if i + j <= length(s) and
     substring(s,(i+j-1)..(i+j)) = "@@" then
     t := t,substring(s,i..(i+j-1));
     i := i+j+1;
    else
     k := searchtext("@",s,i+j..-1);
     if k = 0 then
      ERROR(
       sprintf("Unmatched @ in documentation string:\n%s\n",s));
     else
      t := t,
           substring(s,i..(i+j-2)),
           "<font color=\"green\">",
           `Package/HTMLEscape`(substring(s,(i+j)..(i+j+k-2))),
           "</font>";
      i := i+j+k;
     fi;
    fi;
   else
    t := cat(t,substring(s,i..-1));
    break;
   fi;
  od;
  RETURN(t);
 end:


######################################################################

`Class/Constructor` := 
 proc(class::table)
  local t,f;

  t := table(convert(class["Name"],name));

  for f in class["Fields"] do
   t[f] := eval(class["FieldDefault"][f]);
  od;

  class["Constructor"](t,args[2..-1]);

  eval(t);
 end:

`Class/SetIndexFunction` := 
 proc(x::table,f::string)
  subsop(1 = convert(f,name),op(x));
 end:

`Class/IndexFunction` := 
 proc(class,indices,tbl)
  local index,rest,this,val,reqtype,method,N,C;

  if (nargs = 3) then
   if nops(indices) = 0 then
    ERROR("Empty field name");
   fi;
   index := indices[1];

   if nops(indices) = 1 then
    if member(index,class["Methods"]) then
     # A method with no arguments should override a field with the 
     # same name in a parent class
     this := `Class/SetIndexFunction`(tbl,class["Name"]);
     RETURN(eval(convert(cat(class["Name"],"!",index),name))(this));
    elif member(index,class["Fields"]) then
     RETURN(eval(tbl)[index]);
    elif member(index,class["StaticFields"]) then
     RETURN(class["StaticFieldValue"][index]);
    elif member(index,class["IndirectStaticFields"]) then
     N := class["StaticFieldIndirectionTable"][index];
     C := eval(cat(`class/`,convert(N,name)));
     RETURN(C["StaticFieldValue"][index]);
    elif member(index,class["IndirectFields"]) then
     RETURN(eval(tbl)[class["FieldIndirectionTable"][index]][index]);
    fi;
   fi;

   rest := op(indices[2..-1]);

   if member(index,class["Methods"]) then
    this := `Class/SetIndexFunction`(tbl,class["Name"]);
    RETURN(eval(convert(cat(class["Name"],"!",index),name))(this,rest));
   elif member(index,class["IndirectMethods"]) then
    RETURN(eval(tbl)[class["MethodIndirectionTable"][index]][op(indices)]);
   fi;

   ERROR(sprintf(
    "Invalid field or method in class %s: %a",
    class["Name"],
    indices
   ));

  else
   if nops(indices) = 0 then
    ERROR("Empty field name in assignment");
   elif nops(indices) > 1 then
    ERROR(sprintf("Too many indices in assignment: %a",indices));
   fi;
   index := indices[1];

   val := op(args[4]);

   if member(index,class["Fields"]) or
      member(index,class["IndirectFields"]) then 
    reqtype := class["FieldType"][index];
   elif member(index,class["StaticFields"]) then
    reqtype := class["StaticFieldType"][index];
   elif member(index,class["IndirectStaticFields"]) then
    N := class["StaticFieldIndirectionTable"][index];
    C := eval(cat(`class/`,convert(N,name)));
    reqtype := C["StaticFieldType"][index];
   else
    ERROR(sprintf(
     "Assignment to invalid field in class %s: %a",
     class["Name"],
     indices
    ));
   fi;

   if nops([val]) = 1 and not(type(val,reqtype)) then
    ERROR(sprintf(
     "Type error in assignment: field %a in class %a should have type %a",
     index,class["Name"],reqtype));
   fi;
   if nops([val]) > 1 and reqtype <> anything then
    ERROR(sprintf(
     "Type error in assignment: field %a in class %a should have type %a",
     index,class["Name"],reqtype));
   fi;

   if member(index,class["Fields"]) then 
    tbl[index] := eval(val,1);  
   elif member(index,class["StaticFields"]) then
    class["StaticFieldValue"][index] := eval(val,1);
   elif member(index,class["IndirectStaticFields"]) then
    N := class["StaticFieldIndirectionTable"][index];
    C := eval(cat(`class/`,convert(N,name)));
    C["StaticFieldValue"][index] := eval(val,1);
   elif member(index,class["IndirectFields"]) then
    tbl[class["FieldIndirectionTable"][index]][index] := eval(val,1);
   fi;
  fi;
 end:

`Class/TypeFunction` := 
 proc(class,x)
  local xclassname,xclass;
  if not type(eval(x),table) then RETURN(false); fi;
  xclassname := op(1,eval(x));
  if xclassname = NULL then RETURN(false); fi;
  if xclassname = class["Name"] then RETURN(true); fi;

  xclass := convert(cat("class/",xclassname),name);

  RETURN(`Class/IsSuperClass`(class,xclass));
 end:

`Class/IsSuperClass` := 
 proc(class0,class1)
  local p;

  if class0["Name"] = class1["Name"] then RETURN(true); fi;

  for p in class1["Parents"] do
   if `Class/IsSuperClass`(class0,convert(cat("class/",p),name)) then
    RETURN(true);
   fi;
  od;

  RETURN(false);
 end:

`Class/IsClass` := 
 proc(classname)
  if not(type(classname,string)) then
   RETURN(false);
  fi;

  if eval(convert(cat("class/",classname),name)) =
          convert(cat("class/",classname),name) then
   RETURN(false);
  fi;

  RETURN(true);
 end:

`Class/IsObject` := 
 proc(x)
  local xclassname;

  if not type(x,table) then RETURN(false); fi;

  xclassname := op(1,eval(x));
  if xclassname = NULL then RETURN(false); fi;

  RETURN(`Class/IsClass`(xclassname));
 end:

`Class/ClassNameOf` := 
 proc(x)
  if not type(x,table) then RETURN(NULL); fi;
  RETURN(op(1,eval(x)));
 end:

`Class/ClassOf` :=
 proc(x)
  local xclassname;

  xclassname := `Class/ClassNameOf`(x);
  if xclassname = NULL or
     not(`Class/IsClass`(xclassname)) then
   RETURN(NULL);
  fi;

  RETURN(eval(cat(`class/`,xclassname)));
 end:

`Class/Update` := 
 proc(x::anything)
  local classname,class,present,missing,t,f;

  if `Class/IsObject`(x) then
   classname := op(1,eval(x));
   class := eval(cat(`class/`,classname));
   t := subsop(1 = NULL,op(x));
   present := map(op,select((y) -> (nops(y) = 1),{indices(t)}));
   missing := {op(class["Fields"])} minus present;

   for f in missing do
    t[f] := eval(class["FieldDefault"][f]);
   od;
  fi;
  NULL;
 end:

`Class/DefaultValue` := 
 table([
 numeric = 0,
 integer = 0,
 float   = 0,
 string  = "",
 list    = [],
 set     = {}
 ]):

#@ `Class/Declare` 
`Class/Declare` :=  
 proc(classname::string) 
  global CLASS,CLASSNAME,
  `Package/Name`,`Package/SaveClasses`,`Package/SaveNames/Hidden`;
  local
   c,indexfunction,typefunction,
   constructor,consproc,consdoc,x,s,
   fieldname,fieldtype,fielddefault,realtype,
   typespecified,defaultspecified,
   methodname,fullmethodname,methodtype,
   methodbody,methodsig,methoddoc,params,
   parent,parenttypes,field,method,
   incclass,indfield,indfields,indmethod,indmethods,
   classdoc;

  if (`Package/ReportAssignment` = true) then
   printf("Declaring Class: %s\n",classname);
  fi;

  parenttypes := NULL;

  c := table(["Name" = classname,
              "Package" = "",
              "Doc" = "",
              "FullDoc" = "",
	      "Constructor" = proc(this) end,
	      "Fields" = {},
	      "FieldType" = table(),
	      "FieldDefault" = table(),
	      "StaticFields" = {},
	      "StaticFieldValue" = table(),
	      "IndirectFields" = {},
	      "FieldIndirectionTable" = table(),
	      "IndirectStaticFields" = {},
	      "StaticFieldIndirectionTable" = table(),
	      "IndirectMethods" = {},
	      "MethodIndirectionTable" = table(),
	      "Methods" = {},
	      "MethodType" = table(),
	      "MethodSignature" = table(),
	      "MethodTable" = table(),
	      "Parents" = {}]);

  if assigned(`Package/Name`) then
   c["Package"] := `Package/Name`;
  fi;

  classdoc :=
   sprintf(`Package/Doc/ClassHeaderFormat`,classname,classname);

  if (type([_FILE_],[string])) then
   classdoc := cat(
    classdoc,
    "Code: <a href=\"../maple/",_FILE_,".html##CLASS_",classname,"\">",
    _FILE_,"</a><br/>\n"
   );
  fi;
 
  for x in args[2..-1] do
   if type(x,string) then 
    s := cat("<p>\n",convert_at(x),"\n</p>\n");
    classdoc := classdoc,s;
    c["Doc"] := cat(c["Doc"],s);
   elif not(type(x,list)) then
    ERROR(
     sprintf("Non-list entry in declaration of class %a",classname));
   fi;
   if nops(x) = 0 then
    ERROR(
     sprintf("Empty list in declaration of class %a",classname));
   fi;

   ##########################
   if type(x,list) then
    if (x[1] = "Extends") then
     if nops(x) = 1 then
      ERROR(
       sprintf(
 "Extends clause with no parent class in declaration of class %a",
 classname));
     fi;

     if (`Package/ReportAssignment` = true) then
      printf("    Extends %a\n",x[2]);
     fi;

     classdoc := 
      classdoc,
       sprintf("<b>Extends: </b>#%s#<br/>\n",x[2]);

     c["Parents"] := c["Parents"] union {x[2]};
     parent := eval(convert(cat("class/",x[2]),name));

     c["Fields"]  := c["Fields"] union parent["Fields"];
     for field in parent["Fields"] do
      c["FieldDefault"][field] := eval(parent["FieldDefault"][field]);
     od;

     for field in indices(parent["FieldType"]) do
      # The RHS below used to be wrapped in eval().  I am not sure if that would be better.
      # It seems to cause trouble for inheritance when the type is 'table'.
      c["FieldType"][op(field)] := parent["FieldType"][op(field)];
     od;

     c["IndirectFields"] := c["IndirectFields"] union
       parent["IndirectFields"];

     for indfield in parent["IndirectFields"] do
      c["FieldIndirectionTable"][indfield] :=
       eval(parent["FieldIndirectionTable"][indfield]);
     od;

     c["IndirectStaticFields"] := c["IndirectStaticFields"] union
       parent["StaticFields"] union 
       parent["IndirectStaticFields"];

     for indfield in parent["IndirectStaticFields"] do
      c["StaticFieldIndirectionTable"][indfield] :=
       eval(parent["StaticFieldIndirectionTable"][indfield]);
     od;

     for indfield in parent["StaticFields"] do
      c["StaticFieldIndirectionTable"][indfield] := x[2];
     od;

     c["Methods"] := c["Methods"] union parent["Methods"];
     for methodname in parent["Methods"] do
      fullmethodname :=
       sprintf("%A!%A",classname,methodname);
      `Package/SaveNames/Hidden` := 
        [op(`Package/SaveNames/Hidden`),fullmethodname];
      assign(convert(fullmethodname,name) =
              eval(convert(cat(parent["Name"],"!",methodname),name)));
      c["MethodSignature"][methodname] := parent["MethodSignature"][methodname];
      c["MethodType"][methodname]      := parent["MethodType"][methodname];
     od;

     c["IndirectMethods"] := c["IndirectMethods"] union
       parent["IndirectMethods"];

     for indmethod in parent["IndirectMethods"] do
      c["MethodIndirectionTable"][indmethod] :=
       eval(parent["MethodIndirectionTable"][indmethod]);
     od;

    ##########################
    elif (x[1] = "Documentation") then
     classdoc := 
      classdoc,
       "<p>\n",convert_at(x[2]),"\n</p>\n";

    ##########################
    elif (x[1] = "Constructor") then
     if nops(x) = 1 then
      ERROR(
       sprintf(
 "Empty constructor clause in declaration of class %a",
 classname));
     fi;

     if (`Package/ReportAssignment` = true) then
      printf("    Constructor\n");
     fi;

     if not type(x[2],string) then
      ERROR(
       sprintf(
 "In declaration of class %s: constructor documentation is not a string.",
 classname));
     fi;
     consdoc := convert_at(x[2]);

     consproc := eval(x[3]);
     if not type(consproc,procedure) then
      ERROR(
       sprintf(
 "In declaration of class %s: constructor is not a procedure.",
 classname));
     fi;

     params := [op(1,eval(consproc))];
     if params <> [] then params := params[2..-1]; fi;

     consdoc := sprintf("<b>Constructor:</b> `new/%A`(",classname),
  op(map((p) -> (`Package/ParamToHTML`(p),","),params)),
  ")\n<p>\n",consdoc,"\n</p>\n";

     c["Constructor"] := eval(consproc);

     classdoc := classdoc,consdoc;

    ##########################
    elif (x[1] = "Field" or
	  x[1] = "IncludedField" or
	  x[1] = "StaticField") then
     if nops(x) = 1 then
      ERROR(
       sprintf(
 "Empty field specification in declaration of class %a",
 classname));
     fi;

     typespecified := false;
     fieldtype := anything;
     defaultspecified := false;
     fielddefault := NULL;
     if type(x[2],equation) then
      fieldname := op(1,x[2]);
      fielddefault := op(2,x[2]);
      defaultspecified := true;
     else
      fieldname := x[2];
     fi;

     if type(fieldname,`::`) then
      fieldtype := op(2,fieldname);
      typespecified := true;
      fieldname := op(1,fieldname);
      if fielddefault = NULL then
       if assigned(`Class/DefaultValue`[fieldtype]) then
        fielddefault := `Class/DefaultValue`[fieldtype];
       elif type(fieldtype,name) then
        realtype := eval(cat(`type/`,fieldtype));
        if assigned(`Class/DefaultValue`[realtype]) then
         fielddefault := `Class/DefaultValue`[realtype];
        fi;
       fi;
      fi;
     fi;

     if not(type(fieldname,string)) then
      ERROR(
       sprintf("In declaration of class %a: field name %a is not a string.",
        classname,fieldname));
     fi;

     if not(type(fieldtype,type)) then
      ERROR(
       sprintf("In declaration of class %a: type specification %a for field  %a is invalid.",
        classname,fieldtype,fieldname));
     fi;

     if nops([fielddefault]) > 1 and fieldtype <> anything then
      ERROR(
       sprintf("In declaration of class %a: default value for field %a is an expression sequence",
        classname,fieldname))
     fi;

     if fielddefault <> NULL and not(type(fielddefault,fieldtype)) then
      ERROR(
       sprintf("In declaration of class %a: default value %a for field %a does not have type %a",
        classname,fielddefault,fieldname,fieldtype))
     fi;

     if (`Package/ReportAssignment` = true) then
      printf("    %a: %a\n",x[1],fieldname);
     fi;

     if x[1] = "StaticField" then
      c["StaticFields"] := {op(c["StaticFields"]),fieldname};
      c["StaticFieldType"][fieldname]  := fieldtype;
      c["StaticFieldValue"][fieldname] := eval(fielddefault);
     else
      c["Fields"] := {op(c["Fields"]),fieldname};
      c["FieldType"][fieldname]    := fieldtype;
      c["FieldDefault"][fieldname] := eval(fielddefault);
     fi;

     classdoc := 
      classdoc,
      sprintf("<b>%s: </b>",x[1]),
      "<font color=\"red\">",fieldname,"</font>";

     if typespecified then
      classdoc := classdoc,sprintf("::#%a#",fieldtype);
     fi;

     if defaultspecified then
      if fielddefault = NULL then
       classdoc := classdoc," = #NULL#";
      else
       classdoc := classdoc,sprintf(" = #%a#",fielddefault);
      fi;
     fi;

     classdoc := classdoc,"<br/>\n";

     if nops(x) > 2 then
      if type(x[3],string) then
       classdoc := classdoc, "<p>\n", convert_at(x[3]), "\n</p>\n";
      else
       ERROR(
 sprintf(
  "In declaration of class %s: documentation for field %a is not a string: %a",
  classname,fieldname,x[3]));
      fi;
     fi;

     if x[1] = "IncludedField" then
      if `Class/IsClass`(fieldtype) then
       incclass := eval(cat(`class/`,fieldtype));
       indfields := 
	incclass["Fields"] union
	incclass["StaticFields"] union
	incclass["IndirectFields"];
       c["IndirectFields"] := c["IndirectFields"] union indfields;

       for indfield in indfields do
	c["FieldIndirectionTable"][indfield] := fieldname;
	c["FieldType"][indfield] := incclass["FieldType"][indfield];
       od;

       indmethods := incclass["Methods"];
       c["IndirectMethods"] := c["IndirectMethods"] union indmethods;
       for indmethod in indmethods do
        c["MethodIndirectionTable"][indmethod] := fieldname;
       od;
      fi;
     fi;

    ##########################
     elif x[1] = "Method" then
      if nops(x) = 1 then
       ERROR(
 sprintf(
  "Empty method specification in declaration of class %a",
  classname));
      fi;

      if type(x[2],`::`) then
       methodname := op(1,x[2]);
       methodtype := op(2,x[2]);
      else
       methodname := x[2];
       methodtype := anything;
      fi;

      if not(type(methodname,string)) then
       ERROR(
        sprintf("In declaration of class %a: method name %a is not a string.",
                classname,methodname));
      fi;

      c["Methods"] := {op(c["Methods"]),methodname};
      c["MethodType"][methodname] := methodtype;

      if nops(x) > 3 then
       methodbody := x[4];
       if not(type(methodbody,procedure)) then
 ERROR(
  sprintf(
   "In declaration of class %a: body of method %a is not a procedure",
   classname,methodname));
       fi;
       fullmethodname :=
        sprintf("%A!%A",classname,methodname);
       `Package/SaveNames/Hidden` := 
         [op(`Package/SaveNames/Hidden`),fullmethodname];
       assign(convert(fullmethodname,name) = eval(methodbody));
      else
       ERROR(
 sprintf(
  "In declaration of class %a: method %a has no body.",
  classname,methodname));
      fi;

      if (`Package/ReportAssignment` = true) then
       printf("    Method: %s\n",methodname);
      fi;

      params := [op(1,eval(methodbody))];
      if params <> [] then params := params[2..-1]; fi;
      c["MethodSignature"][methodname] := params;

      if params = [] then
       methoddoc := sprintf("<font color=\"maroon\">%s</font>()",methodname);
      else
       methoddoc := sprintf("<font color=\"maroon\">%s</font>(",methodname);
       methoddoc := 
         methoddoc, op(map((p) -> (`Package/ParamToHTML`(p),","),params));
       methoddoc := cat(methoddoc[1..-2],")");
      fi;

      if type(x[2],`::`) then
       methoddoc := cat(methoddoc,"::",`Package/TypeToHTML`(methodtype));
      fi;

      if type(x[3],string) then
       if x[3] <> "" then
        methoddoc := cat(methoddoc,"\n<p>\n",convert_at(x[3]),"\n</p>\n");
       fi;
      else
       ERROR(
 sprintf(
  "In declaration of class %s: documentation for method %a is not a string: %a",
  classname,methodname,x[3]));
      fi; 
      classdoc := classdoc, "<b>Method:</b> ",methoddoc,"<br/>\n";

    ##########################
    else
     ERROR(
      sprintf(
       "Invalid entry in declaration of class %a: %a",
       classname,x));
    fi;
   fi;
  od;

  classdoc := classdoc,`Package/Doc/ClassFooter`;
  classdoc := cat(classdoc);
  classdoc := `Package/ConvertHash`(classdoc);

  c["FullDoc"] := classdoc;
  c["Doc"] := `Package/ConvertHash`(c["Doc"]);

  assign(cat(`class/`,classname) = eval(c));

  indexfunction :=
   proc() `Class/IndexFunction`(CLASS,args) end; 
  indexfunction :=
   subs(CLASS = convert(cat("class/",classname),name),eval(indexfunction));
  assign(convert(cat("index/",classname),name) = eval(indexfunction));

  # Convert from expression sequence to set
  parenttypes := {parenttypes};

  typefunction :=
   proc(x) `Class/TypeFunction`(CLASS,x) end;
  typefunction :=
   subs(CLASS = convert(cat("class/",classname),name),eval(typefunction));
  assign(convert(cat("type/",classname),name) = eval(typefunction));

  constructor := 
   proc() `Class/Constructor`(CLASS,args) end;
  constructor :=
   subs(CLASS = convert(cat("class/",classname),name),eval(constructor));
  assign(convert(cat("new/",classname),name) = eval(constructor));
  c["FullConstructor"] := eval(constructor);

  if assigned(`Package/SaveClasses`) and
     type(`Package/SaveClasses`,list) then
   `Package/SaveClasses` :=
    [op(`Package/SaveClasses`),convert(classname,string)]
  fi;
 end:

#@ `Class/ToString` 
`Class/ToString` := 
 proc(x::anything,
      # optional
      maxdepth_::{integer,identical(infinity)},
      stringlen_::{integer,identical(infinity)})
  local maxdepth,stringlen;

  if nargs = 0 then
   RETURN("NULL\n");
  fi;

  maxdepth  := `if`(nargs > 1,args[2],infinity);
  stringlen := `if`(nargs > 2,args[3],maxdepth * 20);

  `Class/ToString0`(x,0,maxdepth,stringlen);
 end:

`Class/ToString0` := 
 proc(x,level,maxdepth,stringlen)
  `Class/ToString1`([x],level,maxdepth,stringlen);
 end:

`Class/ToString1` := 
 proc(y::list,
      level::integer,
      maxdepth::{integer,identical(infinity)},
      stringlen::{integer,identical(infinity)})
  local prefix,s,f,x,xclass;

  prefix   := cat(" "$level);

  if level > maxdepth then 
   RETURN(cat(prefix,"...\n"));
  fi;

  if nops(y) = 0 then
   RETURN(cat(prefix,"NULL\n"));
  elif nops(y) > 1 then
   RETURN(
    cat(prefix,"EXPRSEQ\n",
 op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen))))
  fi;

  x := y[1];

  if type(x,list) then
   if level = maxdepth then
    RETURN(cat(prefix,"[...]\n"));
   else
    RETURN(
     cat(prefix,"[\n",
  op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen)),
  prefix,"]\n"));
   fi;
  elif type(x,set) then
   if level = maxdepth then
    RETURN(cat(prefix,"{...}\n"));
   else
    RETURN(
     cat(prefix,"{\n",
  op(map(`Class/ToString0`,x,level + 1,maxdepth,stringlen)),
  prefix,"}\n"));
   fi;
  elif `Class/IsObject`(x) then
   s := sprintf("%sINSTANCE(%A)\n",prefix,`Class/ClassNameOf`(x));
   if level = maxdepth then
    RETURN(s);
   else
    xclass := eval(`Class/ClassOf`(x));
    for f in xclass["Fields"] do
     s := sprintf("%s%s %A =\n%s",s,prefix,f,
    `Class/ToString1`([eval(x[f])],
                                    level + 2,maxdepth,stringlen));
    od;
    RETURN(s);
   fi;
  elif type(x,table) then
   s := cat(prefix,"TABLE\n");
   if level = maxdepth then
    RETURN(s);
   else
    for f in indices(x) do
     s := sprintf("%s%s %A =\n%s",s,prefix,f,
    `Class/ToString1`([eval(x[op(f)])],
                                    level + 2,maxdepth,stringlen));
    od;
    RETURN(s);
   fi;
  else
   s := sprintf("%a",eval(x));
   if length(s) > stringlen then
    s := cat(substring(s,1..stringlen),"...");
   fi;
   RETURN(cat(prefix,s,"\n"));
  fi;
 end:

#@ `Class/Print`::'void' 
`Class/Print`::'void' := 
 proc()
  printf("%s",`Class/ToString`(args));
  NULL;
 end:

#@ `Class/ShowInfo` 
`Class/ShowInfo` := 
 proc(classname::name)
  local c,f,m,ms,mt,s,t;

  c := eval(cat(`class/`,classname));
  printf("Name:       %a\n",classname);
  printf("Package:    %s\n",c["Package"]);

  if c["Fields"] <> {} then
   printf("Fields:\n");
   for f in sort([op(c["Fields"])]) do
    printf("  %a::%a\n",f,c["FieldType"][f]);
   od;
   printf("\n");
  fi;

  if c["StaticFields"] <> {} then
   printf("Static fields:\n");
   for f in sort([op(c["StaticFields"])]) do
    printf("  %a = %a\n",f,c["StaticFieldValue"][f]);
   od;
   printf("\n");
  fi;

  if c["IndirectFields"] <> {} then
   printf("Indirect fields:\n");
   for f in sort([op(c["IndirectFields"])]) do
    printf("  %a -> %a\n",f,c["FieldIndirectionTable"][f]);
   od;
   printf("\n");
  fi;

  if c["Methods"] <> {} then
   mt := eval(c["MethodType"]);
   ms := eval(c["MethodSignature"]);

   printf("Methods:\n");
   for m in sort([op(c["Methods"])]) do
    s := sprintf("%a",ms[m]);
    if length(s) > 1 then s := substring(s,2..-2); fi;
    t := mt[m];
    printf("  %a(%s)::%a\n",m,s,t);
   od;
   printf("\n");
  fi;

  if c["IndirectMethods"] <> {} then
   printf("Indirect methods:\n");
   for m in sort([op(c["IndirectFields"])]) do
    printf("  %a -> %a\n",m,c["MethodIndirectionTable"][m]);
   od;
   printf("\n");
  fi;

  if c["Parents"] <> {} then
   printf("Parents: %a\n\n",c["Parents"]);
  fi;
 end:

#@ `Class/ShowMethod` 
`Class/ShowMethod` := 
 proc(classname::name,methodname::name)
  print(eval(cat(classname,"!",methodname)));
 end:

#@ `Class/ShowConstructor` 
`Class/ShowConstructor` := 
 proc(classname::name)
  print(eval(eval(cat(`class/`,classname))["Constructor"]));
 end:

#@ `Class/List` 
`Class/List` := 
 proc()
  local classes;
  classes := map(convert,[anames()],string);
  classes := select(util_startswith,classes,"class/");
  classes := sort(map(substring,classes,7..-1));
 end:


==> anc/maple/cromulent.mpl <==
# This file contains information about the general theory of cromulent
# surfaces.

######################################################################
# A cromulent surface has certain labelled points v[i] (0 <= i <= 13).
# A curve system consists of maps c[j] from R to the surface satisfying
# various axioms.  One axiom says that for certain values of i,j and t,
# we must have c[j](t) = v[i].  In these cases, t appears as v_on_c[i,j]
# in the table defined below.  For example, the entry v_on_c[4,0] = Pi
# means that c[0](Pi) = v[4].

#@ v_on_c 
v_on_c := table():

for i from 0 to 13 do
 for j from 0 to 8 do
  v_on_c[i,j] := NULL;
 od:
od:

v_on_c[ 0, 1] := 0:
v_on_c[ 0, 2] := 0:
v_on_c[ 0, 5] := 0:
v_on_c[ 0, 6] := 0:
v_on_c[ 1, 1] := Pi:
v_on_c[ 1, 2] := Pi:
v_on_c[ 1, 7] := 0:
v_on_c[ 1, 8] := 0:
v_on_c[ 2, 0] := 0:
v_on_c[ 2, 4] := -Pi/2:
v_on_c[ 3, 0] := Pi/2:
v_on_c[ 3, 3] := Pi/2:
v_on_c[ 4, 0] := Pi:
v_on_c[ 4, 4] := Pi/2:
v_on_c[ 5, 0] := -Pi/2:
v_on_c[ 5, 3] := -Pi/2:
v_on_c[ 6, 0] := Pi/4:
v_on_c[ 6, 1] := Pi/2:
v_on_c[ 7, 0] := 3*Pi/4:
v_on_c[ 7, 2] := Pi/2:
v_on_c[ 8, 0] := -3*Pi/4:
v_on_c[ 8, 1] := -Pi/2:
v_on_c[ 9, 0] := -Pi/4:
v_on_c[ 9, 2] := -Pi/2:
v_on_c[10, 4] := 0:
v_on_c[10, 6] := Pi:
v_on_c[11, 3] := 0:
v_on_c[11, 5] := Pi:
v_on_c[12, 4] := Pi:
v_on_c[12, 8] := Pi:
v_on_c[13, 3] := Pi:
v_on_c[13, 7] := Pi:

# The next block encodes the same information in a slightly different way.
# It sets things up so that (for example) c_gen[0](Pi) returns v_gen[4].
# Some arcane features of Maple evaluation rules make it awkward to do
# this automatically, so we do it by hand instead.

unassign('c_gen');

#@ c_gen
#@ v_gen
c_gen[ 0](      0) := v_gen[ 2]:
c_gen[ 0](   Pi  ) := v_gen[ 4]:
c_gen[ 0](   Pi/2) := v_gen[ 3]:
c_gen[ 0](   Pi/4) := v_gen[ 6]:
c_gen[ 0](  -Pi/2) := v_gen[ 5]:
c_gen[ 0](  -Pi/4) := v_gen[ 9]:
c_gen[ 0]( 3*Pi/4) := v_gen[ 7]:
c_gen[ 0](-3*Pi/4) := v_gen[ 8]:
c_gen[ 1](      0) := v_gen[ 0]:
c_gen[ 1](   Pi  ) := v_gen[ 1]:
c_gen[ 1](   Pi/2) := v_gen[ 6]:
c_gen[ 1](  -Pi/2) := v_gen[ 8]:
c_gen[ 2](      0) := v_gen[ 0]:
c_gen[ 2](   Pi  ) := v_gen[ 1]:
c_gen[ 2](   Pi/2) := v_gen[ 7]:
c_gen[ 2](  -Pi/2) := v_gen[ 9]:
c_gen[ 3](      0) := v_gen[11]:
c_gen[ 3](   Pi  ) := v_gen[13]:
c_gen[ 3](   Pi/2) := v_gen[ 3]:
c_gen[ 3](  -Pi/2) := v_gen[ 5]:
c_gen[ 4](      0) := v_gen[10]:
c_gen[ 4](   Pi  ) := v_gen[12]:
c_gen[ 4](   Pi/2) := v_gen[ 4]:
c_gen[ 4](  -Pi/2) := v_gen[ 2]:
c_gen[ 5](      0) := v_gen[ 0]:
c_gen[ 5](   Pi  ) := v_gen[11]:
c_gen[ 6](      0) := v_gen[ 0]:
c_gen[ 6](   Pi  ) := v_gen[10]:
c_gen[ 7](      0) := v_gen[ 1]:
c_gen[ 7](   Pi  ) := v_gen[13]:
c_gen[ 8](      0) := v_gen[ 1]:
c_gen[ 8](   Pi  ) := v_gen[12]:

# The next block encodes the same information in yet another way.
# For example, v_track[4] will be [0=0,4=-Pi/2], indicating that
# v[4] = c[0](0) = c[4](-Pi/2).  Similarly, c_track[7] will be
# [1=0,13=Pi], indicating that c[7](0) = v[1] and c[7](Pi) = v[13].

#@ v_track
for i from 0 to 13 do 
 v_track[i] := []:
od:

#@ c_track
for j from 0 to 8 do
 c_track[j] := []:
od:

for i from 0 to 13 do
 for j from 0 to 8 do
  if v_on_c[i,j] <> NULL then
   v_track[i] := [op(v_track[i]),j = v_on_c[i,j]];
   c_track[j] := [op(c_track[j]),i = v_on_c[i,j]];
  fi;
 od:
od:

######################################################################
# We now divide the curves c[i] into segments with endpoints at
# the vertices v[j], oriented in the direction of increasing values
# of the parameter t.  marked_edges will be a list of triples
# [j1,j2,i], one for each segment of c[i] running from v[j1] to v[j2].
# edges will be a list of pairs [j1,j2], now written with j1 < j2,
# irrespective of the direction of t.  Note that c[10] runs from 
# v[4] to v[6] (with 0 <= t <= Pi) and then back to v[4] (with
# Pi <= t <= 2 Pi).  It contributes entries [4,6,10] and [6,4,10]
# to marked_edges, but only a single entry [4,6] to edges.  Similar
# remarks apply to c[11], c[12] and c[13].

#@ edges
#@ marked_edges
proc()
 local i,j,t,V;
 global edges,marked_edges;

 marked_edges := NULL:
 for i from 0 to 8 do
  V := NULL;
  for j from 0 to 13 do
   if v_on_c[j,i] <> NULL then
    t := v_on_c[j,i]/(2*Pi);
    if (t < 0) then t := t + 1; fi;
    V := V,[j,t];
   fi;
  od;
  V := sort([V],(a,b) -> a[2] < b[2]);
  V := [op(V),V[1]];
  marked_edges := marked_edges,seq([V[j][1],V[j+1][1],i],j=1..nops(V)-1);
 od:

 marked_edges := [marked_edges];
 edges := sort([op({op(map(u -> sort([u[1],u[2]]),marked_edges))})]);
end():

######################################################################
# Another one of the axioms for a curve system describes g.c[i](t) 
# for all g in G and i from 0 to 8.  If act_c_data[g,i] = [j,m,c] 
# in the table below, then g.c[i](t) = c[j](m*t + c).

#@ act_c_data
act_c_data[L,0] := [0, 1,Pi/2]:
act_c_data[L,1] := [2, 1,0]:
act_c_data[L,2] := [1,-1,0]:
act_c_data[L,3] := [4, 1,0]:
act_c_data[L,4] := [3,-1,0]:
act_c_data[L,5] := [6, 1,0]:
act_c_data[L,6] := [5,-1,0]:
act_c_data[L,7] := [8, 1,0]:
act_c_data[L,8] := [7,-1,0]:

act_c_data[M,0] := [0,-1,0]:
act_c_data[M,1] := [2, 1,Pi]:
act_c_data[M,2] := [1, 1,Pi]:
act_c_data[M,3] := [3, 1,Pi]:
act_c_data[M,4] := [4,-1,-Pi]:
act_c_data[M,5] := [7, 1,0]:
act_c_data[M,6] := [8,-1,0]:
act_c_data[M,7] := [5, 1,0]:
act_c_data[M,8] := [6,-1,0]:

act_c_data[N,0] := [0,-1,0]:
act_c_data[N,1] := [2,-1,0]:
act_c_data[N,2] := [1,-1,0]:
act_c_data[N,3] := [3,-1,0]:
act_c_data[N,4] := [4, 1,0]:
act_c_data[N,5] := [5, 1,0]:
act_c_data[N,6] := [6,-1,0]:
act_c_data[N,7] := [7, 1,0]:
act_c_data[N,8] := [8,-1,0]:

# c_involution[i] is an antiholomorphic involution in G that
# acts as the identity on c[i](t) for all t.

#@ c_involution
c_involution[0] := MN:
c_involution[1] := LN:
c_involution[2] := LLLN:
c_involution[3] := LLN:
c_involution[4] := N:
c_involution[5] := N:
c_involution[6] := LLN:
c_involution[7] := N:
c_involution[8] := LLN:

# For each i, the set C[i] is defined to be the connected
# component of the fixed set of c_involution[i] that contains
# v[j] for a certain value of j.  These values are stored as
# c_basepoint[i].

#@ c_basepoint
c_basepoint[0] := 2;
c_basepoint[1] := 0;
c_basepoint[2] := 0;
c_basepoint[3] := 11;
c_basepoint[4] := 10;
c_basepoint[5] := 0;
c_basepoint[6] := 0;
c_basepoint[7] := 1;
c_basepoint[8] := 1;

######################################################################

# All our plots display the curves c[i] (or their images under various
# maps) using the colour scheme defined below.  Note that curves have
# the same colour iff they are in the same G-orbit.

#@ c_colour
c_colour[0] := cyan:
c_colour[1] := green:
c_colour[2] := green:
c_colour[3] := magenta:
c_colour[4] := magenta:
for i from  5 to  8 do c_colour[i] := blue: od:

c_colour[false] := black:

# If v[i] and v[j] both lie on the curve c[k], then edge_curve(i,j)
# will return k.  
#
# In some cases, we express a cromulent surface X as a quotient of
# some other space X0.  Preimages in X0 of the point v[3] in X (for
# example) may be labelled as v[3.1], v[3.2] and so on.  We use
# the floor() function in edge_curve() to handle this. 

#@ edge_curve 
edge_curve := proc(ij)
 option remember;
 local i,j,k;

 i,j := op(map(floor,ij));
 for k from 0 to 8 do
  if v_on_c[i,k] <> NULL and v_on_c[j,k] <> NULL then
   return(k);
  fi;
 od;

 return(false);
end:

# edge_colour(i,j) gives the appropriate colour for the edge from
# v[i] to v[j].

#@ edge_colour 
edge_colour := (ij) -> c_colour[edge_curve(ij)];

######################################################################

# Every cromulent surface has a fundamental domain F4 for the action 
# of {1,LL,N,LLN}, and a fundamental domain F16 for the action of the
# whole group G.  

# Vertices lying on the boundary of F4.

#@ F4_vertices 
F4_vertices := [0,1,2,3,6,10,11,12,13]:

# If F4_curve_limits[k] = a .. b, then
# { t in [0,2 pi] : c_k(t) in F_4 } = [a,b] (or [a,b] u {2 pi}).
# If F4_curve_limits[k] = NULL, then
# { t in [0,2 pi] : c_k(t) in F_4 } is finite (and usually empty).

#@ F4_curve_limits 
F4_curve_limits := table():
F4_curve_limits[ 0] := 0 .. Pi/2:
F4_curve_limits[ 1] := 0 .. Pi:
F4_curve_limits[ 2] := NULL:
F4_curve_limits[ 3] := 0 .. Pi:
F4_curve_limits[ 4] := Pi .. 2*Pi:
F4_curve_limits[ 5] := 0 .. Pi:
F4_curve_limits[ 6] := 0 .. Pi:
F4_curve_limits[ 7] := 0 .. Pi:
F4_curve_limits[ 8] := 0 .. Pi:

# Vertices lying on the boundary of F16.

#@ F16_vertices 
F16_vertices := [0,3,6,11]:

# Parameter values for edges of F16.

#@ F16_curve_limits
F16_curve_limits[ 0] := Pi/4 .. Pi/2:
F16_curve_limits[ 1] := 0 .. Pi/2:
F16_curve_limits[ 2] := NULL:
F16_curve_limits[ 3] := 0 .. Pi/2:
F16_curve_limits[ 4] := NULL:
F16_curve_limits[ 5] := 0 .. Pi:
F16_curve_limits[ 6] := NULL:
F16_curve_limits[ 7] := NULL:
F16_curve_limits[ 8] := NULL:

######################################################################

# The homology group H_1 of a cromulent surface is isomorphic to Z^4.
# More precisely, there is a unique isomorphism H_1 -> Z^4 which sends
# the homology class of the curve c[i] to the vector c_homology[i] 
# as tabulated below.

#@ c_homology
c_homology[ 0] := [ 0, 0, 0, 0];
c_homology[ 1] := [ 1, 1,-1,-1];
c_homology[ 2] := [-1, 1, 1,-1];
c_homology[ 3] := [ 0, 1, 0,-1];
c_homology[ 4] := [-1, 0, 1, 0];
c_homology[ 5] := [ 1, 0, 0, 0];
c_homology[ 6] := [ 0, 1, 0, 0];
c_homology[ 7] := [ 0, 0, 1, 0];
c_homology[ 8] := [ 0, 0, 0, 1];

# This table gives the action of G on Z^4 corresponding (via the 
# above isomorphism) to the action on H_1.

#@ act_Z4
act_Z4[1]    := (n) -> [ n[1], n[2], n[3], n[4]];
act_Z4[L]    := (n) -> [-n[2], n[1],-n[4], n[3]];
act_Z4[LL]   := (n) -> [-n[1],-n[2],-n[3],-n[4]];
act_Z4[LLL]  := (n) -> [ n[2],-n[1], n[4],-n[3]];
act_Z4[M]    := (n) -> [ n[3],-n[4], n[1],-n[2]];
act_Z4[LM]   := (n) -> [ n[4], n[3], n[2], n[1]];
act_Z4[LLM]  := (n) -> [-n[3], n[4],-n[1], n[2]];
act_Z4[LLLM] := (n) -> [-n[4],-n[3],-n[2],-n[1]];
act_Z4[N]    := (n) -> [ n[1],-n[2], n[3],-n[4]];
act_Z4[LN]   := (n) -> [ n[2], n[1], n[4], n[3]];
act_Z4[LLN]  := (n) -> [-n[1], n[2],-n[3], n[4]];
act_Z4[LLLN] := (n) -> [-n[2],-n[1],-n[4],-n[3]];
act_Z4[MN]   := (n) -> [ n[3], n[4], n[1], n[2]];
act_Z4[LMN]  := (n) -> [-n[4], n[3],-n[2], n[1]];
act_Z4[LLMN] := (n) -> [-n[3],-n[4],-n[1],-n[2]];
act_Z4[LLLMN]:= (n) -> [ n[4],-n[3], n[2],-n[1]];

# This gives an alternative basis after tensoring with the rationals.
# It is orthogonal, which is convenient for analysing the character
# of the action.

#@ homology_u
homology_u[1,1] := [ 1, 0, 1, 0]:
homology_u[1,2] := [ 0, 1, 0, 1]:
homology_u[2,1] := [ 1, 0,-1, 0]:
homology_u[2,2] := [ 0, 1, 0,-1]:

# The span of homology_u[1,1] and homology_u[1,2] is a representation
# of G with character homology_character[1].

# The span of homology_u[2,1] and homology_u[2,2] is a representation
# of G with character homology_character[2].

#@ homology_character
for T in G16 do
 for i from 1 to 2 do 
  homology_character[i][T] :=
   add(dp4(homology_u[i,j],act_Z4[T](homology_u[i,j]))/2,j in [1,2]);
 od;
od;

#@ cap_product 
cap_product := (u,v) -> u[1]*v[2]-u[2]*v[1]-u[3]*v[4]+u[4]*v[3];

# This is the coequaliser for the action of M on Z^4
#@ homology_theta_p
homology_theta_p := (n) -> [n[1]+n[3],n[2]-n[4]];

# This is the coequaliser for the action of LM on Z^4
#@ homology_theta_m
homology_theta_m := (n) -> [n[2]+n[3],n[1]+n[4]];

######################################################################

# The function check_precromulent() checks that a cromulent surface
# with a given curve system satisfies the appropriate axioms.  
#
# The input data is represented as follows.  The cromulent surface is 
# specified by a single letter E, H or P (for the embedded, hyperbolic
# and projective families).  The hyperbolic family (with a symbolic 
# rather than numeric value for the parameter a) is defined in the
# file hyperbolic/HX.mpl.  That file defines
#
#  + A function is_member_H(z) which checks whether z is an element
#    of the open unit disk.
#  + A function is_equal_H(z,w), which checks whether z and w are 
#    equal in the unit disc.  It can also be called in the form 
#    is_equal_H(z,w,p), where p is assumed to be an element of the
#    Fuchsian group Pi; this form checks whether p.z = w.
#  + A table of functions act_H[g] acting on the unit disc, for g in G.
#    These do not strictly give an action of G on the disc, but they 
#    descend to give an action on Disc/Pi.
#  + Various other things such as v_H, c_H, c_check_H,
#    is_in_F4_H, is_in_F16_H and so on.

#@ check_precromulent 
check_precromulent := proc(X::string,_stop_on_error)
 local is_member,is_equal,act,v,c,c_check,is_in_F4,is_in_F16,
       v_action_witness,c_action_witness,v_on_c_witness,
       stop_on_error,i,j,m,u,T,t,a,b;

 is_member := eval(convert(cat("is_member_",X),name));
 is_equal  := eval(convert(cat("is_equal_" ,X),name));
 act       := eval(convert(cat("act_"      ,X),name));
 v         := eval(convert(cat("v_"        ,X),name));
 c         := eval(convert(cat("c_"        ,X),name));
 c_check   := eval(convert(cat("c_check_"  ,X),name));
 is_in_F4  := eval(convert(cat("is_in_F4_" ,X),name));
 is_in_F16 := eval(convert(cat("is_in_F16_",X),name));

 v_action_witness := eval(convert(cat("v_action_witness_",X),name));
 c_action_witness := eval(convert(cat("c_action_witness_",X),name));
 v_on_c_witness   := eval(convert(cat("v_on_c_witness_"  ,X),name));

 stop_on_error := `if`(nargs > 1,_stop_on_error,true);
 assume(t::real);

 for i from 0 to 13 do
  if not(is_member(v[i])) then
   printf("v[%d] is not an element of X\n",i);
   if stop_on_error then return false; fi;
  fi;
 od;

 for i from 0 to 13 do
  for T in [L,M,N] do
   if not(is_equal(v[act_V[T](i)],act[T](v[i]),v_action_witness[T,i])) then
    printf("incorrect action of %A on v[%d]\n",T,i);
    if stop_on_error then return false; fi;
   fi;
  od;
 od;

 for i from 0 to 8 do
  if not(is_member(c[i](t))) then
   printf("c[%d](t) is not an element of X\n",i);
   if stop_on_error then return false; fi;
  fi;
 od;

 for i from 0 to 8 do
  for T in [L,M,N] do
   j,m,u := op(act_c_data[T,i]);
   if not(is_equal(c[j](m*t+u),act[T](c[i](t)),c_action_witness[T,i])) then
    printf("incorrect action of %A on c[%d](t)\n",T,i);
    if stop_on_error then return false; fi;
   fi;
  od;
 od;

 for i from 0 to 13 do
  for j from 0 to 8 do
   if v_on_c[i,j] = NULL then
    if c_check[j](v[i]) then
     printf("v[%d] should not lie on C[%d]\n",i,j);
     if stop_on_error then return false; fi;
    fi;
   else
    if not(is_equal(v[i],c[j](v_on_c[i,j]),v_on_c_witness[i,j])) then
     printf("c[%d](%A) should be equal to v[%d]\n",j,v_on_c[i,j],i);
     if stop_on_error then return false; fi;
    fi;
   fi;
  od;
 od;

 for i from 0 to 13 do
  a := member(i,F4_vertices);
  b := is_in_F4(v[i]);
  if a and not b then 
   printf("v[%d] should be in F4\n",i);
   if stop_on_error then return false; fi;
  fi;
  if b and not a then 
   printf("v[%d] should not be in F4\n",i);
   if stop_on_error then return false; fi;
  fi;
  a := member(i,F16_vertices);
  b := is_in_F16(v[i]);
  if a and not b then 
   printf("v[%d] should be in F16\n",i);
   if stop_on_error then return false; fi;
  fi;
  if b and not a then 
   printf("v[%d] should not be in F16\n",i);
   if stop_on_error then return false; fi;
  fi;
 od;

 if stop_on_error then
  return true;
 else
  return NULL;
 fi;
end:




==> anc/maple/cromulent_check.mpl <==
# This file checks the internal consistency of various definitions
# given in the file cromulent.mpl.  

check_precromulent_defs := proc()
 local ij,iijj,i,j,m,c,ok,T;

 printf("%a()\n",procname);

 iijj := select(ij -> v_on_c[op(ij)] <> NULL,[indices(v_on_c)]);
 _ASSERT(
  `and`(op(map(evalb,map(ij -> c_gen[ij[2]](v_on_c[op(ij)]) = v_gen[ij[1]],iijj)))),
  "c_gen is consistent with v_on_c"
 );

 _ASSERT(
  `and`(seq(evalb(v_on_c[c_basepoint[k],k] <> NULL),k=0..8)),
  "c_basepoint[k] lies on C[k]"
 );

 _ASSERT(
  `and`(op(map(op,[seq(map(i -> evalb(act_V[c_involution[k]](i) = i),map(lhs,c_track[k])),k = 0 .. 8)]))),
  "c_involution[k] fixes all vertices on C[k]"
 );

 ok := true;
 for i from 0 to 8 do
  for T in [L,M,N] do
   j,m,c := op(act_c_data[T,i]);
   ok := ok and (act_Z4[T](c_homology[i]) -~ m *~ c_homology[j] = [0$4]);
  od;
 od;

 _ASSERT(ok,"Action on homology is consistent with action on curves");
end:

add_check(check_precromulent_defs):

==> anc/maple/domain/domain.mpl <==
# In various places we consider points in the fundamental domain
# of a cromulent surface, which may be permitted to move.
# Some points may be constrained to lie on one of the four sides
# of the domain, which are the curves C[0], C[1], C[3] and C[5].
# Other points may be constrained to lie at one of the four
# corners, which are v[0], v[3], v[6] and v[11].  We use numerical
# codes for these cases, as follows:

#@ CONSTRAINT
CONSTRAINT["FREE"]  := 0:
CONSTRAINT["C1"]    := 2:
CONSTRAINT["C3"]    := 4:
CONSTRAINT["C5"]    := 5:
CONSTRAINT["C0"]    := 8:
CONSTRAINT["FIXED"] := 15:
CONSTRAINT["V0"]    := 15:
CONSTRAINT["V3"]    := 31:
CONSTRAINT["V6"]    := 47:
CONSTRAINT["V11"]   := 63:

# The following block sets things up so that constraint_name[31]
# (for example) is the string "CONSTRAINT_V3".

#@ constraint_name 
constraint_name := table():

proc()
 local i,n;
 global constraint_name;

 for i in map(op,[indices(CONSTRAINT)]) do 
  n := cat("CONSTRAINT_",i);
  assign(convert(n,name),CONSTRAINT[i]);
  constraint_name[CONSTRAINT[i]] := i;
 od:
end():

#@ curve_index_by_constraint 
curve_index_by_constraint := table():
curve_index_by_constraint[CONSTRAINT_FREE]  := NULL:
curve_index_by_constraint[CONSTRAINT_C1]    := 1:
curve_index_by_constraint[CONSTRAINT_C3]    := 3:
curve_index_by_constraint[CONSTRAINT_C5]    := 5:
curve_index_by_constraint[CONSTRAINT_C0]    := 0:
curve_index_by_constraint[CONSTRAINT_FIXED] := NULL:
curve_index_by_constraint[CONSTRAINT_V0]    := NULL:
curve_index_by_constraint[CONSTRAINT_V3]    := NULL:
curve_index_by_constraint[CONSTRAINT_V6]    := NULL:
curve_index_by_constraint[CONSTRAINT_V11]   := NULL:

#@ constraint_colour 
constraint_colour := table():
constraint_colour[CONSTRAINT_FREE]  := black:
constraint_colour[CONSTRAINT_C1]    := c_colour[1]:
constraint_colour[CONSTRAINT_C3]    := c_colour[3]:
constraint_colour[CONSTRAINT_C5]    := c_colour[5]:
constraint_colour[CONSTRAINT_C0]    := c_colour[0]:
constraint_colour[CONSTRAINT_FIXED] := black:
constraint_colour[CONSTRAINT_V0]    := black:
constraint_colour[CONSTRAINT_V3]    := black:
constraint_colour[CONSTRAINT_V6]    := black:
constraint_colour[CONSTRAINT_V11]   := black:

#@ constraint_table 
constraint_table := [
 [CONSTRAINT_V6,CONSTRAINT_C1,CONSTRAINT_V0],
 [CONSTRAINT_C0,CONSTRAINT_FREE,CONSTRAINT_C5],
 [CONSTRAINT_V3,CONSTRAINT_C3,CONSTRAINT_V11]
]:

#@ constraint_for_square 
constraint_for_square := proc(x,y)
 local i,j;

 i := `if`(x = 0,1,`if`(x = 1,3,2));
 j := `if`(y = 0,1,`if`(y = 1,3,2));
 return constraint_table[j][i];
end:

######################################################################

#@ CLASS: domain
`Class/Declare`("domain",
 "An instance represents the fundamental domain in a cromulent surface",
 
 ["Field","type"::string = "abstract",
  "A string describing the type of domain (e.g. @E@ for a member of the embedded family)"
 ],

 ["Field","dim"::posint,
  "All domains are expected to be subsets of $\\mathbb{R}^d$ for some integer $d$, stored in this field."
 ],

 ["Field","point_class_name",
  "Points in the domain will be represented by instances of a subclass of the abstract class @domain_point@.  The name of the relevant subclass is stored in this field, and the table representing the subclass is stored in the @point_class@ field.  Both fields should be set using the @set_point_class@ method.  Analogous comments apply to the fields @edge_class_name@, @edge_class@, @face_class_name@, @face_class@, @grid_class_name@ and @grid_class@."
 ],

 ["Field","point_class",
  ""
 ],

 ["Field","edge_class_name"],
 ["Field","edge_class"],
 ["Field","face_class_name"],
 ["Field","face_class"],
 ["Field","grid_class_name"],
 ["Field","grid_class"],

 ["Constructor","",
  proc(this)
   this["point_class_name"] := "domain_point";
   this["edge_class_name" ] := "domain_edge";
   this["face_class_name"]  := "domain_face";
   this["grid_class_name"]  := "domain_grid";
   this["point_class"] := eval(`class/domain_point`);
   this["edge_class" ] := eval(`class/domain_edge`);
   this["face_class"]  := eval(`class/domain_face`);
   this["grid_class"]  := eval(`class/domain_grid`);
  end
 ],

 ["Method","set_point_class"::void,"",
  proc(this,classname::string)
   this["point_class_name"] := classname;
   this["point_class"] := eval(convert(cat("class/",classname),name));
   NULL;
  end
 ],

 ["Method","set_edge_class"::void,"",
  proc(this,classname::string)
   this["edge_class_name"] := classname;
   this["edge_class"] := eval(convert(cat("class/",classname),name));
   NULL;
  end
 ],

 ["Method","set_face_class"::void,"",
  proc(this,classname::string)
   this["face_class_name"] := classname;
   this["face_class"] := eval(convert(cat("class/",classname),name));
   NULL;
  end
 ],

 ["Method","set_grid_class"::void,"",
  proc(this,classname::string)
   this["grid_class_name"] := classname;
   this["grid_class"] := eval(convert(cat("class/",classname),name));
   NULL;
  end
 ],

 ["Method","new_point"::void,
  "This method returns a new instance of the relevant point class.",
  proc(this)
   eval(this["point_class"]["FullConstructor"]());
  end
 ],

 ["Method","new_edge"::void,
  "This method returns a new instance of the relevant edge class.",
  proc(this,P0,P1)
   eval(this["edge_class"]["FullConstructor"](P0,P1));
  end
 ],

 ["Method","new_face"::void,
  "This method returns a new instance of the relevant face class.",
  proc(this,S0,S1,S2,s_)
   eval(this["face_class"]["FullConstructor"](args[2..-1]));
  end
 ],

 ["Method","new_grid"::void,
  "This method returns a new instance of the relevant grid class.",
  proc(this)
   local G;

   G := eval(this["grid_class"]["FullConstructor"]());
   G["domain"] := eval(this);
   return eval(G);
  end
 ],

 NULL
);



==> anc/maple/domain/domain_edge.mpl <==
#@ CLASS: domain_edge

`Class/Declare`("domain_edge",
 "An instance of this class represents an edge in a domain.",

 ["Field","grid_index"::integer = 0, 
  "In many cases edges will form part of a grid, and all the edges in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field."
 ],

 ["Field","constraint"::integer = CONSTRAINT_FREE,
  "The @constraint@ field contains an integer encoding information about whether this edge (ignoring endpoints) is in the interior of the domain, or whether it lies along one of the sides.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE or CONSTRAINT_C3 rather than bare integers.  For more details of the encoding, see the file domain.mpl.  Grids should be set up so that no edge has endpoints on two different sides of the domain."
 ],

 ["Field","curve_index" = NULL,
  "This field contains the same information as the @constraint@ field, but encoded differently.  It takes the value 0, 1, 3 or 5 if the edge lies along C[0], C[1], C[3] or C[5], and it is NULL if the edge does not lie along any of these boundary curves."
 ],

 ["Field","end"::table,
  "This is a table with indices 0 and 1; the entries are instances of an appropriate subclass of @domain_point@, representing the two endpoints of the edge.  We do not store any information about the precise path taken between the endpoints.  The domain may have methods that encode a canonical choice of path."
 ],

 ["Field","vector"::list(scalar),
  "This is the vector from end[0] to end[1]"
 ],

 ["Field","straight_length"::scalar,
  "This is the straight line distance from end[0] to end[1]"
 ],

 ["Field",
  "weighting"::scalar = 0,
  "This field is used when calculating the Dirichlet energy of a map between two domains.  Details will be explained elsewhere."
 ],

 ["Constructor",
  "Construct a new edge with endpoints @P0@ and @P1@.",
  proc(this,P0::domain_point,P1::domain_point)
   this["end"] := table();
   this["set",P0,P1];
  end
 ],

 ["Method","set"::void,
  "Set the endpoints to @P0@ and @P1@",
  proc(this,P0::domain_point,P1::domain_point)
   this["end"][0] := eval(P0);
   this["end"][1] := eval(P1);
   this["constraint"] := bitwise_and(P0["constraint"],P1["constraint"]);
   this["curve_index"] := curve_index_by_constraint[this["constraint"]];
   this["calculate"];
  end
 ],

 ["Method","calculate"::void,
  "Calculate various auxiliary quantities such as the @vector@ and @straight_length@ fields.  Subclasses may override this method to perform more interesting work.",
  proc(this)
   local v,t;

   v := this["end"][1]["x"] -~ this["end"][0]["x"];
   this["vector"] := v;
   this["straight_length"] := simp(sqrt(expand(add(t^2,t in v))));
   NULL;
  end
 ],

 ["Method","end_indices"::list(integer),
  "For an edge in a grid, return the indices of the two endpoints.",
  proc(this)
   local E;
   E := this["end"];
   [E[0]["grid_index"],E[1]["grid_index"]];
  end
 ],

 NULL
);



==> anc/maple/domain/domain_face.mpl <==
#@ CLASS: domain_face

`Class/Declare`(
 "domain_face",
 "An instance represents a triangular face in a domain.",
 
 ["Field","grid_index"::integer = 0,
  "In many cases faces will form part of a grid, and all the faces in the grid will be numbered from 0 to n-1 for some n.  The index number will be stored in this field."
 ],

 ["Field","corner"::table,
  "This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of @domain_point@, representing the three corners of the face."
 ],

 ["Field","side"::table,
  "This is a table with indices 0, 1 and 2; the entries are instances of an appropriate subclass of @domain_edge@, representing the three sides of the face.  side[0] should join corner[0] to corner[1], and side[1] should join corner[0] to corner[2], and side[2] should join corner[1] to corner[2].  In more detail, end[0] of side[0] should be the same Maple object as corner[0], so that changing the fields of end[0] of side[0] automatically changes the fields of corner[0], and similarly in the other cases; it is not enough for end[0] of side[0] to be a different object with the same coordinates."
 ],

 ["Field","orientation"::integer = 1,
  "This should be +1 if circuit corner[0] -> corner[1] -> corner[2] -> corner[0] runs anticlockwise (with respect to the given orientation of the domain), and -1 otherwise."
 ],

 ["Field","flat_area"::scalar = 0,
  "This is the area of the affine triangle with the same vertices as this face."
 ],

 ["Constructor",
  "Construct a new face with sides @S0@, @S1@ and @S2@.  It is assumed that the endpoints of these sides match up correctly.",
  proc(this,S0::domain_edge,S1::domain_edge,S2::domain_edge)
   this["corner"] := table();
   this["side"] := table();
   this["set",S0,S1,S2];
  end
 ],

 ["Method","set"::void,
  "Set the sides of this face to be @S0@, @S1@ and @S2@, and set the corners and other auxiliary quantities accordingly.  If the argument @s_@ is supplied, then it will be used as the orientation; otherwise the orientation will be calculated by a method that is valid provided that the face is not too strongly curved.  It is assumed that the endpoints of @S0@, @S1@ and @S2@ match up correctly; this can be checked by the @check_matching@ method if necessary.",
  proc(this,S0::domain_edge,S1::domain_edge,S2::domain_edge,s_)

   this["corner"][0] := eval(S0["end"][0]);
   this["corner"][1] := eval(S0["end"][1]);
   this["corner"][2] := eval(S1["end"][1]);

   this["side"][0] := eval(S0);
   this["side"][1] := eval(S1);
   this["side"][2] := eval(S2);

   if nargs >= 5 and s_ <> 0 then 
    this["orientation"] := s_;
   else 
    this["set_orientation"];
   fi;

   this["calculate"];
   NULL;
  end
 ],

 ["Method","set_orientation"::void,
  "Set the orientation,  by a method that is valid provided that the face is not too strongly curved.",
  proc(this)
   local x01,x02,u,v,s;

   u := this["corner"][0]["u"];
   v := this["corner"][0]["v"];

   x01 := this["corner"][1]["x"] -~ this["corner"][1]["x"];
   x02 := this["corner"][2]["x"] -~ this["corner"][0]["x"];

   s := round(signum(dpv(x01,u) * dpv(x02,v) - dpv(x02,u) * dpv(x01,v)));
   this["orientation"] := s;

   return s;
  end
 ],

 ["Method","calculate"::void,
  "Calculate various auxiliary quantities such as the @flat_area@ field.  Subclasses may override this method to perform more interesting work.",
  proc(this)
   local q0,q1,q2,x01,x02,A;

   x01 := this["side"][0]["vector"];
   x02 := this["side"][1]["vector"];

   q0 := simp(dpv(x01,x01));
   q1 := simp(dpv(x02,x02));
   q2 := simp(dpv(x01,x02));

   A := simp(expand(q0*q1 - q2*q2));

   # If calculated exactly then A should be nonnegative.  However,
   # it might be tiny and negative due to rounding errors.
   if type(A,float) and A < 0 then A := 0; fi;

   this["flat_area"] := simp(sqrt(A)/2);
   NULL;
  end
 ],

 ["Method","corner_indices"::list(integer),
  "For an face in a grid, return the indices of the three corners.",
  proc(this)
   local C;
   C := this["corner"];
   [C[0]["grid_index"],C[1]["grid_index"],C[2]["grid_index"]];
  end
 ],
 
 ["Method","side_indices"::list(integer),
  "For an face in a grid, return the indices of the three sidess.",
  proc(this)
   local S;
   S := this["side"];
   [S[0]["grid_index"],S[1]["grid_index"],S[2]["grid_index"]];
  end
 ],
 
 ["Method","check_matching"::boolean,
  "Check whether the endpoints of the sides are the same as the corresponding corners.  They should be the same Maple objects, which can be tested by the built in equality operator.  However, one can also pass an equality checking procedure as a second argument to this method.",
  proc(this,eq_)
   local P0a,P0b,P0c,P1a,P1b,P1c,P2a,P2b,P2c,eq;

   if nargs > 1 then
    eq := eval(eq_);
   else
    eq := (Q0,Q1) -> evalb(Q0 = Q1);
   end;

   P0a := this["corner"][0];
   P0b := this["side"][0]["end"][0];
   P0c := this["side"][1]["end"][0];
   P1a := this["corner"][1];
   P1b := this["side"][0]["end"][1];
   P1c := this["side"][2]["end"][0];
   P2a := this["corner"][2];
   P2b := this["side"][1]["end"][1];
   P2c := this["side"][2]["end"][1];

   return eq(P0a,P0b) and eq(P0b,P0c) and
	  eq(P1a,P1b) and eq(P1b,P1c) and
	  eq(P2a,P2b) and eq(P2b,P2c);
  end
 ],

 NULL
);


==> anc/maple/domain/domain_point.mpl <==
#@ CLASS: domain_point

`Class/Declare`("domain_point",
 "This is an abstract class which serves as the parent for various subclasses representing points in various different domains.",

 ["Field","grid_index"::integer = 0,
  "In many cases points will form part of a grid, and all the points in the grid will be numbered from $0$ to $n-1$ for some $n$.  The index number will be stored in this field."
 ],

 ["Field","var_index"::integer = 0,
  "In various situations we will want to adjust slightly the position of points in a grid.  Points in the interior of the domain have two degrees of freedom to move, but points on an edge have only one degree of freedom, and the corners have no freedom.  The adjustment will be governed by variables @t[0],..,t[m-1]@ say.  If this point is in the interior, then the first order adjustment will be @t[j] * u + t[j+1] * v@, where @u@ and @v@ are the vectors described below, and @j@ is the value of @var_index@.  If this point is on an edge, then the first order adjustment will be @t[j] * u@, where again @j@ is the value of @var_index@.  The @var_index@ field is not used for corner points."
 ],

 ["Field","constraint"::integer = CONSTRAINT_FREE,
  "The @constraint@ field contains an integer encoding information about whether this point is in the interior of the domain, or on an edge, or at a corner.  We always refer to specific values by symbolic names such as CONSTRAINT_FREE, CONSTRAINT_C3 or CONSTRAINT_V6 rather than bare integers.  For more details of the encoding, see the file domain.mpl."
 ],

 ["Field","x"::list,"Coordinates of the point"],
 ["Field","u"::list,"A unit vector tangent to the surface at the point.  If the point is constrained to lie on an edge, then @u@ should point along that edge."],
 ["Field","v"::list,"The vector obtained by rotating @u@ anticlockwise by a quarter turn."],

 ["Method","set"::void,
  "Set the constraint and coordinates, then calculate all other fields.  The calculation procedure may change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied.",
  proc(this,c::integer,x::list(scalar))
   this["constraint"] := c;
   this["x"] := x;
   this["fix"];
  end
 ],

 ["Method","fix"::void,
  "This is an abstract method, which should be overridden by subclasses.  The overriding method should change the coordinates slightly if necessary to ensure that the point lies exactly on the surface and the specified constraints are satisfied, then it should calculate @u@ and @v@ and possibly other information specific to the relevant domain.",
  proc(this)
   error("This is an abstract method, which should be overridden by subclasses."); 
  end
 ],

 ["Method","adjust"::void,
  "For a point in the interior, this method adds $su + tv$ to $x$ and then calls the @fix@ method.  Here $s$ and $t$ are parameters for this method, and $u$ and $v$ are the unit vectors stored in the @u@ and @v@ fields.  For an edge point we add $su$ instead of $su + tv$; for a corner point we do nothing.",
  proc(this,s::scalar,t::scalar)
   if this["constraint"] <> CONSTRAINT_FIXED then
    if this["constraint"] = CONSTRAINT_FREE then
     this["x"] := this["x"] +~ (s *~ this["u"]) +~ (t *~ this["v"]);
    else
     this["x"] := this["x"] +~ (s *~ this["u"]);
    fi;

    this["fix"];
   fi;
   NULL;
  end
 ],

 ["Method","set_C0"::void,
  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the left edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_3$ at the top left.",
  proc(this,t::scalar)
   error("This is an abstract method, which should be overridden by subclasses."); 
  end
 ],

 ["Method","set_C1"::void,
  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the bottom edge of the domain, with $t=0$ corresponding to the point $v_6$ at the bottom left, and $t=1$ corresponding to the point $v_0$ at the bottom right.",
  proc(this,t::scalar)
   error("This is an abstract method, which should be overridden by subclasses."); 
  end
 ],

 ["Method","set_C3"::void,
  "This is an abstract method, which should be overridden by subclasses.  The parameter $t$ should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the top edge of the domain, with $t=0$ corresponding to the point $v_3$ at the top left, and $t=1$ corresponding to the point $v_{11}$ at the top right.",
  proc(this,t::scalar)
   error("This is an abstract method, which should be overridden by subclasses."); 
  end
 ],

 ["Method","set_C5"::void,
  "This is an abstract method, which should be overridden by subclasses.  The parameter t should be between $0$ and $1$.  The overriding method should set all fields to represent a point on the right edge of the domain, with $t=0$ corresponding to the point $v_0$ at the bottom right, and $t=1$ corresponding to the point $v_{11}$ at the top right.",
  proc(this,t::scalar)
   error("This is an abstract method, which should be overridden by subclasses."); 
  end
 ],

 ["Method","set_C"::void,"This invokes one of the methods @set_C0@, @set_C1@, @set_C3@ or @set_C5@, as specified by the parameter @k@.",
  proc(this,k::integer,t::scalar)
   if k = 0 then
    this["set_C0",t];
   elif k = 1 then
    this["set_C1",t];
   elif k = 3 then
    this["set_C3",t];
   elif k = 5 then
    this["set_C5",t];
   else
    error("Invalid index for C");
   fi;
  end
 ],

 ["Method","set_v0"::void,
  "Set this point to be $v_0$, at the bottom right corner of the domain",
  proc(this,float_::boolean)
   if nargs > 1 and float_ = true then 
    this["set_C1",0.];
   else 
    this["set_C1",0];
   fi;
   this["constraint"] := CONSTRAINT_V0;
   NULL;
  end
 ],

 ["Method","set_v3"::void,
  "Set this point to be $v_3$, at the top left corner of the domain",
  proc(this,float_::boolean)
   if nargs > 1 and float_ = true then 
    this["set_C0",1.];
   else 
    this["set_C0",1];
   fi;
   this["constraint"] := CONSTRAINT_V3;
   NULL;
  end
 ],

 ["Method","set_v6"::void,
  "Set this point to be $v_6$, at the bottom left corner of the domain",
  proc(this,float_::boolean)
   if nargs > 1 and float_ = true then 
    this["set_C0",0.];
   else 
    this["set_C0",0];
   fi;
   this["constraint"] := CONSTRAINT_V6;
   NULL;
  end
 ],

 ["Method","set_v11"::void,
  "Set this point to be $v_{11}$, at the top right corner of the domain",
  proc(this,float_::boolean)
   if nargs > 1 and float_ = true then 
    this["set_C3",0.];
   else 
    this["set_C3",0];
   fi;
   this["constraint"] := CONSTRAINT_V11;
   NULL;
  end
 ],

 ["Method","set_v"::void,
  "Set this point to be $v_k$",
  proc(this,k::integer)
   if k = 0 then 
    this["set_v0"];
   elif k = 3 then 
    this["set_v3"];
   elif k = 6 then 
    this["set_v6"];
   elif k = 11 then 
    this["set_v11"];
   else
    error("Invalid index for v");
   fi;

   NULL;
  end
 ],

 ["Method","float"::void,
  "Convert the coordinates etc (which might be exact rational or algebraic numbers) to floating point.",
  proc(this)
   this["x"] := evalf(this["x"]);
   this["fix"];
   NULL;
  end
 ],

 ["Method","clone"::domain_point,
  "Return an independent copy of this point, which can be changed without affecting the original.",
  proc(this)
   return copy(this);
  end
 ],

 NULL
);


==> anc/maple/domain/grid.mpl <==
#@ CLASS: grid

`Class/Declare`("grid",
 "An instance of this class represents a triangulation of a domain.",

 ["Field","description"::string = ""],

 ["Field","domain"::domain,
  "This field should contain an instance of the @domain@ class (or a subclass), which specifies the domain on which this grid is based."
 ],

 ["Field","num_points"::integer = 0,"Number of points in the grid"],
 ["Field","num_edges"::integer = 0,"Nmber of edges in the grid"],
 ["Field","num_faces"::integer = 0,"Number of triangular faces in the grid"],
 ["Field","num_vars"::integer = 0,
  "Number of degrees of freedom to move the points while respecting the fact that some points are constrained to lie on a side of the domain or at a corner."
 ],

 ["Field","points"::table,
  "A table of points (represented by instances of the class #domain_point#), indexed by natural numbers starting with 0.  If @P=this[\"points\"][i]@, then @P[\"grid_index\"]@ should be set to @i@."
 ],

 ["Field","edges"::table,
  "A table of edges (represented by instances of the class #domain_edge#), indexed by natural numbers starting with 0.  If @E=this[\"edges\"][i]@, then @E[\"grid_index\"]@ should be set to @i@."
 ],

 ["Field","faces"::table,
  "A table of faces (represented by instances of the class #domain_face#), indexed by natural numbers starting with 0.  If @F=this[\"faces\"][i]@, then @F[\"grid_index\"]@ should be set to @i@."
 ],

 ["Field","edges_by_ends"::table,
  "This is a table containing the same objects as the @edges@ table, but indexed differently: if there is an edge @E@ from @this[\"points\"][i]@ to @this[\"points\"][j]@, then @this[\"edges_by_ends\"][i,j]@ will be equal to @E@.  This is set up automatically by the @add_edge@ method.  Note that edges are directed: we are assuming here that @E[\"end\"][0]=this[\"points\"][i]@ and @E[\"end\"][1]=this[\"points\"][j]@, and @this[\"edges_by_ends\"][j,i]@ (with @i@ and @j@ the wrong way around) will not be set."
 ],

 ["Field","faces_by_corners"::table,
  "This is a table containing the same objects as the @faces@ table, but indexed differently: if there is a face @F@ with corners @this[\"points\"][i]@, @this[\"points\"][j]@ and @this[\"points\"][k]@, then @this[\"faces_by_corners\"][i,j,k]@ will be equal to @F@.  This is set up automatically by the @add_face@ method."
 ],

 ["Constructor",
  "Construct a new grid with no points",
  proc(this,X_)
   this["points"] := table();
   this["edges"] := table();
   this["faces"] := table();
   this["edges_by_ends"] := table();
   this["faces_by_corners"] := table();

   if nargs > 1 then
    this["domain"] := eval(X_);
   fi;
  end
 ],

 ["Field","total_flat_area"::scalar = 0,
  "Total area of the simplicial complex whose 2-simplices are affine triangles with the same corners as the grid faces.  If the faces are small then this will be a reasonable approximation to the true area of the domain (but convergence is slow)."
 ],

 ["Field","tension"::scalar = 0,
  "This is a quantity depending on the edge lengths.  The idea is that minimising the tension should give a grid that is quite evenly spaced.  We have tried various different versions at different times."
 ],

 ["Method","has_edge"::boolean,
  "Returns true if there is an edge whose endpoints have indices @i@ and @j@.",
  proc(this,i,j) member([i,j],[indices(this["edges_by_ends"])]); end
 ],
 
 ["Method","has_face"::boolean,
  "Returns true if there is an face whose endpoints have indices @i@, @j@ and @k@.",
  proc(this,i,j,k) member([i,j,k],[indices(this["faces_by_corners"])]); end
 ],
 
 ["Method","edge_indices"::list(list(integer)),
  "Returns the list of pairs @[i,j]@ such that there is an edge from point @i@ to point @j@",
  proc(this) [indices(this["edges_by_ends"])]; end
 ],

 ["Method","face_indices"::list(list(integer)),
  "Returns the list of triples @[i,j,k]@ such that there is a face with corners point @i@, point @j@ and point @k@ (in order)",
  proc(this) [indices(this["faces_by_corners"])]; end
 ],

 ["Method","add_point"::integer,
  "Add a point (represented by an instance of #domain_point#) to the grid; return the index of the added point.",
  proc(this,P::domain_point)
   local i;
   i := this["num_points"];
   this["num_points"] := i+1;
   P["grid_index"] := i;
   this["points"][i] := eval(P);
   return i;
  end
 ],

 ["Method","add_new_point"::integer,
  "Create a new point with constraint @c@ and coordinates @x@, add it to the grid, and return the index.",
  proc(this,c::integer,x::list(scalar))
   local P;

   P := eval(this["domain"]["new_point"]);
   P["set",c,x];
   this["add_point",eval(P)];
  end
 ],

 ["Method","add_new_C_point"::integer,
  "Create a new point at $c_k(t)$, add it to the grid, and return the index.",
  proc(this,k::integer,t)
   local P;

   P := eval(this["domain"]["new_point"]);
   P["set_C",k,t];
   this["add_point",eval(P)];
  end
 ],

 ["Method","add_new_v_point"::integer,
  "Create a new point at $v_k$, add it to the grid, and return the index.",
  proc(this,k::integer)
   local P;

   P := eval(this["domain"]["new_point"]);
   P["set_v",k];
   this["add_point",eval(P)];
  end
 ],

 ["Method","add_edge",
  "Add an edge (represented by an instance of #domain_edge#) to the grid.  It is assumed that the endpoints of the edge have already been added.  Return the index of the added edge.",
  proc(this,E::domain_edge)
   local i,j,n;

   n := this["num_edges"];
   this["num_edges"] := n+1;
   E["grid_index"] := n;

   i,j := op(E["end_indices"]);
   this["edges"][n] := eval(E);
   this["edges_by_ends"][i,j] := eval(E);

   return n;
  end
 ],

 ["Method","add_new_edge",
  "Create a new edge from point @i@ to point @j@, add it to the grid, and return the index.",
  proc(this,i,j)
   local E,k,X;

   if i < 0 or i >= this["num_points"] or j < 0 or j >= this["num_points"] then
    error "Indices out of bounds";
   fi;

   if i >= j then 
    error "Indices out of order";
   fi;

   X := this["domain"];
   E := eval(X["new_edge",eval(this["points"][i]),eval(this["points"][j])]);
   this["add_edge",eval(E)];

   return eval(E);
  end
 ],

 ["Method","add_face",
  "Add a face (represented by an instance of #domain_face#) to the grid.  It is assumed that the corners and sides of the face have already been added.  Return the index of the added face.",
  proc(this,F::domain_face)
   local i,j,k,n;

   n := this["num_faces"];
   this["num_faces"] := n+1;
   F["grid_index"] := n;

   i,j,k := op(F["corner_indices"]);
   this["faces"][n] := eval(F);
   this["faces_by_corners"][i,j,k] := eval(F);

   return n;
  end
 ],

 ["Method","add_new_face",
  "Create a new face with corners at point @i@, point @j@ and point @k@.  Add the edges to the grid if this has not already been done, then add the face, and return the index of the new face.",
  proc(this,i,j,k,s_)
   local s,F,S0,S1,S2,X;

   if i < 0 or i >= this["num_points"] or
      j < 0 or j >= this["num_points"] or 
      k < 0 or k >= this["num_points"] then
    error "Indices out of bounds";
   fi;

   if i >= j or j >= k then 
    error "Indices out of order";
   fi;

   if not(this["has_edge",i,j]) then this["add_new_edge",i,j]; fi;
   if not(this["has_edge",i,k]) then this["add_new_edge",i,k]; fi;
   if not(this["has_edge",j,k]) then this["add_new_edge",j,k]; fi;

   S0 := eval(this["edges_by_ends"][i,j]);
   S1 := eval(this["edges_by_ends"][i,k]);
   S2 := eval(this["edges_by_ends"][j,k]);

   s := `if`(nargs >= 5, s_, 0);

   X := eval(this["domain"]);
   F := eval(X["new_face",S0,S1,S2,s]);
   this["add_face",eval(F)];
  end
 ],

 ["Method","clone"::domain_grid,
  "Return an independent copy of this grid, which can be changed without affecting the original.  The points, edges and faces of the new grid are also independent of the points, edges and faces of the old grid",
  proc(this)
   local G,np,ne,nf,i,ij,ijk,F,X;

   X := eval(this["domain"]);
   G := eval(X["new_grid"]);
   G["domain"] := eval(this["domain"]);

   np := this["num_points"];

   for i from 0 to np - 1 do
    G["points"][i] := G["points"][i]["clone"];
   od;

   G["num_points"] := np;

   for ij in this["edge_indices"] do
    G["add_new_edge",op(ij)];
   od;

   for ijk in this["face_indices"] do
    F := eval(this["faces_by_corners"][op(ijk)]);
    G["add_new_face",op(ijk),F["orientation"]];
   od;

   return eval(G);
  end
 ],

 ["Method","calculate",
  "Calculate various auxiliary quantities such as the @total_flat_area@ field.  Subclasses may override this method to perform more interesting work.",
  proc(this)
   local i,E,F;

   this["total_flat_area"] := 0;
   this["tension"] := 0;

   for i from 0 to this["num_edges"] - 1 do
    E := eval(this["edges"][i]);
    E["calculate"];
    this["tension"] := expand(this["tension"] + (0.25^2-E["straight_length"]^2)^2);
   od;

   for i from 0 to this["num_faces"] - 1 do
    F := eval(this["faces"][i]);
    F["calculate"];
    this["total_flat_area"] := this["total_flat_area"] + F["flat_area"];
   od;

   NULL;
  end
 ],

 ["Method","set_var_indices",
  "Set the @var_index@ fields of all the points in the grid.",
  proc(this)
   local i,nv,P;

   nv := 0;
   for i from 0 to this["num_points"] - 1 do
    P := eval(this["points"][i]);
    if P["constraint"] >= CONSTRAINT_FIXED then
     P["var_index"] := NULL;
    else
     P["var_index"] := nv;
     if P["constraint"] = CONSTRAINT_FREE then
      nv := nv + 2;
     else
      nv := nv + 1;
     fi;
    fi;
   od;

   this["num_vars"] := nv;
  end
 ],

 ["Method","raw_adjust",
  "This method sets the coordinates of all points in the grid to symbolic values involving variables @t[j]@.  The idea is that we can then solve for the values of these variables that minimise some objective function, and then move the grid points accordingly.  Note that in order to isolate the variables @t[j]@ from any existing meaning of the symbol @t@, we have declared @t@ to be a local variable in this procedure.  This creates a potentially confusing situation, because this local variable will exist outside the procedure and will be visually indistinguishable from the global symbol @t@.  In order to refer to the correct variables when solving, we need to use the @indets()@ function.",
  proc(this)
   local t,i,j,P;

   this["vars"] := {seq(t[i],i=0..this["num_vars"]-1)};

   for i from 0 to this["num_points"] - 1 do
    P := eval(this["points"][i]);
    j := P["var_index"];
    if P["constraint"] < CONSTRAINT_FIXED then
     if P["constraint"] = CONSTRAINT_FREE then
      P["x"] := P["x"] +~ t[j] *~ P["u"] +~ t[j+1] *~ P["v"];
     else
      P["x"] := P["x"] +~ t[j] *~ P["u"];
     fi;
    fi;
   od;

   NULL;
  end
 ],

 ["Method","subdivide"::void,
  "This method subdivides the grid by adding new points at the midpoints of all the original edges, and reconnecting everything in an obvious way.  The old information is destroyed by default, so one should use the @clone@ method first if one wants to retain it.",
  proc(this) 
   local X,np,ne,nf,old_edges,old_faces,
    midpoints,edge_parts,cuts,face_parts,E,P0,P1,Q,F,s,
    i,j,k,i0,i1,i2,j0,j1,j2;

   X := eval(this["domain"]);

   np := this["num_points"];
   ne := this["num_edges"];
   nf := this["num_faces"];

   old_edges := eval(this["edges"]);
   old_faces := eval(this["faces"]);
   this["edges"] := table();
   this["faces"] := table();
   this["num_edges"] := 0;
   this["num_faces"] := 0;

   midpoints  := table(); # Midpoints of old edges
   edge_parts := table(); # New edges that cover half of an old edge
   cuts       := table(); # New edges that cut across an old face
   face_parts := table(); # New faces that cover a quarter of an old face

   for j from 0 to ne - 1 do;
    E := eval(old_edges[j]);
    P0 := eval(E["end"][0]);
    P1 := eval(E["end"][1]);

    Q := eval(this["domain"]["new_point"]);
    Q["set",
      bitwise_and(P0["constraint"],P1["constraint"]),
      0.5 *~ (P0["x"] +~ P1["x"])
     ];

    midpoints[j] := eval(Q);
    edge_parts[j,0] := eval(X["new_edge",P0,Q]);
    edge_parts[j,1] := eval(X["new_edge",P1,Q]);

    this["add_point",eval(midpoints[j])];
    this["add_edge",eval(edge_parts[j,0])];
    this["add_edge",eval(edge_parts[j,1])];
   od;

   # We now add in all the subdivided faces.  Note that to keep everything
   # in lexicographic order, we add the three corner pieces for each of
   # the old faces before adding the centre pieces for any of the old faces.

   for k from 0 to nf - 1 do
    F := eval(old_faces[k]);
    j0 := F["side"][0]["grid_index"];
    j1 := F["side"][1]["grid_index"];
    j2 := F["side"][2]["grid_index"];
    i0 := old_edges[j0]["end"][0];
    i1 := old_edges[j0]["end"][1];
    i2 := old_edges[j2]["end"][1];

    cuts[k,0] := eval(X["new_edge",midpoints[j0],midpoints[j1]]);
    cuts[k,1] := eval(X["new_edge",midpoints[j0],midpoints[j2]]);
    cuts[k,2] := eval(X["new_edge",midpoints[j1],midpoints[j2]]);

    s := F["orientation"];

    face_parts[k,0] := eval(X["new_face",edge_parts[j0,0],edge_parts[j1,0],cuts[k,0], s]);
    face_parts[k,1] := eval(X["new_face",edge_parts[j0,1],edge_parts[j2,0],cuts[k,1],-s]);
    face_parts[k,2] := eval(X["new_face",edge_parts[j1,1],edge_parts[j2,1],cuts[k,2], s]);

    face_parts[k,3] := eval(X["new_face",cuts[k,0],cuts[k,1],cuts[k,2],-s]);

    for i from 0 to 2 do this["add_edge",cuts[k,i]]; od;
    for i from 0 to 2 do this["add_face",face_parts[k,i]]; od;
   od;

   for k from 0 to nf - 1 do
    this["add_face",face_parts[k,3]];
   od;

   this["set_var_indices"];
   this["calculate"];
   NULL;
  end
 ],

 ["Method","setup",
  "This method takes an argument @coords@ which should be a list of lists, all of the same length, giving a rectangular array.  Both dimensions of this array should be even.  Each element of the inner lists should itself be a list, giving coordinates of a point in the domain for this grid.  The @setup@ method creates a point for each entry in the array.  Points in the first row are constrained to lie on $C_1$, those in the last row are constrained to lie in $C_3$, those in the first column are constrained to lie on $C_0$, and those in the last column are constrained to lie on $C_5$.  The corners are constrained in the obvious way compatible with this.  Edges and faces are added in a slightly non-obvious pattern to ensure that no edge crosses a corner to join points on different sides of the domain. ",
  proc(this,coords::list(list(list(numeric))))
   local mm,nn,m,n,i,j,EI,FI,p,c,e,f;

   mm := nops(coords);
   nn := op({op(map(nops,coords))});
   if nops([nn]) <> 1 then
    error("Ragged coordinate table");
   fi;
   if not(type(nn,odd) and type(mm,odd)) then
    error("Dimensions not both odd");
   fi;

   m := (mm - 1)/2;
   n := (nn - 1)/2;
   p := (i,j) -> i + j*nn;
   for j from 0 to mm - 1 do
    for i from 0 to nn - 1 do
     c := constraint_for_square(i/(nn-1),j/(mm-1));
     this["add_new_point",c,coords[j+1][i+1]];
    od;
   od;

   FI := [
     seq(seq([p(i,j),p(i+1,j),p(i+1,j+1)],i=0..n-1),j=0..m-1),
     seq(seq([p(i,j),p(i,j+1),p(i+1,j+1)],i=0..n-1),j=0..m-1),
     seq(seq([p(2*n-i,j),p(2*n-i,j+1),p(2*n-i-1,j+1)],i=0..n-1),j=0..m-1),
     seq(seq([p(2*n-i,j),p(2*n-i-1,j),p(2*n-i-1,j+1)],i=0..n-1),j=0..m-1),
     seq(seq([p(i,2*m-j),p(i+1,2*m-j),p(i+1,2*m-j-1)],i=0..n-1),j=0..m-1),
     seq(seq([p(i,2*m-j),p(i,2*m-j-1),p(i+1,2*m-j-1)],i=0..n-1),j=0..m-1),
     seq(seq([p(2*n-i,2*m-j),p(2*n-i-1,2*m-j),p(2*n-i-1,2*m-j-1)],i=0..n-1),j=0..m-1),
     seq(seq([p(2*n-i,2*m-j),p(2*n-i,2*m-j-1),p(2*n-i-1,2*m-j-1)],i=0..n-1),j=0..m-1)   
   ];

   FI := sort(map(sort,FI));

   EI := map(F -> [[F[1],F[2]],[F[1],F[3]],[F[2],F[3]]],FI);
   EI := map(op,EI);
   EI := {op(EI)};
   EI := [op(EI)];
   EI := sort(EI);

   for e in EI do this["add_new_edge",op(e)]; od;
   for f in FI do this["add_new_face",op(f)]; od;

   this["set_var_indices"];
   this["calculate"];
   NULL;
  end
 ],

 ["Method","edge_plot",
  "This method returns a plot structure displaying the edges of the grid.  By default, it just uses the raw coordinates of the grid points (which will cause an error if the dimension is larger than three).  However, one can supply a map @proj_@ as an argument, and that map will then be applied to the coordinates before plotting.  Additional options for the @display()@ command can also be given as a second argument to the method.",
  proc(this,proj_,opts__)
   local L,n,i,E,x0,x1,k,proj,opts;

   if nargs > 1 then proj := eval(proj_); else proj := (x -> x); fi;
   if nargs > 2 then opts := args[3..-1]; else opts := NULL; fi;

   L := NULL;
   n := this["num_edges"];
   for i from 0 to n-1 do
    E := this["edges"][i];
    x0 := proj(E["end"][0]["x"]);
    x1 := proj(E["end"][1]["x"]);
    k := E["curve_index"];
    if k <> NULL and member(k,{0,1,3,5}) then
     L := L,line(x0,x1,colour=c_colour[k]);
    else 
     L := L,line(x0,x1,colour=black);
    fi;
   od;

   display(L,scaling=constrained,axes=none,opts);
  end
 ],

 NULL
);


==> anc/maple/embedded/EX.mpl <==
assume(a_E > 0 and a_E < 1);

######################################################################

# Functions involved in defining the surface X
f_1 := (x::RR_4) -> (2*x[2]^2+(x[4]-1-x[3]/a_E)^2); #@ f_1 
f_2 := (x::RR_4) -> (2*x[1]^2+(x[4]-1+x[3]/a_E)^2); #@ f_2 
f   := (x::RR_4) -> f_1(x)*f_2(x); #@ f   
g_0 := (x::RR_4) -> ((1+1/a_E^2)*x[3]^2-2)*x[4]+1/a_E*(x[1]^2-x[2]^2)*x[3]; #@ g_0 
g_1 := (x::RR_4) -> x[2]^2 - x[1]^2 - (a_E+1/a_E)*x[3]*x[4]; #@ g_1 
g   := (x::RR_4) -> (1/a_E^2-1)*x[3]^2*x[4] - 2*(x[1]^2+x[2]^2)*x[4]
                     - 2*x[4]^3 + 1/a_E*(x[1]^2-x[2]^2)*x[3]; #@ g   

# rho(xx) is the squared norm of xx
rho := (x::RR_4) -> add(x[i]^2,i=1..4); #@ rho

# simplify_E is a simplification routine which is useful for 
# tidying up various expressions that arise when studying EX(a).
# We have told Maple to assume that a_E > 0 and a_E < 1, and
# Maple is able to deduce many consequences of these inequalities,
# but not all of them.  In particular, there are various identities
# between square roots of polynomials that are valid when 0 < a_E < 1
# but which are not automatically used by Maple.  The function 
# simplify_E() applies various identities of this type.

#@ simplify_E 
simplify_E := proc(u)
 local v;
 v := simplify(u);
 v := simplify(subs(sqrt(1-4*a_E^4)=sqrt(1+2*a_E^2) * sqrt(1-2*a_E^2),v));
 v := simplify(subs(sqrt(2-2*a_E^2)=sqrt(2)*sqrt(1-a_E^2),v));
 v := simplify(subs(sqrt(1-a_E^4)=sqrt(1+a_E^2) * sqrt(1-a_E^2),v));
 v := simplify(subs(sqrt(sqrt(2)*sqrt(1-a_E^2)+2*a_E^2) = 
                    sqrt(1+a_E^2)*(sqrt(2)+2*sqrt(1-a_E^2))/
                    sqrt(sqrt(2)*sqrt(-a_E^2+1)+1)/sqrt(sqrt(2)*sqrt(-a_E^2+1)+2)
               ,v));
 return(v);
end:

#@ is_member_E 
is_member_E := proc(x)
 type(x,list) and
 nops(x) = 4 and
 simplify_E(rho(x) - 1) = 0 and
 simplify_E(g_0(x)) = 0;
end:

#@ is_equal_E 
is_equal_E := proc(x,y) 
 evalb(simplify_E(x -~ y) = [0$4]);
end:

######################################################################
 
#@ act_R4
act_R4[1]    := (x) -> [ x[1], x[2], x[3], x[4]];
act_R4[L]    := (x) -> [-x[2], x[1], x[3],-x[4]];
act_R4[LL]   := (x) -> [-x[1],-x[2], x[3], x[4]];
act_R4[LLL]  := (x) -> [ x[2],-x[1], x[3],-x[4]];
act_R4[M]    := (x) -> [ x[1],-x[2],-x[3],-x[4]];
act_R4[LM]   := (x) -> [ x[2], x[1],-x[3], x[4]];
act_R4[LLM]  := (x) -> [-x[1], x[2],-x[3],-x[4]];
act_R4[LLLM] := (x) -> [-x[2],-x[1],-x[3], x[4]];
act_R4[N]    := (x) -> [ x[1],-x[2], x[3], x[4]];
act_R4[LN]   := (x) -> [ x[2], x[1], x[3],-x[4]];
act_R4[LLN]  := (x) -> [-x[1], x[2], x[3], x[4]];
act_R4[LLLN] := (x) -> [-x[2],-x[1], x[3],-x[4]];
act_R4[MN]   := (x) -> [ x[1], x[2],-x[3],-x[4]];
act_R4[LMN]  := (x) -> [-x[2], x[1],-x[3], x[4]];
act_R4[LLMN] := (x) -> [-x[1],-x[2],-x[3],-x[4]];
act_R4[LLLMN]:= (x) -> [ x[2],-x[1],-x[3], x[4]];

#@ act_E 
act_E := eval(act_R4):

######################################################################

#@ v_E
v_E[ 0] := [  0,  0,  1, 0]:
v_E[ 1] := [  0,  0, -1, 0]:
v_E[ 2] := [  1,  0,  0, 0]:
v_E[ 3] := [  0,  1,  0, 0]:
v_E[ 4] := [ -1,  0,  0, 0]:
v_E[ 5] := [  0, -1,  0, 0]:
v_E[ 6] := [  1,  1,  0, 0] /~ sqrt(2):
v_E[ 7] := [ -1,  1,  0, 0] /~ sqrt(2):
v_E[ 8] := [ -1, -1,  0, 0] /~ sqrt(2):
v_E[ 9] := [  1, -1,  0, 0] /~ sqrt(2):
v_E[10] := [  0,  0,  sqrt((2*a_E^2)/(1+a_E^2)),  sqrt((1-a_E^2)/(1+a_E^2))]:
v_E[11] := [  0,  0,  sqrt((2*a_E^2)/(1+a_E^2)), -sqrt((1-a_E^2)/(1+a_E^2))]:
v_E[12] := [  0,  0, -sqrt((2*a_E^2)/(1+a_E^2)), -sqrt((1-a_E^2)/(1+a_E^2))]:
v_E[13] := [  0,  0, -sqrt((2*a_E^2)/(1+a_E^2)),  sqrt((1-a_E^2)/(1+a_E^2))]:

######################################################################

#@ c_E_tau
c_E_tau[5] := (t) -> -sqrt((1/a_E^2-1)/2) * sin(t/2)^2;

#@ c_E_p
c_E_p[3] := (t) -> (a_E^2+1)*sin(t)^2+sqrt((a_E^2+1)*(-a_E^2+1+2*a_E^2*sin(t)^2)+(-a_E^2+1)^2*cos(t)^4);
c_E_p[5] := unapply((c_E_tau[5](t) - a_E)*(c_E_tau[5](t) - 1/a_E),t);

#@ c_E
c_E[ 0] := (t) -> [cos(t),sin(t),0,0];
c_E[ 1] := (t) -> [sin(t)/sqrt(2),sin(t)/sqrt(2),cos(t),0];
c_E[ 2] := unapply(simplify(act_E[L](c_E[1](t))),t);

c_E[3] := unapply(
[ 0,
  sqrt((2*(1-a_E^2)+4*a_E^2*sin(t)^2)/c_E_p[3](t))*sin(t),
  sqrt(2/(1+1/a_E^2))*cos(t),
 -sqrt(2/(1+1/a_E^2))*(1/a_E-a_E+2*a_E*sin(t)^2)/c_E_p[3](t)*cos(t)
],t);

c_E[ 4] :=  unapply(simplify(act_E[L](c_E[3](t))),t);

c_E[5] := unapply(
[ (1/a_E^2-1)^(3/4) * 2^(-5/4) * sqrt(a_E*(1+sin(t/2)^2)/c_E_p[5](t)) * sin(t),
  0,
  sqrt((1 - 2*a_E*c_E_tau[5](t))/c_E_p[5](t)),
  sqrt((1 - 2*a_E*c_E_tau[5](t))/c_E_p[5](t)) * c_E_tau[5](t)
],t);

c_E[ 6] := unapply(simplify(act_E[L](c_E[5](t))),t);
c_E[ 7] := unapply(simplify(act_E[M](c_E[5](t))),t);
c_E[ 8] := unapply(simplify(act_E[LM](c_E[5](t))),t);

######################################################################

#@ c_check_E
c_check_E[0] := proc(x::RR_4) x[3] = 0 and x[4] = 0; end:
c_check_E[1] := proc(x::RR_4) simplify(x[1]-x[2]) = 0 and simplify(x[4]) = 0; end:
c_check_E[2] := proc(x::RR_4) simplify(x[1]+x[2]) = 0 and simplify(x[4]) = 0; end:

c_check_E[3] := proc(x::RR_4) 
 evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) > 0));
end:

c_check_E[4] := proc(x::RR_4) 
 evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) > 0));
end:

c_check_E[5] := proc(x::RR_4) 
 evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) <= 0) and is(x[3] >= 0));
end:

c_check_E[6] := proc(x::RR_4) 
 local y;
 y := simplify(y_proj(x));
 evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) <= 0) and is(x[3] >= 0));
end:

c_check_E[7] := proc(x::RR_4) 
 local y;
 y := simplify(y_proj(x));
 evalb(simplify(x[2]) = 0 and is(simplify(-g_1(x)) <= 0) and is(x[3] <= 0));
end:

c_check_E[8] := proc(x::RR_4) 
 local y;
 y := simplify(y_proj(x));
 evalb(simplify(x[1]) = 0 and is(simplify( g_1(x)) <= 0) and is(x[3] <= 0));
end:

######################################################################

#@ c_param_E
c_param_E[0] := (x::RR_4) -> arctan(x[2],x[1]);
c_param_E[1] := (x::RR_4) -> arctan(sqrt(2)*x[2],x[3]);
c_param_E[2] := (x::RR_4) -> arctan(sqrt(2)*x[2],x[3]);
c_param_E[3] := proc(x::RR_4)
 local S,C,m;
 C := x[3]/sqrt(2)/sqrt(a_E/(a_E+1/a_E));
 m := sqrt((-2*a_E^2+2+4*a_E^2*(1-C^2))/((a_E^2+1)*(1-C^2)+sqrt((a_E^2+1)*(-a_E^2+1+2*a_E^2*(1-C^2))+(-a_E^2+1)^2*C^4)));
 S := x[2]/m;
 arctan(S,C);
end:

c_param_E[4] := (x::RR_4) -> c_param_E[3](act_R4[LLL](x));

c_param_E[5] := proc(x::RR_4)
 local y2,m,S,C;

 y2 := (1/2)*(-x[1]^2+x[2]^2-(a_E+1/a_E)*x[3]*x[4])/a_E:
 C := 1-2*y2*sqrt(2)/sqrt((1/a_E-a_E)/a_E):
 m := sqrt(sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1/a_E-a_E)*(3/2-C/2)/((-(1/2)*sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1-C)/2-a_E)*(-(1/2)*sqrt(2)*sqrt((1/a_E-a_E)/a_E)*(1-C)/2-1/a_E))):
 S := x[1]*4/sqrt(2)/m:

arctan(S,C);
end:

c_param_E[6] := (x::RR_4) -> c_param_E[5](act_R4[LLL](x));
c_param_E[7] := (x::RR_4) -> c_param_E[5](act_R4[M  ](x));
c_param_E[8] := (x::RR_4) -> c_param_E[5](act_R4[LM ](x));

######################################################################

# The functions below are designed for use with symbolic arguments.
# They return FAIL if Maple is unable to decide whether the relevant
# inequalities hold.  Similar functions for use with numerical 
# arguments (after setting a numerical value for a_E) are defined
# in EX0.mpl.

#@ is_in_F4_E 
is_in_F4_E := proc(x::RR_4)
 if is(x[1] >= 0) and is(x[2] >= 0) then
  return true;
 elif is(x[1] < 0) or is(x[2] < 0) then
  return false;
 else
  return FAIL;
 fi;
end:

#@ is_in_F16_E 
is_in_F16_E := proc(x::RR_4)
 if is(x[1] >= 0) and is(x[2] >= 0) and
    is(x[3] >= 0) and is(simplify(g_1(x)) >= 0) then
  return true;
 elif is(x[1] < 0) or is(x[2] < 0) and
      is(x[3] < 0) or is(simplify(g_1(x)) < 0) then
  return false;
 else
  return FAIL;
 fi;
end:

#@ retract_F4_E 
retract_F4_E := (x::RR_4) -> [abs(x[1]),abs(x[2]),x[3],x[4]];

#@ retract_F16_E 
retract_F16_E := proc(x::RR_4)
 if is(g_1(x) >= 0) then 
  return [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
 elif is(g_1(x) <= 0) then 
  return [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
 else
  return FAIL;
 fi;
end:

retract_F16_E_alt := (x) ->
 ((abs(x[1])+abs(x[2]))/2) *~ [1,1,0,0] +~
 (signum(x[3])*signum(x[4]) * (abs(x[1])-abs(x[2]))/2) *~ [-1,1,0,0] +~
 [0,0,abs(x[3]),-abs(x[4])]:



==> anc/maple/embedded/EX0.mpl <==
set_a_E0 := proc(a::RR0) 
 global a_E0,a_E1,g0,g_00,g_10,g1,g_01,g_11,dg0,dg1,
   square_norm_of_dg0,square_norm_of_dg1,
   curvature0,curvature1,
   square_norm_of_dg_z0,square_norm_of_dg_z1,
   curvature_z0,curvature_z1,g_stereo0,g_stereo1,
   laplacian_z_C0,laplacian_z0,
   omega0,omega1,
   v_E0,v_E1,c_E0,c_E1,c_param_E0,c_param_E1,
   yx0,yx1,xy0,xy1,uy0,uy1,uf0,uf1,uz0,uz1,zx0,zx1,
   dyx0,dyx1,dxy0,dxy1,dzx0,dzx1,
   y_proj0,y_proj1,z_proj0,z_proj1,w_proj0,w_proj1,
   y_lift0,y_lift1,z_lift0,z_lift1,
   z_to_w0,z_to_w1,y_to_w0,y_to_w1,
   z_rels0,y_rels0,x_rels0,NF_z0,NF_y0,NF_x0,
   is_in_F4_E0_measure,is_in_F16_E0_measure,
   num_vertices_E,num_curves_E;
 local i,t;

 a_E0 := a; #@  a_E0 
 a_E1 := evalf(a_E0); #@  a_E1 

 g0    := unapply(subs(a_E=a_E0,g(xx)),x): #@  g0    
 g_00  := unapply(subs(a_E=a_E0,g_0(xx)),x): #@  g_00  
 g_10  := unapply(subs(a_E=a_E0,g_1(xx)),x): #@  g_10  
 dg0   := unapply(subs(a_E=a_E0,dg(xx)),x): #@  dg0   
 square_norm_of_dg0 := unapply(simplify(subs(a_E=a_E0,square_norm_of_dg(xx))),x): #@  square_norm_of_dg0 
 curvature0 := unapply(simplify(subs(a_E=a_E0,curvature(xx))),x): #@  curvature0 
 square_norm_of_dg_z0 := unapply(subs(a_E=a_E0,square_norm_of_dg_z(z)),z): #@  square_norm_of_dg_z0 
 curvature_z0 := unapply(1 - factor(1-subs(a_E=a_E0,curvature_z(z))),z): #@  curvature_z0 
 g_stereo0 := unapply(subs(a_E=a_E0,g_stereo([u[1],u[2],u[3]])),u): #@  g_stereo0 

 g1    := unapply(subs(a_E=a_E1,g(xx)),x): #@  g1    
 g_01  := unapply(subs(a_E=a_E1,g_0(xx)),x): #@  g_01  
 g_11  := unapply(subs(a_E=a_E1,g_1(xx)),x): #@  g_11  
 dg1   := unapply(subs(a_E=a_E1,dg(xx)),x): #@  dg1   
 square_norm_of_dg1 := unapply(evalf(square_norm_of_dg0(xx)),x): #@  square_norm_of_dg1 
 curvature1 := unapply(evalf(curvature0(xx)),x): #@  curvature1 
 square_norm_of_dg_z1 := unapply(subs(a_E=a_E1,square_norm_of_dg_z(z)),z): #@  square_norm_of_dg_z1 
 curvature_z1 := unapply(1 - factor(1-subs(a_E=a_E1,curvature_z(z))),z): #@  curvature_z1 
 g_stereo1 := unapply(evalf(subs(a_E=a_E0,g_stereo([u[1],u[2],u[3]]))),u): #@  g_stereo1 

 #@ laplacian_z_C0
 for i from 0 to 5 do 
  laplacian_z_C0[i] := factor(subs(a_E=a_E0,laplacian_z_C[i])); 
 od;

 #@  laplacian_z0
 laplacian_z0 := proc(p)
  (laplacian_z_C0[1] * diff(p,z[1]) + 
   laplacian_z_C0[2] * diff(p,z[2]) + 
   laplacian_z_C0[3] * diff(p,z[1],z[1]) + 
   laplacian_z_C0[4] * diff(p,z[1],z[2]) + 
   laplacian_z_C0[5] * diff(p,z[2],z[2]))/laplacian_z_C0[0]; 
 end:

 #@ omega0
 #@ omega1
 for i from 1 to 2 do
  omega0[i] := unapply(simplify(subs(a_E=a_E0,omega[i](t))),t);
  omega1[i] := unapply(evalf(subs(a_E=a_E1,omega[i](t))),t);
 od;

 if not(type(num_vertices_E,posint)) then
  num_vertices_E := 14;
 fi;

 #@ v_E0
 #@ v_E1
 for i from 0 to num_vertices_E-1 do
  v_E0[i] := combine(simplify(subs(a_E = a_E0,v_E[i]))):
  v_E1[i] := evalf(v_E0[i]);
 od:

 assume(t::real):

 if not(type(num_curves_E,posint)) then
  num_curves_E := 9;
 fi;
 
 #@ c_E0
 #@ c_E1
 #@ c_param_E0
 #@ c_param_E1
 for i from 0 to num_curves_E - 1 do
  c_E0[i] := unapply(simplify(subs(csgn(cos(t)^2-3)=-1,simplify(subs(a_E=a_E0,c_E[i](t))))),t):
  c_E1[i] := unapply(evalf(c_E0[i](t)),t):
  c_param_E0[i] := unapply(simplify(subs(a_E=a_E0,c_param_E[i](xx))),x);
  c_param_E1[i] := unapply(simplify(evalf(subs(a_E=a_E1,c_param_E[i](xx)))),x);
 od:

 #@ yx0
 #@ dyx0
 #@ uy0
 #@ uf0
 for i from 1 to 2 do 
  yx0[i]  := simplify(subs(a_E=a_E0,yx[i])):
  dyx0[i] := simplify(subs(a_E=a_E0,dyx[i])):
  uy0[i]  := simplify(subs(a_E=a_E0,uy[i])):
  uf0[i]  := unapply(uy0[i],y):
 od:

 #@ xy0
 #@ dxy0
 for i from 1 to 4 do 
  xy0[i]  := simplify(subs(a_E=a_E0,xy[i])):
  dxy0[i] := simplify(subs(a_E=a_E0,dxy[i])):
 od:

 #@ uz0
 uz0[3] := simplify(subs(a_E=a_E0,uz[3])):
 uz0[4] := simplify(subs(a_E=a_E0,uz[4])):

 for i from 1 to 5 do
  zx0[i]  := simplify(subs(a_E=a_E0,zx[i])):
  dzx0[i] := simplify(subs(a_E=a_E0,dyx[i])):
 od:

 y_proj0 := unapply(subs(a_E=a_E0,y_proj(xx)),x): #@ y_proj0 
 z_proj0 := unapply(subs(a_E=a_E0,z_proj(xx)),x): #@ z_proj0 
 w_proj0 := unapply(subs(a_E=a_E0,w_proj(xx)),x): #@ w_proj0 
 z_to_w0 := unapply(subs(a_E=a_E0,z_to_w(z)),z):  #@ z_to_w0 
 y_to_w0 := unapply(subs(sqrt(y[2]^2)=abs(y[2]),subs(a_E=a_E0,y_to_w(y))),y): #@  y_to_w0 
 y_lift0 := unapply(subs(a_E=a_E0,y_lift(xx)),x): #@ y_lift0 
 z_lift0 := unapply(subs(a_E=a_E0,z_lift(xx)),x): #@ z_lift0 

 yx1[1] := simplify(evalf(subs(a_E=a_E1,yx[1]))): #@ yx1
 yx1[2] := simplify(evalf(subs(a_E=a_E1,yx[2]))):
 uy1[1] := simplify(evalf(subs(a_E=a_E1,uy[1]))): #@ uy1
 uy1[2] := simplify(evalf(subs(a_E=a_E1,uy[2]))):
 uf1[1] := unapply(uy1[1],y):                     #@ uf1
 uf1[2] := unapply(uy1[2],y):
 uz1[3] := simplify(evalf(subs(a_E=a_E1,uz[3]))): #@ uz1
 uz1[4] := simplify(evalf(subs(a_E=a_E1,uz[4]))):

 #@ zx1
 for i from 1 to 5 do
  zx1[i] := simplify(evalf(subs(a_E=a_E1,zx[i]))):
 od:

 y_proj1 := unapply(evalf(subs(a_E=a_E1,y_proj(xx))),x): #@ y_proj1 
 z_proj1 := unapply(evalf(subs(a_E=a_E1,z_proj(xx))),x): #@ z_proj1 
 w_proj1 := unapply(evalf(subs(a_E=a_E1,w_proj(xx))),x): #@ w_proj1 
 z_to_w1 := unapply(evalf(subs(a_E=a_E1,z_to_w(z))),z):  #@ z_to_w1 
 y_to_w1 := unapply(subs(sqrt(y[2]^2)=abs(y[2]),evalf(subs(a_E=a_E1,y_to_w(y)))),y): #@  y_to_w1 
 y_lift1 := unapply(evalf(subs(a_E=a_E1,y_lift(xx))),x): #@ y_lift1 
 z_lift1 := unapply(evalf(subs(a_E=a_E1,z_lift(xx))),x): #@ z_lift1 

 z_rels0 := simplify(subs(a_E=a_E0,z_rels));   #@ z_rels0 
 NF_z0 := (u) -> NormalForm(u,z_rels0,z_vars); #@ NF_z0 
 y_rels0 := simplify(subs(a_E=a_E0,y_rels));   #@ y_rels0 
 NF_y0 := (u) -> NormalForm(u,y_rels0,y_vars); #@ NF_y0 
 x_rels0 := simplify(subs(a_E=a_E0,x_rels));   #@ x_rels0 
 NF_x0 := (u) -> NormalForm(u,x_rels0,x_vars); #@ NF_x0 

 #@ is_in_F4_E0_measure 
 is_in_F4_E0_measure := (x) -> max(0,-evalf(x[1]),-evalf(x[2])); 

 #@ is_in_F16_E0_measure
 is_in_F16_E0_measure := (x) ->
   max(0,-evalf(x[1]),-evalf(x[2]),-evalf(x[3]),-evalf(g_11(x)));

 NULL;
end:

#@ c_check_E0
c_check_E0[0] := proc(x) max(abs(evalf(x[3])),abs(evalf(x[4]))); end:
c_check_E0[1] := proc(x) max(abs(evalf(x[1]-x[2])),abs(evalf(x[4]))); end:
c_check_E0[2] := proc(x) max(abs(evalf(x[1]+x[2])),abs(evalf(x[4]))); end:
c_check_E0[3] := proc(x) max(abs(evalf(x[1])),evalf(-g_10(x))); end:
c_check_E0[4] := proc(x) max(abs(evalf(x[2])),evalf( g_10(x))); end:
c_check_E0[5] := proc(x) max(abs(evalf(x[2])),evalf(-g_10(x)),-evalf(x[3])); end:
c_check_E0[6] := proc(x) max(abs(evalf(x[1])),evalf( g_10(x)),-evalf(x[3])); end:
c_check_E0[7] := proc(x) max(abs(evalf(x[2])),evalf(-g_10(x)), evalf(x[3])); end:
c_check_E0[8] := proc(x) max(abs(evalf(x[1])),evalf( g_10(x)), evalf(x[3])); end:

#@ classify_point_E0 
classify_point_E0 := proc(x0::RR0_4,tol)
 local i;

 for i from 0 to 13 do
  if d4f(x0,v_E0[i]) < tol then
   return sprintf("V%d",i);
  fi;
 od;
 for i from 0 to 8 do
  if c_check_E0[i](x0) < tol then
   return sprintf("C%d",i);
  fi;
 od;
 return "FREE";
end:

#@ is_in_F4_E0 
is_in_F4_E0 := proc(x::RR0_4)
 is(x[1] >= 0) and is(x[2] >= 0);
end:

#@ is_in_F16_E0 
is_in_F16_E0 := proc(x::RR0_4)
 is(x[1] >= 0) and is(x[2] >= 0) and is(x[3] >= 0) and is(simplify(g_10(x)) >= 0);
end:

#@ retract_F16_E0 
retract_F16_E0 := proc(x::RR0_4)
 if is(g_10(x) >= 0) then 
  [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
 elif is(g_10(x) <= 0) then 
  [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
 else
  FAIL;
 fi;
end:

#@ is_in_F4_E1 
is_in_F4_E1 := proc(x::RR0_4)
 evalf(x[1]) >= 0 and evalf(x[2]) >= 0;
end:

#@ is_in_F16_E1 
is_in_F16_E1 := proc(x::RR0_4)
 evalf(x[1]) >= 0 and evalf(x[2]) >= 0 and evalf(x[3]) >= 0 and evalf(g_10(x)) >= 0;
end:

#@ retract_F16_E1 
retract_F16_E1 := proc(x::RR0_4)
 if evalf(g_10(x)) >= 0 then 
  [abs(x[1]),abs(x[2]),abs(x[3]),-abs(x[4])];
 else
  [abs(x[2]),abs(x[1]),abs(x[3]),-abs(x[4])];
 fi;
end:

set_a_E0(1/sqrt(2));



==> anc/maple/embedded/EX_check.mpl <==
check_R4_action := proc()
 local T,U,x;

 printf("%a()\n",procname);

 _ASSERT(
  `and`(seq(seq(
   act_R4[T](act_R4[U](x)) = act_R4[G_mult(T,U)](x),
    U in G16),T in G16)),
  "action on R^4 is associative"
 );

NULL;
end:

add_check(check_R4_action):

######################################################################

check_smoothness := proc()
 local x,xx,n,p,q,sols;

 printf("%a()\n",procname);

 xx := [x[1],x[2],x[3],x[4]];
 n := dg(xx);
 p := (1-a_E^2)/16*(n[1]^2+n[2]^2) + a_E/2*(x[1]^2-x[2]^2)*n[3] - (x[1]^2+x[2]^2)/4*n[4];
 q := x[1]^4 + x[2]^4 + (5/2 - a_E^2)*(x[1]^2+x[2]^2)*x[4]^2;

 _ASSERT(expand(p-q) = 0,"X is smooth 0");

 sols := {solve(subs({x[1]=0,x[2]=0},{op(n),rho(xx)-1}))};
 sols := select(s -> (subs(s,a_E) > 0 and subs(s,a_E) < 1),sols);

 _ASSERT(sols = {},"X is smooth 1");
 NULL;
end:

add_check(check_smoothness):

######################################################################

check_PEX_smoothness := proc()
 local x,r;

 r[ 1] := expand(-1/8*(x[2]*dg(x)[1]+x[1]*dg(x)[2]));
 r[ 2] := expand(a_E/4*(x[2]*dg(x)[1]-x[1]*dg(x)[2]));
 r[ 3] := collect(expand(- a_E*dg(x)[3]/2 - dg(x)[4]/4),xx);
 r[ 4] := collect(expand(  a_E*dg(x)[3]/2 - dg(x)[4]/4),xx);
 r[ 5] := expand(x[1]*x[2]*r[3] - ( x[4]*a_E-x[4]/a_E+(a_E^2-1)/(4*a_E^2)*x[3])*r[2] - 3*x[4]/2*r[1] );
 r[ 6] := expand(x[1]*x[2]*r[4] - (-x[4]*a_E+x[4]/a_E+(a_E^2-1)/(4*a_E^2)*x[3])*r[2] - 3*x[4]/2*r[1] );
 r[ 7] := factor(collect(expand(x[1]*r[3] - ((1/8)*(a_E^2-1)*x[3]/a_E+(3/4)*x[4]*(a_E^2-1))*dg(x)[1]),x[3]));
 r[ 8] := factor(collect(expand(x[2]*r[4] - (-(1/8)*(a_E^2-1)*x[3]/a_E+(3/4)*x[4]*(a_E^2-1))*dg(x)[2]),x[3]));

 # NB the next two lines divide by 2*a_E^2 - 1, which is zero in 
 # the special case a_E = 1/sqrt(2).  All other denominators are
 # invertible for all a_E in (0,1).
 r[ 9] := factor(expand((2/3)*(x[1]^2*r[7]-x[2]*r[6])/(2*a_E^2-1)));
 r[10] := factor(expand((2/3)*(x[2]^2*r[8]-x[1]*r[5])/(2*a_E^2-1)));

 r[11] := expand(dg(x)[1]*a_E^2/2*x[1]^2*( x[3]/a_E+2*x[4]) + 4*a_E^2*r[ 9]);
 r[12] := expand(dg(x)[2]*a_E^2/2*x[2]^2*(-x[3]/a_E+2*x[4]) + 4*a_E^2*r[10]);
 r[13] := expand( a_E/2*dg(x)[1]*x[1]^2*x[4]+2*a_E*r[ 9]);
 r[14] := expand(-a_E/2*dg(x)[2]*x[2]^2*x[4]-2*a_E*r[10]);
 r[15] := expand(x[1]^3*r[4]+(1/4*(1/a_E^2-1))*r[11]-3/2*r[ 9]+(a_E-1/a_E)*r[13]);
 r[16] := expand(x[2]^3*r[3]+(1/4*(1/a_E^2-1))*r[12]-3/2*r[10]-(a_E-1/a_E)*r[14]);
 r[17] := expand(1/12*x[3]*dg(x)[3]-1/6*x[4]*dg(x)[4]);
 r[18] := expand(r[17] * (2*x[4]^3 - r[17]) + 1/9*x[1]*r[9] + 1/9*x[2]*r[10] + 1/18/a_E*x[1]*r[13] - 1/18/a_E*x[2]*r[14]-r[2]^2/72/a_E^2+x[1]*r[11]/144/a_E^2+x[2]*r[12]/144/a_E^2+2/9*r[1]^2);
 r[19] := collect(expand((1/a_E^2-1)*x[3]*dg(x)[4]+3*x[4]*dg(x)[3]),xx);

 _ASSERT(r[15] = x[1]^5 and
         r[16] = x[2]^5 and
         r[18] = x[4]^6 and
         expand(subs({x[1]=0,x[2]=0,x[4]=0},r[19]) - (1/a_E^2-1)^2*x[3]^3) = 0,
         "PEX(a) is smooth except when a = 1/sqrt(2)");
 NULL;
end:

######################################################################

check_symmetry := proc()
 global xx;

 printf("%a()\n",procname);

 _ASSERT(simplify(rho(act_R4[L](xx)) - rho(xx))=0,"lambda preserves S3");
 _ASSERT(simplify(rho(act_R4[M](xx)) - rho(xx))=0,"mu preserves S3");
 _ASSERT(simplify(rho(act_R4[N](xx)) - rho(xx))=0,"nu preserves S3");
 _ASSERT(simplify(g(act_R4[L](xx)) + g(xx))=0,"lambda preserves X");
 _ASSERT(simplify(g(act_R4[M](xx)) + g(xx))=0,"mu preserves X");
 _ASSERT(simplify(g(act_R4[N](xx)) - g(xx))=0,"nu preserves X");

 NULL;
end:

add_check(check_symmetry):

######################################################################

check_fixed_points := proc()
 local T,sols,FP0,FP1,i,s;

 printf("%a()\n",procname);

 for T in {op(G8)} minus {1} do
  sols := solve({rho(xx)=1,g_0(xx)=0,seq(act_R4[T](xx)[i]=xx[i],i=1..4)},{op(xx)});
  FP0 := map(simplify,map(s -> subs(s,xx),{sols}));
  FP1 := map(simplify,map(i -> v_E[i],{op(fixed_vertices[T])}));

  # Substitute a fairly generic value for a_E.  Should be replaced by 
  # something more rigorous.
  FP0 := simplify(subs(a_E=1/7,FP0));
  FP1 := simplify(subs(a_E=1/7,FP1));

  _ASSERT(FP0 = FP1,sprintf("fixed points for %a",T));
 od:
 NULL;
end:

add_check(check_fixed_points):

######################################################################

check_E_F4 := proc()
 local T,i,err,r,x1;
 global x,xx;

 printf("%a()\n",procname);

 err := simplify(rho(retract_F4_E(xx)) - rho(xx)) assuming real;
 _ASSERT(err = 0,"retract_F4_E preserves S3");

 err := simplify(g(retract_F4_E(xx)) - g(xx)) assuming real;
 _ASSERT(err = 0,"retract_F4_E preserves EX(a)");

 for T in H4 do
  _ASSERT(simplify(retract_F4_E(act_R4[T](xx)) -~ retract_F4_E(xx)) = [0$4],
         sprintf("retract_F4_E is %a-invariant",T));
 od:

 for i from 0 to 8 do
  err := add(evalf(Int(is_in_F4_E0_measure(c_E1[i](t)),t=r)),r in [F4_curve_limits[i]]);
  _ASSERT(err < 10^(-8),sprintf("F4_curve_limits[%d]",i));
 od;

 _ASSERT(
  simplify(y_proj(y_lift([y[1],y[2]])) -~ [y[1],y[2]]) = [0,0],
  "y_proj o y_lift"
 );

 x1 := y_lift(y_proj(x));
 
 _ASSERT(
  NF_x([x1[1]^2-x[1]^2,x1[2]^2-x[2]^2,x1[3]-x[3],x1[4]-x[4]]) = [0$4],
  "y_lift o y_proj"
 );

 _ASSERT(
  simplify(y_proj(c_algebraic(t)) -~ 
   [sqrt((1-2*a_E*t)/((t-a_E)*(t-1/a_E))),t]) = [0,0],
  "y_proj o c_alg"
 );

 NULL;
end:

add_check(check_E_F4):

######################################################################

check_E_F16 := proc()
 local T,i,err,a;
 local x,xx;

 printf("%a()\n",procname);

 xx := [x[1],x[2],x[3],x[4]];

 _ASSERT(expand(g_0(xx) - (-2*x[4] - x[3]/a_E*g_1(xx))) = 0,"g_1 formula");
 
 _ASSERT(
  expand(x[4] - (-g_0(xx)/2-x[3]*g_1(xx)/(2*a_E))) = 0,
  "x[4] is in (g_0,g_1)"
 );

 _ASSERT(
  expand(x[2]^2 - x[1]^2 - ((1 - (1+1/a_E^2)/2*x[3]^2)*g_1(xx)-(a_E+1/a_E)/2*x[3]*g_0(xx))) = 0,
  "x[2]^2 - x[1]^2 is in (g0,g1)"
 );

 for T in H8 do 
  _ASSERT(g_1(act_R4[T](xx)) = g_1(xx),"g_1, H8");
 od:

 for T in {op(G16)} minus {op(H8)} do 
  _ASSERT(g_1(act_R4[T](xx)) = -g_1(xx),"g1, H8^c");
 od:
 NULL;
end:

add_check(check_E_F16):

######################################################################

check_retract_F16_E := proc()
 local x,xx,T,i,err,a,samples;

 printf("%a()\n",procname);

 samples := [seq(seq(act_R4[T](x),T in G16),x in inner_quasirational_points)]:

 _ASSERT({op(map(rho,map(retract_F16_E0,samples)))} = {1} and
         {op(map(g0,map(retract_F16_E0,samples)))} = {0},
         "retract_F16_E preserves X"
 );

 _ASSERT(`and`(op(map(is_in_F16_E0,map(retract_F16_E0,samples)))),
         "retract_F16_E maps into F16"
 );

 _ASSERT(
  `and`(seq(seq(evalb(simplify(
         retract_F16_E0(act_R4[T](x)) -~ retract_F16_E0(x)) = [0$4]),
        x in samples),T in G16)),
  "retract_F16_E is G16-invariant"
 );
 NULL;
end:

add_check(check_retract_F16_E):

######################################################################

check_c_param_E := proc()
 local err;

 printf("%a()\n",procname);

 err := max([seq(seq(seq(
         abs(evalf(subs({a_E=0.1*i,t=j*Pi/12},c_param_E[k](c_E[k](t)) - t))),
	  j=-11..11),i=1..9),k=0..8)]);

 _ASSERT(err < 10.^(-98),"c_param_E");
 NULL;
end:

add_check(check_c_param_E):





==> anc/maple/embedded/E_domain.mpl <==
#@ CLASS: E_point

`Class/Declare`("E_point",
 "An instance of this class  represents a point on the embedded surface EX(a)",

 ["Extends","domain_point"],

 ["StaticField","tolerance"::float = 10.^(-98)],
 ["StaticField","max_iterations"::integer = 100],

 ["StaticField","a"::scalar,"This is the value of $a$, where we are considering $EX(a)$."],
 ["StaticField","alpha0"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha1"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha2"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha3"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha4"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha5"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha6"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha7"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha8"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha9"::scalar, "This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha10"::scalar,"This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha11"::scalar,"This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha12"::scalar,"This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha13"::scalar,"This is computed from a by the @set_a()@ method"],
 ["StaticField","alpha14"::scalar,"This is computed from a by the @set_a()@ method"],

 # This should be a static method, but we have not implemented those.
 ["Method","set_a"::void,"",
  proc(this,a_)
   local a;
   a := `if`(nargs > 1, a_, a_E0);
   this["a"] := a;
   this["alpha0" ] := 1 + a^2;
   this["alpha1" ] := 1 - a^2;
   this["alpha2" ] := this["alpha0"]^2;
   this["alpha3" ] := this["alpha1"]^2;
   this["alpha4" ] := sqrt(2*a^2/this["alpha0"]);
   this["alpha5" ] := sqrt(2*(1-a^2));
   this["alpha6" ] := this["alpha0"]*this["alpha5"];
   this["alpha7" ] := this["alpha1"]+this["alpha6"];
   this["alpha8" ] := 1/2 + 7*a^2/2 + this["alpha6"];
   this["alpha9" ] := 2*a*this["alpha5"];
   this["alpha10"] := 4*(1/a^3-5/a);
   this["alpha11"] := 8-2/a^2;
   this["alpha12"] := 4+1/a^2;
   this["alpha13"] := 16-20/a^2+4/a^4;
   this["alpha14"] := (1-1/a^2)^2;
  end
 ],

 ["Field","x"::[scalar,scalar,scalar,scalar],"Coordinates of the point"],
 ["Field","u"::[scalar,scalar,scalar,scalar],"A unit vector orthogonal to $x$, $n$ and $v$"],
 ["Field","v"::[scalar,scalar,scalar,scalar],"A unit vector orthogonal to $x$, $n$ and $u$"],
 ["Field","n"::[scalar,scalar,scalar,scalar],"Normalised gradient of $g$"],
 ["Field","z"::[scalar,scalar],"Basic G-invariant functions of $x$"],
 ["Field","ndg"::scalar,"Norm of the gradient of $g$"],
 ["Field","sndg"::scalar,"Square norm of the gradient of $g$"],
 ["Field","indg"::scalar,"Inverse norm of the gradient of $g$"],
 ["Field","curvature"::scalar,"Gaussian curvature of the surface"],

 ["Method","fix"::void,"",
  proc(this)
   this["fix_x"];
   this["fix_n"];
   this["fix_uv"];
   this["z"] := simp(z_proj0(this["x"]));
   this["curvature"] := simp(curvature0(this["x"]));
   NULL;
  end
 ],

 ["Method","fix_x"::void,
  "This method adjusts the coordinates of a point to ensure that it lies on the surface $EX(a)$ and in the fundamental domain.  Moreover, if the constraint field is set to a value indicating that the point should lie on one of the curves $C_0$, $C_1$, $C_3$ or $C_5$, then the coordinates are adjusted if necessary to ensure that that holds.",
  proc(this)
   local iterations_left,gx,r,err,pp,sndg,x,x1,constraint; 

   x := this["x"];
   x := simp(x);
   this["x"] := x;

   constraint := this["constraint"];

   # If x lies exactly on EX and any boundary constraint is exactly
   # satisfied then we do nothing (and in particular, we do not convert
   # any coordinates to floating point numbers).

   if not(hastype(x,float)) and
      simplify(g0(x)) = 0 and
      simplify(rho(x) - 1) = 0 then
    if constraint = CONSTRAINT_FIXED then
     return;
    elif constraint = CONSTRAINT_C0 and x[3] = 0 and x[4] = 0 then
     return;
    elif constraint = CONSTRAINT_C1 and simplify(x[1] - x[2]) = 0 and x[4] = 0 then
     return;
    elif constraint = CONSTRAINT_C3 and x[1] = 0 then
     return;
    elif constraint = CONSTRAINT_C5 and x[2] = 0 then
     return;
    fi;
   fi;

   # If we reach this point, then we are going to need to do numerical 
   # adjustments, so we convert everything to floating point.
   x := evalf(x);
   this["x"] := x;

   if (constraint = CONSTRAINT_V0) then
    this["set_v0",true];
   elif (constraint = CONSTRAINT_V3) then
    this["set_v3",true];
   elif (constraint = CONSTRAINT_V6) then
    this["set_v6",true];
   elif (constraint = CONSTRAINT_V11) then
    this["set_v11",true];
   elif (constraint >= CONSTRAINT_FIXED) then
    # This should not occur
   elif (constraint = CONSTRAINT_C0) then
     # The general method would be inefficient for points on C0
     x := [max(x[1],0),max(x[2],0),0,0];
     r := sqrt(x[1]*x[1] + x[2]*x[2]);
     this["x"] := x /~ r;
   elif (constraint = CONSTRAINT_C1) then
     # The general method would be inefficient for points on C1
     x := [(x[1]+x[2])/2,(x[1]+x[2])/2,x[3],0];
     r := sqrt(2*x[1]^2 + x[3]^2);
     this["x"] := x /~ r;
   else 
    # We now do a Newton-Raphson procedure to find a nearby point on
    # the surface EX.  The method for points on C3 and C5 is essentially
    # the same as for interior points, except for a couple of extra 
    # lines where we impose the boundary conditions.

    iterations_left := this["max_iterations"];

    x := this["x"];
    r := sqrt(rho(x));
    x := x /~ r;
    gx := g0(x);
    this["x"] := x;
    this["fix_n"];
    sndg := this["sndg"];
    err := 1.;

    while((err > this["tolerance"]) and (iterations_left > 0)) do 
     pp := evalf(gx/sqrt(sndg));
     if (pp >  0.1) then pp :=  0.1; fi;
     if (pp < -0.1) then pp := -0.1; fi;

     this["x"] := this["x"] -~ pp * this["n"];

     if (constraint = CONSTRAINT_C3) then
      this["x"] := map(abs,this["x"] *~ [0,1,1,-1]) *~ [0,1,1,-1];
     fi;

     if (constraint = CONSTRAINT_C5) then
      this["x"] := map(abs,this["x"] *~ [1,0,1,-1]) *~ [1,0,1,-1];
     fi;

     r := sqrt(rho(this["x"]));
     this["x"] := this["x"] /~ r;

     this["fix_n"];
     gx := evalf(g0(this["x"]));
     sndg := this["sndg"];

     err := abs(gx);

     iterations_left := iterations_left - 1;
    od;
   fi;
   NULL;
  end
 ],

 ["Method","fix_n"::void,
  "This method sets @this[\"n\"]@ to the normalisation of the gradient of $g$ at the point @this[\"x\"]@.  It uses the @simp()@ function, which simplifies symbolically unless we have any floating point subexpressions, in which case it evaluates numerically.",
  proc(this)
   local i,n,sndg,ndg,x;

   x := this["x"];

   n := simp(dg0(x));
   sndg := simp(n[1]*n[1] + n[2]*n[2] + n[3]*n[3] + n[4]*n[4]);
   ndg := simp(sqrt(sndg));
   n := simp(n /~ ndg);

   this["n"] := n;
   this["sndg"] := sndg;
   this["ndg"]  := ndg;
   this["indg"] := simp(1/ndg);
   NULL;
  end
 ],

 ["Method","fix_uv"::void,
  "This method sets @this[\"u\"]@ and @this[\"v\"]@ in such a way that @[this[\"x\"],this[\"n\"],this[\"u\"],this[\"v\"]]@ is an oriented orthonormal basis for $\\mathbb{R}^4$.",
  proc(this)
   local r,dp,uu,vv,t,constraint,x,n,u,v,u1,u2,u3,u4;

   constraint := this["constraint"];
   x := this["x"];
   n := this["n"];
   u := this["u"];
   v := this["v"];

   if (constraint = CONSTRAINT_C0) then
    u := [-x[2],x[1],0,0];
    v := [0,0,-2*a_E0,1 - 2*x[1]*x[1]];
    vv := simplify(sqrt(v[3]*v[3] + v[4]*v[4]));
    v := v /~ vv;
   elif (constraint = CONSTRAINT_C1) then
    u := [x[3]/sqrt(2),x[3]/sqrt(2),-x[1]*sqrt(2),0];
    v := [2 - (1+1/a_E0^2)*x[3]*x[3],-2 + (1+1/a_E0^2)*x[3]*x[3],0,4*x[1]*x[3]/a_E0];
    vv := simplify(sqrt(v[1]*v[1] + v[2]*v[2] + v[3]*v[3] + v[4]*v[4]));
    v := v /~ vv;
   elif (constraint = CONSTRAINT_C3) then
    u2 := -a_E0*x[2]*x[2]*x[4]-x[3]*x[3]*x[3]+(a_E0^3+a_E0)*x[4]*x[3]*x[3]+
	      ((3*a_E0^2+2)*x[4]*x[4]+a_E0^2)*x[3]-2*a_E0^3*x[4];
    u3 := -2*x[2]*x[2]*x[2]*a_E0^2+((1-a_E0^2)*x[3]*x[3]+2*a_E0*x[3]*x[4]-2*a_E0^2*x[4]*x[4])*x[2];
    u4 := x[2]*x[2]*x[2]*a_E0+(-2*a_E0*x[3]*x[3]+(-2*a_E0^2-2)*x[4]*x[3])*x[2];

    u := simplify([0,u2,u3,u4]);
    uu := simplify(sqrt(u[2]*u[2] + u[3]*u[3] + u[4]*u[4]));
    u := simplify(u /~ uu);
    v := [1,0,0,0];
   elif (constraint = CONSTRAINT_C5) then
    u1 := -x[3]*x[3]*x[3]-(a_E0^3+2*a_E0)*x[4]*x[3]*x[3]+((3*a_E0^2+2)*x[4]*x[4]+a_E0^2)*x[3]-
	   a_E0*x[4]*x[4]*x[4]+(2*a_E0^3+a_E0)*x[4];
    u3 := ((1+a_E0^2)*x[3]*x[3]-2*a_E0*x[3]*x[4]-2*a_E0^2)*x[1];
    u4 := (3*a_E0*x[3]*x[3]-2*(1+a_E0^2)*x[4]*x[3]+a_E0*x[4]*x[4]-a_E0)*x[1];

    u := simplify([u1,0,u3,u4]);
    uu := simplify(sqrt(u[1]*u[1] + u[3]*u[3] + u[4]*u[4]));
    u := simplify(u /~ uu);
    v := [0,-1,0,0];
   else
    u := [1,1,1,1];
    dp := add(x[t]*u[t],t=1..4);
    u := simplify(u -~ dp *~ x);
    dp := add(n[t]*u[t],t=1..4);
    u := simplify(u -~ dp *~ n);
    u := simplify(u /~ sqrt(add(u[t]^2,t=1..4)));
    v := simplify([
      -x[2]*n[3]*u[4]+x[2]*u[3]*n[4]-n[2]*u[3]*x[4]+n[2]*x[3]*u[4]-u[2]*x[3]*n[4]+u[2]*n[3]*x[4],
       x[1]*n[3]*u[4]-x[1]*u[3]*n[4]-n[1]*x[3]*u[4]+n[1]*u[3]*x[4]+u[1]*x[3]*n[4]-u[1]*n[3]*x[4],
      -x[1]*n[2]*u[4]+x[1]*u[2]*n[4]+n[1]*x[2]*u[4]-n[1]*u[2]*x[4]-u[1]*x[2]*n[4]+u[1]*n[2]*x[4],
       x[1]*n[2]*u[3]-x[1]*u[2]*n[3]-n[1]*x[2]*u[3]+n[1]*u[2]*x[3]+u[1]*x[2]*n[3]-u[1]*n[2]*x[3]
      ]);
    v := simplify(v /~ sqrt(add(v[t]^2,t=1..4)));
   fi;

   this["u"] := simp(u);
   this["v"] := simp(v);
   NULL;
  end
 ],

 ["Method","set_C0"::void,"This method sets the current point to lie on the curve $C_0$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_0$ contained in the fundamental domain $F_{16}$ starting with $v_6$ at $t=0$, and moving to $v_3$ at $t=1$.",
  proc(this,t::scalar)
   local theta;

   this["constraint"] := CONSTRAINT_C0;
   theta := simp(Pi/4 * (1 + t));
   this["x"] := simp([cos(theta),sin(theta),0,0]);
   this["fix"];
   NULL;
  end
 ],

 ["Method","set_C1"::void,"This method sets the current point to lie on the curve $C_1$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_1$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_6$ at $t=1$.",
  proc(this,t::scalar)
   local theta;

   this["constraint"] := CONSTRAINT_C1;
   theta := simp(Pi/2*t);
   this["x"] := simp([sin(theta)/sqrt(2),sin(theta)/sqrt(2),cos(theta),0]);
   this["fix"];
   NULL;
  end
 ],

 ["Method","set_C3"::void,"This method sets the current point to lie on the curve $C_3$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_3$ contained in the fundamental domain $F_{16}$ starting with $v_{11}$ at $t=0$, and moving to $v_3$ at $t=1$.",
  proc(this,t::scalar)
   local theta,C,S,u0,u1,u2,x2,x3,x4;

   this["constraint"] := CONSTRAINT_C3;
   theta := simp(Pi/2*t);
   C := simp(cos(theta));
   S := simp(sin(theta));

   u0 := this["alpha2"] - 2*this["a"]^2*this["alpha0"] * C^2 + this["alpha3"] * C^4;
   u1 := this["alpha0"] * S^2 + sqrt(u0);
   u2 := this["alpha1"] + 2*this["a"]^2*S^2;
   x2 := S * sqrt(2*u2/u1);
   x3 := this["alpha4"] * C;
   x4 := -x3*u2/(this["a"]*u1);

   this["x"] := simp([0,x2,x3,x4]);

   this["fix"];
   NULL;
  end
 ],

 ["Method","set_C5"::void,"This method sets the current point to lie on the curve $C_5$.  As the parameter $t$ runs from $0$ to $1$, the point covers the section of $C_5$ contained in the fundamental domain $F_{16}$ starting with $v_0$ at $t=0$, and moving to $v_{11}$ at $t=1$.",
  proc(this,t::scalar)
   local theta,C,S,u0,u1,u2,x1,x3,x4;

   this["constraint"] := CONSTRAINT_C5;
   theta := simp(Pi*t);
   C := simp(cos(theta));
   S := simp(sin(theta));

   u0 := this["alpha1"]/2*C^2 - this["alpha7"]*C + this["alpha8"];
   u1 := this["alpha9"]*(1-C) + 4*this["a"];
   u2 := this["alpha1"]*this["alpha5"]*(3-C);
   x1 := -1/2*S*sqrt(u2/u0);
   x3 := sqrt(this["a"]*u1/u0);
   x4 := this["alpha5"]*(C-1)*x3/(4*this["a"]);

   this["x"] := simp([x1,0,x3,x4]);

   this["fix"];
   NULL;
  end
 ],

 ["Method","set_random"::void,"This sets the current point to a randomly generated point in $F_{16}$",
  proc(this) 
   this["set",CONSTRAINT_FREE,retract_F16_E(random_X_point())];
  end
 ],

 NULL
);

######################################################################

#@ CLASS: E_sample_point

`Class/Declare`("E_sample_point",
 "An instance of this class represents a point in a triangular face of a domain of type @E@.  In addition to the usual data for a point in such a domain, it has some additional fields that only make sense relative to the containing face.",

 ["Extends","E_point"],

 ["Field","barycentric_coords"::list(scalar),
  "The (generalised) barycentric coordinates of the point, relative to the containing face.  This is a list of three nonnegative scalars, whose sum is one."
 ],

 ["Field","ibj"::scalar = 0,
  "This field is the Jacobian of the inverse of the barycentric coordinate map.  (TODO: clarify the normalisation conditions.)"
 ],

 ["Field","quadrature_weight"::scalar,
  "This will be set in such a way that the integral (with respect to metric area) of a function on the face can be approximated by the sum of the values at the sample points multiplied by the corresponding quadrature weights"
 ]
);

######################################################################

#@ CLASS: E_edge

`Class/Declare`(
 "E_edge",
 "",
 ["Extends","domain_edge"],

 ["Field","hyperbolic_length"::scalar],

 ["Constructor","",
  proc(this,P0::E_point,P1::E_point)
   this["end"] := table();
   this["set",P0,P1];
  end
 ]
);

#######################################################################

#@ CLASS: E_face

`Class/Declare`(
 "E_face",
 "",
 ["Extends","domain_face"],
 ["Field","samples"::table,"This is a table indexed by some points in the 2-simplex $\\Delta_2$.  The entries are instances of the class @E_sample_point@.  Typically we will fix a triangle quadrature rule @Q@, with points $t_i$ say.  The @samples@ table will have indices $t_i$, and the corresponding entry will represent a point $u_i\\in EX^*$ with barycentric coordinates $t_i$ with respect to this face.  This is set up by the @create_samples@ method."],
 ["Field","sample_list"::list,"This contains the same @E_sample_point@ objects as the @samples@ table, but organised as a list.  This is set up by the @create_samples@ method."],
 ["Field","total_area"::scalar = 0,"The area of this face, with respect to the metric on $EX^*$ inherited from the standard metric on $S^3$.  This is calculated by the @create_samples@ method."],
 ["Field","total_curvature"::scalar = 0,"The integral of the Gaussian curvature function over this face.  This is calculated by the @create_samples@ method."],
 ["Field","barycentric_table","obsolete"],
 
 ["Constructor","",
  proc(this,S0::E_edge,S1::E_edge,S2::E_edge)
   local C;

   this["corner"] := table();
   this["side"] := table();
   this["samples"] := table();
   this["set",S0,S1,S2];
   C := eval(this["corner"]);
  end
 ],

 ["Method","create_samples"::void,
  "This method sets up the fields @samples@, @samples_list@, @total_area@ and @total_curvature@, as described above.",
  proc(this,Q::triangle_quadrature_rule)
   local A,F,tt,ttt,x,xt,P,i,j,k,V,L;

   this["samples"] := table():

   A := [this["corner"][0]["x"],
         this["corner"][1]["x"],
	 this["corner"][2]["x"]];

   L := [];
   this["total_area"] := 0;
   this["total_curvature"] := 0;

   F := barycentric_inverse_F(A);

   for i from 1 to Q["num_points"] do
    tt := Q["points"][i];
    P := `new/E_sample_point`();
    P["set",CONSTRAINT_FREE,barycentric_inverse(A,tt,F)];
    P["ibj"] := simp(1/barycentric_jacobian(A,P["x"]));
    P["quadrature_weight"] := simp(P["ibj"] * Q["weights"][i]); 
    this["samples"][op(tt)] := eval(P);
    L := [op(L),eval(P)];
    this["total_area"] := this["total_area"] + P["quadrature_weight"];
    this["total_curvature"] := this["total_curvature"] + 
      simp(P["quadrature_weight"] * P["curvature"]);
   od;

   this["sample_list"] := L;
   NULL;
  end
 ],

 ["Method","check","This checks the correctness of the sample points.  It returns an offset error (which measures the failure of the points to lie exactly on $EX^*$) and a barycentric error (which measures the failure of the barycentric coordinates to be equal to the indices in the @samples@ table).",
  proc(this)
   local a1,a2,a3,e,x0,x1,x2,t1,tt,i,
	 barycentric_err,barycentric_worst,
	 interpolation_err,interpolation_worst,
	 offset_err,offset_worst,
	 F16_err,F16_worst;

   a1 := this["corner"][0]["x"];
   a2 := this["corner"][1]["x"];
   a3 := this["corner"][2]["x"];

   barycentric_worst := NULL;
   offset_worst := NULL;
   F16_worst := NULL;

   barycentric_err := 0;
   offset_err := 0;
   F16_err := 0;
   
   for tt in indices(this["samples"]) do
    x0 := this["samples"][op(tt)]["x"];
    e := max(abs(rho(x0)-1),abs(g_01(x0)));
    if (e > offset_err) then
     offset_err := e;
     offset_worst := tt;
    fi;

    e := abs(min(evalf([0,x0[1],x0[2],x0[3],g_10(x0)])));
    if (e > F16_err) then
     F16_err := e;
     F16_worst := tt;
    fi;
    
    t1 := barycentric_coords([a1,a2,a3],x0);
    e := d3f(tt,t1);
    if (e > barycentric_err) then
     barycentric_err := e;
     barycentric_worst := tt;
    fi;
   od:

   return [barycentric_err,barycentric_worst,
           offset_err,offset_worst,
	   F16_err,F16_worst];
  end
 ],

 ["Method","plot_x","",
  proc(this,f,vertical_range := -2..2)
   local S;
   S := eval(this["samples"]);
   display(
    seq(point([op(triangle_proj(t0)),f(S[op(t0)]["x"])],colour=red),
     t0 in [indices(S)]),
    triangle_axes(vertical_range),
    axes=none,scaling=constrained
   );
  end
 ],

 ["Method","plot_z","",
  proc(this,f,z_range := -2..2)
   this["plot_x",(u) -> f(z_proj1(u))];
  end
 ],
 
 ["Method","plot_x_ibj","",
  proc(this,f,vertical_range := -2..2)
   local S;
   S := eval(this["samples"]);
   display(
    seq(point([op(triangle_proj(t0)),f(S[op(t0)]["x"]) * S[op(t0)]["ibj"]],colour=red),
     t0 in [indices(S)]),
    triangle_axes(vertical_range),
    axes=none,scaling=constrained
   );
  end
 ],

 ["Method","plot_z_ibj","",
  proc(this,f,z_range := -2..2)
   this["plot_x",(u) -> f(z_proj1(u))];
  end
 ]
);

######################################################################

#@ CLASS: E_grid

`Class/Declare`(
 "E_grid",
 "",
 ["Extends","grid"],
 ["Field","triangle_quadrature_rule"],
 ["Field","int_table"::table,"This is a table indexed by triples $(i,j,k)$; the values are the integrals over $F_{16}$ of $z_1^iz_2^j|n|^k$"],

 ["Constructor",
  "",
  proc(this)
   this["points"] := table();
   this["edges"] := table();
   this["faces"] := table();
   this["edges_by_ends"] := table();
   this["faces_by_corners"] := table();
   this["int_table"] := table();
   this["domain"] := E_domain;
  end
 ],

 ["Method","create_samples"::void,"This invokes the @create_samples@ method for each face.",
  proc(this)
   local i,n,F;
   n := this["num_faces"];
   for i from 0 to n-1 do
    userinfo(6,genus2,sprintf("Creating samples for face %d/%d",i,n));
    F := eval(this["faces"][i]);
    F["create_samples",this["triangle_quadrature_rule"]];
   od;
   NULL;
  end
 ],

 ["Method","int_x",
  "The argument $f$ is assumed to be a polynomial in $x_1,\\dotsc,x_4$.  The method returns an approximation to the integral over $EX(a)$ of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Here $n$ is the gradient of $g$.",
  proc(this,f,k_)
   local f1;
   f1 := NF_z(expand(add(act_A[T](f),T in G16)));
   return this["int_z",f1,args[2..-1]];
  end
 ],

 ["Method","int_z",
  "The argument $f$ is assumed to be an expression in $z_1$ and $z_2$.  The method returns an approximation to the integral over F16 of $f$, or of $f |n|^k$ if $k$ is given as an additional argument.  Note that this is 1/16 times the integral over $EX(a)$.",
  proc(this,f,k_)
   local J,i,F,tt,P,f0,k;

   J := 0;
   k := `if`(nargs > 2,k_,0);

   for i in indices(this["faces"]) do
    F := eval(this["faces"][op(i)]);
    for tt in indices(F["samples"]) do
     P := eval(F["samples"][op(tt)]);
     f0 := subs({z[1]=P["z"][1],z[2]=P["z"][2]},f);
     J := J + f0 * P["quadrature_weight"] * P["ndg"]^k;
    od;
   od;

   return(J);
  end
 ],

 ["Method","set_int_table","This sets one value in @int_table@",
  proc(this,i,j,k_)
   local k;
   k := `if`(nargs > 3, k_, 0);
   this["int_table"][i,j,k] := this["int_z",z[1]^i*z[2]^j,k];
  end
 ],

 ["Method","int_z_by_table","This assumes that $f$ is a polynomial in $z_1$ and $z_2$.  It calculates the integral of $f$ over $F_{16}$ by looking up the integrals of the individual monomials in @int_table@.  If any of the required integrals are missing from @int_table@, then they will be calculated and saved there.",
  proc(this,f,k_)
   local f0,k,n1,n2,i1,i2,b,c,J;
   f0 := expand(f);
   k := `if`(nargs > 2,k_,0);

   n1 := degree(f0,z[1]);
   n2 := degree(f0,z[2]);
   J := 0;

   for i1 from 0 to n1 do
    for i2 from 0 to n2 do
     c := coeff(coeff(f0,z[1],i1),z[2],i2);
     if c <> 0 then
      b := this["int_table"][i1,i2,k];
      if not(type(b,numeric)) then
       this["set_int_table",i1,i2,k];
       b := this["int_table"][i1,i2,k];
      fi;
      J := J + b * c;
     fi;
    od;
   od;
   return(J);
  end
 ],

 ["Method","set_max_deg"::void,"Calculate and save integrals for all monomials in $z_1$ and $z_2$ of degree at most $d$",
  proc(this,d::posint)
   local i,j,m,u;

   for m from 0 to d do
    for i from 0 to m do
     j := m - i;
     u := z[1]^i * z[2]^j;
     userinfo(7,genus2,sprintf("Integrating %A",u));
     this["int_z_by_table",u];
    od;
   od:
   NULL;
  end
 ],

 ["Method","total_area","This returns the total area of $F_{16}$",
  proc(this)
   add(this["faces"][i]["total_area"],i=0..this["num_faces"]-1);
  end
 ],

 ["Method","total_curvature","This returns the integral of the curvature over $F_{16}$",
  proc(this)
   add(this["faces"][i]["total_curvature"],i=0..this["num_faces"]-1);
  end
 ],

 ["Method","curvature_error","If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.",
  proc(this)
   evalf(Pi/4 + this["total_curvature"]);
  end
 ],

 ["Method","stokes_error","Here @ff@ should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of the exterior derivative of $f_1\\alpha_1+f_2\\alpha_2$, where the forms $\\alpha_i$ are defined in @embedded/roothalf/forms.mpl@.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.",
  proc(this,ff)
   if `class/E_point`["StaticFieldValue"]["a"] <> 1/sqrt(2) then
    return(FAIL);
   fi;
   
   this["int_z",stokes_alpha(ff)];
  end
 ]
);

######################################################################

#@ E_domain

E_domain := `new/domain`():
E_domain["set_point_class","E_point"]:
E_domain["set_edge_class" ,"E_edge" ]:
E_domain["set_face_class" ,"E_face" ]:
E_domain["set_grid_class" ,"E_grid" ]:

if (type(a_E0,realcons)) then
 `new/E_point`()["set_a",a_E0];
fi:

######################################################################



==> anc/maple/embedded/E_quadrature.mpl <==
#@ CLASS: E_quadrature_rule

`Class/Declare`("E_quadrature_rule",
 "An instance of this class represents a quadrature rule for approximate integration of functions on $EX^*$.  Essentially, such a rule consists of a list of points $p_i$ in the fundamental domain $F_{16}$, together with weights $w_i\\geq 0$.  The integral over $F_{16}$ of a function $f$ is approximately $\\sum_i w_i f(p_i)$.  Thus, the integral over $EX^*$ is $\\sum_i\\sum_{g\\in G}w_if(g.p_i)$.\n\n This class also has fields and methods designed to allow us to measure and improve the accuracy of the quadrature rule.  Specifically, suppose we have calculated the integrals of some monomials $z_1^iz_2^j$ by some other method.  We can then list these monomials in the @test_monomials@ field, and their integrals in the @test_integrals@ field.  Various methods will then try to ensure that our quadrature rule gives the correct answer on those monomials.",

 ["Field","num_points"::integer = 0,"Number of evaluation points"],

 ["Field","points"::table,"The list of evaluation points.  This is represented as a table indexed by natural numbers (starting at 0), and each point is represented as an object of the class @E_point@ defined in the file @E_domain.mpl@"],

 ["Field","weights"::table,"The list of weights, represented as a table indexed by natural numbers."],

 ["Field","num_test_monomials"::integer = 0],

 ["Field","test_monomials"::table,
   "The list of test monomials, represented as a table indexed by natural numbers."],

 ["Field","test_integrals"::table,
   "The list of integrals over $F_{16}$ of test monomials, represented as a table indexed by natural numbers.  This can be used if we have calculated the relevant integrals by some other means.  If not, this field should be null."],

 ["Field","test_monomial_values"::table,
   "This is a table @T@ such that @T[i,j]@ is the value of the $i$'th test monomial $m_i$ at the $j$'th evaluation point $p_j$.  It should be set using the @set_monomial_values@ method."],

 ["Field","test_monomial_diff_values"::table,
   "This is a table @T@ such that @T[i,j,0]@ and @T[i,j,1]@ measure the derivatives of $m_i$ at the point $p_j$.  In more detail, $p_j$ is stored as an instance of the class @E_point@, so it comes packaged with two tangent vectors $u_j$ and $v_j$; the entries @T[i,j,0]@ and @T[i,j,1]@ are the derivatives in these directions.  If $p_j$ is in the interior of $F_{16}$ then $u_j$ and $v_j$ will form an oriented orthonormal frame.  If $p_j$ is on an edge of $F_{16}$ then $u_j$ will be a unit vector pointing along the edge, and $v_j$ will be zero.  If $p_j$ is at a corner then both $u_j$ and $v_j$ will be zero."
 ],

 ["Field","errors"::table],
 ["Field","total_square_error" = 0],

 ["Field","eval_det"::RR1,
  "Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the @set_eval_det@ method will set the @eval_det@ field to be the determinant of the $n\\times n$ matrix of values of the first $n$ test monomials at the evaluation points.  Some theory developed in a slightly different context suggests that it is desirable to adjust the evaluation points to make this determinant as large as possible."
 ],

 ["Field","eval_det_diff"::table,
  "Assuming that the number of test monomials is at least as large as the number $n$ of evaluation points, the @set_eval_det_diff@ method will set the @eval_det_diff@ field to be a table @T@ containing information about how @eval_det@ changes as the evaluation points are moved.  In more detail, @T[j,0]@ is the derivative of @eval_det@ if $p_j$ is moved in the direction $u_j$, and @T[j,1]@ is the derivative of @eval_det@ if $p_j$ is moved in the direction $v_j$."
 ],

 ["Constructor","",
  proc(this)
   local f;

   for f in ["points",
             "weights",
             "test_monomials",
             "test_monomial_values",
             "test_monomial_diff_values",
             "errors"] do 
    this[f] := table();
   od;

   this["test_integrals"] := NULL;
   this["eval_det_diff"] := NULL;
  end
 ],

 ["Method","clone"::E_quadrature_rule,
  "Returns a cloned copy of this quadrature rule",
  proc(this)
   local Q,i,f;

   Q := `new/E_quadrature_rule`();
   Q["num_points"] := this["num_points"];
   Q["num_test_monomials"] := this["num_test_monomials"];

   for i from 0 to this["num_points"]-1 do
    Q["points"][i] := eval(this["points"][i]["clone"]);
   od;

   for f in ["weights",
             "test_monomials",
             "test_integrals",
             "test_monomial_values",
             "test_monomial_diff_values",
             "errors",
             "eval_det_diff"] do 
    if this[f] = NULL then
     Q[f] := NULL;
    else
     Q[f] := copy(this[f]);
    fi;
   od;

   return eval(Q);
  end
 ],

 ["Method","degrees_of_freedom"::integer,
  "Some of the evaluation points lie in the interior of $F_{16}$ and so have two degrees of freedom to move.  Some points may lie on an  edge or at a corner, so that they have one or zero degrees of freedom.  This methd returns the total number of degrees of freedom for all evaluation points.",
  proc(this)
   local dof,i,P,c;

   dof := 0;
   for i from 0 to this["num_points"]-1 do
    P := eval(this["points"][i]);
    c := P["constraint"];
    if c = CONSTRAINT_FREE then
     dof := dof + 2;
    elif c < CONSTRAINT_FIXED then
     dof := dof + 1;
    fi;
   od;

   return dof;
  end
 ],

 ["Method","choose_random_points"::void,
  "This method randomly chooses $n$ evaluation points in the interior of $F_{16}$, and gives them all the same weight.",
  proc(this,n)
   local i,P;

   this["num_points"] := n;
   this["points"] := table();
   this["weights"] := table();

   for i from 0 to n-1 do
    P := `new/E_point`();
    P["set_random"];
    this["points"][i] := eval(P): 
    this["weights"][i] := 1.171882066198705389190745405111444384076232479768421659034323598323228171698800702578886902713314708/n;
   od:

   this["set_monomial_values"];
   this["set_eval_det"];
   NULL;
  end
 ],

 ["Method","adjust"::void,"",
  proc(this,t,offset_)
   local i,j,P,c;

   i := `if`(nargs > 2,offset_,0);
   for j from 0 to this["num_points"]-1 do
    P := eval(this["points"][j]);
    c := P["constraint"];
    if c = CONSTRAINT_FREE then
     P["adjust",t[i],t[i+1]];
     i := i+2;
    elif c < CONSTRAINT_FIXED then
     P["adjust",t[i]];
     i := i+1;
    fi;
   od;

   this["set_monomial_values"];
   NULL;
  end
 ],

 ["Method","adjust_randomly"::void,"",
  proc(this,scale_)
   local scale,r,i,t;
   scale := `if`(nargs > 1, scale_, 0.1);
   r := () -> 0.001 * rand(-1000..1000)();
   t := [seq(scale * r(),i=1..this["degrees_of_freedom"])];
   this["adjust",t,1];
  end
 ],

 ["Method","add_new_point","Add a new evaluation point with the specified coordinates",
  proc(this,x0::[scalar,scalar,scalar,scalar])
   local k,P;

   P := `new/E_point`();
   P["set",CONSTRAINT_FREE,x0];
   k := this["num_points"];
   this["points"][k] := eval(P);
   this["weights"][k] := 0;
   this["num_points"] := k+1;
   this["set_monomial_values"];
   this["set_eval_det"];
  end
 ],

 ["Method","set_max_deg"::void,"Set the list of test monomials to be the list of all monomials of total degree less than or equal to the argument @max_deg@.  Also, calculate the corresponding test integrals using the @E_grid@ object supplied as the @grid@ argument.  (This may be slow.)",
  proc(this,max_deg,grid::E_grid)
   local i,j,k,m;

   this["test_monomials"] := table();
   this["test_integrals"] := table();
   k := 0;
   for m from 0 to max_deg do
    for i from 0 to m do
     j := m - i;
     this["test_monomials"][k] := z[1]^i * z[2]^j;
     userinfo(7,genus2,sprintf("Integrating %A",this["test_monomials"][k]));
     this["test_integrals"][k] := grid["int_z_by_table",this["test_monomials"][k]];
     k := k+1;
    od;
   od:
   this["num_test_monomials"] := k;
   this["set_monomial_values"];
   NULL;
  end
 ],

 ["Method","int_z"::scalar,"Integrate @f@, which should be an expression involving $z_1$ and $z_2$.",
  proc(this,f)
   local i,P,J;
   J := 0;
   for i from 0 to this["num_points"]-1 do
    P := eval(this["points"][i]);
    J := evalf(J + this["weights"][i] * subs({z[1]=P["z"][1],z[2]=P["z"][2]},f));
   od;
   return(J);
  end
 ],

 ["Method","set_monomial_values"::void,"Calculate the values and derivatives of all the test monomials at the evaluation points.",
  proc(this)
   local i,j,k,P,z1,z2,z1u,z1v,z2u,z2v,m,n,PP,Px,Pz,Pu,Pv,dzdx,xr,TMV,TMDV;

   PP := eval(this["points"]);
   n := this["num_points"];

   Px := [seq(PP[j]["x"],j=0..n-1)];
   Pz := [seq(PP[j]["z"],j=0..n-1)];
   Pu := [seq(PP[j]["u"],j=0..n-1)];
   Pv := [seq(PP[j]["v"],j=0..n-1)];
   dzdx := [seq([seq(diff(zx0[i],x[j]),j=1..4)],i=1..2)];

   TMV := table():
   TMDV := table():
   for j from 0 to n-1 do
    z1 := Pz[j+1][1];
    z2 := Pz[j+1][2];
    xr := {seq(x[i]=Px[j+1][i],i=1..4)};
    z1u := subs(xr,add(dzdx[1,k] * Pu[j+1][k],k=1..4));
    z1v := subs(xr,add(dzdx[1,k] * Pv[j+1][k],k=1..4));
    z2u := subs(xr,add(dzdx[2,k] * Pu[j+1][k],k=1..4));
    z2v := subs(xr,add(dzdx[2,k] * Pv[j+1][k],k=1..4));

    for i from 0 to this["num_test_monomials"]-1 do 
     m := this["test_monomials"][i];
     TMV[i,j] := evalf(subs({z[1]=z1,z[2]=z2},m));
     TMDV[i,j,0] := 
      evalf(subs({z[1]=z1,z[2]=z2},diff(m,z[1])*z1u + diff(m,z[2])*z2u));
     TMDV[i,j,1] := 
      evalf(subs({z[1]=z1,z[2]=z2},diff(m,z[1])*z1v + diff(m,z[2])*z2v));
    od;
   od;

   this["test_monomial_values"] := eval(TMV);
   this["test_monomial_diff_values"] := eval(TMDV);
   this["eval_det"] := NULL;
   this["eval_det_diff"] := NULL;
  end
 ],

 ["Method","solve_weights"::void,"Set the @weights@ field to minimize the mean square integration error for all the test monomials, subject to the constraint that all weights should be nonnegative.",
  proc(this)
   local n,m,i,j,TMV,TMVM,TI,TIV,WV;

   n := this["num_test_monomials"];
   m := this["num_points"];
   TMV := eval(this["test_monomial_values"]):
   TI := eval(this["test_integrals"]):
   TMVM := Matrix([seq([seq(TMV[i,j],j=0..m-1)],i=0..n-1)]);
   TIV := Vector([seq(TI[i],i=0..n-1)]);

   WV := LSSolve([TIV,TMVM],assume=nonnegative)[2];
   
   for j from 0 to m-1 do
    this["weights"][j] := WV[j+1];
   od;
   NULL;
  end
 ],

 ["Method","weight_list","Convert the @weights@ table to a list.",
  proc(this)
   [seq(this["weights"][i],i=0..this["num_points"]-1)];
  end
 ],

 ["Method","sorted_weight_list","Convert the @weights@ table to a list, and sort it.",
  proc(this)
   sort([seq(this["weights"][i],i=0..this["num_points"]-1)]);
  end
 ],

 ["Method","set_eval_det"::scalar,"Set the @eval_det@ field.",
  proc(this)
   local n,m,TMV;

   n := this["num_points"];
   m := this["num_test_monomials"];
   if m < n then return NULL; fi;

   TMV := eval(this["test_monomial_values"]);
   this["eval_det"] := 
    Determinant(Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]));
   return this["eval_det"];
  end
 ],

 ["Method","set_eval_det_diff","Set the @eval_det_diff@ field.  This method is quite slow.",
  proc(this)
   local i,j,k,n,M0,M1,T,TMV,TMDV;
   n := this["num_points"];
   TMV := eval(this["test_monomial_values"]);
   TMDV := eval(this["test_monomial_diff_values"]);
   M0 := Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]);
   M1 := Matrix([seq([seq(TMV[i,j],j=0..n-1)],i=0..n-1)]);
   T := table();
   for j from 0 to n-1 do # points
    if j > 0 then
     for i from 0 to n-1 do M1[i+1,j] := M0[i+1,j]; od;
    fi;
    for k from 0 to 1 do
     for i from 0 to n-1 do # monomials
      M1[i+1,j+1] := TMDV[i,j,k];
     od;
     T[j,k] := Determinant(M1);
    od;
   od;
   this["eval_det_diff"] := eval(T);
   return(eval(T));
  end
 ],

 ["Method","increase_eval_det_once","Adjust the evaluation points to increase @eval_det@.  This assumes that @eval_det@ has already been calculated, but not @eval_det_diff@.  It calculates @eval_det_diff@ for the unadjusted points, but does not recalculate it after performing the adjustment.",
  proc(this,step)
   local n,d,m,i,j,k,r,R,t,T,c,sgn;

   n := this["num_points"];
   d := this["degrees_of_freedom"];
   m := this["num_test_monomials"];
   if (this["eval_det"] = NULL) then 
    this["set_eval_det"];
   fi;
   sgn := signum(this["eval_det"]);

   t := table();
   T := eval(this["set_eval_det_diff"]):
   R := 0;
   k := 0;
   for i from 0 to n-1 do
    c := this["points"][i]["constraint"];
    r := 0;
    if c < CONSTRAINT_FIXED then
     t[k] := T[i,0];
     r := abs(t[k]);
     k := k + 1;
     if c = CONSTRAINT_FREE then
      t[k] := T[i,1];
      r := sqrt(t[k-1]^2+t[k]^2);
      k := k + 1;
     fi;
    fi;
    R := max(R,r);
   od;

   for i from 0 to d-1 do
    t[i] := t[i] * step/R;
   od;
   this["eval_det_diff"] := NULL;

   this["adjust",t];
   this["set_eval_det"];
  end
 ],

 ["Method","increase_eval_det","",
  proc(this,step_,num_steps_)
   local step,num_steps,d0,d1,i;

   step  := `if`(nargs > 1,step_,0.1);
   num_steps := `if`(nargs > 2,num_steps,10);
   if (this["eval_det"] = NULL) then 
    this["set_eval_det"];
   fi;
   d0 := abs(this["eval_det"]);

   for i from 1 to num_steps do
    d1 := abs(this["increase_eval_det_once",step]);
    userinfo(7,genus2,sprintf("log(abs(det)) = %.3f",log[10](d1)));
    if d1 < d0 then
     step := step/2;
     userinfo(7,genus2,sprintf("reducing step size to %A",step));
    fi;
    d0 := d1;
   od;

   this["eval_det"];
  end
 ],

 ["Method","set_errors","Calculate all the errors obtained when integrating all the test monomials using this quadrature rule.  This assumes that correct values for all the integrals have already been stored in the @test_integrals@ field. ",
  proc(this)
   local n,m,i,E,J,TI,TMV,W;

   n := this["num_points"];
   m := this["num_test_monomials"];
   TI := eval(this["test_integrals"]);
   TMV := eval(this["test_monomial_values"]);
   W := eval(this["weights"]);

   E := table();
   for i from 0 to m-1 do
    E[i] := TI[i] - add(W[j] * TMV[i,j],j=0..n-1);
   od;

   this["errors"] := eval(E);
   this["total_square_error"] := add(E[i]^2,i=0..m-1);
  end  
 ],

 ["Method","reduce_errors_once","This adjusts the evaluation points and weights to attempt to reduce the integration errors.  We have not made much use of this; instead, we have used @increase_eval_det@ repeatedly, followed by @solve_weights@.",
  proc(this,max_step_)
   local n,d,m,i,j,k,a,B,u,v,c,max_step,TI,TMV,TMDV,W;

   max_step := `if`(nargs > 1, max_step_, 0.1);
   n := this["num_points"];
   d := this["degrees_of_freedom"];
   m := this["num_test_monomials"];
   this["set_errors"];
   a := Transpose(Vector(m));
   B := Matrix(m,d+n);

   TI := eval(this["test_integrals"]);
   TMV := eval(this["test_monomial_values"]);
   TMDV := eval(this["test_monomial_diff_values"]);
   W := eval(this["weights"]);
   
   for i from 0 to m-1 do
    a[i+1] := this["errors"][i];
    k := 0;
    for j from 0 to n-1 do
     c := this["points"][j]["constraint"];
     B[i+1,j    +1] := TMV[i,j];
     if c < CONSTRAINT_FIXED then
      B[i+1,k+n  +1] := W[j] * TMDV[i,j,0];
      k := k + 1;
      if c = CONSTRAINT_FREE then
       B[i+1,k+n  +1] := W[j] * TMDV[i,j,1];
       k := k + 1;
      fi;
     fi;
    od;
   od;
   u := a . B;
   c := (a . Transpose(a))/(2 * u . Transpose(u));
   v := c * u;
#   v := MatrixInverse(Transpose(B).B,method = pseudo) . (a . B);
   if Norm(v,2) > max_step then
    v := max_step * v / Norm(v,2);
   fi;
   for i from 0 to n-1 do
    this["weights"][i] := this["weights"][i] + v[i+1];
   od;

   this["adjust",v,n+1];
   this["set_monomial_values"];
   this["set_errors"];
  end
 ],

 ["Method","reduce_errors","",
  proc(this,max_step_,num_steps_)
   local max_step,num_steps,e0,e1,i;

   max_step  := `if`(nargs > 1,max_step_,0.1);
   num_steps := `if`(nargs > 2,num_steps,10);
   e0 := this["set_errors"];

   for i from 1 to num_steps do
    e1 := this["reduce_errors_once",max_step];
    userinfo(7,genus2,sprintf("log(error) = %.3f",log[10](e1)));
    if e1 > e0 then
     max_step := max_step/2;
     userinfo(7,genus2,sprintf("reducing step size to %4f",max_step));
    fi;
    e0 := e1;
   od;

   e1;
  end
 ],

 ["Method","curvature_error","If the integration rule is accurate, then the result of this method should be zero, by the Gauss-Bonet Theorem.",
  proc(this)
   evalf(Pi/4 + this["int_z",curvature_z0(z)]);
  end
 ],

 ["Method","log_curvature_error","",
  proc(this)
   return log[10](abs(this["curvature_error"]));
  end
 ],

 ["Method","stokes_error","Here @ff@ should be a list $(f_1,f_2)$ of two expressions in $z_1$ and $z_2$.  The method returns the approximated integral of $d(f_1\\alpha_1+f_2\\alpha_2)$, where the forms $\\alpha_i$ are defined in @embedded/roothalf/forms.mpl@.  If the integration rule is accurate, then the result should be zero, by Stokes's Theorem.  The formulae used are only valid when $a=1/\\sqrt{2}$, so the method gives an error in other cases.",
  proc(this,ff)
   if `class/E_point`["StaticFieldValue"]["a"] <> 1/sqrt(2) then
    error("Method is only valid for EX^*");
   fi;
   
   this["int_z",stokes_alpha(ff)];
  end
 ],

 ["Method","max_stokes_error","",
  proc(this)
   local i,m,TM,NM,errs;
   
   TM := this["test_monomials"];
   m := this["num_test_monomials"];
   NM := table();
   for i from 0 to m-1 do
    NM[i] := sqrt(this["int_z",TM[i]^2]);
   od:
   
   errs := [
    seq(this["stokes_error",[TM[i],0]]/NM[i],i=0..m-1),
    seq(this["stokes_error",[0,TM[i]]]/NM[i],i=0..m-1)
   ];

   return(max(map(abs,errs)));
  end
 ],
 
 ["Method","log_max_stokes_error","",
  proc(this)
   return log[10](abs(this["max_stokes_error"]));
  end
 ],

 ["Method","plot_z","This generates a plot showing the location of the evaluation points in the $z$-plane.",
  proc(this)
   load_plot("z_proj_F16_bare");
   display(pics["z_proj_F16_bare"],seq(point(this["points"][i]["z"]),i=0..this["num_points"]-1));
  end
 ],

 ["Method","error_plot","Generate a plot showing $\\log_{10}$ of the relative errors $|Q(m)-\\int m|/\\|m\\|_2$, as $m$ runs through the test monomials.",
  proc(this)
   local i,m,TI,TM,errs;
   
   TM := this["test_monomials"];
   TI := this["test_integrals"];
   m := this["num_test_monomials"];
   errs := [seq((this["int_z",TM[i]]-TI[i])/sqrt(this["int_z",TM[i]^2]),i=0..m-1)];
   listplot(map(log[10],map(abs,errs)),style=point);
  end
 ],

 ["Method","describe","",
  proc(this)
   local d,s,nn,nz;

   d := max(map(degree,subs(z[2]=z[1],map(op,[entries(this["test_monomials"])])),z[1]));
   s := sprintf("This is a quadrature rule with %d points and %d test monomials of maximum degree %d.  ",this["num_points"],this["num_test_monomials"],d);
   nz := nops(select(w -> evalf(w) = 0.,this["weight_list"]));
   nn := nops(select(w -> evalf(w) < 0.,this["weight_list"]));
   if nn = 0 then
    if nz = 0 then
     s := cat(s,"All weights are strictly positive.  ");
    elif nz = 1 then
     s := cat(s,"There is one point with weight zero, and all other points have positive weight.  ");
    else  
     s := cat(s,sprintf("There are %d points with weight zero, and all other points have positive weight.  ",nz));
    fi;
   elif nn = 1 then
    if nz = 0 then
     s := cat(s,"There is one point with negative weight, and all other weights are strictly positive.  ");
    elif nz = 1 then
     s := cat(s,"There is one point with negative weight and one with weight zero, but all other points have positive weight.  ");
    else  
     s := cat(s,sprintf("There is one point with negative weight and %d points with weight zero, and all other points have positive weight.  ",nz));
    fi;
   else
    if nz = 0 then
     s := cat(s,sprintf("There are %d points with negative weight, and all other weights are strictly positive.  ",nn));
    elif nz = 1 then
     s := cat(s,sprintf("There are %d points with negative weight and one with weight zero, but all other points have positive weight.  ",nn));
    else  
     s := cat(s,sprintf("There are %d points with negative weight and %d points with weight zero, and all other points have positive weight.  ",nn,nz));
    fi;
   fi;
  
   if type(this["eval_det"],numeric) then
    s := cat(s,sprintf("The log of the evaluation determinant is %.3f.  ",log[10](abs(this["eval_det"]))));
   fi;

   return s;
  end
 ]
):


==> anc/maple/embedded/E_quadrature_check.mpl <==
check_E_quadrature := proc()
 local Q,f;

 printf("%a()\n",procname);

 f := cat(data_dir,"/embedded/roothalf/quadrature_frobenius_256a.m");
 if not(FileTools[Exists](f)) then
  printf("Skipping check_E_quadrature() because data file %s does not exist.\n",f);
  printf("(It can be generated using build_data[\"E_quadrature_rule\"]())\n");
  return NULL;
 fi;

 read(f);
 Q := eval(quadrature_frobenius_256a);

 _ASSERT(abs(Q["curvature_error"]) < 10.^(-17),"Gauss-Bonet check");
 _ASSERT(abs(Q["max_stokes_error"]) < 10.^(-7),"Stokes check");
end:

add_check(check_E_quadrature):


==> anc/maple/embedded/annular_charts.mpl <==
#@ annular_chart

annular_chart[0] := unapply(subs({t=s[1],u=s[2]},eval(subs(C=cos(2*t)^2+4*a_E^2,[
  cos(u)*cos(t),
  cos(u)*sin(t),
  -C^(-1/2)*u*2*a_E - C^(-5/2)*u^3*(-(1/6)*a_E*(64*a_E^4+20*a_E^2*cos(4*t)-12*a_E^2+8*cos(4*t)-cos(8*t)+9)),
  -C^(-1/2)*u*cos(2*t) - C^(-5/2)*u^3*(-(40/3)*cos(2*t)*a_E^4-(7/3)*cos(6*t)*a_E^2+(11/3)*a_E^2*cos(2*t)-(5/48)*cos(6*t)-(1/48)*cos(10*t)-(5/24)*cos(2*t))
 ]))),s);

annular_chart[1] := unapply(subs({t=s[1],u=s[2]},[
  (1/2)*sin(t)*sqrt(2)+(1/2)*sin(u)*(sin(t)^2*a_E^2+a_E^2+sin(t)^2-1)*sqrt(2)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))-(1/4)*u^2*sin(t)*sqrt(2),
  (1/2)*sin(t)*sqrt(2)-(1/2)*sin(u)*(sin(t)^2*a_E^2+a_E^2+sin(t)^2-1)*sqrt(2)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))-(1/4)*u^2*sin(t)*sqrt(2),
  cos(t)-(1/2)*u^2*cos(t),
  sin(u)*a_E*sin(2*t)/sqrt((sin(t)^2+1)^2*a_E^4+cos(t)^4*(-2*a_E^2+1))
 ]),s);

annular_chart[2] := unapply(act_E[L](annular_chart[1](s)),s);


==> anc/maple/embedded/annular_charts_check.mpl <==
check_annular_charts := proc()
 local A0,A1,A2;

 printf("%a()\n",procname);

 A0 := annular_chart[0]([t,u]);
 A1 := map(diff,A0,t);
 A2 := map(diff,A0,u);

 _ASSERT(
  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
  "annular_chart[0] lands in S3"
 );

 _ASSERT(
  convert(series(combine(simplify(g(A0))),u=0,5),polynom,u) = 0,
  "annular_chart[0] lands in EX(a)"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A2))),u=0,3),polynom,u) = 0,
  "annular_chart[0] is approximately conformal 1"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,4),polynom,u) = 0,
  "annular_chart[0] is approximately conformal 2"
 );

 A0 := annular_chart[1]([t,u]);
 A1 := map(diff,A0,t);
 A2 := map(diff,A0,u);

 _ASSERT(
  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
  "annular_chart[1] lands in S3"
 );

 _ASSERT(
  convert(series(combine(simplify(g(A0))),u=0,3),polynom,u) = 0,
  "annular_chart[1] lands in EX(a)"
 );

 _ASSERT(
  combine(simplify(dp4(A1,A2))) = 0,
  "annular_chart[1] is approximately conformal 1"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,2),polynom,u) = 0,
  "annular_chart[1] is approximately conformal 2"
 );

end:

add_check(check_annular_charts);


==> anc/maple/embedded/barycentric.mpl <==
#@ unnormalised_barycentric_coords 
unnormalised_barycentric_coords := proc(A::[RR_4,RR_4,RR_4],x::RR_4)
 local n;
# n := evalf(subs(a_E=a_E1,dg(x)));
 n := dg0(x);

 return(([
   Determinant(Matrix([x,n,A[2],A[3]])),
   Determinant(Matrix([x,n,A[3],A[1]])),
   Determinant(Matrix([x,n,A[1],A[2]]))
 ])):
end:

#@ barycentric_coords 
barycentric_coords := proc(A::[RR_4,RR_4,RR_4],x::RR_4)
 local b;
 b := unnormalised_barycentric_coords(A,x);
 return(b /~ (b[1]+b[2]+b[3]));
end:

barycentric_inverse_F := proc(A::[RR_4,RR_4,RR_4])
 local F0;
 F0 := evalf(unnormalised_barycentric_coords(A,xx)):
 F0 := [op(F0),g1(xx)]:
 return F0;
end:

barycentric_inverse := proc(A::[RR_4,RR_4,RR_4],t0::RR0_3,F0_)
 local st,et,t1,t2,t3,x0,x1,tt,m,F0;

 st := time();
 F0 := `if`(nargs > 2,F0_,barycentric_inverse_F(A));
 t1 := evalf(t0);
 x0 := convert(evalf(add(t1[i] * Vector(A[i]),i=1..3)),list);
 x0 := move_to_X(x0);
 t2 := unnormalised_barycentric_coords(A,x0);
 t3 := `+`(op(t2)) *~ t1;
 x1 := subs(fsolve(F0 -~ [op(t3),0],{seq(x[i] = x0[i],i=1..4)}),xx);
 x1 := x1 /~ nm4(x1);
 et := time();
 userinfo(8,genus2,sprintf("Time in barycentric_inverse(): %d ms",round(1000*(et - st)))); 
 return x1;
end:

# The function below works only when the arguments are numerical.
# It calculates the area scaling function for the barycentric 
# coordinate map, where the measure on the simplex is scaled to
# have total area one.

#@ barycentric_jacobian 
barycentric_jacobian := proc(A::[RR_4,RR_4,RR_4],x::RR0_4)
 local tu,tv,p,q,J,nn;

 nn := evalf(subs(a_E=a_E1,dg(x)));
 nn := nn /~ sqrt(dp4(nn,nn));
 tu := [x[4],-x[3],x[2],-x[1]];
 tu := tu -~ dp4(tu,nn) *~ nn;
 tu := tu /~ sqrt(dp4(tu,tu));
 tv := cross_product4(x,nn,tu);

 p := subs(e=0,map(diff,barycentric_coords(A,x +~ e *~ tu),e));
 q := subs(e=0,map(diff,barycentric_coords(A,x +~ e *~ tv),e));

 J := sqrt(dp3(p,p)*dp3(q,q) - dp3(p,q)^2) * evalf(2/sqrt(3));
 return(J);
end:

#@ barycentric_face_plot 
barycentric_face_plot := proc(p)
 local i0,i1,i2,a,N;
 a := table();
 N := 16;
 for i1 from 0 to N do
  for i2 from 0 to N-i1 do
   i0 := N-i1-i2;
   a[i1,i2] := evalf(stereo(subs({t[0]=i0/N,t[1]=i1/N,t[2]=i2/N},p)));
  od:
 od:
 return(display(
  seq(seq(polygon([a[i1,i2],a[i1+1,i2],a[i1,i2+1]]),i2=0..N-i1-1),i1=0..N-1),
  seq(seq(polygon([a[i1,i2],a[i1-1,i2],a[i1,i2-1]]),i2=1..N-i1),i1=1..N))):
end:

#@ random_triangle 
random_triangle := proc()
 local a1,a2,a3,u1,v1,r;

 a1 := random_X_point():
 u1,v1 := op(tangent_frame_b(a1));
 r := rand(-1000..1000);
 a2 := move_to_X(a1 +~ (r()/10000.) *~ u1 +~ (r()/10000.) *~ v1);
 a3 := move_to_X(a1 +~ (r()/10000.) *~ u1 +~ (r()/10000.) *~ v1);
 return [a1,a2,a3];
end:



==> anc/maple/embedded/barycentric_check.mpl <==
check_barycentric := proc()
 local P,P0,P1,P2,A,A0,t,tolerance,i;

 printf("%a()\n",procname);

 # We will use the following points as test data.
 # [P[1],P[2],P[3]] and [P[2],P[3],P[4]] are triangles of reasonable size,
 # not too far from being equilateral.  P[5] is in [P[1],P[2],P[3]].

 P[1] := [2902516/8526427, 903675/1218061,  sqrt(2) * 1424/3913, -2237104/8526427];
 P[2] := [681/1406,        5797/7030,       sqrt(2) * 37/190,    -344/3515];
 P[3] := [788/2665,        459/533,         sqrt(2) * 52/205,    -548/2665];
 P[4] := [214099/533478,   217940/266739,   sqrt(2) * 73/274,    -91469/533478];
 P[5] := [284246/653235,   1387235/1829058, sqrt(2) * 827/2590,  -1623401/9145290];

 for i from 1 to 5 do P0[i] := evalf(P[i]); od;
 A  := [P[1],P[2],P[3]];
 A0 := [P0[1],P0[2],P0[3]];

 t := barycentric_coords(A0,P[5]);

 P2[5] := barycentric_inverse(A0,t);
 P2[6] := barycentric_inverse(A0,[0,1/3,2/3]);

 tolerance := 10^(-98);

 _ASSERT(barycentric_coords(A,P[1]) = [1,0,0] and
         barycentric_coords(A,P[2]) = [0,1,0] and
         barycentric_coords(A,P[3]) = [0,0,1],
  "barycentric_coords on vertices"
 );

 _ASSERT(d4f(P0[5],P2[5]) < tolerance,
  "barycentric_inverse o barycentric_coords");

 _ASSERT(
  d3f(barycentric_coords(A0,P2[6]),[0,1/3,2/3]) < tolerance,
  "barycentric_coords o barycentric_inverse"
 );

 _ASSERT(
  d3f(barycentric_coords([P0[2],P0[3],P0[4]],P2[6]),[1/3,2/3,0]) < tolerance,
  "edge matching via barycentric_inverse"
 );
end:

add_check(check_barycentric):

==> anc/maple/embedded/cayley.mpl <==
# This file finds the 27 lines on the cubic surface g = 0.

#@ find_cayley_lines 
find_cayley_lines := proc() 
 local a,aa,aa0,b,bb,bb0,rels,cell_rules,all_sols,sols,R;
 global cayley_lines;

 # aa and bb span a Cayley line if the terms in rels are all zero.
 aa := [seq(a[i],i=1..4)];
 bb := [seq(b[i],i=1..4)];
 rels := [coeffs(expand(g(aa +~ t *~ bb)),t)];

 # We can describe each Cayley line in terms of its row-reduced
 # basis.  This divides the relevant Grassmannian into six Schubert
 # cells, as follows.
 cell_rules := [
  {a[1]=1,a[2]=0,b[1]=0,b[2]=1},
  {a[1]=1,a[3]=0,b[1]=0,b[2]=0,b[3]=1},
  {a[1]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1},
  {a[1]=0,a[2]=1,a[3]=0,b[1]=0,b[2]=0,b[3]=1},
  {a[1]=0,a[2]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1},
  {a[1]=0,a[2]=0,a[3]=1,a[4]=0,b[1]=0,b[2]=0,b[3]=0,b[4]=1}
 ]:

 # We now find the solutions in each cell.

 all_sols := NULL:
 for R in cell_rules do
  aa0 := subs(R,aa);
  bb0 := subs(R,bb);
  sols := [solve(subs(R,rels),{op(aa0),op(bb0)} minus {0,1})];
  sols := map(s -> simplify_E(subs(s,[aa0,bb0])),sols);
  all_sols := all_sols,op(sols);
 od:
 cayley_lines := {all_sols}:

 return cayley_lines;
end:

######################################################################

# The procedure below executes automatically because of the () at the end.
# This sets cayley_lines in essentially the same way as find_cayley_lines(),
# but the result is ordered in a more structured way and annotated.

#@ cayley_lines
proc()
 global cayley_lines;
 local p1,p2;

 p1 := sqrt(-4*a_E^2+2);
 p2 := sqrt(-4*a_E^4+6*a_E^2-2);

 cayley_lines := [
  [[1, 0, 0, 0],
   [0, 1, 0, 0]], # C[0]
  [[1, 1, 0, 0],
   [0, 0, 1, 0]], # C[1]
  [[1,-1, 0, 0],
   [0, 0, 1, 0]], # C[2]
  [[1, 0, -4*a_E/p1,  2/p1],
   [0, 1, 0, 0]],
  [[1, 0, 0, 0],
   [0, 1, -4*a_E/p1, -2/p1]],
  [[1, 0,  4*a_E/p1, -2/p1], [0, 1, 0, 0]],
  [[1, 0, 0, 0], [0, 1,  4*a_E/p1,  2/p1]],
  [[1, 0, -(1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
   [0, 1, -(1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
  [[1, 0, -(1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
   [0, 1,  (1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
  [[1, 0,  (1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
   [0, 1, -(1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
  [[1, 0,  (1/2)*(I*sqrt(2)-p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
   [0, 1,  (1/2)*(I*sqrt(2)*p1+4*a_E^2-2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
  [[1, 0, -(1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
   [0, 1, -(1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
  [[1, 0, -(1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1),  (1/2*I)*sqrt(2)],
   [0, 1,  (1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
  [[1, 0,  (1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
   [0, 1, -(1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)), -(1/2*I)*sqrt(2)]],
  [[1, 0,  (1/2)*(I*sqrt(2)+p1)*a_E/(a_E^2-1), -(1/2*I)*sqrt(2)],
   [0, 1,  (1/2)*(I*sqrt(2)*p1-4*a_E^2+2)*a_E/(p1*(a_E^2-1)),  (1/2*I)*sqrt(2)]],
  [[1, 0, -(1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
   [0, 1,  a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
  [[1, 0, -(1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
   [0, 1, -a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
  [[1, 0,  (1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
   [0, 1,  a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
  [[1, 0,  (1/2)*(-2*a_E^2+p2+2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
   [0, 1, -a_E*(-2*a_E^2+1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
  [[1, 0, -(1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
   [0, 1,  a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
  [[1, 0, -(1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2), -1/(2*sqrt(a_E^2-1))],
   [0, 1, -a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
  [[1, 0,  (1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
   [0, 1,  a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2), -1/(2*sqrt(a_E^2-1))]],
  [[1, 0,  (1/2)*( 2*a_E^2+p2-2)*a_E/(a_E^2-1)^(3/2),  1/(2*sqrt(a_E^2-1))],
   [0, 1, -a_E*( 2*a_E^2-1+p2)/(sqrt(a_E^2-1)*p2),  1/(2*sqrt(a_E^2-1))]],
  [[1,  sqrt(3-2*a_E^2-2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
   [0, 0, 1,  (1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
  [[1,  sqrt(3-2*a_E^2+2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
   [0, 0, 1, -(1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
  [[1, -sqrt(3-2*a_E^2-2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
   [0, 0, 1,  (1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]],
  [[1, -sqrt(3-2*a_E^2+2*sqrt(2)*sqrt(-a_E^2+1))/sqrt(2*a_E^2-1), 0, 0],
   [0, 0, 1, -(1/2)*sqrt(2)*sqrt(-a_E^2+1)/a_E]]
 ]:
end():

#@ c_cayley

c_cayley[1] := (t) -> [sqrt((1-2*a_E^2)/(1+2*a_E^2)/3)*sin(t),
                       -cos(t),
                       -4*a_E/sqrt(6)/sqrt(1+2*a_E^2)*sin(t),
                       2/sqrt(6)/sqrt(1+2*a_E^2)*sin(t)];

c_cayley[2] := unapply(simplify(act_E[L](c_cayley[1](t))),t);
c_cayley[3] := unapply(simplify(act_E[L](c_cayley[2](t))),t);
c_cayley[4] := unapply(simplify(act_E[L](c_cayley[3](t))),t);

######################################################################

# Assuming that ab=[a,b], where a and b are linearly independent in C^4,
# the function is_in_line(ab,c) will return true if c lies in the C-linear
# span of a and b.

#@ is_in_line 
is_in_line := proc(ab,c)
 local i,d,M,N,J;
 M := Matrix([op(ab),c]);
 for i from 1 to 4 do
  J := sort([op({1,2,3,4} minus {i})]);
  N := SubMatrix(M,1..3,J);
  d := simplify(Determinant(N));
  if d <> 0 then return false; fi;
 od:
 return true;
end:


==> anc/maple/embedded/cayley_check.mpl <==
check_cayley := proc()
 local CL,i,j;

 printf("%a()\n",procname);
 
 _ASSERT(nops(cayley_lines) = 27,"27 lines");

 _ASSERT(
  map(ab -> simplify_E(g(ab[1] +~ t *~ ab[2])),cayley_lines) = [0$27],
  "The 27 lines all lie in the cubic surface"
 );

 CL := proc(i,u,v) 
  u *~ cayley_lines[i+1][1] +~ v *~ cayley_lines[i+1][2];
 end:

 _ASSERT( simplify_E(c_E[ 0](t) -~ CL(0,cos(t),sin(t))) = [0$4],
          "C[0] is a Cayley line");

 _ASSERT( simplify_E(c_E[ 1](t) -~ CL(1, sin(t)/sqrt(2),cos(t))) = [0$4],
          "C[1] is a Cayley line");

 _ASSERT( simplify_E(c_E[ 2](t) -~ CL(2,-sin(t)/sqrt(2),cos(t))) = [0$4],
          "C[2] is a Cayley line");

 _ASSERT( simplify_E(c_cayley[1](t) -~ CL(3, (1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1),-cos(t))) = [0$4],
          "c_cayley[1] is a Cayley line");

 _ASSERT( simplify_E(c_cayley[2](t) -~ CL(4, cos(t), (1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1))) = [0$4],
          "c_cayley[2] is a Cayley line");

 _ASSERT( simplify_E(c_cayley[3](t) -~ CL(5,-(1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1), cos(t))) = [0$4],
          "c_cayley[3] is a Cayley line");

 _ASSERT( simplify_E(c_cayley[4](t) -~ CL(6,-cos(t),-(1/3)*sqrt(3)*sqrt(-2*a_E^2+1)*sin(t)/sqrt(2*a_E^2+1))) = [0$4],
          "c_cayley[4] is a Cayley line");

 for i from 0 to num_vertices_E - 1 do
  for j from 1 to 4 do 
   if v_on_c_cayley[i,j] <> NULL then
    _ASSERT(simplify_E(v_E[i] -~ c_cayley[j](v_on_c_cayley[i,j])) = [0$4],
	    sprintf("v[%d] on c_cayley[%d]",i,j));
   fi;
  od:
 od:
end:

add_check(check_cayley):

==> anc/maple/embedded/curvature.mpl <==
# Here are two different formulae for the Gaussian curvature of a metric
# on R^2, in terms of the metric coefficients E, F and G.  

#@ brioschi_formula 
brioschi_formula := proc(E,F,G,t,u)
 local E1,E2,E22,F1,F2,F12,G1,G2,G11;
 E1 := diff(E,t); E2 := diff(E,u); E22 := diff(E2,u);
 F1 := diff(F,t); F2 := diff(F,u); F12 := diff(F1,u);
 G1 := diff(G,t); G2 := diff(G,u); G11 := diff(G1,t);
 (Determinant(<<4*F12 - 2*G11 - 2*E22|E1|2*F1-E2>,
              <2*F2-G1|E|F>,<G2|F|G>>) - 
  Determinant(<<0|E2|G1>,<E2|E|F>,<G1|F|G>>))/(4*(E*G-F^2)^2);
end:

#@ christoffel_symbol 
christoffel_symbol := proc(E,F,G,t,u)
 local x,g,gi,C,i,j,k,l,m;
 
 C := table():

 x := [t,u];
 g := <<E|F>,<F|G>>;
 gi := 1/g;
 for i from 1 to 2 do
  for k from 1 to 2 do
   for l from 1 to 2 do
    C[i,k,l] :=
     add(gi[i,m]*(diff(g[m,k],x[l])+diff(g[m,l],x[k])-diff(g[k,l],x[m]))/2,m=1..2);
   od;
  od;
 od;

 return eval(C);
end:

#@ christoffel_formula 
christoffel_formula := proc(E,F,G,t,u)
 local C;
 
 C := christoffel_symbol(E,F,G,t,u);
 -(diff(C[2,1,2],t)-diff(C[2,1,1],u)+
   C[1,1,2]*C[2,1,1]-C[1,1,1]*C[2,1,2]+C[2,1,2]*C[2,1,2]-C[2,1,1]*C[2,2,2])/E;
end:

# Given a map f : R^2 -> R^d for some d, this calculates the 
# metric on R^2 obtained by pulling back the standard euclidean
# metric on R^d.  Here f is given as a vector or list of length d,
# whose entries are expressions depending on the variables t and u
# supplied as additional arguments.

#@ metric_from_embedding 
metric_from_embedding := proc(f,t,u)
 local d,ft,fu,E,F,G;

 d := nops(convert(f,list));
 ft := map(diff,f,t);
 fu := map(diff,f,u);
 E := dp(d,ft,ft);
 F := dp(d,ft,fu);
 G := dp(d,fu,fu);
 return([E,F,G]);
end:

# Here are two formulae for the curvature of a metric obtained from
# a map to R^d as above.

#@ brioschi_from_embedding 
brioschi_from_embedding := (f,t,u) -> 
 brioschi_formula(op(metric_from_embedding(f,t,u)),t,u);

#@ christoffel_from_embedding 
christoffel_from_embedding := (f,t,u) -> 
 christoffel_formula(op(metric_from_embedding(f,t,u)),t,u);

# This calculates the laplacian of an expression p depending on t and u,
# with respect to the metric on R^2 given by E, F and G.

#@ coord_laplacian 
coord_laplacian := proc(p,E,F,G,t,u)
 local pt,pu,g;
 g := E*G - F^2;
 pt := diff(p,t);
 pu := diff(p,u);
 (diff((G*pt-F*pu)/sqrt(g),t) + diff((E*pu-F*pt)/sqrt(g),u))/sqrt(g);
end:

#@ laplacian_from_embedding 
laplacian_from_embedding := proc(p,f,t,u)
 coord_laplacian(p,op(metric_from_embedding(f,t,u)),t,u);
end:

# This calculates an order N approximation to the geodesic spray for
# a conformally flat metric on R^2.

#@ geodesic_spray_R2 
geodesic_spray_R2 := proc(E,t,u,N)
 local CC,ijk,C,P,Q,PP,QQ,PPe,QQe,PQe,rels,sol,e;
 CC := christoffel_symbol(E,0,E,t,u):
 for ijk in indices(CC) do 
  C := CC[op(ijk)];
  C := subs({t=e*t,u=e*u},C);
  C := expand(subs(e=1,convert(series(C,e=0,N+1),polynom,e)));
  CC[op(ijk)] := C;
 od:
 PP := t + add(add(P[i-j,j] * t^(i-j) * u^j,j=0..i),i=2..N):
 QQ := u + add(add(Q[i-j,j] * t^(i-j) * u^j,j=0..i),i=2..N):
 PPe := subs({t=e*t,u=e*u},PP);
 QQe := subs({t=e*t,u=e*u},QQ);
 PQe :=[PPe,QQe]:
 rels := [
  diff(PPe,e,e)+add(add(subs({t=PPe,u=QQe},CC[1,j,k])*diff(PQe[j],e)*diff(PQe[k],e),j=1..2),k=1..2),
  diff(QQe,e,e)+add(add(subs({t=PPe,u=QQe},CC[2,j,k])*diff(PQe[j],e)*diff(PQe[k],e),j=1..2),k=1..2)
 ]:
 rels := map(expand,map(convert,map(series,rels,e=0,N-1),polynom,e));
 rels := subs(e=1,rels);
 rels := map(coeffs,rels,{t,u});
 sol := solve(rels,indets(rels) minus {t,u});
 return subs(sol,[PP,QQ]);
end:

# This returns a series E in t and u such that E times the standard
# euclidean metric has curvature -1 mod (t,u)^(N-2), and
# E[i,j] = E0[i,j] for i < 2 and i + j <= N.  There is a unique
# series with these properties.

#@ general_hyperbolic_metric 
general_hyperbolic_metric := proc(E0,t,u,N)
 local i,j,C,E,K,EE,KK,rels,vars,sol;

 for i from 0 to N do
  for j from 0 to N-i do
   C[i,j] := coeff(coeff(E0,t,i),u,j);
  od;
 od;

 EE := add(add(E[i,j] * t^i * u^j,j=0..N-i),i=0..N):
 
 KK := brioschi_formula(EE,0,EE,t,u):
 KK := multi_series(KK,N-2,t,u);
 rels := map(numer,map(factor,{coeffs(expand(KK+1),{t,u})})):
 vars := [seq(seq(E[i,j],j=0..N-i),i=2..N)];
 sol := solve(rels,vars)[1]:

 return eval(subs(E=C,subs(sol,EE)));
end:



==> anc/maple/embedded/curvature_check.mpl <==
# Check that the sphere of radius r has curvature 1/r^2

check_sphere_curvature := proc()
 local r,t,u;

 printf("%a()\n",procname);

 _ASSERT(
  factor(simplify(brioschi_from_embedding([t,u,sqrt(r^2-t^2-u^2)],t,u) - 1/r^2)) = 0,
  "brioschi curvature of sphere 1"
 );

 _ASSERT(
  factor(simplify(brioschi_from_embedding([r*cos(t)*cos(u),r*cos(t)*sin(u),r*sin(t)],t,u) - 1/r^2)) = 0,
  "brioschi curvature of sphere 2"
 );

 _ASSERT(
  factor(simplify(christoffel_from_embedding([t,u,sqrt(r^2-t^2-u^2)],t,u) - 1/r^2)) = 0,
  "christoffel curvature of sphere 1"
 );

 _ASSERT(
  factor(simplify(christoffel_from_embedding([r*cos(t)*cos(u),r*cos(t)*sin(u),r*sin(t)],t,u) - 1/r^2)) = 0,
  "christoffel curvature of sphere 2"
 );
end:

add_check(check_sphere_curvature):

######################################################################

# Check that our extrinsic formula for the curvature of EX(a) is
# compatible with the above intrinsic formulae

check_EX_curvature := proc()
 local z0,K0,K1,t,u,err;

 printf("%a()\n",procname);

 _ASSERT(
  simplify(brioschi_from_embedding(y_lift([s[1],s[2]]),s[1],s[2]) -
           curvature(y_lift([s[1],s[2]]))) = 0,
  "curvature of EX(a)"
 );

 err := simplify(curvature(xx) - curvature_z([zx[1],zx[2]])):
 err := NF_x(numer(err));

 _ASSERT(err = 0,"curvature of EX(a) in terms of z");
end:

add_check(check_EX_curvature):

######################################################################

check_general_hyperbolic := proc()
 local N,E,E0,E1,K1,t,u;

 N := 7;

 E0 := add(add(E[i,j]*t^i*u^j,j=0..N-i),i=0..N);
 E1 := general_hyperbolic_metric(E0,t,u,N);
 K1 := multi_series(brioschi_formula(E1,0,E1,t,u),N-2,t,u);

 _ASSERT(K1 = -1,"general hyperbolic metric has curvature -1");
end:

add_check(check_general_hyperbolic);

==> anc/maple/embedded/disc_proj.mpl <==
# disc_delta_proj defines a map from X to the closed unit disc.

#@ disc_delta_proj 
disc_delta_proj := (x::RR_4) -> [
 (x[1]-x[2])/sqrt(2),
 x[3]
]:

#@ disc_delta_lift_aux 
disc_delta_lift_aux := (z::RR_2) -> sqrt((1-z[1]^2-z[2]^2)/(4*a_E^2*z[1]^2*z[2]^2+(2*a_E^2-(1+a_E^2)*z[2]^2)^2)):

#@ disc_delta_lift 
disc_delta_lift := (z::RR_2) -> [
 ((2*a_E^2 - (1+a_E^2)*z[2]^2) * disc_delta_lift_aux(z) + z[1])/sqrt(2),
 ((2*a_E^2 - (1+a_E^2)*z[2]^2) * disc_delta_lift_aux(z) - z[1])/sqrt(2),
 z[2],
 2*a_E*z[1]*z[2]*disc_delta_lift_aux(z)
]:

#@ act_disc_delta
act_disc_delta[1]    := (z::RR_2) -> z;
act_disc_delta[LL]   := (z::RR_2) -> [-z[1], z[2]];
act_disc_delta[LM]   := (z::RR_2) -> [-z[1],-z[2]];
act_disc_delta[LLLM] := (z::RR_2) -> [ z[1],-z[2]];
act_disc_delta[LN]   := (z::RR_2) -> [-z[1], z[2]];
act_disc_delta[LLLN] := (z::RR_2) -> [ z[1], z[2]];
act_disc_delta[MN]   := (z::RR_2) -> [ z[1],-z[2]];
act_disc_delta[LLMN] := (z::RR_2) -> [-z[1],-z[2]];

######################################################################

#@ disc_pi_proj 
disc_pi_proj := (x::RR_4) -> [x[1],x[2]]:

#@ act_disc_pi
act_disc_pi[1]    := (x::RR_2) -> [ x[1], x[2]];
act_disc_pi[L]    := (x::RR_2) -> [-x[2], x[1]];
act_disc_pi[LL]   := (x::RR_2) -> [-x[1],-x[2]];
act_disc_pi[LLL]  := (x::RR_2) -> [ x[2],-x[1]];
act_disc_pi[M]    := (x::RR_2) -> [ x[1],-x[2]];
act_disc_pi[LM]   := (x::RR_2) -> [ x[2], x[1]];
act_disc_pi[LLM]  := (x::RR_2) -> [-x[1], x[2]];
act_disc_pi[LLLM] := (x::RR_2) -> [-x[2],-x[1]];
act_disc_pi[N]    := (x::RR_2) -> [ x[1],-x[2]];
act_disc_pi[LN]   := (x::RR_2) -> [ x[2], x[1]];
act_disc_pi[LLN]  := (x::RR_2) -> [-x[1], x[2]];
act_disc_pi[LLLN] := (x::RR_2) -> [-x[2],-x[1]];
act_disc_pi[MN]   := (x::RR_2) -> [ x[1], x[2]];
act_disc_pi[LMN]  := (x::RR_2) -> [-x[2], x[1]];
act_disc_pi[LLMN] := (x::RR_2) -> [-x[1],-x[2]];
act_disc_pi[LLLMN]:= (x::RR_2) -> [ x[2],-x[1]];

######################################################################

#@ disc_zeta_proj 
disc_zeta_proj := (x::RR_4) -> [(x[3]-x[4])/sqrt(2),x[2]];

#@ act_disc_zeta
act_disc_zeta[1]    := (x::RR_2) -> [ x[1], x[2]];
act_disc_zeta[LL]   := (x::RR_2) -> [ x[1],-x[2]];
act_disc_zeta[M]    := (x::RR_2) -> [-x[1],-x[2]];
act_disc_zeta[LLM]  := (x::RR_2) -> [-x[1], x[2]];
act_disc_zeta[N]    := (x::RR_2) -> [ x[1],-x[2]];
act_disc_zeta[LLN]  := (x::RR_2) -> [ x[1], x[2]];
act_disc_zeta[MN]   := (x::RR_2) -> [-x[1], x[2]];
act_disc_zeta[LLMN] := (x::RR_2) -> [-x[1],-x[2]];



==> anc/maple/embedded/disc_proj_check.mpl <==
check_disc_delta := proc()
 local i,T,sols,z,zz,err;

 printf("%a()\n",procname);

 _ASSERT(disc_delta_proj(v_E[0]) -~ [0, 1] = [0,0],"disc_delta_proj(v[0])");
 _ASSERT(disc_delta_proj(v_E[1]) -~ [0,-1] = [0,0],"disc_delta_proj(v[1])");
 _ASSERT(disc_delta_proj(v_E[2]) -~ [ 1/sqrt(2),0] = [0,0],"disc_delta_proj(v[2])");
 _ASSERT(disc_delta_proj(v_E[3]) -~ [-1/sqrt(2),0] = [0,0],"disc_delta_proj(v[3])");
 _ASSERT(disc_delta_proj(v_E[4]) -~ [-1/sqrt(2),0] = [0,0],"disc_delta_proj(v[4])");
 _ASSERT(disc_delta_proj(v_E[5]) -~ [ 1/sqrt(2),0] = [0,0],"disc_delta_proj(v[5])");
 _ASSERT(disc_delta_proj(v_E[6]) -~ [ 0,0] = [0,0],"disc_delta_proj(v[6])");
 _ASSERT(disc_delta_proj(v_E[7]) -~ [-1,0] = [0,0],"disc_delta_proj(v[7])");
 _ASSERT(disc_delta_proj(v_E[8]) -~ [ 0,0] = [0,0],"disc_delta_proj(v[8])");
 _ASSERT(disc_delta_proj(v_E[9]) -~ [ 1,0] = [0,0],"disc_delta_proj(v[9])");

 for i in {10,11,12,13,14,16,19,21} do
  _ASSERT(
   simplify(map(abs,disc_delta_proj(v_E[i])) - [0, sqrt(2)*a_E/sqrt(a_E^2+1)]) = [0,0],
   sprintf("disc_delta_proj(v[%d])",i)
  );
 od:

 for i in {15,17,18,20} do
  _ASSERT(
   simplify(map(abs,disc_delta_proj(v_E[i])) - [sqrt((1-a_E^2)/(a_E^2+1)), sqrt(2)*a_E/sqrt(a_E^2+1)]) = [0,0],
   sprintf("disc_delta_proj(v[%d])",i)
  );
 od:

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[0](t)) - [cos(t+Pi/4),0])) = [0,0],
  "disc_delta_proj(c[0](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[1](t)) - [0,cos(t)])) = [0,0],
  "disc_delta_proj(c[1](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[2](t)) - [-sin(t),cos(t)])) = [0,0],
  "disc_delta_proj(c[2](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[ 9](t)) - [0, sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
  "disc_delta_proj(c[ 9](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[12](t)) - [0,-sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
  "disc_delta_proj(c[12](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[10](t)) - [-sqrt(-a_E^4+1)*sin(t)/(a_E^2+1), sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
  "disc_delta_proj(c[10](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_E[11](t)) - [sqrt(-a_E^4+1)*sin(t)/(a_E^2+1), -sqrt(2)*a_E/sqrt(a_E^2+1)])) = [0,0],
  "disc_delta_proj(c[11](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_cayley[1](t)) - 
     [(1/3)*sqrt(6)*sqrt((a_E^2+1)/(2*a_E^2+1))*cos(t-arctan((1/3)*sqrt(3)*sqrt((-2*a_E^2+1)/(2*a_E^2+1)))),
      -(2/3)*a_E*sqrt(6)*sin(t)/sqrt(2*a_E^2+1)])) = [0,0],
  "disc_delta_proj(c_cayley[1](t))"
 );

 _ASSERT(
  simplify(expand(disc_delta_proj(c_cayley[4](Pi-t)) - 
     [(1/3)*sqrt(6)*sqrt((a_E^2+1)/(2*a_E^2+1))*cos(t-arctan((1/3)*sqrt(3)*sqrt((-2*a_E^2+1)/(2*a_E^2+1)))),
      -(2/3)*a_E*sqrt(6)*sin(t)/sqrt(2*a_E^2+1)])) = [0,0],
  "disc_delta_proj(c_cayley[4](t))"
 );

 zz := disc_delta_proj(c_cayley[1](t));
 err := simplify(expand(2*zz[1]^2+sqrt(1-4*a_E^4)/(sqrt(1+2*a_E^2)*a_E)*zz[1]*zz[2]+(1+1/a_E^2)/2*zz[2]^2-1));

 _ASSERT(err = 0,"disc_delta_proj(c_cayley[1]) ellipse");

 unassign('zz');

 for T in K8 do
  _ASSERT(
   simplify(disc_delta_proj(act_R4[T](xx)) - act_disc_delta[T](disc_delta_proj(xx)))=[0,0],
   sprintf("disc_delta_proj is %a-equivariant",T)
  );
 od:

 sols :=
  map(s -> subs(s,xx),
   {solve({disc_delta_proj(xx)[1]=cos(t),
	   disc_delta_proj(xx)[2]=sin(t),
	   rho(xx)=1,
	   g0(xx)=0},
	  {x[1],x[2],x[3],x[4]})});
 _ASSERT(sols = {c_E[2](t-Pi/2)},"disc_delta proj over boundary");

 zz := [z[1],z[2]];

 _ASSERT(
  is_member_E(disc_delta_lift(zz)),
  "disc_delta_lift maps to X"
 );

 _ASSERT(
  simplify(disc_delta_proj(disc_delta_lift(zz)) - zz) = [0,0],
  "disc_delta_proj o disc_delta_lift"
 );

end:

add_check(check_disc_delta):

######################################################################

check_disc_pi := proc()
 local i,j,t,T;

 printf("%a()\n",procname);

 for i in {0,1,10,11,12,13} do
  _ASSERT(disc_pi_proj(v_E[i]) = [0,0],sprintf("disc_pi_proj(v[%d])",i));
 od;
 for i from 0 to 3 do
  j := i+2;
  t := i*Pi/2;
  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ [cos(t),sin(t)]) = [0,0],
	  sprintf("disc_pi_proj(v[%d])",j));
 od:
 for i from 0 to 3 do
  j := i+6;
  t := i*Pi/2 + Pi/4;
  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ [cos(t),sin(t)]) = [0,0],
	  sprintf("disc_pi_proj(v[%d])",j));
 od:
 for i from 0 to 3 do
  j := i+14;
  t := i*Pi/2 + Pi/4;
  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ sqrt((1-a_E^2)/(a_E^2+1)) *~ [cos(t),sin(t)]) = [0,0],
	  sprintf("disc_pi_proj(v[%d])",j));
 od:
 for i from 0 to 3 do
  j := i+18;
  t := i*Pi/2 - Pi/4;
  _ASSERT(simplify(disc_pi_proj(v_E[j]) -~ sqrt((1-a_E^2)/(a_E^2+1)) *~ [cos(t),sin(t)]) = [0,0],
	  sprintf("disc_pi_proj(v[%d])",j));
 od:

 for T in G16 do
  _ASSERT(
   simplify(disc_pi_proj(act_R4[T](xx)) - act_disc_pi[T](disc_pi_proj(xx)))=[0,0],
   sprintf("disc_pi_proj is %a-equivariant",T)
  );
 od:
end:

add_check(check_disc_pi):

######################################################################

check_disc_zeta := proc()
 local i,j,t,T,c0,c1;

 printf("%a()\n",procname);
 
 for i in {0,1} do
  _ASSERT(disc_zeta_proj(v_E[i]) = [(-1)^i/sqrt(2),0],sprintf("disc_zeta_proj(v[%d])",i));
 od;
 for i in {2,4} do
  _ASSERT(disc_zeta_proj(v_E[i]) = [0,0],sprintf("disc_zeta_proj(v[%d])",i));
 od;
 for i in {3,5} do
  _ASSERT(disc_zeta_proj(v_E[i]) = [0,(-1)^((i-3)/2)],sprintf("disc_zeta_proj(v[%d])",i));
 od;
 for i in {6,7,8,9} do
  _ASSERT(disc_zeta_proj(v_E[i]) = [0,(-1)^floor((i-6)/2)/sqrt(2)],sprintf("disc_zeta_proj(v[%d])",i));
 od;

 c0 :=  (1/2)*(sqrt(2)*a_E-sqrt(1-a_E^2))*sqrt(2)/sqrt(1+a_E^2);
 c1 :=  (1/2)*(sqrt(2)*a_E+sqrt(1-a_E^2))*sqrt(2)/sqrt(1+a_E^2);

 for i in {10,12} do
  _ASSERT(
   simplify_E(disc_zeta_proj(v_E[i]) -~ [(-1)^((i-10)/2)*c0,0]) = [0,0],
   sprintf("disc_zeta_proj(v[%d])",i)
  );
 od;

 for i in {11,13} do
  _ASSERT(
   simplify_E(disc_zeta_proj(v_E[i]) -~ [(-1)^((i-11)/2)*c1,0]) = [0,0],
   sprintf("disc_zeta_proj(v[%d])",i)
  );
 od;

 _ASSERT(
  disc_zeta_proj(c_E[0](t)) -~ [0,sin(t)] = [0,0],
  "disc_zeta_proj(c[0](t))"
 );

 _ASSERT(
  disc_zeta_proj(c_E[1](t)) -~ [cos(t),sin(t)] /~ sqrt(2) = [0,0],
  "disc_zeta_proj(c[1](t))"
 );

 _ASSERT(
  disc_zeta_proj(c_E[2](t)) -~ [cos(t),sin(t)] /~ sqrt(2) = [0,0],
  "disc_zeta_proj(c[2](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[3](t)) -~ [(sqrt(1/3)+sqrt(1/6)) * cos(t),sin(t)]) = [0,0],
  "disc_zeta_proj(c[3](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[4](t)) -~ [(sqrt(1/3)-sqrt(1/6)) * cos(t),0]) = [0,0],
  "disc_zeta_proj(c[4](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[5](t)) -~ [2+(1-cos(t))/sqrt(2),0] /~ sqrt(10 - 2*cos(t))) = [0,0],
  "disc_zeta_proj(c[5](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[6](t)) -~ [2-(1-cos(t))/sqrt(2), sin(t)] /~ sqrt(10 - 2*cos(t))) = [0,0],
  "disc_zeta_proj(c[6](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[7](t)) +~ [2+(1-cos(t))/sqrt(2),0] /~ sqrt(10 - 2*cos(t))) = [0,0],
  "disc_zeta_proj(c[7](t))"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[8](t)) +~ [2-(1-cos(t))/sqrt(2),-sin(t)] /~ sqrt(10 - 2*cos(t))) = [0,0],
  "disc_zeta_proj(c[8](t))"
 );

 for T in [1,LL,M,LLM,N,LLN,MN,LLMN] do
  _ASSERT(
   simplify(disc_zeta_proj(act_R4[T](xx)) - act_disc_zeta[T](disc_zeta_proj(xx)))=[0,0],
   sprintf("disc_zeta_proj is %a-equivariant",T)
  );
 od:
end:

add_check(check_disc_zeta):



==> anc/maple/embedded/extra_curves.mpl <==
#@ c_algebraic 
c_algebraic :=
 (t) -> [0,
         sqrt(t*(2*a_E*t^2-1/a_E+a_E)/((t-a_E)*(t-1/a_E))),
         sqrt((-2*a_E*t+1)/((t-a_E)*(t-1/a_E))),
         -t*sqrt((-2*a_E*t+1)/((t-a_E)*(t-1/a_E)))
        ];

# NB c_E[6](t) is the same as c_algebraic(tau_algebraic[6](t)) up to sign issues.
# However, c_E[3](t) is not the same as c_algebraic(tau_algebraic[3](t)).
# The latter gives an alternative parametrisation of C[3] except in the
# case a = 1/sqrt(2).  In that case, tau_algebraic[3](t) is constant at 1/sqrt(2),
# and c_algebraic(tau_algebraic[3](t)) is undefined.

#@ a_star_E
a_star_E := sqrt((1/a_E^2-1)/2);

#@ tau_algebraic
tau_algebraic[3] := (t) -> 1/(2*a_E) + (sqrt((1/a_E^2-1)/2)-1/(2*a_E)) * cos(t)^2;
tau_algebraic[6] := (t) -> -sqrt((1/a_E-a_E)/(2*a_E)) * sin(t/2)^2;

######################################################################

c_E[ 9] := (t) -> [sqrt((1-a_E^2)/(1+a_E^2)/2)*sin(t), sqrt((1-a_E^2)/(1+a_E^2)/2)*sin(t),
                 sqrt(2)*a_E/sqrt(a_E^2+1),-sqrt((1-a_E^2)/(1+a_E^2))*cos(t)];

c_E[10] := unapply(simplify(act_E[ L](c_E[ 9](t))),t);
c_E[11] := unapply(simplify(act_E[ M](c_E[ 9](t))),t);
c_E[12] := unapply(simplify(act_E[LM](c_E[ 9](t))),t);

c_check_E[ 9] := (a) -> evalb(simplify([a[1]-a[2],a[3]-a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
c_check_E[10] := (a) -> evalb(simplify([a[1]+a[2],a[3]-a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
c_check_E[11] := (a) -> evalb(simplify([a[1]+a[2],a[3]+a_E*sqrt(2/(1+a_E^2))]) = [0,0]):
c_check_E[12] := (a) -> evalb(simplify([a[1]-a[2],a[3]+a_E*sqrt(2/(1+a_E^2))]) = [0,0]):

c_param_E[ 9] := (x) -> arctan( sqrt(2)*x[1],-x[4]);
c_param_E[10] := (x) -> arctan(-sqrt(2)*x[1], x[4]);
c_param_E[11] := (x) -> arctan( sqrt(2)*x[1], x[4]);
c_param_E[12] := (x) -> arctan( sqrt(2)*x[1],-x[4]);

c_homology[ 9] := [-1, 1, 0, 0];
c_homology[10] := [-1,-1, 0, 0];
c_homology[11] := [ 0, 0,-1,-1];
c_homology[12] := [ 0, 0, 1,-1];

for i from  9 to 12 do c_colour[i] := red:  od:

######################################################################

c_E[13] := (t) -> [ cos(t)/sqrt(2)*(1 - sin(t)/sqrt(2/(1-a_E^2)-cos(t)^2)),
                    cos(t)/sqrt(2)*(1 + sin(t)/sqrt(2/(1-a_E^2)-cos(t)^2)),
		    sqrt(2)*a_E/sqrt(1+a_E^2)*sin(t),
                   -sqrt(2)*sin(t)^2/sqrt(2/(-a_E^2+1)-cos(t)^2)/sqrt(a_E^2+1)];

c_E[14] := unapply(simplify(act_E[ L](c_E[13](t))),t);
c_E[15] := unapply(simplify(act_E[ N](c_E[13](t))),t);
c_E[16] := unapply(simplify(act_E[LN](c_E[13](t))),t);

#@ h_c13_a 
h_c13_a := (x) -> x[1]*(x[3]-a_E*x[4])-x[2]*(x[3]+a_E*x[4]);

#@ h_c13_b 
h_c13_b := (x) -> (3-a_E^2)*(x[1]-x[2])^2 - 2*(x[1]^2+x[2]^2)*(x[3]^2+x[4]^2)*(1-a_E^2);

c_check_E[13] := (a) -> evalb(simplify(h_c13_a(a)) = 0 and is(a[4] <= 0) and is(h_c13_b(a) >= 0));
c_check_E[14] := (a) -> c_check_E[13](act_R4[LLL](a));
c_check_E[15] := (a) -> c_check_E[13](act_R4[  N](a));
c_check_E[16] := (a) -> c_check_E[13](act_R4[ LN](a));

c_param_E[13] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]+x[2]);
c_param_E[14] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3],-x[1]+x[2]);
c_param_E[15] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]-x[2]);
c_param_E[16] := (x) -> arctan(sqrt(1 + a_E^2)/a_E * x[3], x[1]+x[2]);

c_homology[13] := [ 0,-1, 1, 0];
c_homology[14] := [ 1, 0, 0, 1];
c_homology[15] := [ 0, 1, 1, 0];
c_homology[16] := [-1, 0, 0, 1];

for i from 13 to 16 do c_colour[i] := "Orange":  od:

#@ num_curves_E 
num_curves_E := 17;



==> anc/maple/embedded/extra_curves_check.mpl <==
check_extra_curves := proc()
 local k,d,s,s0,t,err,check_alg;

 printf("%a()\n",procname);

 for k from 0 to num_curves_E-1 do
  _ASSERT(is_member_E(c_E[k](t)),sprintf("c[%d](t) is in EX",k));
 od;

 _ASSERT(is_member_E(c_algebraic(t)),"c_algebraic(t) is in EX");

 err := simplify(c_algebraic(-sqrt((1/a_E^2-1)/2)) -~ v_E[10]);
 err := max(seq(op(map(abs,evalf(subs(a_E=0.1*i,err)))),i=1..9));
 _ASSERT(err < 10.^(-90),"v[10] on c_algebraic");

 err := simplify(c_algebraic( sqrt((1/a_E^2-1)/2)) -~ v_E[11]);
 err := max(seq(op(map(abs,evalf(subs(a_E=0.1*i,err)))),i=1..9));
 _ASSERT(err < 10.^(-90),"v[11] on c_algebraic");

 _ASSERT(simplify(c_algebraic( 0)         - v_E[ 0])=[0$4],"v[ 0] on c_algebraic");
 _ASSERT(simplify(c_algebraic( 1/2/a_E)   - v_E[ 3])=[0$4],"v[ 3] on c_algebraic");

 err :=  simplify_E(factor(combine(c_algebraic(tau_algebraic[6](t)) -~ c_E[6](t))))
           assuming t>0 and t < Pi;

 _ASSERT(
  err[1] = 0 and err[3] = 0 and err[4] = 0 and
  max(seq(seq(abs(evalf(subs({a_E=0.1*i,t=Pi/10*j},err[2]))),i=1..9),j=0..10)) < 10^(-99),
  "c_E[6] = c_algebraic o tau_algebraic[6] on (0,Pi)"
 );
 
 for k from 9 to 12 do
  _ASSERT(c_check_E[k](c_E[k](t)) = true,sprintf("c[%d](t) is in C[%d]",k,k));
 od:

 for k from 13 to 16 do
  _ASSERT(`and`(seq(c_check_E[k](c_E[k](i*Pi/12)),i=0..23)),sprintf("c[%d](t) is in C[%d]",k,k));
 od;

 for k from 9 to 16 do 
  err := simplify(c_param_E[k](c_E[k](t)) - t) assuming t > -Pi and t < Pi;
  _ASSERT(err = 0,sprintf("c_param_E[%d]",k));
 od:

 _ASSERT(
  select(i -> c_check_E[1](v_E[i]) and c_check_E[9](v_E[i]),
	 {seq(i,i=0..num_vertices_E-1)}) = {14,16},
  "C[1] intersect C[9] = {v[14],v[16]}"
 );

end:

add_check(check_extra_curves):



==> anc/maple/embedded/extra_vertices.mpl <==
v_E[14] := [sqrt((1-a_E^2)/(1+a_E^2)/2),sqrt((1-a_E^2)/(1+a_E^2)/2),a_E*sqrt(2/(1+a_E^2)),0];
for i from 1 to 7 do
 v_E[14+i] := act_R4[G16[1+i]](v_E[14]);
od:

# Note: the remaining vertices are undefined for a_E > 1/sqrt(2), because they involve complex numbers.

v_E[22] := [sqrt((1-2*a_E^2)/(1+2*a_E^2)/3),0,2*a_E*sqrt(2/3/(1+2*a_E^2)),-sqrt(2/3/(1+2*a_E^2))];
for i from 1 to 7 do
 v_E[22+i] := act_R4[G16[1+i]](v_E[22]);
od:

v_E[30] := [sqrt((1-2*a_E^2)/(1+a_E^2))/2,sqrt((1-2*a_E^2)/(1+a_E^2))/2,a_E*sqrt(2/(1+a_E^2)),sqrt(1/2/(1+a_E^2))];
for i from 1 to 15 do
 v_E[30+i] := act_R4[G16[1+i]](v_E[30]);
od:

#@ num_vertices_E 
num_vertices_E := 46:

for i from 0 to num_vertices_E-1 do
 v_E1[i] := evalf(subs(a_E = a_E1,v_E[i]));
 v_E_stereo[i] := stereo(v_E1[i]);
 v_E_label[i] := TEXT(v_E_stereo[i],i);
 v_E_tangent_projector[i] := 
  map(simplify,tangent_projector(v_E[i]));
od:

#@ find_v_E_index 
find_v_E_index := proc(x,tolerance_) 
 local i,d,x_float,tolerance;

 x_float := evalf(subs(a_E=a_E1,x));
 tolerance := `if`(nargs > 1, tolerance_, 0.00001);
 for i from 0 to num_vertices_E-1 do
  if evalf(d4(v_E1[i],x_float)) < tolerance then
   return(i);
  fi;
 od;
 return(FAIL);
end:

#@ find_v_E_permlist 
find_v_E_permlist := 
 (phi) -> [seq(find_v_index(phi(v_E[i])),i=0..num_vertices-1)];

to_cycles := proc(s) 
 local s1,s2,c;
 s1 := map(i -> i+1,s);
 s2 := convert(s1,disjcyc);
 map(c -> map(i -> i-1,c),s2);
end:

#@ find_v_E_cycles 
find_v_E_cycles := 
 (phi) -> to_cycles(find_v_E_permlist(phi));

unassign('i');

# The results below could be computed by the function find_v_E_permlist

#@ v_E_permlist
v_E_permlist[1]     := [0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45]:
v_E_permlist[L]     := [0,1,3,4,5,2,7,8,9,6,11,10,13,12,15,16,17,14,19,20,21,18,23,24,25,22,27,28,29,26,31,32,33,30,35,36,37,34,39,40,41,38,43,44,45,42]:
v_E_permlist[LL]    := [0,1,4,5,2,3,8,9,6,7,10,11,12,13,16,17,14,15,20,21,18,19,24,25,22,23,28,29,26,27,32,33,30,31,36,37,34,35,40,41,38,39,44,45,42,43]:
v_E_permlist[LLL]   := [0,1,5,2,3,4,9,6,7,8,11,10,13,12,17,14,15,16,21,18,19,20,25,22,23,24,29,26,27,28,33,30,31,32,37,34,35,36,41,38,39,40,45,42,43,44]:
v_E_permlist[M]     := [1,0,2,5,4,3,9,8,7,6,12,13,10,11,18,21,20,19,14,17,16,15,26,29,28,27,22,25,24,23,34,37,36,35,30,33,32,31,42,45,44,43,38,41,40,39]:
v_E_permlist[LM]    := [1,0,3,2,5,4,6,9,8,7,13,12,11,10,19,18,21,20,15,14,17,16,27,26,29,28,23,22,25,24,35,34,37,36,31,30,33,32,43,42,45,44,39,38,41,40]:
v_E_permlist[LLM]   := [1,0,4,3,2,5,7,6,9,8,12,13,10,11,20,19,18,21,16,15,14,17,28,27,26,29,24,23,22,25,36,35,34,37,32,31,30,33,44,43,42,45,40,39,38,41]:
v_E_permlist[LLLM]  := [1,0,5,4,3,2,8,7,6,9,13,12,11,10,21,20,19,18,17,16,15,14,29,28,27,26,25,24,23,22,37,36,35,34,33,32,31,30,45,44,43,42,41,40,39,38]:
v_E_permlist[N]     := [0,1,2,5,4,3,9,8,7,6,10,11,12,13,17,16,15,14,19,18,21,20,22,25,24,23,26,29,28,27,38,41,40,39,42,45,44,43,30,33,32,31,34,37,36,35]:
v_E_permlist[LN]    := [0,1,3,2,5,4,6,9,8,7,11,10,13,12,14,17,16,15,20,19,18,21,23,22,25,24,27,26,29,28,39,38,41,40,43,42,45,44,31,30,33,32,35,34,37,36]:
v_E_permlist[LLN]   := [0,1,4,3,2,5,7,6,9,8,10,11,12,13,15,14,17,16,21,20,19,18,24,23,22,25,28,27,26,29,40,39,38,41,44,43,42,45,32,31,30,33,36,35,34,37]:
v_E_permlist[LLLN]  := [0,1,5,4,3,2,8,7,6,9,11,10,13,12,16,15,14,17,18,21,20,19,25,24,23,22,29,28,27,26,41,40,39,38,45,44,43,42,33,32,31,30,37,36,35,34]:
v_E_permlist[MN]    := [1,0,2,3,4,5,6,7,8,9,12,13,10,11,19,20,21,18,17,14,15,16,26,27,28,29,22,23,24,25,42,43,44,45,38,39,40,41,34,35,36,37,30,31,32,33]:
v_E_permlist[LMN]   := [1,0,3,4,5,2,7,8,9,6,13,12,11,10,20,21,18,19,14,15,16,17,27,28,29,26,23,24,25,22,43,44,45,42,39,40,41,38,35,36,37,34,31,32,33,30]:
v_E_permlist[LLMN]  := [1,0,4,5,2,3,8,9,6,7,12,13,10,11,21,18,19,20,15,16,17,14,28,29,26,27,24,25,22,23,44,45,42,43,40,41,38,39,36,37,34,35,32,33,30,31]:
v_E_permlist[LLLMN] := [1,0,5,2,3,4,9,6,7,8,13,12,11,10,18,19,20,21,16,17,14,15,29,26,27,28,25,22,23,24,45,42,43,44,41,38,39,40,37,34,35,36,33,30,31,32]:


#@ theta_E
theta_E[1] := arctan(sqrt(1-a_E^2)/sqrt(2)/a_E);
theta_E[2] := arctan(sqrt(2)*sqrt(sqrt(2)*sqrt(1-a_E^2)-1)*(sqrt(1-a_E^2)+sqrt(2))/(1+a_E^2));
theta_E[3] := arctan(sqrt(1-2*a_E^2));
theta_E[4] := arctan(sqrt((1-2*a_E^2)/(1+2*a_E^2)/3));

#@ v_on_c_E 
v_on_c_E := table():

for i from 0 to num_vertices_E-1 do
 for j from 0 to num_curves_E-1 do
  v_on_c_E[i,j] := NULL;
 od:
od:

# The values below could be computed by the function find_v_on_c_E

v_on_c_E[ 0, 1] := 0;
v_on_c_E[ 0, 2] := 0;
v_on_c_E[ 0, 5] := 0;
v_on_c_E[ 0, 6] := 0;
v_on_c_E[ 1, 1] := Pi;
v_on_c_E[ 1, 2] := Pi;
v_on_c_E[ 1, 7] := 0;
v_on_c_E[ 1, 8] := 0;
v_on_c_E[ 2, 0] := 0;
v_on_c_E[ 2, 4] := -1/2*Pi;
v_on_c_E[ 3, 0] :=  1/2*Pi;
v_on_c_E[ 3, 3] :=  1/2*Pi;
v_on_c_E[ 4, 0] :=      Pi;
v_on_c_E[ 4, 4] :=  1/2*Pi;
v_on_c_E[ 5, 0] := -1/2*Pi;
v_on_c_E[ 5, 3] := -1/2*Pi;
v_on_c_E[ 6, 0] :=  1/4*Pi;
v_on_c_E[ 6, 1] :=  1/2*Pi;
v_on_c_E[ 6,13] := 0;
v_on_c_E[ 6,16] := 0;
v_on_c_E[ 7, 0] :=  3/4*Pi;
v_on_c_E[ 7, 2] :=  1/2*Pi;
v_on_c_E[ 7,14] := 0;
v_on_c_E[ 7,15] :=      Pi;
v_on_c_E[ 8, 0] := -3/4*Pi;
v_on_c_E[ 8, 1] := -1/2*Pi;
v_on_c_E[ 8,13] :=      Pi;
v_on_c_E[ 8,16] :=      Pi;
v_on_c_E[ 9, 0] := -1/4*Pi;
v_on_c_E[ 9, 2] := -1/2*Pi;
v_on_c_E[ 9,14] :=      Pi;
v_on_c_E[ 9,15] := 0;
v_on_c_E[10, 4] := 0;
v_on_c_E[10, 6] :=      Pi;
v_on_c_E[10, 9] :=      Pi;
v_on_c_E[10,10] := 0;
v_on_c_E[10,14] :=  1/2*Pi;
v_on_c_E[10,16] :=  1/2*Pi;
v_on_c_E[11, 3] := 0;
v_on_c_E[11, 5] :=      Pi;
v_on_c_E[11, 9] := 0;
v_on_c_E[11,10] :=      Pi;
v_on_c_E[11,13] :=  1/2*Pi;
v_on_c_E[11,15] :=  1/2*Pi;
v_on_c_E[12, 4] :=      Pi;
v_on_c_E[12, 8] :=      Pi;
v_on_c_E[12,11] :=      Pi;
v_on_c_E[12,12] := 0;
v_on_c_E[12,13] := -1/2*Pi;
v_on_c_E[12,15] := -1/2*Pi;
v_on_c_E[13, 3] :=      Pi;
v_on_c_E[13, 7] :=      Pi;
v_on_c_E[13,11] := 0;
v_on_c_E[13,12] :=      Pi;
v_on_c_E[13,14] := -1/2*Pi;
v_on_c_E[13,16] := -1/2*Pi;
v_on_c_E[14, 1] :=  theta_E[1];
v_on_c_E[14, 9] :=  1/2*Pi;
v_on_c_E[15, 2] :=  theta_E[1];
v_on_c_E[15,10] :=  1/2*Pi;
v_on_c_E[16, 1] := -theta_E[1];
v_on_c_E[16, 9] := -1/2*Pi;
v_on_c_E[17, 2] := -theta_E[1];
v_on_c_E[17,10] := -1/2*Pi;
v_on_c_E[18, 2] :=  theta_E[1]-Pi;
v_on_c_E[18,11] :=  1/2*Pi;
v_on_c_E[19, 1] := -theta_E[1]+Pi;
v_on_c_E[19,12] :=  1/2*Pi;
v_on_c_E[20, 2] := -theta_E[1]+Pi;
v_on_c_E[20,11] := -1/2*Pi;
v_on_c_E[21, 1] :=  theta_E[1]-Pi;
v_on_c_E[21,12] := -1/2*Pi;
v_on_c_E[22, 5] := -theta_E[2]+Pi;
v_on_c_E[23, 6] := -theta_E[2]+Pi;
v_on_c_E[24, 5] :=  theta_E[2]-Pi;
v_on_c_E[25, 6] :=  theta_E[2]-Pi;
v_on_c_E[26, 7] := -theta_E[2]+Pi;
v_on_c_E[27, 8] := -theta_E[2]+Pi;
v_on_c_E[28, 7] :=  theta_E[2]-Pi;
v_on_c_E[29, 8] :=  theta_E[2]-Pi;
v_on_c_E[30, 9] := -theta_E[3]+Pi;
v_on_c_E[31,10] := -theta_E[3]+Pi;
v_on_c_E[32, 9] :=  theta_E[3]-Pi;
v_on_c_E[33,10] :=  theta_E[3]-Pi;
v_on_c_E[34,11] := -theta_E[3]+Pi;
v_on_c_E[35,12] := -theta_E[3]+Pi;
v_on_c_E[36,11] :=  theta_E[3]-Pi;
v_on_c_E[37,12] :=  theta_E[3]-Pi;
v_on_c_E[38,10] := -theta_E[3];
v_on_c_E[39, 9] :=  theta_E[3];
v_on_c_E[40,10] :=  theta_E[3];
v_on_c_E[41, 9] := -theta_E[3];
v_on_c_E[42,12] :=  theta_E[3];
v_on_c_E[43,11] := -theta_E[3];
v_on_c_E[44,12] := -theta_E[3];
v_on_c_E[45,11] :=  theta_E[3];

#@ v_on_c_cayley
for i from 0 to num_vertices_E-1 do
 for j from 1 to 4 do
  v_on_c_cayley[i,j] := NULL;
 od:
od:

v_on_c_cayley[ 2,2] := 0;
v_on_c_cayley[ 2,4] := Pi;
v_on_c_cayley[ 3,1] := Pi;
v_on_c_cayley[ 3,3] := 0;
v_on_c_cayley[ 4,2] := Pi;
v_on_c_cayley[ 4,4] := 0;
v_on_c_cayley[ 5,1] := 0;
v_on_c_cayley[ 5,3] := Pi;
v_on_c_cayley[22,3] := -1/2*Pi;
v_on_c_cayley[23,4] := -1/2*Pi;
v_on_c_cayley[24,1] := -1/2*Pi;
v_on_c_cayley[25,2] := -1/2*Pi;
v_on_c_cayley[26,1] :=  1/2*Pi;
v_on_c_cayley[27,2] :=  1/2*Pi;
v_on_c_cayley[28,3] :=  1/2*Pi;
v_on_c_cayley[29,4] :=  1/2*Pi;
v_on_c_cayley[30,4] := -1/2*Pi-theta_E[4];
v_on_c_cayley[31,1] := -1/2*Pi-theta_E[4];
v_on_c_cayley[32,2] := -1/2*Pi-theta_E[4];
v_on_c_cayley[33,3] := -1/2*Pi-theta_E[4];
v_on_c_cayley[34,4] :=  1/2*Pi+theta_E[4];
v_on_c_cayley[35,1] :=  1/2*Pi+theta_E[4];
v_on_c_cayley[36,2] :=  1/2*Pi+theta_E[4];
v_on_c_cayley[37,3] :=  1/2*Pi+theta_E[4];
v_on_c_cayley[38,2] := -1/2*Pi+theta_E[4];
v_on_c_cayley[39,3] := -1/2*Pi+theta_E[4];
v_on_c_cayley[40,4] := -1/2*Pi+theta_E[4];
v_on_c_cayley[41,1] := -1/2*Pi+theta_E[4];
v_on_c_cayley[42,2] :=  1/2*Pi-theta_E[4];
v_on_c_cayley[43,3] :=  1/2*Pi-theta_E[4];
v_on_c_cayley[44,4] :=  1/2*Pi-theta_E[4];
v_on_c_cayley[45,1] :=  1/2*Pi-theta_E[4];

#@ v_track_E
for i from 0 to num_vertices_E-1 do 
 v_track_E[i] := []:
od:

#@ c_track_E
for j from 0 to num_curves_E-1 do
 c_track_E[j] := []:
od:

for i from 0 to num_vertices_E-1 do
 for j from 0 to num_curves_E-1 do
  if v_on_c_E[i,j] <> NULL then
   v_track_E[i] := [op(v_track_E[i]),j = v_on_c_E[i,j]];
   c_track_E[j] := [op(c_track_E[j]),i = v_on_c_E[i,j]];
  fi;
 od:
od:

#@ find_v_on_c_E 
find_v_on_c_E := proc()
 local i,j,k,t0,t1,x0,x1,theta0,recognise_theta;
 global v_on_c_E,v_on_c_E_string;

 for k from 1 to 3 do 
  theta0[k] := evalf(subs(a_E=0.1,theta_E[k]));
 od;

 recognise_theta := proc(t)
  local t0,i,k,e;
  if type(t/Pi,rational) then return t; fi;
  t0 := evalf(subs(a_E=0.1,t));
  for k from 1 to 3 do
   i := evalf(12*(t0 - theta0[k])/Pi);
   e := i - round(i);
   if abs(e) < 10.^(-20) then
    return theta[k] + round(i)*Pi/12;
   fi;
   i := evalf(12*(t0 + theta0[k])/Pi);
   e := i - round(i);
   if abs(e) < 10.^(-20) then
    return -theta[k] + round(i)*Pi/12;
   fi;
  od:
  return t;
 end:

 v_on_c_E := table():

 for i from 0 to num_vertices_E-1 do
  for j from 0 to num_curves_E-1 do
   v_on_c_E[i,j] := NULL;
   try
    t0 := simplify_E(c_param_E[j](v_E[i]));
    t1 := Re(evalf(subs(a_E=0.1,t0)));
    x0 := evalf(subs(a_E=0.1,v_E[i]));
    x1 := evalf(subs(a_E=0.1,c_E[j](t1)));
    if d4f(x0,x1) < 10.^(-20) then
     v_on_c_E[i,j] := recognise_theta(t0);
    fi;
   catch:
    v_on_c_E[i,j] := v_on_c[i,j];
   end try:
  od;
 od;

 v_on_c_E_string := "";

 for i from 0 to num_vertices_E-1 do
  for j from 0 to num_curves_E-1 do
   if v_on_c_E[i,j] <> NULL then
    t0 := v_on_c_E[i,j];
    t1 := sprintf("%A",subs(theta='theta_E',t0));
    if t0 <> 0 and type(t0/Pi,rational) then 
     while length(t1) < 7 do t1 := cat(" ",t1); od;
    fi;
    if substring(t1,1..7) = "theta_E" then t1 := cat(" ",t1); fi;
    v_on_c_E_string := cat(v_on_c_E_string,sprintf("v_on_c_E[%2d,%2d] := %s;\n",i,j,t1));
   fi;
  od:
 od:
end:


==> anc/maple/embedded/extra_vertices_check.mpl <==
check_extra_vertices := proc()
 local i,j,k,t0,T,ok,err;

 printf("%a()\n",procname);

 for k from 0 to num_vertices_E-1 do
  _ASSERT(is_member_E(v_E[k]),sprintf("v[%d] is in EX(a)",k));

  for T in G16 do
   _ASSERT(
    act_E[T](v_E[k]) = v_E[v_E_permlist[T][k+1]],
    sprintf("Action of %A on v[%d]",T,k)
   );
  od:
 od;

 for i from 0 to num_vertices_E-1 do
  for j from 0 to num_curves_E-1 do
   t0 := v_on_c_E[i,j];
   if t0 <> NULL then
    if i < 22 then 
     err := simplify_E(v_E[i] -~ c_E[j](t0));
     ok := evalb(err = [0$4]);
    else
     err := v_E[i] -~ c_E[j](t0);
     err := max(seq(evalf(nm4(subs(a_E = 0.1*i,err))),i=1..7));
     ok := evalb (err < 10.^(-95));
    fi;
    _ASSERT(ok,sprintf("v[%2d] on c[%2d]",i,j));
   fi;
  od:
 od:
end:

add_check(check_extra_vertices):



==> anc/maple/embedded/geometry.mpl <==
# g_stereo(u) = 0 iff  g(unstereo(u)) = 0
#@ g_stereo 
g_stereo := (u::RR_3) -> g([2*u[1],2*u[2],2*u[3],u[1]^2+u[2]^2+u[3]^2-1]);

# Partial derivatives of g wrt x[1], x[2], x[3], x[4]
#@ dg 
dg := (x::RR_4) -> [
  2*x[1]*(x[3]/a_E-2*x[4]),
 -2*x[2]*(x[3]/a_E+2*x[4]),
 2*(1/a_E^2-1)*x[3]*x[4]+1/a_E*(x[1]^2-x[2]^2),
 (1/a_E^2-1)*x[3]^2-2*(x[1]^2+x[2]^2)-6*x[4]^2
];

#@ square_norm_of_dg 
square_norm_of_dg := (x::RR_4) -> 
  4*(1/a_E^3-5/a_E)*(x[1]^2-x[2]^2)*x[3]*x[4]+
  (8-2/a_E^2)*x[1]^2*x[2]^2+
  (4+1/a_E^2)*(x[1]^4+x[2]^4)+
  (4*x[3]^2+40*x[4]^2)*(x[1]^2+x[2]^2)+
  (16-20/a_E^2+4/a_E^4)*x[3]^2*x[4]^2+
  (1-1/a_E^2)^2*x[3]^4+
  36*x[4]^4:

#@ conformal_twist 
conformal_twist := (x::RR_4,u::RR_4) -> cross_product4(x,dg(x),u) /~ sqrt(square_norm_of_dg(x));

# The two curves omega[1] and omega[2] meet only at [0,0,0,1]
# I think that their union is a deformation retract of one component
# of the complement of X in S^3
#@ omega
omega[1] := (t::RR) -> [sin(t)/sqrt(1+a_E^2), 0, (cos(t)-1)/(a_E+1/a_E), (a_E+cos(t)/a_E)/(a_E+1/a_E)];
omega[2] := (t::RR) -> [0, sin(t)/sqrt(1+a_E^2),-(cos(t)-1)/(a_E+1/a_E), (a_E+cos(t)/a_E)/(a_E+1/a_E)];

# move_towards_X() takes a point in R^4 and returns a point in S^3
# that is closer to the surface X.
#@ move_towards_X 
move_towards_X := proc(x::RR0_4)
 local y,u,n,e;
 y := evalf(Vector([x[1],x[2],x[3],x[4]]));
 u := Vector(dg1(y));
 n := sqrt(add(u[i]^2,i=1..4));
 u := u/n;
 e := min(evalf(g1(y))/n,0.1);
 y := y - e*u;
 y := y/sqrt(add(y[i]^2,i=1..4));
 return(convert(y,list));
end:

# move_to_X() takes a point in R^4 and returns a point in X obtained
# by applying move_towards_X() repeatedly.

#@ move_to_X_tolerance 
move_to_X_tolerance := 10.^(-99):

#@ move_to_X 
move_to_X := proc(x::RR0_4)
 local n,a,b,d;
 a := x;
 n := 100;
 d := evalf(abs(g1(a)) + abs(rho(a)-1));
 while (d > move_to_X_tolerance and n > 0) do
  a := move_towards_X(a);
  n := n-1;
  d := evalf(abs(g1(a)));
 od:
 return(convert(a,list)); 
end:

#@ random_X_point 
random_X_point := proc()
 local r,rr,T,i,j,s,t,a;
 r := rand(0..15);
 rr := rand(0..1000);
 T := G16[r()+1];
 i := r();
 j := r();
 s := evalf(rr()/1000);
 t := evalf(rr()/1000);
 a := act_R4[T](w_lift1([s,t]));
 a := move_to_X(a);
 return(a);
end:

# midpoint_X(a,b) returns a point on X roughly half way between a and b.
#@ midpoint_X 
midpoint_X := (a::RR0_4,b::RR0_4) -> move_to_X([seq((a[i]+b[i])/2,i=1..4)]):

# unnormalised_tangent_complement_projector(x) is a symmetric matrix P
# whose image is the subspace of R^4 orthogonal to the tangent space 
# T_xX, such that P^2 is a positive multiple of P.

#@ unnormalised_tangent_complement_projector 
unnormalised_tangent_complement_projector := (x::RR_4) -> 
 map(expand,Matrix(4,4,[seq(seq(x[i]*x[j]*square_norm_of_dg(x) + dg(x)[i]*dg(x)[j],i=1..4),j=1..4)])):

# unnormalised_tangent_projector(x) is a symmetric matrix Q
# whose image is the tangent space T_xX, such that Q^2 is a positive
# multiple of Q.

#@ unnormalised_tangent_projector 
unnormalised_tangent_projector := (x::RR_4) -> 
 square_norm_of_dg(x) * IdentityMatrix(4) - unnormalised_tangent_complement_projector(x);

# tangent_projector(x) is the orthogonal projection of R^4 onto the
# tangent space T_xX.  In other words, it is the unique symmetric matrix 
# R satisfying R^2=R such that the image of R is T_xX.

#@ tangent_projector 
tangent_projector := (x::RR_4) -> unnormalised_tangent_projector(x)/square_norm_of_dg(x);

# We now define various functions that produce tangent vectors.
# tangent_u and tangent_v are continuous everywhere but unnormalised
# Each of them vanishes at two points.  tangent_u1 and tangent_v1 are
# normalised versions, so each is undefined at two points. 
# tangent_frame_u returns an orthonormal basis for the tangent space,
# whose first entry is tangent_u1.  tangent_frame_v is similar.
# tangent_frame returns either tangent_frame_u or tangent_frame_v,
# depending on whether tangent_u or tangent_v has larger norm.

#@ tangent_uu 
tangent_uu := (x::RR_4) -> [x[4],-x[3],x[2],-x[1]];

#@ tangent_u 
tangent_u := proc(x::RR_4) 
 local uu,nn;
 uu := tangent_uu(x);
 nn := dg(x);
 return(uu -~ (dp4(uu,nn)/dp4(nn,nn)) *~ nn);
end:

#@ unit_tangent_u 
unit_tangent_u := proc(x::RR_4) 
 local u;
 u := tangent_u(x);
 return(u /~ sqrt(rho(u)));
end:

#@ full_frame_u 
full_frame_u := proc(x::RR_4)
 local n,r,u,v;

 n := evalf(dg(x));
 n := n /~ nm4(n);
 u := unit_tangent_u(x);
 v := cross_product4(x,n,u);
 return [x,n,u,v];
end:

#@ tangent_frame_u 
tangent_frame_u := proc(x::RR_4)
 local f;
 f := full_frame_u(x);
 return [f[3],f[4]];
end:

#@ tangent_vv 
tangent_vv := (x::RR_4) -> [-x[3],x[4],x[1],-x[2]];

#@ tangent_v 
tangent_v := proc(x::RR_4) 
 local vv,nn;
 vv := tangent_vv(x);
 nn := dg(x);
 return(vv -~ (dp4(vv,nn)/dp4(nn,nn)) *~ nn);
end:

#@ unit_tangent_v 
unit_tangent_v := proc(x::RR_4) 
 local v;
 v := tangent_v(x);
 return(v /~ sqrt(rho(v)));
end:

#@ full_frame_v 
full_frame_v := proc(x::RR_4)
 local n,r,u,v;

 n := evalf(dg(x));
 n := n /~ nm4(n);
 u := unit_tangent_v(x);
 v := cross_product4(x,n,u);
 return [x,n,u,v];
end:

#@ tangent_frame_v 
tangent_frame_v := proc(x::RR_4)
 local f;
 f := full_frame_v(x);
 return [f[3],f[4]];
end:

# tighten_once accepts a list of points on X, thought of as representing
# a closed loop, and returns a slightly different list, which should be 
# closer to a geodesic loop.

#@ tighten_once 
tighten_once := proc(xs)
 local n,xxs,Pxxs;
 n := nops(xs);
 xxs := map(Vector,[xs[n],op(xs),xs[1]]);
 Pxxs := map(evalf,map(tangent_projector,xxs));
 map(move_to_X,[seq(convert(xxs[i] + Pxxs[i] . (xxs[i+1]/2 + xxs[i-1]/2 - xxs[i]),list), i = 2 .. n+1)]); 
end:

# quadratic_chart accepts a point x in X and a tangent vector u at x
# It returns a point y of the form x + u + O(|u|^2) such that 
# \|y\|-1 and g(y) are O(|u|^3).

#@ quadratic_chart 
quadratic_chart := proc(x::RR_4,u::RR_4)
 (1 - dp4(u,u)/2) *~ x +~ u -~ dp4(dg(u),x) *~ dg(x)/~ square_norm_of_dg(x);
end:

# Below we define the curvature function.  In order to use some 
# preliminary definitions without polluting the global namespace,
# we define and immediately invoke an anonymous procedure.

#@ curvature
proc()
 local x,xx,n,m,p;
 global curvature:

 xx := [seq(x[i],i=1..4)];
 n := unapply(dg(xx),x);
 m := unapply(Matrix([seq([seq(diff(g(xx),x[i],x[j]),j=1..4)],i=1..4)]),x);
 p := unapply(Matrix(expand([seq(cross_product4(xx,n(x),convert(Column(m(x),i),list)),i=1..4)])),x);

 curvature := unapply(1 - NF_x(expand(Trace(p(x) . p(x))))/NF_x(2*square_norm_of_dg(xx)^2),x);
end():

#@ laplacian 
laplacian := proc(p)
 local dp,ddp,n,m,rr,r1,r2,L0,L1,L2,L3,L4,L;
 dp  := [seq(diff(p,x[i]),i=1..4)];
 ddp := [seq([seq(diff(p,x[i],x[j]),j=1..4)],i=1..4)];
 n := [seq(diff(g(xx),x[i]),i=1..4)];
 m := [seq([seq(diff(g(xx),x[i],x[j]),j=1..4)],i=1..4)];
 rr := dp4(n,n);
 r1 := add(m[i,i],i=1..4);
 r2 := add(add(n[i]*m[i][j]*n[j],i=1..4),j=1..4);

 L0 := add(ddp[i,i],i=1..4);
 L1 := - add(add(x[i]*x[j]*ddp[i,j],j=1..4),i=1..4);
 L2 := - add(add(n[i]*n[j]*ddp[i,j],j=1..4),i=1..4)/rr;
 L3 := -2*add(x[i]*dp[i],i=1..4); 
 L4 := (-r1/rr + r2/rr^2) * add(n[i] * dp[i],i=1..4);
 L := L0+L1+L2+L3+L4;
 return(L);
end:

#@ laplacian_z_C 
laplacian_z_C := table();

laplacian_z_C[0] := (a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2)^2;

laplacian_z_C[1] := -6*a_E^8*z[1]^5*z[2]^2-12*a_E^8*z[1]^5*z[2]+104*a_E^8*z[1]^4*z[2]^2-6*a_E^8*z[1]^5+142*a_E^8*z[1]^4*z[2]-224*a_E^8*z[1]^3*z[2]^2+24*a_E^6*z[1]^5*z[2]^2+50*a_E^8*z[1]^4-376*a_E^8*z[1]^3*z[2]+96*a_E^8*z[1]^2*z[2]^2+48*a_E^6*z[1]^5*z[2]-240*a_E^6*z[1]^4*z[2]^2-160*a_E^8*z[1]^3+320*a_E^8*z[1]^2*z[2]-32*a_E^8*z[1]*z[2]^2+24*a_E^6*z[1]^5-328*a_E^6*z[1]^4*z[2]+128*a_E^6*z[1]^3*z[2]^2-36*a_E^4*z[1]^5*z[2]^2+240*a_E^8*z[1]^2-96*a_E^8*z[1]*z[2]-104*a_E^6*z[1]^4+400*a_E^6*z[1]^3*z[2]-72*a_E^4*z[1]^5*z[2]+168*a_E^4*z[1]^4*z[2]^2-160*a_E^8*z[1]+32*a_E^8*z[2]+128*a_E^6*z[1]^3-128*a_E^6*z[1]^2*z[2]-36*a_E^4*z[1]^5+236*a_E^4*z[1]^4*z[2]-32*a_E^4*z[1]^3*z[2]^2+24*a_E^2*z[1]^5*z[2]^2+32*a_E^8-32*a_E^6*z[1]^2+60*a_E^4*z[1]^4-216*a_E^4*z[1]^3*z[2]+48*a_E^2*z[1]^5*z[2]-32*a_E^2*z[1]^4*z[2]^2-64*a_E^4*z[1]^3+32*a_E^4*z[1]^2*z[2]+24*a_E^2*z[1]^5-56*a_E^2*z[1]^4*z[2]-6*z[1]^5*z[2]^2+16*a_E^4*z[1]^2-8*a_E^2*z[1]^4+32*a_E^2*z[1]^3*z[2]-12*z[1]^5*z[2]-6*z[1]^5+6*z[1]^4*z[2]+2*z[1]^4;

laplacian_z_C[2] := 8*a_E^8*z[1]^3*z[2]^3+12*a_E^8*z[1]^3*z[2]^2-112*a_E^8*z[1]^2*z[2]^3+12*a_E^8*z[1]^3*z[2]-264*a_E^8*z[1]^2*z[2]^2+1120*a_E^8*z[1]*z[2]^3-32*a_E^6*z[1]^3*z[2]^3-120*a_E^8*z[1]^2*z[2]+912*a_E^8*z[1]*z[2]^2-320*a_E^8*z[2]^3-56*a_E^6*z[1]^3*z[2]^2+416*a_E^6*z[1]^2*z[2]^3+336*a_E^8*z[1]*z[2]-608*a_E^8*z[2]^2-32*a_E^6*z[1]^3*z[2]+480*a_E^6*z[1]^2*z[2]^2-448*a_E^6*z[1]*z[2]^3+40*a_E^4*z[1]^3*z[2]^3-288*a_E^8*z[2]-8*a_E^6*z[1]^3+136*a_E^6*z[1]^2*z[2]-384*a_E^6*z[1]*z[2]^2+88*a_E^4*z[1]^3*z[2]^2-176*a_E^4*z[1]^2*z[2]^3+40*a_E^6*z[1]^2-64*a_E^6*z[1]*z[2]+64*a_E^6*z[2]^2+48*a_E^4*z[1]^3*z[2]-296*a_E^4*z[1]^2*z[2]^2-16*a_E^2*z[1]^3*z[2]^3-64*a_E^6*z[1]+96*a_E^6*z[2]+16*a_E^4*z[1]^3-168*a_E^4*z[1]^2*z[2]+80*a_E^4*z[1]*z[2]^2-56*a_E^2*z[1]^3*z[2]^2+32*a_E^6-16*a_E^4*z[1]^2+48*a_E^4*z[1]*z[2]-48*a_E^2*z[1]^3*z[2]+48*a_E^2*z[1]^2*z[2]^2-8*a_E^2*z[1]^3+24*a_E^2*z[1]^2*z[2]+12*z[1]^3*z[2]^2+8*a_E^2*z[1]^2+20*z[1]^3*z[2];

laplacian_z_C[3] := -4*z[1]*(z[1]*z[2]+z[1]-1)*(a_E^4*z[1]^2-4*a_E^4*z[1]+4*a_E^4-2*a_E^2*z[1]^2+z[1]^2)*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2);

laplacian_z_C[4] := -16*z[1]*z[2]*(2*a_E^4*z[1]*z[2]-a_E^4*z[1]-4*a_E^4*z[2]+2*a_E^4-2*a_E^2*z[1]+z[1])*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2);

laplacian_z_C[5] := 16*z[2]*(a_E^4*z[1]^2*z[2]+a_E^4*z[1]^2-12*a_E^4*z[1]*z[2]-4*a_E^4*z[1]+4*a_E^4*z[2]-2*a_E^2*z[1]^2*z[2]+4*a_E^4-2*a_E^2*z[1]^2+4*a_E^2*z[1]*z[2]+z[1]^2*z[2]+z[1]^2)*(a_E^4*z[1]*z[2]-4*a_E^4*z[2]^2-4*a_E^4*z[2]-a_E^2*z[1]*z[2]^2-a_E^2*z[1]+a_E^2*z[2]+a_E^2+z[1]*z[2]);

#@ laplacian_z 
laplacian_z := proc(p)
 (laplacian_z_C[1] * diff(p,z[1]) + 
  laplacian_z_C[2] * diff(p,z[2]) + 
  laplacian_z_C[3] * diff(p,z[1],z[1]) + 
  laplacian_z_C[4] * diff(p,z[1],z[2]) + 
  laplacian_z_C[5] * diff(p,z[2],z[2]))/laplacian_z_C[0]; 
end:

######################################################################

#@ gauss_map 
gauss_map := (x::RR_4) -> [op(1..3,H_quotient(dg(x)/~nm4(dg(x)),x))];

#@ act_gauss
act_gauss[1]    := (u) -> [ u[1],  u[2],  u[3]];
act_gauss[LL]   := (u) -> [-u[1], -u[2],  u[3]];
act_gauss[LM]   := (u) -> [ u[2],  u[1], -u[3]];
act_gauss[LLLM] := (u) -> [-u[2], -u[1], -u[3]];
act_gauss[LN]   := (u) -> [ u[2],  u[1],  u[3]];
act_gauss[LLLN] := (u) -> [-u[2], -u[1],  u[3]];
act_gauss[MN]   := (u) -> [ u[1],  u[2], -u[3]];
act_gauss[LLMN] := (u) -> [-u[1], -u[2], -u[3]];





==> anc/maple/embedded/geometry_check.mpl <==
check_stereo := proc()
 local u,x,uu,xx;

 printf("%a()\n",procname);

 xx := [x[1],x[2],x[3],x[4]];
 uu := [u[1],u[2],u[3]];

 _ASSERT(simplify(rho(unstereo(uu))-1)=0,"|unstereo(u)|=1");

 _ASSERT(
  factor(
   unstereo(stereo(xx)) -~ xx +~ (
   (rho(xx)-1)/(rho(xx)+1-2*x[4]) *~ (xx -~ [0,0,0,1])
  )) = [0,0,0,0],
  "unstereo o stereo = id"
 );

 _ASSERT(
  factor(stereo(unstereo(uu)) -~ uu) = [0,0,0],
  "stereo o unstereo = id"
 );
end:

add_check(check_stereo):

######################################################################

check_omega := proc() 
 local u;

 printf("%a()\n",procname);

 _ASSERT(simplify(f_1(omega[1](t)))=0,"f_1(omega[1](t))=0");
 _ASSERT(simplify(f_2(omega[2](t)))=0,"f_2(omega[2](t))=0");
 _ASSERT(
  solve({seq(omega[1](s1)[i]=omega[2](s2)[i],i=1..3)},{s1,s2})={s1=0,s2=0},
 "Omega[1] intersect Omega[2]"
 );

 u := simplify(stereo(omega[1](t)));
 _ASSERT(u[2]=0 and u[3]=-a_E,"stereo(Omega[1]+)");
 u := simplify(stereo(omega[2](t)));
 _ASSERT(u[1]=0 and u[3]= a_E,"stereo(Omega[2]+)");

 u := simplify(stereo(-omega[1](t)));
 _ASSERT(u[2]=0 and simplify(u[1]^2+(u[3]-1/(2*a_E))^2-1/(4*a_E^2))=0,"stereo(Omega[1]-)");
 u := simplify(stereo(-omega[2](t)));
 _ASSERT(u[1]=0 and simplify(u[2]^2+(u[3]+1/(2*a_E))^2-1/(4*a_E^2))=0,"stereo(Omega[2]-)");

end:

add_check(check_omega):

######################################################################

check_g := proc()
 local x,xx,u,uu,i,P;

 printf("%a()\n",procname);

 uu := [u[1],u[2],u[3]];
 xx := [x[1],x[2],x[3],x[4]];

 _ASSERT(expand(g_0(xx) - ((f(xx)-f(-xx))/8 + x[4]*(rho(xx) - 1)))=0,"g_0(x) formula");
 _ASSERT(expand(g(xx)  - ((f(xx)-f(-xx))/8 - x[4]*(rho(xx) - 1)))=0,"g(x) formula");
 _ASSERT(expand(g_0(xx) - (-2*x[4]-1/a_E*x[3]*g_1(xx))) = 0, "g_1(x) formula");

 for i from 1 to 4 do
  _ASSERT(expand(dg(xx)[i] - diff(g(xx),x[i]))=0,"dg(x)");
 od:

 _ASSERT(simplify(square_norm_of_dg(xx) - nm4(dg(xx))^2) = 0,
         "square norm of dg formula");

 _ASSERT(
  factor(g_stereo(uu) - ((nm3(uu)^2+1)^3 * g(unstereo(uu)))) = 0,
  "g_stereo"
 );
 
 _ASSERT( 
  expand((1-a_E^2)/16*(dg(xx)[1]^2+dg(xx)[2]^2)+
         a_E/2*(x[1]^2-x[2]^2)*dg(xx)[3]-(x[1]^2+x[2]^2)/4*dg(xx)[4] - (
         x[1]^4+x[2]^4+(5/2-a_E^2)*(x[1]^2+x[2]^2)*x[4]^2)
        ) = 0,
  "smoothness identity"
 );

end:

add_check(check_g):

######################################################################

check_quadratic_chart := proc()
 local x,u,xx,uu,e,yy,err;

 printf("%a()\n",procname);

 xx := [x[1],x[2],x[3],x[4]];
 uu := [u[1],u[2],u[3],u[4]];

 yy := quadratic_chart(xx,e *~ uu);
 err := rho(yy) - 1;
 err := err - (rho(xx)-1)
            - 2*dp4(xx,uu)*e 
            + 6*dp4(xx,dg(uu)) * g(xx)*e^2/square_norm_of_dg(xx) 
            + (rho(xx)-1)*rho(uu)*e^2;
 err := factor(expand(convert(series(err,e=0,3),polynom,e)));
 _ASSERT(err=0,"rho on quadratic_chart");

 err := g(yy);
 err := err - g(xx)
            - e*dp4(uu,dg(xx)) 
            + e^2*(3/2)*dp4(uu,uu)*g(xx);
 err := factor(expand(convert(series(err,e=0,3),polynom,e)));
 _ASSERT(err=0,"g on quadratic_chart");
end:

add_check(check_quadratic_chart):

######################################################################

check_laplacian_a := proc()
 local i,j,k,gg,n0x,m0x,r0x,r1x,r2x;

 printf("%a()\n",procname);

 for i from 1 to 4 do 
  for j from 1 to 4 do 
   for k from 1 to 4 do 
    gg[i,j,k] := diff(g0(x),x[i],x[j],x[k])/6;
   od:
  od:
 od:

 n0x := expand([seq(diff(g0(x),x[i]),i=1..4)]);
 m0x := [seq([seq(diff(g0(x),x[i],x[j]),j=1..4)],i=1..4)];
 
 _ASSERT(
  n0x -~ [seq(add(add(3*gg[p,j,k]*x[j]*x[k],j=1..4),k=1..4),p=1..4)] = [0$4],
  "Formula for n(x) in terms of g_{ijk}"
 );

 _ASSERT(
  m0x -~ [seq([seq(6*add(gg[p,q,k]*x[k],k=1..4),q=1..4)],p=1..4)] = [[0$4]$4],
  "Formula for m(x) in terms of g_{ijk}"
 );

 # These are called r, r' and r'' in the LaTeX document
 r0x := sqrt(expand(dp4(n0x,n0x)));
 r1x := expand(add(m0x[i][i],i=1..4));
 r2x := expand(add(add(n0x[i]*m0x[i][j]*n0x[j],j=1..4),i=1..4));

 
 _ASSERT(
  expand(r0x^2 - 9*add(add(add(add(add(
                    gg[i,j,m]*gg[k,l,m]*x[i]*x[j]*x[k]*x[l],
		     i=1..4),j=1..4),k=1..4),l=1..4),m=1..4)
  ) = 0,
  "Formula for r^2 in terms of g_{ijk}"
 );
 
 _ASSERT(
  expand(r1x - 6*add(add(gg[i,j,j]*x[i],i=1..4),j=1..4)) = 0,
  "Formula for r' in terms of g_{ijk}"
 );

 _ASSERT(
  expand(r2x - 54*add(add(add(add(add(add(add(
                   gg[i,j,k]*gg[k,l,m]*gg[m,n,p]*x[i]*x[j]*x[l]*x[n]*x[p],
	            i=1..4),j=1..4),k=1..4),l=1..4),m=1..4),n=1..4),p=1..4)) = 0,
  "Formula for r'' in terms of g_{ijk}"
 );
end:

add_check(check_laplacian_a):

######################################################################

check_laplacian_b := proc()
 local x0,u0,v0,E0,F0,G0,M0,D0,DI0,MI0,i1,i2,i3,i4,f0,p0,L0,L1,err,ok;

 printf("%a()\n",procname);

 x0 := y_lift([s[1],s[2]]):
 u0 := simplify(map(diff,x0,s[1])):
 v0 := simplify(map(diff,x0,s[2])):
 E0 := factor(expand(rationalize(simplify(dp4(u0,u0))))):
 F0 := factor(expand(rationalize(simplify(dp4(u0,v0))))):
 G0 := factor(expand(rationalize(simplify(dp4(v0,v0))))):
 M0 := <<E0|F0>,<F0|G0>>:
 D0 := factor(expand(rationalize(Determinant(M0)))):
 DI0 := factor(expand(rationalize(1/D0))):
 MI0 := factor(expand(map(rationalize,DI0 * <<G0|-F0>,<-F0|E0>>))):

 ok := true;

 for i1 from 0 to 2 do
  for i2 from 0 to 2 do
   for i3 from 0 to 2 do
    for i4 from 0 to 2 do
     if ok then
      f0 := unapply(t[1]^i1 * t[2]^i2 * t[3]^i3 * t[4]^i4,t);
      L0 := subs({seq(x[i]=x0[i],i=1..4)},laplacian(f0(x)));
      p0 := factor(expand(simplify(sqrt(D0) * MI0 . <diff(f0(x0),s[1]),diff(f0(x0),s[2])>))):
      L1 := simplify((diff(p0[1],s[1]) + diff(p0[2],s[2]))/sqrt(D0)):
      err := simplify(L0 - L1);
      if err <> 0 then
       ok := false;
      fi;
     fi;
    od;
   od;
  od;
 od;

 _ASSERT(ok = true,"laplacian on monomials");

end:

add_check(check_laplacian_b):

######################################################################

check_laplacian_z := proc()
 local i,j,mz,mx,Lmz,Lmx,err;

 printf("%a()\n",procname);

 for i from 0 to 3 do
  for j from 0 to 3 do 
   mz := z[1]^i*z[2]^j:
   userinfo(5,genus2,sprintf("Checking laplacian of %A",mz));
   mx := NF_x(eval(subs(z = zx,mz))):
   Lmz := simplify(laplacian_z(mz)):
   Lmx := simplify(laplacian(mx)):
   Lmx := simplify(NF_z(numer(Lmx))/NF_z(denom(Lmx))):
   err := simplify(Lmz - Lmx);
   _ASSERT(err = 0,sprintf("laplacian = laplacian_z on %A",mz));
  od:
 od:
end:

add_check(check_laplacian_z):

######################################################################

check_gauss_map := proc()
 local i,j,x0,n0,u0,v0,a0,b0,c0,errs,rels,sols,wl;

 printf("%a()\n",procname);

_ASSERT(
  NF_x(numer(factor(nm3(gauss_map(xx))^2 - 1))) = 0,
  "gauss_map lands in S^2"
 );

 _ASSERT(
  {seq(simplify(gauss_map(act_R4[T](xx)) - act_gauss[T](gauss_map(xx))),
       T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])} = {[0$3]},
  "equivariance of gauss_map"
 );

 x0 := v_E[6];
 n0 := dg(x0);
 u0 := [1,-1,0,0] /~ sqrt(2);
 v0 := [0,0,1,0];
 a0 := gauss_map(x0);
 b0 := simplify(subs(e = 0,map(diff,gauss_map(x0 +~ e *~ u0),e)));
 c0 := simplify(subs(e = 0,map(diff,gauss_map(x0 +~ e *~ v0),e)));

 errs := 
 {dp4(u0,x0),dp4(u0,n0),dp4(v0,x0),dp4(v0,n0),dp4(u0,v0),
  Determinant(Matrix([x0,n0,u0,v0])) - 2,
  Determinant(Matrix([a0,b0,c0])) - (1/a_E^2 - 1) 
 };

 errs := map(NF_x,map(numer,map(factor,errs)));

 _ASSERT(errs = {0},"gauss_map reverses orientation at v[6]");
 
 # We now check that the preimage of gauss_map(v_E[6]) consists only
 # of v_E[6].  The preimage is defined by the relations in rels[0].
 rels[0] := simplify([rho(xx)-1,g(xx),op(gauss_map(xx) -~ gauss_map(v_E[6]))]):

 # These imply the relations in rels[1] and rels[2]
 rels[1] := [rels[0][1],
             a_E^2*rels[0][2],
	     numer(factor(rels[0][3]-rels[0][4])),
	     numer(factor(rels[0][5]))];
 rels[2] := Basis(rels[1],vars_x);

 # We now check that the relation in rels[2] imply
 # a_E^3*x[4]*((x[1]+x[2])^2/2+x[4]^2) = 0.
 
 _ASSERT(
  NormalForm(a_E^3*x[4]*((x[1]+x[2])^2/2+x[4]^2),rels[2],vars_x) = 0,
  "gauss map preimage a"
 );

 # The above relation together with positivity arguments gives x[4] = 0,
 # so we add that to our list of relations.
 
 rels[3] := Basis([x[4],op(rels[2])],vars_x);

 # We now check that the relation in rels[3] imply
 # a_E^3*(x[1]-x[2])*(a_E+(x[1]+x[2])^2/2) = 0.

 _ASSERT(
  NormalForm(a_E^3*(x[1]-x[2])*(a_E+(x[1]+x[2])^2/2),rels[3],vars_x) = 0,
  "gauss map preimage b"
 );

 # The above relation together with positivity arguments gives x[1]-x[2] = 0,
 # so we add that to our list of relations.
 
 rels[4] := Basis([x[1]-x[2],op(rels[3])],vars_x);

 # We now check that the relation in rels[3] imply
 # (1-a_E)*(2*a_E + (1-a_E)*x[3]^2)*x[3] = 0

 _ASSERT(
  NormalForm((1-a_E)*(2*a_E + (1-a_E)*x[3]^2)*x[3],rels[4],vars_x) = 0,
  "gauss map preimage c"
 );
  
 # The above relation together with positivity arguments gives x[3] = 0,
 # so we add that to our list of relations.
 
 rels[5] := Basis([x[3],op(rels[4])],vars_x);

 wl := interface(warnlevel = 0);
 sols := solve([op(rels[5]),op(rels[0])],xx);
 interface(warnlevel = wl);
 
 sols := map(subs,sols,xx);

 _ASSERT(sols = [v_E[6]],"gauss map preimage d");
end:

add_check(check_gauss_map):



==> anc/maple/embedded/homology.mpl <==
# The function homology_phi() defines a map from X to R^2\{0}, which
# induces a surjective map H_1(X) -> Z.

#@ homology_phi 
homology_phi := (x) -> [1-x[3]/a_E-x[4], -sqrt(2)*x[1]];

# Given a 2 pi - periodic function u : R -> X, the function 
# winding_number(u) gives the winding number of the composite 
# homology_phi o u : R -> R^2\{0} around the origin.  The answer
# may be incorrect if the function moves too rapidly.  This
# can be fixed by supplying a number larger than the default
# value of 24 as the optional second argument.

#@ E_winding_number 
E_winding_number := proc(u,n_,a_) 
 local v,w,t,a;

 a := `if`(nargs > 2, a_, a_E0);
 
 R2_winding_number((t) -> subs(a_E=a,homology_phi(u(t))),args[2..-1]);
end:

#@ E_winding_numbers 
E_winding_numbers := (u,n_,a_) -> map(round,[
 E_winding_number(u,args[2..-1]),
 E_winding_number((t) -> act_R4[LLL](u(t)),args[2..-1]),
 E_winding_number((t) -> act_R4[  M](u(t)),args[2..-1]),
 E_winding_number((t) -> act_R4[ LM](u(t)),args[2..-1])
]);

#@ cohomology_vector 
cohomology_vector := proc(f,n_,a_)
 local a,w,k,c,t;
 
 a := `if`(nargs > 2, a_, a_E0);

 w := NULL;
 for k from 5 to 8 do
  c := unapply(evalf(subs(a_E=a,f(c_E[k](t)))),t);
  w := w,R2_winding_number(c,args[2..-1]);
 od:
 
 return [w];
end:




==> anc/maple/embedded/homology_check.mpl <==
check_homology_embedded := proc()
 local i,j;

 printf("%a()\n",procname);

 _ASSERT(
  {seq(seq(E_winding_numbers(c_E[k],48,i*0.1) -~ c_homology[k],k=0..16),i=1..9)} = {[0$4]},
  "winding numbers of c[0],..,c[16]"
 );

end:

add_check(check_homology_embedded):

==> anc/maple/embedded/invariants.mpl <==
# The functions y_1 and y_2 generate the ring of invariants on X for <lambda^2,nu>
#@ yx
yx[1] := x[3];
yx[2] := (x[2]^2 - x[1]^2 - (a_E+1/a_E)*x[3]*x[4])/(2*a_E);

# u_i is an expression for x_i^2 in terms of y_1 and y_2
#@ uy
uy[1] := (1-2*a_E*y[2])/2 - (y[2]-a_E)*(y[2]-1/a_E)*y[1]^2/2;
uy[2] := (1+2*a_E*y[2])/2 - (y[2]+a_E)*(y[2]+1/a_E)*y[1]^2/2;

# xy[i] is an expression for x[i] in terms of y[1] and y[2], valid when x[1],x[2] >= 0
#@ xy
xy[1] := sqrt(uy[1]);
xy[2] := sqrt(uy[2]);
xy[3] := y[1];
xy[4] := - y[1] * y[2];

# u_3 is an expression for 4 x_1^2 x_2^2, and u_3 is an expression for x_1^2 + x_2^2
#@ uz
uz[3] := (1 - z[1] - z[1]*z[2])^2 - z[2] * ((a_E+1/a_E)*z[1]-2*a_E)^2;
uz[4] := 1 - z[1] - z[1]*z[2];

#@ uf
uf[1] := unapply(uy[1],y);
uf[2] := unapply(uy[2],y);

# The functions z_1 and z_2 generate the ring of invariants on X for G
#@ zy
zy[1] := y[1]^2;
zy[2] := y[2]^2;

#@ zx
zx[1] := yx[1]^2;
zx[2] := yx[2]^2;

#@ yz
yz[1] := sqrt(z[1]);
yz[2] := sqrt(z[2]);

# Some additional invariant functions
#@ zx
zx[3] := x[1]^2 + x[2]^2;
zx[4] := x[4]^2;
zx[5] := (x[2]^2-x[1]^2)*x[3]*x[4]-(a_E+1/a_E)*x[3]^2*x[4]^2;

# The functions w_1 and w_2 give a homeomorphism X/G -> [0,1]^2
#@ wz
wz[1] := z[1]*(1+(a_E+1/a_E)*sqrt(z[2])+z[2])/(1+2*a_E*sqrt(z[2]));
wz[2] := sqrt(z[2])*(2*a_E*(1-z[1])+z[1]*sqrt(z[2]))/(1-z[1]+(1/a_E-a_E)*z[1]*sqrt(z[2]));

#@ wy
#@ wx
for i from 1 to 2 do 
# wy[i] := subs({z[1]=y[1]^2,z[2]=y[2]^2},subs(sqrt(z[2]) = abs(y[2]),wz[i]));
 wy[i] := subs({z[1]=y[1]^2,z[2]=y[2]^2},wz[i]);
 wx[i] := subs({y[1]=yx[1],y[2]=yx[2]},wy[i]);
od:

# Gradient operators
grad_x := (u) -> add(diff(u,x[i]) * dx[i],i=1..4); #@ grad_x
grad_y := (u) -> add(diff(u,y[i]) * dy[i],i=1..2); #@ grad_y
grad_z := (u) -> add(diff(u,z[i]) * dz[i],i=1..2); #@ grad_z

#@ dyx
#@ dzx
#@ dzy
#@ dyz
for i from 1 to 2 do 
 dyx[i] := grad_x(yx[i]);
 dzx[i] := grad_x(zx[i]);
 dzy[i] := grad_y(zy[i]);
 dyz[i] := grad_z(yz[i]);
od:

#@ dxy
for i from 1 to 4 do
 dxy[i] := grad_y(xy[i]);
od:

#@ dzx
for i from 3 to 5 do # i = 1 to 2 already done 
 dzx[i] := grad_x(zx[i]);
od:

# Projections from EX(a) to the y-plane and the z-plane
y_proj := unapply([seq(yx[i],i=1..2)],x); #@ y_proj
z_proj := unapply([seq(zx[i],i=1..2)],x); #@ z_proj

# Sections of y_proj and z_proj
y_lift := (y) -> [sqrt(uf[1](y)),sqrt(uf[2](y)),y[1],-y[1]*y[2]]; #@ y_lift
z_lift := (z) -> y_lift([sqrt(z[1]),sqrt(z[2])]);                 #@ z_lift

######################################################################
# Various Grobner bases

x_vars := lexdeg([z[1],z[2]],[y[1],y[2]],[x[1],x[2],x[3],x[4]]); #@ x_vars
y_vars := lexdeg([x[1],x[2],x[3],x[4]],[z[1],z[2]],[y[1],y[2]]); #@ y_vars
z_vars := lexdeg([x[1],x[2],x[3],x[4]],[y[1],y[2]],[z[1],z[2]]); #@ z_vars

#@ x_rels 
x_rels := Basis(
 expand([y[1]-yx[1],y[2]-yx[2],
         z[1]-zx[1],z[2]-zx[2],
         rho(xx)-1,g(xx)] *~ a_E^4),
 x_vars
);

#@ y_rels 
y_rels := Basis(
 expand([z[1]-zy[1],z[2]-zy[2],
         y[1]-yx[1],y[2]-yx[2],
         x[1]^2-uy[1],x[2]^2-uy[2],
         x[4]+y[1]*y[2]] *~ a_E^4),
 y_vars
);

#@ z_rels 
z_rels := Basis([op(y_rels),z[1]-zy[1],z[2]-zy[2]],z_vars);

# NF_x(u) rewrites u in terms of x[1],...,x[4]
# NF_y(u) rewrites u as a linear combination of {1,x[1],x[2],x[1]*x[2]}
#          over R[y[1],y[2]].
# NF_z(u) rewrites u as a linear combination of 
#          {x[1]^i*x[2]^j*y[1]^k*y[2]^l | 0 <= i,j,k,l <= 1}
#           over R[z[1],z[2]].

NF_x := (u) -> NormalForm(u,x_rels,x_vars); #@ NF_x
NF_y := (u) -> NormalForm(u,y_rels,y_vars); #@ NF_y
NF_z := (u) -> NormalForm(u,z_rels,z_vars); #@ NF_z

# List of monomials in x[1],..,x[4] that are reduced wrt the Grobner
# basis x_rels.  This relies on the fact that the leading monomials
# for the elements of the Grobner basis are x[4]^2, x[3]^2*x[4] and
# x[3]^4.

#@ x_reduced_basis 
x_reduced_basis := proc(d)
 local i1,i2,i3,i4;
 [seq(seq(seq(seq(x[1]^i1*x[2]^i2*x[3]^i3*x[4]^i4,
			i4=0..min(d-i1-i2-i3,1-floor(i3/2))),
			i3=0..min(d-i1-i2,3)),
			i2=0..d-i1),
			i1=0..d)];
end:

######################################################################

# Action on the ring of polynomial functions on R4

#@ act_A_rule
#@ act_A
#@ R4_matrix

for T in G16 do 
 act_A_rule[T] := {seq(x[i] = act_R4[G_inv(T)](xx)[i],i=1..4)};
 act_A_rule[T] := {op(act_A_rule[T]),op(subs(x=dx,act_A_rule[T]))};
 act_A[T] := (u) -> subs(act_A_rule[T],u);

 act_A_rule[T] := {op(act_A_rule[T]),
  seq(y[i] = factor(act_A[T](yx[i])/yx[i]) * y[i],i = 1..2),
  seq(dy[i] = factor(act_A[T](yx[i])/yx[i]) * dy[i],i = 1..2)
 };

 act_A[T] := (u) -> subs(act_A_rule[T],u);
 R4_matrix[T] := Matrix([seq([seq(coeff(act_R4[T](xx)[i],x[j],1),j=1..4)],i=1..4)]);
od:

# For some reason we had trouble making the definitions below in a loop
act_A[1]     := (u) -> subs(act_A_rule[1],u):
act_A[L]     := (u) -> subs(act_A_rule[L],u):
act_A[LL]    := (u) -> subs(act_A_rule[LL],u):
act_A[LLL]   := (u) -> subs(act_A_rule[LLL],u):
act_A[M]     := (u) -> subs(act_A_rule[M],u):
act_A[LM]    := (u) -> subs(act_A_rule[LM],u):
act_A[LLM]   := (u) -> subs(act_A_rule[LLM],u):
act_A[LLLM]  := (u) -> subs(act_A_rule[LLLM],u):
act_A[N]     := (u) -> subs(act_A_rule[N],u):
act_A[LN]    := (u) -> subs(act_A_rule[LN],u):
act_A[LLN]   := (u) -> subs(act_A_rule[LLN],u):
act_A[LLLN]  := (u) -> subs(act_A_rule[LLLN],u):
act_A[MN]    := (u) -> subs(act_A_rule[MN],u):
act_A[LMN]   := (u) -> subs(act_A_rule[LMN],u):
act_A[LLMN]  := (u) -> subs(act_A_rule[LLMN],u):
act_A[LLLMN] := (u) -> subs(act_A_rule[LLLMN],u):

#@ check_char
check_char := proc(u)
 local Q,i;
 Q := [seq(factor(act_A[T](u)/u),T in G16)];
 for i from 0 to 7 do
  if Q = [seq(character[i][T],T in G16)] then
   return i;
  fi;
 od;
 return FAIL;
end:

#@ G16_average 
G16_average := (u) -> add(act_A[T](u),T in G16)/16;

#@ G16_twisted_average 
G16_twisted_average := (k,u) -> add(character[k][T] * act_A[T](u),T in G16)/16;

# Action of G on the y-plane

#@ act_hex
act_hex[1]    := (y) -> [ y[1], y[2]];
act_hex[L]    := (y) -> [ y[1],-y[2]];
act_hex[LL]   := (y) -> [ y[1], y[2]];
act_hex[LLL]  := (y) -> [ y[1],-y[2]];
act_hex[M]    := (y) -> [-y[1], y[2]];
act_hex[LM]   := (y) -> [-y[1],-y[2]];
act_hex[LLM]  := (y) -> [-y[1], y[2]];
act_hex[LLLM] := (y) -> [-y[1],-y[2]];
act_hex[N]    := (y) -> [ y[1], y[2]];
act_hex[LN]   := (y) -> [ y[1],-y[2]];
act_hex[LLN]  := (y) -> [ y[1], y[2]];
act_hex[LLLN] := (y) -> [ y[1],-y[2]];
act_hex[MN]   := (y) -> [-y[1], y[2]];
act_hex[LMN]  := (y) -> [-y[1],-y[2]];
act_hex[LLMN] := (y) -> [-y[1], y[2]];
act_hex[LLLMN]:= (y) -> [-y[1],-y[2]];

# Invariants for the action twisted by a linear character (as listed in group.mpl)
# These twisted invariants form a module over the ring of untwisted
# invariants, with generators as listed below.

#@ twisted_invariant

twisted_invariant[0] := 1;
twisted_invariant[1] := yx[2];
twisted_invariant[2] := yx[1];
twisted_invariant[3] := yx[1]*yx[2];
twisted_invariant[4] := x[1]*x[2]:
twisted_invariant[5] := x[1]*x[2]*yx[2]:
twisted_invariant[6] := x[1]*x[2]*yx[1]:
twisted_invariant[7] := x[1]*x[2]*yx[1]*yx[2]:

######################################################################

#@ square_norm_of_dg_z 
square_norm_of_dg_z := (z) -> 
 (1+z[2])*(((1/a_E^2-1)*z[1])^2+(2/a_E^2-8)*z[1]+4)+
 (1-z[2])*z[1]*2*(2-1/a_E^2);

#@ curvature_z 
curvature_z := (z) ->
  1 - 16*(1/a_E^2+(3*a_E^2-1)^2/(4*a_E^6)*z[1]^2-4*z[2]
          -(3*a_E^2-1)/a_E^4*z[1]+4*(a_E^(-2)-1)*z[1]*z[2]
          +4*(2-a_E^(-2))*z[1]^2*z[2]^2+(3+4*a_E^(-2)-3*a_E^(-4))*z[1]^2*z[2])/
          square_norm_of_dg_z(z)^2;

######################################################################

#@ z_to_w 
z_to_w := unapply([wz[1],wz[2]],z);

# The map z_to_w involves quotients of functions that are visibly 
# continuous.  One denominator vanishes at the point z = [1,0].
# The function below is the unique continuous extension.

#@ z_to_wa 
z_to_wa := proc(z)
 if z[1] = 1 and z[2] = 0 then return([1,0]) else return(z_to_w(z)); fi;
end:

w_proj := unapply(z_to_w(zx),x):          #@ w_proj
w_proja := (x) -> z_to_wa(z_proj(x)):     #@ w_proj_a

y_to_w := (y) -> z_to_w([y[1]^2,y[2]^2]); #@ y_to_w

# To find y with y |-> w we first solve p_0(y[2])/p_1(y[2]) = w[2] (where p_0 and p_1
# are as defined below), 

#@ w_to_y_p_0 
w_to_y_p_0 := (t,w1) -> t*((1+w1)*t^2+(1/a_E+a_E+(1/2/a_E-2*a_E)*w1)*t+(1-w1));

#@ w_to_y_p_1 
w_to_y_p_1 := (t,w1) -> (1/2/a_E+w1*(1/a_E-a_E))*t^2 + 1/2*((1/a_E^2-1)*(1+w1)+2*(1-w1))*t + 1/2/a_E*(1-w1);

#@ w_to_y_p   
w_to_y_p   := (t,w1) -> w_to_y_p_0(t,w1)/w_to_y_p_1(t,w1);

#@ w_to_y_q   
w_to_y_q   := (t,w1,w2) -> w2 * w_to_y_p_1(t,w1) - w_to_y_p_0(t,w1);

#@ w_to_y_y_1 
w_to_y_y_1 := (w1,y2) -> sqrt(w1*(1+2*a_E*y2)/((y2+1/a_E)*(y2+a_E)));

# Coefficients of t in the numerator of the derivative of w_to_y_p.
#@ w_to_y_dpc[0] 
w_to_y_dpc[0] := (1-w1)^2/(2*a_E);

#@ w_to_y_dpc[1] 
w_to_y_dpc[1] := (1-w1)*((3/2/a_E^2-1)*w1+(1/a_E^2+1)*(1-w1));

#@ w_to_y_dpc[2] 
w_to_y_dpc[2] := (1-a_E^2)/a_E^3*(1-w1)/2 + 
                 (1-a_E^2)*(3/2-a_E^2)/a_E^3*w1^2 +
		 (1+2*a_E^2)*(5-a_E^2)/4/a_E^3*w1*(1-w1) +
		 (5+a_E^2)/2/a_E*(1-w1)^2;

#@ w_to_y_dpc[3] 
w_to_y_dpc[3] := (1+w1)/a_E^2*(2*(1-a_E^2)*w1+(1+a_E^2)*(1-w1));

#@ w_to_y_dpc[4] 
w_to_y_dpc[4] := (1+w1)*(1+2*(1-a_E^2)*w1)/(2*a_E);

#@ w_to_y1 
w_to_y1 := proc(w)
 option remember;
 local p,t,tt,y1,y2;
 p := subs(a_E=a_E1,w_to_y_q(t,w[1],w[2]));
 tt := select(t -> (t^2 <= 1/a_E1-a_E1),[fsolve(p=0,t)]);
 if tt = [] then return [FAIL,tt]; fi;
 y2 := max(0,op(tt));
 y1 := evalf(subs(a_E=a_E1,w_to_y_y_1(w[1],y2)));
 return([y1,y2]);
end:

#@ w_lift1 
w_lift1 := (w) -> map(Re,evalf(subs(a_E=a_E1,y_lift(w_to_y1(w)))));

protect('uf','uz','wy','wz','xy','yx','yz','zx','zy','dxy','dyx','dyz','dzx','dzx','dzy');

==> anc/maple/embedded/invariants_check.mpl <==
check_invariants := proc()
 local n,B,BI,err;

 printf("%a()\n",procname);

 _ASSERT(
  expand(x[1]^2 - eval(subs(y = yx,uy[1])) - (rho(xx)-1)/2 - g_0(xx)*(g_0(xx)+2*(1/a_E+a_E)*x[3]+4*x[4])/8) = 0,
  "x[1]^2 = uy[1]"
 );

 _ASSERT(
  expand(x[2]^2 - eval(subs(y = yx,uy[2])) - (rho(xx)-1)/2 - g_0(xx)*(g_0(xx)-2*(1/a_E+a_E)*x[3]+4*x[4])/8) = 0,
  "x[2]^2 = uy[2]"
 );

 _ASSERT(
   zx[3] = x[1]^2 + x[2]^2 and
   expand(1/4*zx[3]^2-a_E^2*zx[2]-(a_E+1/a_E)/2*zx[5]-(a_E+1/a_E)^2/4*zx[1]*zx[4]) = x[1]^2*x[2]^2 and
   zx[1] = x[3]^2 and
   zx[4] = x[4]^2 and
   zx[5] + (a_E+1/a_E)*zx[1]*zx[4] = (x[2]^2-x[1]^2)*x[3]*x[4],
   "Basic invariants on R4 in terms of z_1,..,z_5"
 );

 _ASSERT(
  expand(zx[5]^2-4*a_E^2*zx[1]*zx[2]*zx[4]) = 0, 
  "z_5^2 relation"
 );

 _ASSERT(
  expand(zx[3] - (1  - zx[1] - zx[1]*zx[2]) - (rho(xx)-1) - (g_0(xx)/4 + x[4])*g_0(xx)) = 0 and 
  expand(zx[4] - zx[1] * zx[2] + (g_0(xx)/4+x[4])*g_0(xx)) = 0 and
  expand(zx[5] + 2 * a_E * zx[1] * zx[2] + a_E*yx[1]*yx[2]*g_0(xx)) = 0,
  "z_3,..,z_5 in terms of z_1,z_2 on X"
 );

 _ASSERT(
  simplify(y_proj(y_lift([y[1],y[2]])) -~ [y[1],y[2]]) = [0,0],
  "y_proj o y_lift = 1"
 );

 _ASSERT(
  simplify(z_proj(z_lift([z[1],z[2]])) -~ [z[1],z[2]]) = [0,0],
  "z_proj o z_lift = 1"
 );

 _ASSERT(
  NF_x(square_norm_of_dg(xx) - square_norm_of_dg_z(zx)) = 0,
  "square norm of dg in terms of z"
 );

 _ASSERT(
  NF_x(numer(factor(curvature(xx) - curvature_z(zx)))) = 0,
  "curvature in terms of z"
 );

 _ASSERT(
  [(simplify(subs(y[1] = w_to_y_y_1(w[1],y[2]),wy[1] - w[1])) assuming y[2] >= 0),
   (simplify(subs(y[1] = w_to_y_y_1(w[1],y[2]),wy[2] - w_to_y_p(y[2],w[1]))) assuming y[2] >= 0),
   expand(numer(simplify(diff(w_to_y_p(t,w1),t))) - (add(w_to_y_dpc[k]*t^k,k=0..4)*(4*a_E^4)))
  ] = 
  [0,0,0],
  "properties of w_to_y()"
 );

 err := factor(subs(y[1] = w_to_y_y_1(w[1],y[2]),
   uy[1] - 
   (((1-a_E^2)*w[1]+1/2)*y[2]^2 + 
    ((1-w[1])/2*(a_E+1/a_E) + w[1]*(1/a_E-a_E))*y[2] + 
    (1-w[1])/2) *
   (1-w_to_y_p(y[2],wy[1])) / ((y[2]+a_E)*(y[2]+1/a_E))
  ));

  err := simplify(err) assuming y[2]>0;

 _ASSERT(err = 0,"u[1] in w_to_y()");

 err := factor(subs(y[1] = w_to_y_y_1(w[1],y[2]),
   uy[2]- ((1+2*a_E*y[2])*(1-w[1])/2)
  ));

  err := simplify(err) assuming y[2]>0;

 _ASSERT(err = 0, "u[2] in w_to_y");

 _ASSERT(
  {seq(simplify(y_proj(act_R4[T](xx)) -~ act_hex[T](y_proj(xx))),T in G16)} = {[0,0]},
  "y_proj is equivariant"
 );

 _ASSERT(
  {seq(seq(simplify(
    act_A[T](twisted_invariant[i]) - character[i][T] * twisted_invariant[i]
   ),T in G16),i=0..7)} = {0},
  "twisted invariants"
 );
end:

add_check(check_invariants):

######################################################################

check_square := proc()
 local T,i,p,err;

 printf("%a()\n",procname);
 
 for T in G16 do
  _ASSERT(simplify(w_proj(act_R4[T](xx)) -~ w_proj(xx)) = [0,0],
	 sprintf("w_proj invariant for %a",T));
 od:

 _ASSERT(map(limit,w_proj(c_E[1](t)),t= 0)=[1,0],"w_proj(v[0]) 0");
 _ASSERT(map(limit,w_proj(c_E[2](t)),t= 0)=[1,0],"w_proj(v[0]) 1");
 _ASSERT(map(limit,w_proj(c_E[5](t)),t= 0)=[1,0],"w_proj(v[0]) 2");
 _ASSERT(map(limit,w_proj(c_E[6](t)),t= 0)=[1,0],"w_proj(v[0]) 3");

 _ASSERT(map(limit,w_proj(c_E[1](t)),t=Pi)=[1,0],"w_proj(v[1]) 0");
 _ASSERT(map(limit,w_proj(c_E[2](t)),t=Pi)=[1,0],"w_proj(v[1]) 1");
 _ASSERT(map(limit,w_proj(c_E[7](t)),t= 0)=[1,0],"w_proj(v[1]) 2");
 _ASSERT(map(limit,w_proj(c_E[8](t)),t= 0)=[1,0],"w_proj(v[1]) 3");

 for i from 2 to 5 do
  _ASSERT(simplify(w_proj(v_E[i]) -~ [0,1]) = [0,0],sprintf("w_proj(v[%d])",i));
 od:

 for i from 6 to 9 do
  _ASSERT(simplify(w_proj(v_E[i])) = [0,0],sprintf("w_proj(v[%d])",i));
 od:

 for i from 10 to 13 do
  _ASSERT(simplify(w_proj(v_E[i]) -~ [1,1]) = [0,0],sprintf("w_proj(v[%d])",i));
 od:

 for i from 14 to 21 do
  _ASSERT(simplify(w_proj(v_E[i]) -~ [2*a_E^2/(a_E^2+1), 0]) = [0,0],sprintf("w_proj(v[%d])",i));
 od:

 for i from 22 to 29 do
  _ASSERT(simplify(w_proj(v_E[i]) -~ [1, (2*a_E^2-5)/(6*a_E^2-7)]) = [0,0],sprintf("w_proj(v[%d])",i));
 od:

 for i from 30 to 45 do
  _ASSERT(simplify(w_proj(v_E[i]) -~ [(3/4)*(2*a_E^2+1)/(a_E^2+1), (1/4)*(2*a_E^2-3)/((a_E-1)*(a_E+1))]) = [0,0],
    sprintf("w_proj(v[%d])",i));
 od:
end:

add_check(check_square):



==> anc/maple/embedded/plots.mpl <==
# This is a generic function for drawing a picture of the image of a map
# p : EX -> R^2.  The function p is given as the first argument.
# The last argument filter_ can be omitted or set to "F4" or "F16".
# If it is set, then only p(F4) or p(F16) will be drawn rather than
# the whole of p(EX).  
#
# The argument v_label_align should be a table indexed by a subset of
# {0,...,13} specifying the alignment of vertex labels relative to the
# point marking the vertex itself.  The argument c_label_param should be
# a table indexed by a subset of {0,...,8}.  If the i'th entry is t0
# then a label for c[i] will be placed near to p(c[i](t0)), with 
# alignment specified by c_label_align[i].
#
# There is some logic to provide readable labels in the case where 
# several different vertices have the same image under p.

#@ plane_proj_plot 
plane_proj_plot := proc(
    p,v_label_align,c_label_param,c_label_align,filter_
 )
 local filter,II,JJ,CL,i,j,vv,vla,vlm,cc,cla,t0,a0,x0,P;

 if nargs < 5 then filter := NULL; else filter := filter_; fi;

 if filter = "F16" then
  II := F16_vertices;
  JJ := select(j -> F16_curve_limits[j] <> NULL,{seq(j,j=0..8)});
  CL := F16_curve_limits;
 elif filter = "F4" then
  II := F4_vertices;
  JJ := select(j -> F4_curve_limits[j] <> NULL,{seq(j,j=0..8)});
  CL := F4_curve_limits;
 else
  II := {seq(i,i=0..13)};
  JJ := {seq(j,j=0..8)};
  CL := table([seq(i = 0..2*Pi,i=0..8)]);
 fi;

 vv := table(); vla := table(); vlm := table();

 for i in II do 
  vv[i] := simplify(subs(a_E=a_E0,p(v_E0[i])));
  vla[vv[i]] := 'below';
  if type(vlm[vv[i]],list) then
   vlm[vv[i]] := [op(vlm[vv[i]]),i];
  else
   vlm[vv[i]] := [i];
  fi;
 od;

 cc := table(); cla := table();

 for i in JJ do
  cla[i] := 'below'; 
  cc[i] := unapply(simplify(subs(a_E=a_E0,p(c_E0[i](t)))),t);
 od;

 for i in map(op,[indices(v_label_align)]) do 
  vla[vv[i]] :=  v_label_align[i];
 od;

 for i in map(op,[indices(c_label_align)]) do 
  cla[i] :=  c_label_align[i];
 od;

 P := seq(plot([op(cc[i](t)),t=CL[i]],colour=c_colour[i]),i in JJ);
 P := P,seq(point(vv[i]),i in II);
 P := P,  seq(
    textplot([op(evalf(op(ii))),sprintf("%Q",op(vlm[op(ii)]))],'align'=vla[op(ii)]),
    ii in indices(vlm)
  );
 for i in map(op,[indices(c_label_param)]) do
  if member(i,JJ) then 
   t0 := c_label_param[i];
   a0 := cla[i];
   x0 := evalf(subs(a_E=a_E0,cc[i](t0)));

   P := P,textplot([op(x0),i],'align'=a0,colour=red);
  fi;
 od;

 return display(P,scaling=constrained,axes=none);
end:

######################################################################

# This function is similar to plane_proj_plot() except that it generates
# tikz code for inclusion in the latex file rather than a Maple plot.

#@ plane_proj_tikz 
plane_proj_tikz := proc(
    p,v_label_align,c_label_param,c_label_align
 )
 local filter,II,JJ,CL,i,j,vv,vla,vlm,cc,cla,t0,t1,t2,a0,a1,a2,a3,x0,s,s0,a,ls,comma,
       scale,point_size,num_points,label_size,centred,raw,ranges,arrows,extra;

 filter := NULL;
 scale := 4;
 point_size := 0.02;
 num_points := 10;
 raw := false;
 centred := false;
 ranges := false;
 label_size := "";
 arrows := [];
 extra := "";

 for a in args[5..-1] do
  if a = "F4" or a = "F16" then
   filter := a;
  elif type(a,`=`) then
   if lhs(a) = "scale"      then scale      := rhs(a); fi;
   if lhs(a) = "point_size" then point_size := rhs(a); fi;
   if lhs(a) = "label_size" then label_size := rhs(a); fi;
   if lhs(a) = "num_points" then num_points := rhs(a); fi;
   if lhs(a) = "centred"    then centred    := rhs(a); fi;
   if lhs(a) = "raw"        then raw        := rhs(a); fi;
   if lhs(a) = "ranges"     then ranges     := rhs(a); fi;
   if lhs(a) = "arrows"     then arrows     := rhs(a); fi;
   if lhs(a) = "extra"      then extra      := rhs(a); fi;
  fi;
 od;

 if label_size = "subscript" then
  ls := "\\ss ";
 elif label_size = "subsubscript" then
  ls := "\\sss ";
 else
  ls := "";
 fi;

 if filter = "F16" then
  II := F16_vertices;
  JJ := select(j -> F16_curve_limits[j] <> NULL,{seq(j,j=0..8)});
  CL := F16_curve_limits;
 elif filter = "F4" then
  II := F4_vertices;
  JJ := select(j -> F4_curve_limits[j] <> NULL,{seq(j,j=0..8)});
  CL := F4_curve_limits;
 else
  II := {seq(i,i=0..13)};
  JJ := {seq(j,j=0..8)};
  CL := table([seq(i = 0..2*Pi,i=0..8)]);
 fi;

 vv := table(); vla := table(); vlm := table();

 for i in II do 
  vv[i] := simplify(subs(a_E=a_E0,p(v_E0[i])));
  vla[vv[i]] := 'below';
  if type(vlm[vv[i]],list) then
   vlm[vv[i]] := [op(vlm[vv[i]]),i];
  else
   vlm[vv[i]] := [i];
  fi;
 od;

 cc := table(); cla := table();

 for i in JJ do
  cla[i] := 'below'; 
  cc[i] := unapply(simplify(subs(a_E=a_E0,p(c_E0[i](t)))),t);
 od;

 for i in map(op,[indices(v_label_align)]) do 
  vla[vv[i]] :=  v_label_align[i];
 od;

 for i in map(op,[indices(c_label_align)]) do 
  cla[i] :=  c_label_align[i];
 od;

 if raw = true then 
  s := "";
 else 
  s := sprintf("\\begin{tikzpicture}[scale=%A]\n",scale);
 fi;

 for i in JJ do
  s := cat(s,tikz_plot(cc[i](t),CL[i],num_points,c_colour[i]));
 od;
 for a in arrows do
  i := op(1,a);
  t0 := evalf(op(2,a));
  a0 := evalf(cc[i](t0));
  a1 := evalf(cc[i](t0+0.01));
  s := cat(s,
   sprintf(" \\draw[%s,arrows={-angle 90}] (%.4f,%.4f) -- (%.4f,%.4f);\n",
           c_colour[i],op(a0),op(a1)));
 od;
 for i in II do 
  s := cat(s,tikz_point(vv[i],point_size));
 od;
 for i in map(op,[indices(vlm)]) do
  s0 := ls;
  comma := "";
  for j in vlm[i] do
   s0 := cat(s0,comma,sprintf("v_{%A}",j));
   comma := ",";
  od;
  s := cat(s,tikz_label(i,s0,vla[i]));
 od;
 for i in map(op,[indices(c_label_param)]) do
  if member(i,JJ) then 
   t0 := c_label_param[i];
   a0 := cla[i];
   x0 := evalf(subs(a_E=a_E0,cc[i](t0)));
   s0 := sprintf("%sc_{%d}",ls,i);
   if ranges = true then
    s0 := sprintf("%s(%s\\dotsb%s)",s0,
                  angle_latex[op(1,CL[i])],angle_latex[op(2,CL[i])]);
   fi;
   s := cat(s,tikz_label(x0,s0,a0));
  fi;
 od;

 s := cat(s,extra);

 if raw <> true then
  s := cat(s,"\\end{tikzpicture}\n");
 fi;

 if centred = true then
  s := cat("\\begin{center}\n",s,"\\end{center}\n");
 fi;

 return(s);
end:

######################################################################

#@ surface_plot 
surface_plot := proc(f,{M::integer := 0,
                        plot_style := patchnogrid,
                        with_curves := false,
                        H := G16})
 local i,j,T,N,P,SDI,CP,opt;

 require_square_diffeo_E0_inverse();

 N := square_diffeo_E0_inverse_order;
 if  M > 0 and type(N/M,integer) then
  N := M;
 fi;
 
 SDI := eval(square_diffeo_E0_inverse_table):
 P := table():
 for T in H do
  for i from 0 to N do
   for j from 0 to N do
    P[T,i,j] := evalf(f(act_R4[T](SDI[i/N,j/N]))):
   od:
  od:
 od:

 if with_curves then
  CP := seq(spacecurve(f(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8);
 else
  CP := NULL;
 fi;

 if plot_style = wireframe then
  opt := style=wireframe,colour=gray;
 else
  opt := style=plot_style;
 fi;

 display(
  seq(seq(seq(
   polygon([P[T,i,j],P[T,i,j+1],P[T,i+1,j+1]],opt),
    i=0..N-1),j=0..N-1),T in H),
  seq(seq(seq(
   polygon([P[T,i,j],P[T,i+1,j],P[T,i+1,j+1]],opt),
    i=0..N-1),j=0..N-1),T in H),
  CP,
  scaling=constrained,axes=none
 );
end:

######################################################################

#@ make_c_E_plots 
make_c_E_plots := proc()
 local i;
 global pics,c_E_plot;

 for i from 0 to 16 do 
  c_E_plot[i] :=
    spacecurve(stereo(c_E1[i](t)),t=0..2*Pi,numpoints=200,colour = c_colour[i],axes = none);
  pics[sprintf("c_E[%d]",i)] := c_E_plot[i];
 od:
 save_plots(seq(sprintf("c_E[%d]",i),i=0..8));
 save_jpgs( seq(sprintf("c_E[%d]",i),i=0..8));

 pics["curves_E"] :=
  display(seq(c_E_plot[i],i=0..8),scaling=constrained,axes=none);
 save_plot("curves_E");
 save_jpg( "curves_E");

 pics["extra_curves_E"] :=
  display(seq(c_E_plot[i],i=9..16),scaling=constrained,axes=none);
 save_plot("extra_curves_E");
 save_jpg( "extra_curves_E");

 pics["all_curves_E"] := 
  display(pics["curves_E"],pics["extra_curves_E"]);
 save_plot("all_curves_E");
 save_jpg( "all_curves_E");
end:

load_c_E_plots := proc()
 load_plots(seq(sprintf("c_E[%d]",i),i=0..8),"curves_E");
end:

######################################################################

#@ make_E_plots 
make_E_plots := proc()
 global pics;
 pics["EX"]  :=
  surface_plot(stereo,M = 8);
 pics["EX_wireframe"]  :=
  surface_plot(stereo,M = 12,plot_style=wireframe);

 save_plots("EX","EX_wireframe");
 save_jpgs( "EX","EX_wireframe");

 pics["EX_with_curves"] := display(
  surface_plot(stereo,M = 8,with_curves = true),
  scaling=constrained,orientation=[65,80],axes = none
 ): 
 save_plot("EX_with_curves"): 
 save_jpg( "EX_with_curves"): 

 NULL;
end:

load_E_plots := () ->
 load_plots("EX","EX_wireframe","EX_with_curves");

######################################################################

#@ make_E_owl_plots 
make_E_owl_plots := proc()
 global pics;
 pics["EX_owl"]  :=
  surface_plot(owl_proj,M = 8);
 pics["EX_owl_wireframe"]  :=
  surface_plot(owl_proj,M = 12,plot_style=wireframe);

 save_plots("EX_owl","EX_owl_wireframe");
 save_jpgs( "EX_owl","EX_owl_wireframe");

 pics["EX_owl_with_curves"] := display(
  surface_plot(owl_proj,M = 8,with_curves = true),
  scaling=constrained,axes = none
 ): 
 save_plot("EX_owl_with_curves"): 
 save_jpg("EX_owl_with_curves"): 

 NULL;
end:

load_E_owl_plots := () ->
 load_plots("EX_owl","EX_owl_wireframe","EX_owl_with_curves");

############################################################

#@ make_Omega_plots
make_Omega_plots := proc()
 global pics;

 pics["Omega"] := display(
  spacecurve(stereo(omega1[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
  spacecurve(stereo(omega1[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
  sphere([0,0,1/2],0.05,color=black),
  sphere([0,0,-1/2],0.05,color=black),
  spacecurve(stereo(-~ omega1[1](t)),t=0..2*Pi,color=blue,thickness=3),
  spacecurve(stereo(-~ omega1[2](t)),t=0..2*Pi,color=blue,thickness=3),
  line([-3,0,0],[3,0,0],color=black,thickness=3),
  line([0,-3,0],[0,3,0],color=black,thickness=3),
  line([0,0,-3],[0,0,3],color=black,thickness=3),
  textplot3d([3.2,0,0,"x"]),
  textplot3d([0,3.2,0,"y"]),
  textplot3d([0,0,3.2,"z"]),
  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],orientation=[40,65],axes=none
 ):

 save_plot("Omega"):
 save_jpg("Omega"):

 pics["XOmega"] := display(
  spacecurve(stereo(omega1[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
  spacecurve(stereo(omega1[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
  spacecurve(stereo(-~ omega1[1](t)),t=0..2*Pi,color=blue,thickness=3),
  spacecurve(stereo(-~ omega1[2](t)),t=0..2*Pi,color=blue,thickness=3),
  pics["EX_wireframe"],
  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
  scaling=constrained,orientation=[65,80],axes=none
 ):

 save_plot("XOmega"):
 save_jpg("XOmega"):

 NULL;
end:

############################################################

#@ make_F4_plot
make_F4_plot := proc()
 global pics;

 pics["F4"] :=
  display(
   surface_plot(stereo,M = 12,H = [1,LM,LN,MN]),
   seq(c_E_plot[i],i=3..8),orientation=[-120,0,50],axes=none
  ):
 save_plot("F4"):
 save_jpg("F4"):
 pics["F4"];
end:

######################################################################

#@ make_F16_plots

make_F16_plots := proc()
 global pics;

 pics["F16_outline"] := display(
  seq(
   spacecurve(stereo(c_E0[k](t)),
              t=F16_curve_limits[k],
              colour = c_colour[k]),
   k in [0,1,3,5]
  ),
  scaling = constrained,axes=none
 );

 save_plot("F16_outline"):
 save_jpg("F16_outline"):

 pics["F16"] := 
  surface_plot(stereo,M = 24,H = [1]);
 save_plot("F16");
 save_jpg( "F16");

 pics["F16_wireframe"] := 
  surface_plot(stereo,M = 24,H = [1],plot_style = wireframe);
 save_plot("F16_wireframe");
 save_jpg( "F16_wireframe");

 NULL;
end:

############################################################

#@ make_y_proj_plots

make_y_proj_plots := proc()
 global pics;

 pics["y_proj"] := 
  plane_proj_plot(y_proj0,
   table([0=right,1=left,3=above,11=above,13=above]),
   table([0=Pi/6,1=2,2=1.9,3=2.1,4=2.1,5=1.5,6=1.5,7=1.5,8=1.5]),
   table([0=left,3=above,5=right,6=right,7=left,8=left]));

 save_plot("y_proj");
 save_jpg("y_proj");

 pics["y_proj_F4"] :=
  plane_proj_plot(y_proj0,
   table([0=right,1=left,3=above,11=above,13=above]),
   table([0=Pi/6,1=2,2=1.9,3=2.1,4=2.1,5=1.5,6=1.5,7=1.5,8=1.5]),
   table([0=left,3=above,5=right,6=right,7=left,8=left]),"F4");

 save_plot("y_proj_F4");
 save_jpg("y_proj_F4");

 pics["y_proj_F16"] :=
  plane_proj_plot(y_proj0,
   table([1=left,3=above,11=above,13=above]),
   table([0=1.05,1=1.1,3=1,5=1.5]),
   table([0=left,3=above,5=right,6=right,7=left,8=left]),
   "F16");

 save_plot("y_proj_F16");
 save_jpg("y_proj_F16");

 pics["y_proj_extra"] := display(
  seq(planecurve(y_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
      k in [0,1,3,4,5,6,7,8,9,11,13,14]),
  scaling=constrained,axes=none
 );
 save_plot("y_proj_extra");
 save_jpg("y_proj_extra");

 NULL;
end:

############################################################

#@ make_z_proj_plots

make_z_proj_plots := proc()
 global pics;
 local v_z_map,v_z_align0,v_z_align,c_z_map0,c_z_map,c_z_labels,c_z_arrows,c_z_plots,c_z,
       i,ii,z0,t0,a,u,L,r,w;

 pics["z_proj"] := 
  plane_proj_plot(z_proj0,
   table([2=above,10=above]),
   table([0=1.2,1=2.3,2=2.4,3=2.3,4=2.4,5=1.9,6=2.0,7=2.1,8=2.2]),
   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));

 save_plot("z_proj");
 save_jpg("z_proj");

 v_z_align0 := table([
  0 = 'right',
  2 = 'left',
  6 = 'below'
 ]):

 c_z_map0 := table([
  0  = [ 1.20,'left'],
  1  = [ 2.30,'below'],
  2  = [ 2.40,'below'],
  3  = [ 2.30,{'above','left'}],
  4  = [ 2.40,{'above','left'}],
  5  = [ 1.90,'right'],
  6  = [ 2.00,'right'],
  7  = [ 2.10,'right'],
  8  = [ 2.20,'right']
 ]):

 v_z_map := table():

 v_z_align := table();

 v_z_align := table();
 for ii in indices(v_z_align0) do
  v_z_align[simplify(z_proj0(v_E0[op(ii)]))] := v_z_align0[op(ii)];
 od:

 for i in select(j -> j <= 13,F16_vertices) do
  z0 := simplify(z_proj0(v_E0[i]));
  if not(assigned(v_z_align[z0])) then
   v_z_align[z0] := 'below';
  fi;
  if type(v_z_map[z0],list) then
   v_z_map[z0] := [op(v_z_map[z0]),i];
  else
   v_z_map[z0] := [i];
  fi;
 od:

 c_z_labels := NULL;
 c_z_arrows := NULL;
 c_z_plots  := NULL;

 for i from 0 to 8 do 
  c_z[i] := unapply(simplify(evalf(simplify(z_proj0(c_E0[i](t))))),t);
 od:

 for i from 0 to 8 do
  if F16_curve_limits[i] <> NULL then
   t0,a := op(c_z_map0[i]);
   r := F16_curve_limits[i];
   u := evalf(c_z[i](t0));
   w := evalf(c_z[i](t0+0.05)) -~ u;
   w := w /~ nm2(w);

   c_z_plots := c_z_plots,
                plot([op(c_z[i](t)),t=r],colour=c_colour[i]);
   c_z_labels := c_z_labels,
                textplot([op(u),sprintf("%Q",i,op(r))],align=a,colour=red);
   c_z_arrows := c_z_arrows,
      line(u,u +~ 0.03 *~ [-w[1]-w[2], w[1]-w[2]],colour = c_colour[i]),
      line(u,u +~ 0.03 *~ [-w[1]+w[2],-w[1]-w[2]],colour = c_colour[i]);
  fi;
 od;

 pics["z_proj_F16"] := display(
  c_z_plots,
  c_z_labels,
  c_z_arrows,
  seq(point(evalf(op(ii))),ii in indices(v_z_map)),
  seq(
    textplot([op(evalf(op(ii))),sprintf("%Q",op(v_z_map[op(ii)]))],'align'=v_z_align[op(ii)]),
    ii in indices(v_z_map)
  ),
  scaling=constrained,axes=none
 );

 save_plot("z_proj_F16");
 save_jpg("z_proj_F16");

 pics["z_proj_F16_bare"] := display(
  plot([op(z_proj0(c_E0[0](t))),t=Pi/4..Pi/2],colour = c_colour[0]),
  plot([op(z_proj0(c_E0[1](t))),t=0..Pi/2],colour = c_colour[1]),
  plot([op(z_proj0(c_E0[3](t))),t=0..Pi/2],colour = c_colour[3]),
  plot([op(z_proj0(c_E0[5](t))),t=0..Pi],colour = c_colour[5]),
  scaling = constrained,axes=none
 ):

 save_plot("z_proj_F16_bare"):
 save_jpg("z_proj_F16_bare"):

 pics["z_proj_extra"] := display(
  seq(planecurve(z_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
      k in [0,1,3,5,9,13]),
  scaling=constrained,axes=none
 );
 save_plot("z_proj_extra"):
 save_jpg("z_proj_extra"):

 NULL;
end:

############################################################

#@ make_z_proj_F16_tikz 
make_z_proj_F16_tikz := proc()
 local v_z_map,v_z_align0,v_z_align,c_z_map0,c_z_map,c_z_labels,c_z_arrows,c_z_plots,c_z,
       i,ii,z0,t0,a,u,L,r,w,s,num_points;

 v_z_align0 := table([
  0 = 'right',
  2 = 'left',
  6 = 'below'
 ]):

 c_z_map0 := table([
  0  = [ 1.20,'left'],
  1  = [ 2.30,'below'],
  2  = [ 2.40,'below'],
  3  = [ 2.30,{'above','left'}],
  4  = [ 2.40,{'above','left'}],
  5  = [ 1.90,'right'],
  6  = [ 2.00,'right'],
  7  = [ 2.10,'right'],
  8  = [ 2.20,'right']
 ]):

 v_z_map := table():

 v_z_align := table();

 v_z_align := table();
 for ii in indices(v_z_align0) do
  v_z_align[simplify(z_proj0(v_E0[op(ii)]))] := v_z_align0[op(ii)];
 od:

 for i in select(j -> j <= 13,F16_vertices) do
  z0 := simplify(z_proj0(v_E0[i]));
  if not(assigned(v_z_align[z0])) then
   v_z_align[z0] := 'below';
  fi;
  if type(v_z_map[z0],list) then
   v_z_map[z0] := [op(v_z_map[z0]),i];
  else
   v_z_map[z0] := [i];
  fi;
 od:

 c_z_labels := "";
 c_z_arrows := "";
 c_z_plots  := "";

 for i from 0 to 8 do 
  c_z[i] := unapply(simplify(evalf(simplify(z_proj0(c_E0[i](t))))),t);
 od:

 num_points := 25;
 
 for i from 0 to 8 do
  if F16_curve_limits[i] <> NULL then
   t0,a := op(c_z_map0[i]);
   r := F16_curve_limits[i];
   u := evalf(c_z[i](t0));
   w := evalf(c_z[i](t0+0.01));

   c_z_plots := cat(c_z_plots,tikz_plot(c_z[i],r,num_points,c_colour[i]));
   c_z_labels := cat(c_z_labels,tikz_label(u,sprintf("%Q",i,op(r)),a));
   c_z_arrows := cat(c_z_arrows,
                      sprintf(" \\draw[%s,arrows={-angle 90}] (%.4f,%.4f) -- (%.4f,%.4f);\n",
                              c_colour[i],op(u),op(w)));
  fi;
 od;

 s := cat("\\begin{center}\n \\begin{tikzpicture}[scale=4]\n",
          c_z_plots,
          c_z_labels,
          c_z_arrows,
          " \\end{tikzpicture}\n\\end{center}\n");

 save_tikz("z_proj_F16_raw",s);

 return(s);
end:

############################################################

#@ make_w_proj_plots
make_w_proj_plots := proc()
 global wp,pics;

 wp := (x) -> `if`(x[1]=0 and x[2]=0 and x[4]=0,[1,0],w_proj0(x));

 pics["w_proj"] := 
  plane_proj_plot(wp,
   table([2=above,10=above]),
   table([0=1.0,1=2.3,2=2.4,3=2.3,4=2.4,5=1.4,6=1.5,7=1.6,8=1.7]),
   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));

 save_plot("w_proj");
 save_jpg("w_proj");

 pics["w_proj_extra"] := display(
  seq(planecurve(w_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
      k in [0,1,3,5,9,13]),
  scaling=constrained,axes=none
 );
 save_plot("w_proj_extra"):
 save_jpg("w_proj_extra"):

 NULL;
end:

############################################################

#@ make_t_proj_plots
make_t_proj_plots := proc()
 global wp,pics;

 wp := (x) -> `if`(x[1]=0 and x[2]=0 and x[4]=0,[1,0],t_proj(x));

 pics["t_proj"] := 
  plane_proj_plot(wp,
   table([2=above,10=above]),
   table([0=1.0,1=2.3,2=2.4,3=2.3,4=2.4,5=1.4,6=1.5,7=1.6,8=1.7]),
   table([0=left,3={above,left},4={above,left},5=right,6=right,7=right,8=right]));

 save_plot("t_proj");
 save_jpg("t_proj");

 pics["t_proj_extra"] := display(
  seq(planecurve(t_proj(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),
      k in [0,1,3,5,9,13]),
  scaling=constrained,axes=none
 );
 save_plot("t_proj_extra"):
 save_jpg("t_proj_extra"):

 NULL;
end:

############################################################

#@ make_v_square_plots 
make_v_square_plots := proc()
 local k,s;
 global pics;

 for k in {3,6,11} do 
  s := sprintf("v_square[%d]",k);
  pics[s] := 
   display(
    seq(op([
     plot3d(v_stereo[k](act_E[T](t_lift([t[1],t[2]]))),t[1]=0..1,t[2]=0..1),
     spacecurve(v_stereo[k](act_E[T](c_E0[0](t))),t=Pi/4..Pi/2,colour=c_colour[0]),
     spacecurve(v_stereo[k](act_E[T](c_E0[1](t))),t=0..Pi/2,colour=c_colour[1]),
     spacecurve(v_stereo[k](act_E[T](c_E0[3](t))),t=0..Pi/2,colour=c_colour[3]),
     spacecurve(v_stereo[k](act_E[T](c_E0[5](t))),t=0..Pi,colour=c_colour[5])]),
     T in v_stabiliser_G16[k]
    ),
    scaling=constrained,axes=none
   );

   save_plot(s);
   save_jpg( s);
 od:
 NULL;
end:

#@ load_v_square_plots 
load_v_square_plots := proc()
 local ss;
 ss := seq(sprintf("v_square[%d]",k),k in {3,6,11});
 load_plots(ss);
 NULL;
end:

############################################################

#@ make_disc_delta_plot
make_disc_delta_plot := proc()
 global pics;
 local dpr;

 dpr := unapply(simplify(subs(a_E=a_E0,disc_delta_proj(xx))),x);

 pics["disc_delta"] :=
  plane_proj_plot(dpr,
   table([0 = 'above',2 = {'above','right'},3 = {'above','left'},
          7 = 'left',9 = 'right',12 = 'above']),
   table(),
   table());

 save_plot("disc_delta");
 save_jpg("disc_delta");
 pics["disc_delta"];
end:

######################################################################

#@ make_disc_pi_plot
make_disc_pi_plot := proc()
 global pics;
 local dpr;

 dpr := unapply(simplify(subs(a_E=a_E0,disc_pi_proj(xx))),x);

 pics["disc_pi"] :=
  plane_proj_plot(dpr,
   table([2=right,3=above,4=left,
          6={above,right},7={above,left},8={below,left},9={below,right}]),
   table(),
   table());

 save_plot("disc_pi");
 save_jpg("disc_pi");
 pics["disc_pi"];
end:

######################################################################

#@ make_disc_zeta_plots
make_disc_zeta_plots := proc()
 global pics;
 local dpr;

 dpr := unapply(simplify(subs(a_E=a_E0,disc_zeta_proj(xx))),x);

 pics["disc_zeta"] :=
  plane_proj_plot(dpr,
   table([0=left,1=right,3=above,6=above,7=above,10=right,11=right,12=left,13=left]),
   table(),table());

 save_plot("disc_zeta");
 save_jpg("disc_zeta");

 pics["disc_zeta_F16"] :=
  plane_proj_plot(dpr,
   table([3=left,6=left]),
   table(),table(),"F16");

 save_plot("disc_zeta_F16");
 save_jpg("disc_zeta_F16");

 NULL;
end:

######################################################################

#@ make_E_torus_plots 
make_E_torus_plots := proc()
 global pics;
 local k,lp,lm,lmq,wft;
 
 for k from 0 to 16 do
  lp  := sprintf("c_Tp[%d]",k);
  lm  := sprintf("c_Tm[%d]",k);
  lmq := sprintf("c_Tmq[%d]",k);
  
  pics[lp ] := spacecurve(TC_to_R3(c_TCp[ k](t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
  pics[lm ] := spacecurve(TC_to_R3(c_TCm[ k](t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
  pics[lmq] := spacecurve(TC_to_R3(c_TCmq[k](t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);

  save_plot(lp);
  save_plot(lm);
  save_plot(lmq);

  save_jpg(lp);
  save_jpg(lm);
  save_jpg(lmq);
od:

 wft :=
  plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
           colour=gray,style=wireframe,scaling=constrained,axes=none);

 pics["c_Tp" ] := display(wft,seq(pics[sprintf("c_Tp[%d]",k)],
                             k in {0,1,3,4,5,6}));
 pics["c_Tm" ] := display(wft,seq(pics[sprintf("c_Tm[%d]",k)],
                             k in {0,1,2,3,5,6}));
 pics["c_Tmq"] := display(wft,seq(pics[sprintf("c_Tmq[%d]",k)],
                             k in {0,1,2,3,5,6}));

 save_plot("c_Tp");
 save_plot("c_Tm");
 save_plot("c_Tmq");

 save_jpg("c_Tp");
 save_jpg("c_Tm");
 save_jpg("c_Tmq");

 pics["c_Tp_extra"] := display(
  pics["c_Tp"],
  seq(pics[sprintf("c_Tp[%d]",k)],k in {9,10,13,15})
 );

 pics["c_Tm_extra"] := display(
  pics["c_Tm"],
  seq(pics[sprintf("c_Tm[%d]",k)],k in {9,10,13,14,15,16})
 );

 pics["c_Tmq_extra"] := display(
  pics["c_Tmq"],
  seq(pics[sprintf("c_Tmq[%d]",k)],k in {9,10,13,14,15,16})
 );

 save_plot("c_Tp_extra");
 save_plot("c_Tm_extra");
 save_plot("c_Tmq_extra");

 save_jpg("c_Tp_extra");
 save_jpg("c_Tm_extra");
 save_jpg("c_Tmq_extra");

end:

######################################################################

#@ make_E_sphere_plots 
make_E_sphere_plots := proc()
 global pics;
 local wfs;

 wfs := display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):

 # EX^*/<LL>
 pics["SQE_LL"] := 
 display(wfs,
  seq(spacecurve(E_to_S2(c_E0[k](t)),
       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # EX^*/<L>
 pics["SQE_L"] := 
 display(wfs,
  seq(spacecurve(p_S2[ 2, 3](E_to_S2(c_E0[k](t))),
       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # EX^*/<LL,M>
 pics["SQE_LL_M"] := 
 display(wfs,
  seq(spacecurve(p_S2[ 2, 8](E_to_S2(c_E0[k](t))),
       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # EX^*/<LL,LM>
 pics["SQE_LL_LM"] := 
 display(wfs,
  seq(spacecurve(p_S2[ 2, 9](E_to_S2(c_E0[k](t))),
       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # EX^*/<L,M>
 pics["SQE_L_M"] := 
 display(wfs,
  seq(spacecurve(p_S2[ 2,10](E_to_S2(c_E0[k](t))),
       t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 save_plot("SQE_LL");
 save_plot("SQE_L");
 save_plot("SQE_LL_M");
 save_plot("SQE_LL_LM");
 save_plot("SQE_L_M");

 save_jpg("SQE_LL");
 save_jpg("SQE_L");
 save_jpg("SQE_LL_M");
 save_jpg("SQE_LL_LM");
 save_jpg("SQE_L_M");

end:


==> anc/maple/embedded/roothalf/EH_atlas.mpl <==
#@ CLASS: EH_chart

`Class/Declare`("EH_chart",
 "An instance of this class represents an approximate isometric map $p\\colon\\Delta\\to EX^*$, together with data relating $p$ to the canonical map $q\\colon\\Delta\\to EX^*$.  Here $\\Delta$ is given the standard hyperbolic metric, and $EX^*$ is given the rescaled metric that has curvature $-1$.  We refer to the point $p(0)$ as the centre of the chart.  Note that this class extends the class #E_chart#, so documentation for that class should be read in conjunction with documentation for this one.",
 ["Extends","E_chart"],
 ["Field","curve_H_parameter"::RR0,"If the centre is $q(c_{Hk}(t))$, then this field should be set to $t$."],
 ["Field","alpha"::CC0,"This should be set so that $p(z)=q(\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$"],
 ["Field","lambda"::CC0,"This should be set so that $p(z)=q(\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$"],
 ["Field","beta"::CC0,"This should be set so that $\\beta = -\\lambda\\alpha$, so $p(0)=q(\\beta)$.  However, in some cases we will work out $\\beta$ first, and only set $\\alpha$ and $\\lambda$ later."],
 ["Field","grid_index"::integer],

 ["Method","m_c","The map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$",
  proc(this)
   local z;
   if not (type(this["alpha"],CC0) and type(this["lambda"],CC0)) then
    error("(alpha,lambda) is not set");
   fi;

   unapply(this["lambda"] *
          (z - this["alpha"])/(1 - conjugate(this["alpha"]) * z),z);
  end
 ],

 ["Method","m_inv_c","The inverse of the map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$",
  proc(this)
   local z,mu,beta;
   if not (type(this["alpha"],CC0) and type(this["lambda"],CC0)) then
    error("(alpha,lambda) is not set");
   fi;

   mu := conjugate(this["lambda"]);
   beta := - this["lambda"] * this["alpha"];

   unapply(mu * (z - beta)/(1 - conjugate(beta) * z),z);
  end
 ],

 ["Method","m","The map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$, composed with the standard isomorphism $\\mathbb{R}^2\\to\\mathbb{C}$",
  proc(this)
   local s;
   assume(s[1]::real);
   assume(s[2]::real);
   
   return unapply(simplify(C_to_R2(this["m_c"](s[1]+I*s[2]))),s);
  end
 ],

 ["Method","m_inv","The inverse map $z\\mapsto\\lambda(z-\\alpha)/(1-\\overline{\\alpha}z)$, composed with the standard isomorphism $\\mathbb{C}\\to\\mathbb{R}^2$",
  proc(this)
   local s;
   assume(s[1]::real);
   assume(s[2]::real);
   
   return unapply(simplify(C_to_R2(this["m_inv_c"](s[1]+I*s[2]))),s);
  end
 ],

 ["Method","q","",
  proc(this)
   unapply(this["p"](this["m_inv"](z)),z);
  end
 ],

 ["Method","q_c","",
  proc(this)
   unapply(this["p_c"](this["m_inv_c"](z)),z);
  end
 ],

 ["Method","q_inv","",
  proc(this,x0)
   local s0;
   s0 := this["p_inv",x0];
   `if`(s0 = FAIL,FAIL,this["m"](s0));
  end
 ],

 ["Method","q_inv_c","",
  proc(this,x0)
   local s0;
   s0 := this["p_inv",x0];
   `if`(s0 = FAIL,FAIL,R2_to_C(this["m"](s0)));
  end
 ],

 ["Method","vertex_set","",
  proc(this,k::integer,d::posint,A::EH_atlas)
   this["vertex_index"] := k;

   if k = 0 then
    this["curve_set",1,0,d,A];
   elif k = 3 then
    this["curve_set",0,Pi/2,d,A];
   elif k = 6 then
    this["curve_set",1,Pi/2,d,A];
   elif k = 11 then
    this["curve_set",3,0,d,A];
   else
    this["vertex_index"] := NULL;
    error("Invalid vertex index");
   fi;
  end
 ],

 ["Method","curve_set","",
  proc(this,k::integer,t0::RR0,d::posint,A::EH_atlas)
   local t,t1,cH,lambda,alpha;

   `E_chart!curve_set_numeric`(this,k,evalf(t0));
   `E_chart!curve_set_degree_numeric`(this,d);
   `E_chart!isometrize`(this,A["log_rescale_z"]);

   cH := evalf(subs(a_H=A["a_H"],c_H[k](t)));
   t1 := evalf(A["u_inv"][k](t0));
   this["curve_H_parameter"] := t1;
   lambda := evalf(subs(t=t1,diff(cH,t)));
   lambda := lambda/abs(lambda);
   alpha  := evalf(subs(t=t1,cH))/(-lambda);
   this["lambda"] := lambda;
   this["alpha"]  := alpha;
   this["beta"]   := -lambda*alpha;
   NULL;
  end
 ],

 ["Method","centre_set","",
  proc(this,x0::RR0_4,d::posint,A::EH_atlas)
   local t1,lambda,alpha;

   `E_chart!centre_set_numeric`(this,evalf(x0));
   `E_chart!centre_set_degree_numeric`(this,d);
   `E_chart!isometrize`(this,A["log_rescale_z"]);

   this["lambda"] := NULL;
   this["alpha"]  := NULL;
   this["beta"]   := NULL;
  end
 ],

 ["Method","square_set","",
  proc(this,s0::RR0_2,d::posint,A::EH_atlas)
   local t1,lambda,alpha;

   `E_chart!square_set_numeric`(this,s0);
   `E_chart!centre_set_degree_numeric`(this,d);
   `E_chart!isometrize`(this,A["log_rescale_z"]);

   this["lambda"] := NULL;
   this["alpha"]  := NULL;
   this["beta"]   := NULL;
  end
 ]
):

######################################################################

#@ CLASS: EH_atlas_edge

`Class/Declare`("EH_atlas_edge",
 "An instance of this class represents a pair of charts whose centres are close together.  We can triangulate $F_{16}$ using the chart centres as 0-simplices, and these pairs as 1-simplices.",
 ["Field","grid_index"::integer,"As part of the data of an atlas, we have a list of edges, numbered from 0 to $n-1$ say.  If this is the $i$'th edge in the list, then this @grid_index@ field should be set equal to $i$."],
 ["Field","start_index"::integer,"If this edge links chart number $i$ to chart number $j$ (with $i<j$) then @start_index@ should be $i$ and @end_index@ should be $j$."],
 ["Field","end_index"::integer,"If this edge links chart number $i$ to chart number $j$ (with $i<j$) then @start_index@ should be $i$ and @end_index@ should be $j$."],
 ["Field","start_z"::CC0,"Suppose that this edge links chart number $i$ to chart number $j$, and chart $j$ is given by  $p:C\\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $i$, and this $z$ should be stored in the @start_z@ field."],
 ["Field","end_z"::CC0,"Suppose that this edge links chart number $i$ to chart number $j$, and chart $i$ is given by  $p:C\\to EX^*$.  There will then be a small number $z$ such that $p(z)$ is the centre of chart $j$, and this $z$ should be stored in the @end_z@ field."],
 ["Field","curve_index"::integer = NULL,"If this edge lies along one of the four curves that bound F16, then this field should be set to the index of the relevant curve (0,1,3 or 5)."],
 ["Field","H_length"::RR0,"This is the hyperbolic distance between the @beta@ fields of the two charts.  If everything is accurate, it should be the same as the @EH_length@ field."],
 ["Field","EH_length"::RR0,"This is an estimate of the distance between the centres of the two charts, with respect to the rescaled metric on $EX^*$.   If everything is accurate, it should be the same as the @H_length@ field."],

 ["Method","colour","If this edge lies along one of the four curves that bound $F_{16}$, then this method will return the appropriate colour.  Edges that do not lie on a boundary curve will be coloured grey.",
  proc(this)
   if this["curve_index"] <> NULL then
    return c_colour[this["curve_index"]];
   else
    return grey;
   fi;
  end
 ]
):

######################################################################

#@ CLASS: EH_atlas

`Class/Declare`("EH_atlas",
 "An instance of this class represents an approximation to the isomorphism $HX(a)\\to EX^*$, together with associated data.  ",

 ["Extends","E_atlas"],

 ["Constructor","",
  proc(this)
   this["curve_lengths"] := table();
   this["curve_a_H_estimates"] := table();
   this["u"] := table();
   this["u_inv"] := table();
   this["c_E_rescaled_speed"] := table();
   this["c_E_rescaled_length"] := table();
   this["c_E_average_rescaled_speed"] := table();
   this["charts"] := table();
   this["edges"] := table();
  end
 ],

 ["Field","a_H"::RR0,"This is an approximation to the number a such that $EX^*$ is isomorphic to $HX(a)$"],

 ["Field","log_rescale_z","This is an approximation to the function $f$ such that $\\exp(2f)$ times the metric tensor inherited from $\\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from the $z$-plane to $\\mathbb{R}$.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],

 ["Field","log_rescale_x","This is an approximation to the function $f$ such that $\\exp(2f)$ times the metric tensor inherited from $\\mathbb{R}^4$ has curvature equal to $-1$.  It is represented here as a function from $\\mathbb{R}^4$ to $\\mathbb{R}$.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],

 ["Field","rescale_z","This is the composite of $\\exp$ with the map in the @log_rescale_z@ field.  It should be set using the @set_rescale@ method."],
 ["Field","rescale_x","This is the composite of $\\exp$ with the map in the @log_rescale_x@ field.  It should be set using the @set_rescale@ method, or one of the @find_rescale_*@ methods."],

 ["Field","rescale_type"::string,"This should be \"pade\" or \"poly\", to specify whether the @log_rescale_z@ function is polynomial or rational"],

 ["Field","rescale_degree"::posint,"When the @log_rescale_z@ function is polynomial in $z_1$ and $z_2$, this field specifies the total degree.  When the @log_rescale_z@ function is rational in $z_1$ and $z_2$, this field specifies the total degree of the numerator and denominator.  This field should be set by the @set_rescale_type@ method."],

 ["Field","rescale_dof"::posint,"This field holds the number of degrees of freedom that we can vary when specifying the @log_rescale_z@ function.  It is calculated by the @set_rescale_type@ method from the @rescale_type@ and @rescale_degree@ fields."],

 ["Field","curvature_z","This is the curvature of the rescaled metric, represented as a function from the $z$-plane to $\\mathbb{R}$.  It is set by the @set_rescale@ method, and also by the @find_rescale_*@ methods."],

 ["Field","quadrature_rule"::E_quadrature_rule,"This is a quadrature rule, which we use to measure the total deviation of the rescaled curvature from the desired value of $-1$.  It is not important for the quadrature to be accurate.  This field must be set before any of the @find_rescale_*@ methods can be used."],

 ["Field","rescaling_error"::numeric,"This is the integral of $(K+1)^2$, where $K$ is the curvature of the rescaled metric.  It is set by the @set_rescale@ method, and also by the @find_rescale_*@ methods."],

 ["Field","curve_lengths"::table,"This is a table indexed by $\\{0,1,3,5\\}$, which holds the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  These lengths are set by the @find_a_H@ method."],

 ["Field","curve_a_H_estimates"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is an estimate of $a_H$ obtained from the length of edge $i$ in $F_{16}$.  These estimates are set by the @find_a_H@ method."],

 ["Field","a_H_discrepancy","This is the maximum of the differences between the estimates of $a_H$ obtained from the different edges of $F_{16}$.  This is set by the @find_a_H@ method."],

 ["Field","u_degree"::posint,"The fields discussed below are Fourier sin series.  The @u_degree@ field holds the number of terms in each of these series.  This number is set by supplying it as an argument to the @find_u@ method."],

 ["Field","u"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is an approximation to the function $u$ such that $q(c_{Hi}(t))=c_{Ei}(u(t))$.  It has the form $u(t) = t + \\sum_j a_j\\sin(jmt)$, where $m=4$ for $i=0$, and $m=2$ for $i\\in\\{1,3\\}$, and $m=1$ for $i=5$.  This table is set by the @find_u@ method."],

 ["Field","u_inv"::table,"This is a table, whose entries are approximately the inverses of the functions stored in the @u@ field.  This table is set by the @find_u@ method."],

 ["Field","c_E_rescaled_speed"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is a Fourier approximation to the speed of $c_{Ei}(t)$ with respect to the rescaled metric.  This table is set by the @find_u@ method."],

 ["Field","c_E_rescaled_length"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is the indefinite integral of the corresponding entry in the @c_E_rescaled_speed@ field; this is a constant multiple of the $i$'th entry in the @u_inv@ field.  This table is set by the @find_u@ method."],

 ["Field","c_E_average_rescaled_speed"::table,"This is a table indexed by $\\{0,1,3,5\\}$.  The $i$'th entry is the time average of the corresponding entry in the @c_E_rescaled_speed@ field.  This table is set by the @find_u@ method."],

 ["Field","H_samples"::list,"A list of closely spaced points in $HF_{16}$, set by the @make_H_samples@ method."],
 ["Field","D_samples"::list,"A list of closely spaced points in a disc centred at the origin that contains $HF_{16}$ (but usually has radius less than 1).  This is set by the @make_D_samples@ method."],
 ["Field","H_samples_q"::list,"Images in $EX^*$ of the points in @H_samples@.  These are set by the @make_H_samples_q@ method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map @q@."],
 ["Field","D_samples_q"::list,"Images in $EX^*$ of the points in @D_samples@.  These are set by the @make_D_samples_q@ method, which will only work once we have constructed and adjusted charts to put ourselves in a position to calculate the map @q@."],
 ["Field","chart_dist"::table,"Distances between H-sample points and centres of charts.  This can be set by the @set_chart_dist@ method after charts have been created and the @H_samples@ field has been set.  "],

 ["Field","square_q_inv" = NULL,"A polynomial function $\\mathbb{R}^2\\to\\mathbb{C}$ which approximates the inverse of the map $HF_{16}\\xrightarrow{q}EX^*\\xrightarrow{\\delta}[0,1]^2$ (where $\\delta$ is @square_diffeo@).  This can be set by the @set_square_q_inv@ method."],
 
 ["Field","num_edges"::integer,"Some methods rely on having a triangulation of $F_{16}$ with the centres of the charts as vertices.  After adding the charts, we specify the edges of the triangulation using the @add_edge@ method.  The number of edges is stored in the @num_edges@ field."],
 ["Field","edges"::table,"This is a table indexed by natural numbers.  Each entry is an instance of the class @EH_atlas_edge@, representing an edge between chart centres."],
 ["Field","fourier_r_max"::RR0,"The @set_q_approx_fourier@ method will look for a Fourier approximation for $q$ on a disc of this radius centred at the origin.  This radius is set by supplying it as the first argument to @set_q_approx_fourier@."],
 ["Field","fourier_m"::posint,"The number of circles on which we calculate the Fourier series.  This number is set by supplying it as the second argument to @set_q_approx_fourier@."],
 ["Field","fourier_r"::list,"The list of radii of the circles on which we calculate the Fourier series.  This is set by @set_q_approx_fourier@."],
 ["Field","fourier_k"::posint,"The number of sample points on each circle will be $2^k$.  This number is set by supplying it as the third argument to @set_q_approx_fourier@."],
 ["Field","fourier_v"::table,"A table indexed by pairs $(r,t)$, where $r$ is in @fourier_r@ and $t$ is an integer multiple of $2^{-k}$.  The entries are $q(r e^{2\\pi i t})\\in\\mathbb{R}^4$.  This is set by @set_q_approx_fourier@."],
 ["Field","fourier_a"::table,"A table indexed by triples $(k,j,r)$, where $1\\leq k\l\leq 4$ and $j\\geq 0$ and $r$ is in @fourier_r@.  The entries are Fourier coefficients for $q_k$ on the circle of radius $r$.  This is set by @set_q_approx_fourier@."],
 ["Field","fourier_qr"::table,"A table indexed by pairs $(k,r)$, giving a Fourier approximation to $q_k$ on a circle of radius $r$.  This is set by @set_q_approx_fourier@."],
 ["Field","fourier_a_spline"::table,"A table indexed by pairs $(k,j)$, giving a spline approximation to the Fourier coefficient $a_{k,j}(r)$.  This is set by the method @set_fourier_a_spline@, which is called by @set_q_approx_fourier@."],

 ["Field","q_approx","A rational function $\\mathbb{R}^2\\to\\mathbb{R}^4$ which approximates $q$ on a disc containing $HF_4$"],
 ["Field","H_to_P_map","An object encoding information about a cromulent isomorphism $HX(a_H)\\to PX(a_P)$"],
 ["Field","P_to_H_map","An object encoding information about a cromulent isomorphism $PX(a_P)\\to HX(a_H)$"],
 ["Field","E_to_S_map","An object encoding information about a conformal map $EX^*\\to S^2$"],

 ["Method","set_rescale_type","This sets the type and degree of the rescaling function",
  proc(this,t::string,d::posint)
   if t = "poly" then
    this["rescale_type"] := "poly";
    this["rescale_degree"] := d;
    this["rescale_dof"]    := (d+1)*(d+2)/2;
   elif t = "pade" then
    this["rescale_type"]   := "pade";
    this["rescale_degree"] := d;
    this["rescale_dof"]    := d^2+3*d+1;
   else
    error "Invalid scaling type";
   fi;
  end
 ],

 ["Method","set_rescale","This sets the log of rescaling function itself, together with some other fields that can be calculated from it.  The argument should be an expression in $z_1$ and $z_2$.",
  proc(this,f0)
   this["log_rescale_z"] := unapply(f0,z);
   this["log_rescale_x"] := unapply(subs(z = z_proj0(x),f0),x);
   this["rescale_z"]     := unapply(exp(f0),z);
   this["rescale_x"]     := unapply(exp(subs(z = z_proj0(x),f0)),x);
   this["curvature_z"]   := unapply(this["rescaled_curvature",f0],z);

   this["rescaling_error"] := 
    this["find_rescaling_error",f0];
  end
 ],

 ["Method","rescaled_curvature","This calculates the curvature of $\\exp(2f)$ times the metric inherited from $\\mathbb{R}^4$.  It expects $f$ to be an expression in @z[1]@ and @z[2]@ (not a function).  It does not set the @log_rescale_z@ field, because it is intended to be used in an exploratory way when searching for a better rescaling function.",
  proc(this,f)
   return (curvature_z0(z) - laplacian_z0(f))/exp(2*f);
  end
 ],

 ["Method","find_rescaling_error","This calculates the integral of $(K+1)^2$, where $K$ is the curvature of $\\exp(2f)$ times the metric inherited from $\\mathbb{R}^4$.  It expects $f$ to be an expression in @z[1]@ and @z[2]@ (not a function).  It does not set the @rescaling_error@ field, because it is intended to be used in an exploratory way when searching for a better rescaling function.",
  proc(this,f)
   local K;

   K := this["rescaled_curvature",f];
   if not(type(this["quadrature_rule"],E_quadrature_rule)) then
    error("No quadrature rule set");
   fi;
   return this["quadrature_rule"]["int_z",(1+K)^2];
  end
 ],

 ["Method","find_rescale_poly","This method attempts to find a polynomial approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of polynomial (in $z_1$ and $z_2$) to use.",
  proc(this,d::posint)
   local f0,v0,F,E,A,m;

   this["set_rescale_type","poly",d];

   f0 := this["log_rescale_z"](z);
   if not(type(f0,polynom([z[1],z[2]]))) then
    f0 := .266*z[1]^5-.414*z[1]^4+.353*z[1]^3+0.579e-1*z[1]^2+.421*z[1]-.367-.117*z[1]^4*z[2]-
	   .294*z[1]^3*z[2]-0.952e-1*z[1]^2*z[2]-.197*z[1]*z[2]-.340*z[2]+.676*z[1]^3*z[2]^2+
	   .461*z[1]^2*z[2]^2+.310*z[1]*z[2]^2+.232*z[2]^2-1.06*z[1]^2*z[2]^3-.745*z[1]*z[2]^3-
	   .505*z[2]^3+1.08*z[1]*z[2]^4+1.13*z[2]^4-1.02*z[2]^5:
   fi:

   v0 := this["poly_to_vector",f0,d];

   F := proc(v)
    global F_count;
    local E;
    if type(F_count,integer) then
     F_count := F_count + 1;
    else
     F_count := 1;
    fi;
    E := this["find_rescaling_error",this["vector_to_poly",v]];
    print(["calling F",F_count,log[10](E)]);
    return E;
   end;

   m := this["rescale_dof"];
   E,A := op(NLPSolve(m,F,initialpoint = Vector(v0)));

   this["rescaling_error"] := E;
   f0 := this["vector_to_poly",A];
   this["set_rescale",f0];

   NULL;
  end
 ],

 ["Method","find_rescale_poly_alt","This method attempts to find a polynomial approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of polynomial (in $z_1$ and $z_2$) to use.  This version is harder to understand than @find_rescale_poly()@, but is much quicker.",
  proc(this,d::posint)
   local Q,n,m,K0,monomials,laplacians,points,rweights,kpoints,lpoints,mpoints,ones,F,J,f0,a0,E,A;

   this["set_rescale_type","poly",d];
   m := this["rescale_dof"];

   Q := eval(this["quadrature_rule"]):
   if not(type([Q],[E_quadrature_rule])) then
    error("No quadrature rule set");
   fi;
   n := Q["num_points"];

   K0 := evalf(curvature_z0(z));

   monomials  := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
   laplacians := map(laplacian_z0,monomials);
   points     := [seq(Q["points"][i]["z"],i=0..n-1)];
   rweights   := Transpose(Vector([seq(sqrt(max(0,Q["weights"][i])),i=0..n-1)]));
   kpoints    := Vector(evalf(map(curvature_z0,points)));
   mpoints    := Matrix([seq(evalf(subs({z[1]=points[i][1],z[2]=points[i][2]},monomials )),i=1..n)]);
   lpoints    := Matrix([seq(evalf(subs({z[1]=points[i][1],z[2]=points[i][2]},laplacians)),i=1..n)]);
   ones       := Vector([1$n]);

   F := proc(a,b)
    local vals,b0,i;

    vals := mpoints . a;
    b0 := rweights *~ (((kpoints - lpoints . a) *~ map(exp, (-2) * vals)) +~ ones);
    for i from 1 to n do b[i] := b0[i]; od;
   end;

   J := proc(a,M)
    local vals,mm,nn,i,j;

    vals  := mpoints . a;
    mm    := rweights *~ map(exp,(-2) * vals);
    nn    := kpoints - lpoints . a;

    for i from 1 to n do
     for j from 1 to m do 
      M[i,j] := mm[i] * (-2*mpoints[i,j]*nn[i] - lpoints[i,j]);
     od;
    od;
   end;

   f0 := this["log_rescale_z"](z);
   if not(type(f0,polynom([z[1],z[2]]))) then
    f0 := .266*z[1]^5-.414*z[1]^4+.353*z[1]^3+0.579e-1*z[1]^2+.421*z[1]-.367-.117*z[1]^4*z[2]-
	   .294*z[1]^3*z[2]-0.952e-1*z[1]^2*z[2]-.197*z[1]*z[2]-.340*z[2]+.676*z[1]^3*z[2]^2+
	   .461*z[1]^2*z[2]^2+.310*z[1]*z[2]^2+.232*z[2]^2-1.06*z[1]^2*z[2]^3-.745*z[1]*z[2]^3-
	   .505*z[2]^3+1.08*z[1]*z[2]^4+1.13*z[2]^4-1.02*z[2]^5:
   fi:

   a0 := Vector(this["poly_to_vector",f0,d]);

   E,A := op(LSSolve([m,n],F,objectivejacobian = J,initialpoint = a0));

   this["rescaling_error"] := 2*E;
   f0 := this["vector_to_poly",A];
   this["set_rescale",f0];

   NULL;
  end
 ],

 ["Method","find_rescale_pade","This method attempts to find a rational approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).",
  proc(this,d::posint)
   local f0,v0,F,E,A,m;

   this["set_rescale_type","pade",d];

   f0 := this["log_rescale_z"](z);
   if not(type(f0,ratpoly(realcons,[z[1],z[2]]))) then
    f0 := (-.36668113-.57931515*z[2]+.76405269*z[1]-0.43866952e-1*z[2]^2+.46321442*z[1]*z[2]-.32418737*z[1]^2)/(1.+.65920001*z[2]-.96109970*z[1]-0.51463451e-2*z[2]^2-.15212659*z[1]*z[2]+.19202748*z[1]^2);
   fi:

   v0 := this["pade_to_vector",f0,d];

   F := proc(v)
    global F_count,last_v;
    local err;

    last_v := convert(v,list):
    
    if type(F_count,integer) then
     F_count := F_count + 1;
    else
     F_count := 1;
    fi;
    err := this["find_rescaling_error",this["vector_to_pade",v]];

    if modp(F_count,10) = 0 then
     print(["rescaling error",F_count,evalf[5](log[10](abs(err)))]);
    fi;
    if modp(F_count,1000) = 0 then
     print(last_v);
    fi;
    
    return err;
   end;

   m := this["rescale_dof"];
   E,A := op(NLPSolve(m,F,initialpoint = Vector(v0)));

   this["rescaling_error"] := E;
   f0 := this["vector_to_pade",A];
   this["set_rescale",f0];

   NULL;
  end
 ],

 ["Method","find_rescale_pade_alt","This method attempts to find a rational approximation to the function $f$ such that $\\exp(2f)$ times the standard metric on $EX^*$ has curvature $-1$.  The argument @d@ specifies the degree of the numerator and denominator (in $z_1$ and $z_2$).  This version is harder to understand than @find_rescale_pade@, but is much quicker.",
  proc(this,d::posint)
   local f0,uv,duv,mb,MB,QQ,np,ZL,WV,vals,C,P,Q,PM,QM,RM,KV0,OV,obj,E,A,i,c,u,v,p,q,r,s,si1,si2,si3,si4,e,FV,LV,KV,EV,JFU,JFV,JF,JLU,JLV,JL,JK,JE,QJ,RJ,fa,FVa,LVa,KVa,KVb,ea,eb,rep,IM,eps,JKa;

   this["set_rescale_type","pade",d];

   f0 := this["log_rescale_z"](z);
   if not(type(f0,ratpoly(realcons,[z[1],z[2]]))) then
    f0 := (-.36668113-.57931515*z[2]+.76405269*z[1]-0.43866952e-1*z[2]^2+.46321442*z[1]*z[2]-.32418737*z[1]^2)/(1.+.65920001*z[2]-.96109970*z[1]-0.51463451e-2*z[2]^2-.15212659*z[1]*z[2]+.19202748*z[1]^2);
   fi:

   uv := Vector(this["pade_to_vector",f0]);

   MB := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
   mb := nops(MB);
   QQ := eval(this["quadrature_rule"]):
   if not(type([QQ],[E_quadrature_rule])) then
    error("No quadrature rule set");
   fi;

   np := QQ["num_points"];
   ZL := [seq(QQ["points"][i]["z"],i=0..np-1)]:
   WV := sqrt(2.) * Vector(map(sqrt,map(max,[seq(QQ["weights"][i],i=0..np-1)],10.^(-4))));
   vals := (u) -> [seq(subs({z[1]=ZL[i][1],z[2]=ZL[i][2]},u),i=1..np)];

   C := factor([seq(laplacian_z_C0[i]/laplacian_z_C0[0],i=1..5)]);
   P[1] := (g) -> C[1]*diff(g,z[1]) + C[2]*diff(g,z[2]) + C[3]*diff(g,z[1],z[1]) + C[4]*diff(g,z[1],z[2]) + C[5]*diff(g,z[2],z[2]);
   P[2] := (g) -> -C[1]*g -2*C[3]*diff(g,z[1]) - C[4]*diff(g,z[2]);
   P[3] := (g) -> -C[2]*g -2*C[5]*diff(g,z[2]) - C[4]*diff(g,z[1]);
   P[4] := (g) -> g;
   P[5] := (g) -> g;
   Q[2] := (h) -> diff(h,z[1]);
   Q[3] := (h) -> diff(h,z[2]);
   Q[4] := (h) -> -C[3]*diff(h,z[1],z[1])-C[4]*diff(h,z[1],z[2])-C[5]*diff(h,z[2],z[2]);
   Q[5] := (h) -> 2*C[3]*diff(h,z[1])+2*C[4]*diff(h,z[2]);
   Q[6] := (h) -> 2*C[5]*diff(h,z[2]);

   for i from 1 to 5 do 
    PM[i] := Transpose(Matrix(map(vals,map(P[i],MB))));
   od:
   for i from 2 to 6 do 
    QM[i] := Transpose(Matrix(map(vals,map(Q[i],MB))));
   od:
   RM := Transpose(Matrix(map(vals,MB))): # matrix of values of monomials

   KV0 := Vector(vals(curvature_z0(z))):  # vector of values of the curvature
   OV := Vector(vals(1));                 # vector of ones

   for c from 1 to 10 do
    u := SubVector(uv,1..mb);       # vector of coefficients of numerator
    v := SubVector(uv,mb..2*mb-1);
    v[1] := 1;                      # vector of coefficients of denominator

    for i from 1 to 5 do p[i] := PM[i] . u; od;
    for i from 2 to 6 do q[i] := QM[i] . v; od;
    r := RM . u;      # vector of values of numerator
    s := RM . v;      # vector of values of denominator
    si1 := 1 /~ s;    # vector of values of denominator^(-1)
    si2 := si1 ^~ 2;  # vector of values of denominator^(-2)
    si3 := si1 ^~ 3;  # vector of values of denominator^(-3)
    si4 := si1 ^~ 4;  # vector of values of denominator^(-4)

    FV := r *~ si1;   # vector of values of f = numerator/denominator
    e := map(t -> exp(-2*t),FV); # vector of values of exp(-2f)

    # Matrix of derivatives of values of f wrt coeffs of numerator
    JFU := DiagonalMatrix(si1) . RM;

    # Matrix of derivatives of values of f wrt coeffs of denominator
    JFV := DiagonalMatrix(- r *~ si2) . RM;
    
    # Matrix of derivatives of values of f wrt all coefficients
    JF := <JFU | SubMatrix(JFV,1..np,2..mb)>;

    # Vector of values of Delta(f)
    LV := (p[1] *~ si1) + 
	  ((p[2] *~ q[2] + p[3] *~ q[3] + p[4] *~ q[4]) *~ si2) + 
	  (p[5] *~ (q[2] *~ q[5] + q[3] *~ q[6]) *~ si3);

    # Matrix of derivatives of values of Delta(f) wrt coeffs of numerator of f
    JLU := DiagonalMatrix(si1) . PM[1] +
	   add(DiagonalMatrix(q[i] *~ si2) . PM[i],i=2..4) +
	   DiagonalMatrix((q[2] *~ q[5] + q[3] *~ q[6]) *~ si3) . PM[5];

    # Matrix of derivatives of values of Delta(f) wrt coeffs of denominator of f
    JLV := DiagonalMatrix((p[2] *~ si2) + (p[5] *~ q[5] *~ si3)) . QM[2] +
	   DiagonalMatrix((p[3] *~ si2) + (p[5] *~ q[6] *~ si3)) . QM[3] +
	   DiagonalMatrix(p[4] *~ si2) . QM[4] +
	   DiagonalMatrix(p[5] *~ q[2] *~ si3) . QM[5] +
	   DiagonalMatrix(p[5] *~ q[3] *~ si3) . QM[6] +
	   DiagonalMatrix((-p[1] *~ si2) + add(-2 *~ p[i] *~ q[i],i=2..4) *~ si3 + (-3*p[5]*~(q[2]*~q[5]+q[3]*~q[6])*~si4)) . RM;

    # Matrix of derivatives of values of Delta(f) wrt all coeffs of f
    JL := <JLU | SubMatrix(JLV,1..np,2..mb)>;

    # Vector of values of the rescaled curvature
    KV := (KV0 - LV) *~ e;

    # Matrix of derivatives of values of the rescaled curvature wrt coeffs of f
    JK := DiagonalMatrix(-e) . JL + DiagonalMatrix(-2*KV) . JF;

    fa := this["vector_to_pade",uv];
    FVa := Vector(vals(fa));
    LVa := Vector(vals(laplacian_z0(fa)));
    KVa := Vector(vals(this["rescaled_curvature",fa]));
    IM := IdentityMatrix(2*mb-1);
    eps := 10.^(-20);

    # Vector of weighted errors, whose 2-norm we want to minimise
    EV := WV *~ (OV + KV);

    # Matrix of derivatives of EV wrt coeffs of f
    JE := DiagonalMatrix(WV) . JK;
    
    duv := LeastSquares(JE,-EV);
    uv := uv + duv;
    rep := evalf([c,log[10](Norm(EV,2)^2),log[10](Norm(duv,2))]);
    rep := evalf[5](rep);
    print(rep);
   od:

   this["rescaling_error"] := Norm(EV,2);
   f0 := this["vector_to_pade",uv];
   this["set_rescale",f0];

   NULL;
  end
 ],

 ["Method","vector_to_poly","This converts a vector (or list) of coefficients to a polynomial in $z_1$ and $z_2$.",
  proc(this,v::{list,Vector})
   local vv,n,m,d,B,fn,fd;

   vv := v;
   if type(vv,Vector) then vv := convert(vv,list); fi;
   m := nops(vv);
   d := this["rescale_degree"];
   B := [seq(seq(z[1]^j*z[2]^(i-j),j=0..i),i=0..d)];
   return add(vv[i] * B[i],i = 1..m);
  end
 ],

 ["Method","poly_to_vector","This is inverse to the @vector_to_poly@ method.",
  proc(this,f)
   local d;
   
   d := this["rescale_degree"];
   return [seq(seq(coeff(coeff(f,z[1],j),z[2],i-j),j=0..i),i=0..d)];
  end
 ],

 ["Method","vector_to_pade","This converts a vector (or list) of coefficients to a rational function in $z_1$ and $z_2$.  The coefficients for the numerator are given first, followed by the coefficients for the denominator.  The constant term in the denominator is always taken to be 1, and this coefficient is omitted from the vector.",
  proc(this,v::{list,Vector})
   local vv,n,m,d,B,fn,fd;

   vv := v;
   if type(vv,Vector) then vv := convert(vv,list); fi;
   n := nops(vv);
   m := (n+1)/2;
   return 
    this["vector_to_poly",[seq(vv[i],i=1..m)]]/
    this["vector_to_poly",[1,seq(vv[m+i],i=1..m-1)]];
  end
 ],

 ["Method","pade_to_vector","This is inverse to the @vector_to_pade@ method.",
  proc(this,f)
   local fn,fd,d,vn,vd;

   d := this["rescale_degree"];
   fn := numer(f);
   fd := denom(f);

   vn := [seq(seq(coeff(coeff(fn,z[1],j),z[2],i-j),j=0..i),i=0..d)];
   vd := [seq(seq(coeff(coeff(fd,z[1],j),z[2],i-j),j=0..i),i=0..d)];
   vn := vn /~ vd[1];
   vd := vd /~ vd[1];
   return [op(vn),op(2..-1,vd)];
  end
 ],

 ["Method","find_a_H","This method comutes the lengths (with respect to the rescaled metric) of the sides of the fundamental domain $F_{16}$.  It then calculates estimates of $a_H$ from these lengths, and averages them.",
  proc(this)
   local i,k,cz,cm,cs,R,cL,a_H_avg,aa;

   cL := table();
   aa := table();

   for k in [0,1,3,5] do
    cz := evalf(z_proj0(c_E0[k](t)));
    cm := this["rescale_z"](cz);
    cs := nm4(map(diff,c_E0[k](t),t));
    R := F16_curve_limits[k];
    cL[k] := evalf(Int(cs * cm,t = R));
   od:

   this["curve_lengths"] := eval(cL);

   for i in [0,1,3,5] do
    aa[i] := fsolve(side_length_H[i] = cL[i],a_H);
   od:

   this["curve_a_H_estimates"] := eval(aa);
   this["a_H"] := (aa[0]+aa[1]+aa[3]+aa[5])/4;

   this["a_H_discrepancy"] := 
    max(seq(seq(abs(aa[i]-aa[j]),i in [0,1,3,5]),j in [0,1,3,5]));

   return this["a_H"];
  end
 ],

 ["Method","find_u","This calculates appropriate values for the @c_E_rescaled_length@ field and various related fields.  These involve various Fourier sin series; the parameter @d@ controls the number of terms in those series.",
  proc(this,d)
   local i,j,k,m,a,cz,cm,cs0,cs,P,AV,BM,CV,IL,FF,AA,BB;

   this["u_degree"] := d;

   this["c_E_rescaled_speed"] := table():
   this["c_E_rescaled_length"] := table():
   this["c_E_average_rescaled_speed"] := table():
   this["u"] := table();
   this["u_inv"] := table();

   for k in [0,1,3,5] do
    userinfo(7,genus2,sprintf("Analysing c[%d]",k)); 
    if k = 0 then
     m := 4;
    elif k <= 4 then
     m := 2;
    else 
     m := 1;
    fi;

    cz := expand(combine(simplify(z_proj0(c_E0[k](t))))):
    cm := combine(simplify(this["log_rescale_z"](cz))):
    cs0 := combine(factor(expand(combine(nm4(map(diff,c_E0[k](t),t)))))):
    cs := cs0 * exp(cm):

    userinfo(7,genus2,"Finding rescaled speed"); 

    # We need to calculate a number of integrals.  For some reason, Maple does these very
    # slowly, even though the integrands are quite tame.  It looks as though Maple may be
    # trying to do some auxiliary symbolic analysis, and making very heavy weather of it.
    # We therefore specify the integration method explicitly; this seems to fix the problem.

    a[0] := evalf(int(cs,t=0..Pi/m,numeric=true,digits=90,method=_CCquad)/(Pi/m));
    for j from 1 to d do
     a[j] := evalf(int(cs * cos(m*j*t),t=0..Pi/m,numeric=true,digits=90,method=_CCquad)*2/(Pi/m));
    od:

    this["c_E_rescaled_speed"][k] := 
     unapply(add(a[j] * cos(m*j*t),j=0..d),t);

    this["c_E_average_rescaled_speed"][k] := a[0];

    userinfo(7,genus2,"Finding rescaled length"); 
    this["c_E_rescaled_length"][k] := 
     unapply(int(this["c_E_rescaled_speed"][k](t),t),t);

    this["u_inv"][k] :=
     unapply(expand(this["c_E_rescaled_length"][k](t)/a[0]),t);

    userinfo(7,genus2,"Finding u"); 
    P := this["u_inv"][k](t) - t;
    for j from 1 to d do
     FF[j] := sin(m*j*(t+P));
     AA[j] := evalf(int(FF[j] * P,t=0..Pi/m,numeric=true,digits=90,method=_CCquad));
    od;

    for i from 1 to d do
     for j from i to d do 
      BB[i,j] := evalf(int(FF[i]*FF[j],t=0..Pi/m,numeric=true,digits=90,method=_CCquad));
      BB[j,i] := BB[i,j];
     od:
    od:

    AV := Vector([seq(AA[i],i=1..d)]):
    BM := Matrix([seq([seq(BB[i,j],j=1..d)],i=1..d)]):
    CV := (1/BM) . AV;

    IL := t - add(CV[i]*sin(m*i*t),i=1..d);

    this["u"][k] := unapply(IL,t);
   od;
  end
 ],

 ["Method","find_v_series","Let $u$ be the function such that $q(c_{Hk}(t))=c_{Ek}(u(t))$.  This method finds an approximate power series for the function $v(z) = u(u^{-1}(t_0) + 2\\arctanh(z)/s_k) - t_0$, where $s_k$ is the speed of $c_{Hk}$.  This can be calculated without knowing $u^{-1}(t_0)$, and does not rely on the Fourier series for $u$ calculated by the @find_u@ method.",
  proc(this,k,t0,d0)
   local t,a,d,cs,css,vs,err,sol,cus;

   cs := expand(evalf(convert(map(series,c_E0[k](t+t0),t=0,d0+1),polynom,t)));
   css := nm4(map(diff,cs,t)) * this["rescale_x"](cs);
   css := expand(evalf(convert(series(css,t=0,d0),polynom,t)));
   vs := 0;
   for d from 1 to d0 do 
    vs := vs + a * t^d;
    err := expand(convert(series(subs(t = vs,css) * diff(vs,t) - 2/(1-t^2),t=0,d),polynom,t));
    sol := solve({coeff(err,t,d-1)},{a});
    vs := subs(sol,vs);
    vs := subs(a = 0,vs); # should not usually be needed
   od:
   return unapply(vs,t);
  end
 ],

 ["Method","add_chart","This adds a chart object to the atlas, but the chart object contains no data at this stage.",
  proc(this)
   local C,n;
   
   n := this["num_charts"];
   C := `new/EH_chart`();
   C["vertex_index"] := NULL;
   C["curve_index"]  := NULL;
   C["grid_index"] := n;
   this["charts"][n] := eval(C);
   this["num_charts"] := n+1;
   return eval(C);
  end
 ],

 ["Method","add_vertex_chart","This adds a chart centred at $v_k$, with polynomial degree $d$, and calculates the coefficients and associated data.",
  proc(this,k::integer,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["vertex_set",k,d,this];
   return eval(C);
  end
 ],

 ["Method","add_curve_chart","This adds a chart centred at $c_k(t0)$, with polynomial degree $d$, and calculates the coefficients and associated data.",
  proc(this,k::integer,t0::RR0,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["curve_set",k,t0,d,this];
   return eval(C);
  end
 ],

 ["Method","add_square_chart","This adds a chart centred at $\\delta^{-1}(s0)$, with polynomial degree $d$, and calculates the coefficients and associated data.  Here $\\delta$ is the map @square_diffeo@.",
  proc(this,s0::RR0_2,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["square_set",s0,d,this];
   return eval(C);
  end
 ],

 ["Method","add_centre_chart","This adds a chart centred at $x0$, with polynomial degree $d$, and calculates the coefficients and associated data.",
  proc(this,x0::RR0_4,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["centre_set",x0,d,this];
   return eval(C);
  end
 ],

 ["Method","max_chart_error","",
  proc(this)
   local n,i,CC,err,worst_i,worst_err;
   
   err := 0;
   worst_err := 0;
   worst_i := NULL;
   
   n := this["num_charts"];
   CC := eval(this["charts"]);
   
   for i from 0 to n-1 do
    err := CC[i]["check"]["max"];
    if err > worst_err then
     worst_i := i;
     worst_err := err;
    fi;
   od;

   return [worst_i,worst_err];
  end
 ],
 
 ["Method","q_c","This evaluates $q(z)$ using the chart whose centre is as close as possible to $z$",
  proc(this,z)
   return this["q_c_aux",z][1];
  end
 ],

 ["Method","q_c_aux","",
  proc(this,z)
   local T0,T1,z0,d0,i0,CC,n,C,d,i,x0,x1;

   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
   # not assumed elsewhere.
   T1,T0,z0 := op(retract_F16_H0_aux(z));

   d0 := infinity;
   i0 := NULL;
   CC := this["charts"];
   n := this["num_charts"];
   if n = 0 then error("No charts"); fi;

   for i from 0 to n-1 do
    C := CC[i];
    if C["beta"] <> NULL then
     d := evalf(m_hyp_c(z0,C["beta"]));
     if d < d0 then
      d0 := d;
      i0 := i;
     fi;
    fi;
   od;

   x0 := CC[i0]["q_c"](z0);
   x1 := act_R4[G_inv(T1)](x0);
   return [x1,T1,T0,z0,i0,x0];
  end
 ],

 ["Method","q","This is the same as @q_c@, except that the argument is in $\\mathbb{R}^2$ instead of $\\mathbb{C}$",
  proc(this,st)
   this["q_c",st[1] + I * st[2]];
  end
 ],

 ["Method","patching_error","This method looks for charts centred at a hyperbolic distance of at most @r0@ from @z0@. For each such chart, it calculates an approximation to @q(z0)@.  It returns a pair giving the number of different approximations, and the maximum discrepancy between them. ",
  proc(this,z0,r0)
   local i,j,n,m,d,CC,C,X;
   
   n := this["num_charts"];
   CC := eval(this["charts"]);
   X := NULL;
   for i from 0 to n-1 do
    C := eval(CC[i]);
    if d_hyp_c(C["beta"],z0) < r0 then
     X := X,C["q_c"](z0);
    fi;
   od;
   X := [X];
   m := nops(X);
   if m <= 1 then
    return [m,1];
   else
    d := max(seq(seq(d4f(X[i],X[j]),j=i+1..m),i=1..m-1));
    return [m,d];
   fi;
  end
 ],

 ["Method","max_patching_error","",
  proc(this,r)
   local z,u,d_worst,m_worst,z_worst,SP;
   
   SP := this["H_samples"];
   d_worst := 0;
   z_worst := NULL;
   m_worst := NULL;
   for z in SP do
    u := this["patching_error",z,r];
    if u[2] > d_worst then
     z_worst := z;
     m_worst,d_worst := op(u);
    fi;
   od:
   return [z_worst,m_worst,d_worst];
  end
 ],
 
 ["Method","make_H_samples",
  "Set the @H_samples@ field to be the set of points of the form $(j + kI)/N$ that lie in $HF_{16}$",
  proc(this,N::posint)
   this["H_samples"] := select(is_in_F16_H0,[seq(seq(evalf((j+k*I)/N),j=0..N),k=0..N)]):
   return this["H_samples"];
  end
 ],

 ["Method","make_D_samples",
  "Set the @D_samples@ field to be the set of points of the form $(j + kI)/N$ that lie in the first quadrant of the disc of radius $r$ centred at the origin.  Here $r$ should be big enough that the disc contains $HF_{16}$, but not much bigger than that.",
  proc(this,N::posint,r::RR0)
   this["D_samples"] := select(z -> abs(z) < r,[seq(seq(evalf((j+k*I)/N),j=0..N),k=0..N)]):
   return this["D_samples"];
  end
 ],

 ["Method","make_H_samples_q","Calculate the images of the H-sample points under the map $q\\colon\\Delta\\to EX^*$",
  proc(this)
   local z,X,i;
   X := NULL;
   # This is written in expanded form to make it easier to debug
   for i from 1 to nops(this["H_samples"]) do
    z := this["H_samples"][i];
    X := X,this["q_c",z];
   od;
   this["H_samples_q"] := [X];
  end
 ],
 
 ["Method","make_D_samples_q","Calculate the images of the D-sample points under the map $q\\colon\\Delta\\to EX^*$",
  proc(this)
   local z,X,i;
   X := NULL;
   # This is written in expanded form to make it easier to debug
   for i from 1 to nops(this["D_samples"]) do
    z := this["D_samples"][i];
    X := X,this["q_c",z];
   od;
   this["D_samples_q"] := [X];
  end
 ],

 ["Method","set_chart_dist","Calculate distances between H-sample points and centres of charts",
  proc(this)
   local dd,i,j,n,m,CH,SP;

   dd := table():
   CH := eval(this["charts"]):
   SP := this["H_samples"]:
   n  := this["num_charts"];
   m  := nops(SP);

   for i from 1 to m do
    for j from 0 to n-1 do
     dd[i,j] := evalf(d_hyp_c(SP[i],CH[j]["beta"])):
    od:
   od:

   this["chart_dist"] := eval(dd);
  end
 ],
 
 ["Method","set_q_approx_pade","Find an approximation to $q(x+iy)$ by rational functions in $x$ and $y$.  The approximation will be equivariant with respect to $\\langle\\lambda,\\nu\\rangle$, and will minimize the error for points $x+iy$ in @D_samples@.",
  proc(this,dd)
   local n,m,d1,d3,d4,DS,ES,f0,F0,M1,M2,v,w,qa,ff;
   
   DS := map(C_to_R2,this["D_samples"]):
   ES := this["D_samples_q"]:
   m := nops(DS);

   if type(dd,[posint,posint,posint]) then
    d1,d3,d4 := op(dd);
   elif type(dd,posint) then
    d1 := dd;
    d3 := dd;
    d4 := dd+3;
   else
    error("invalid degree specification");
   fi;
   
   # The first component of q is s[1] times a function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq(s[1]^(2*i)*s[2]^(2*j),j=0..d1-i),i=0..d1)]:
   n := nops(f0([0,0]));
   M1 := Matrix([seq(DS[i][1] *~ f0(DS[i]),i=1..m)]):
   M2 := Matrix([seq(ES[i][1] *~ f0(DS[i]),i=1..m)]):
   v,w := op(quot_approx(M1,M2));
   F0 := f0(s);
   qa[1] := add(w[i]*F0[i]*s[1],i=1..n)/add(v[i]*F0[i],i=1..n);

   # The second component of q can be deduced from the first
   qa[2] := subs({s[1]=s[2],s[2]=-s[1]},qa[1]);

   # The third component of q is a symmetric function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),j=0..d3-2*i),i=0..floor(d3/2))]:
   n := nops(f0([0,0]));
   M1 := Matrix([seq(f0(DS[i]),i=1..m)]):
   M2 := Matrix([seq(ES[i][3] *~ f0(DS[i]),i=1..m)]):
   v,w := op(quot_approx(M1,M2));
   F0 := f0(s);
   qa[3] := expand(add(w[i]*F0[i],i=1..n))/expand(add(v[i]*F0[i],i=1..n));

   # The fourth component of q is (s[1]^2-s[2]^2) times a symmetric function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),j=0..d4-2*i),i=0..floor(d4/2))]:
   n := nops(f0([0,0]));
   M1 := Matrix([seq((DS[i][1]^2-DS[i][2]^2)*f0(DS[i]),i=1..m)]):
   M2 := Matrix([seq(ES[i][4] *~ f0(DS[i]),i=1..m)]):
   v,w := op(quot_approx(M1,M2));
   F0 := f0(s);
   qa[4] := expand(add(w[i]*F0[i]*(s[1]^2-s[2]^2),i=1..n))/expand(add(v[i]*F0[i],i=1..n));

   this["q_approx"] := unapply([qa[1],qa[2],qa[3],qa[4]],s);
   NULL;
  end
 ],
 
 ["Method","set_q_approx_poly","Find an approximation to $q(x+iy)$ by polynomials in $x$ and $y$.  The approximation will be equivariant with respect to $\\langle\\lambda,\\nu\\rangle$, and will minimize the error for points $x+iy$ in @D_samples@.",
  proc(this,dd)
   local n,m,d1,d3,d4,DS,ES,f0,F0,M,Q,R,v,w,qa;
   
   DS := map(C_to_R2,this["D_samples"]):
   ES := this["D_samples_q"]:
   m := nops(DS);

   if type(dd,[posint,posint,posint]) then
    d1,d3,d4 := op(dd);
   elif type(dd,posint) then
    d1 := dd;
    d3 := dd;
    d4 := dd+3;
   else
    error("invalid degree specification");
   fi;
   
   # The first component of q is s[1] times a function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq(s[1]^(2*i+1)*s[2]^(2*j),j=0..d1-i),i=0..d1)]:
   n := nops(f0([0,0]));
   M := Matrix(map(f0,DS));
   Q,R := QRDecomposition(M);
   v := Vector(map(u -> u[1],ES));
   w := (1/R) . Transpose(Q) . v;
   F0 := f0(s);
   qa[1] := add(w[i]*F0[i],i=1..n);

   # The second component of q can be deduced from the first
   qa[2] := subs({s[1]=s[2],s[2]=-s[1]},qa[1]);

   # The third component of q is a symmetric function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq((s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),
                         j=0..d3-2*i),i=0..floor(d3/2))]:
   n := nops(f0([0,0]));
   M := Matrix(map(f0,DS));
   Q,R := QRDecomposition(M);
   v := Vector(map(u -> u[3],ES));
   w := (1/R) . Transpose(Q) . v;
   F0 := f0(s);
   qa[3] := add(w[i]*F0[i],i=1..n);

   # The fourth component of q is (s[1]^2-s[2]^2) times a symmetric
   # function of s[1]^2 and s[2]^2
   f0 := (s) -> [seq(seq((s[1]^2-s[2]^2)*(s[1]*s[2])^(2*i)*(s[1]^(2*j)+s[2]^(2*j)),
                         j=0..d4-2*i),i=0..floor(d4/2))]:
   n := nops(f0([0,0]));
   M := Matrix(map(f0,DS));
   Q,R := QRDecomposition(M);
   v := Vector(map(u -> u[4],ES));
   w := (1/R) . Transpose(Q) . v;
   F0 := f0(s);
   qa[4] := add(w[i]*F0[i],i=1..n);

   this["q_approx"] := unapply([qa[1],qa[2],qa[3],qa[4]],s);
   NULL;
  end
 ],
 
 ["Method","set_q_approx_fourier","This sets the fields @fourier_r_max@, @fourier_m@, @fourier_k@, @fourier_r@, @fourier_v@, @fourier_a@, @fourier_qr@ and @fourier_a_spline@.  See the documentation of those fields for more details.",
  proc(this,r_max,m,k)
   local R,V,A,i,j,l,r,t,z,v,w,s;

   this["fourier_r_max"] := evalf(r_max);
   this["fourier_m"]     := m;
   this["fourier_k"]     := k;
   R := evalf([seq(r_max * sin(i/m*Pi/2),i = 1.. m)]);
   V := table();
   A := table();
   this["fourier_r"] := R;
   this["fourier_v"] := eval(V);
   this["fourier_a"] := eval(A);
   for r in R do
    userinfo(5,genus2,sprintf("Evaluating q with r=%A\n",r));
    for i from 0 to 2^k - 1 do
     t := i/2^k;
     z := evalf(r * exp(t * 2*Pi*I));
     V[r,t] := this["q_c",z];
    od;
   od;

   this["fourier_qr"] := table():

   for r in R do
    userinfo(5,genus2,sprintf("Finding Fourier transform with r=%A\n",r));

    for l in [1,3,4] do
     v := Vector([seq(V[r,i/2^k][l],i=0..2^k-1)]);
     w := map(Re,convert(SignalProcessing[FFT](v,normalization=full),list));
     if l = 1 then
      for j from 0 to 2^(k-2)-1 do
       A[1,j,r] := 2*w[(2*j+1) + 1]; 
       A[2,j,r] := (-1)^j * A[1,j,r];
      od;
     elif l = 3 then
      for j from 0 to 2^(k-3)-1 do
       A[3,j,r] := 2*w[(4*j)+1];
      od;
     elif l = 4 then
      for j from 0 to 2^(k-3)-1 do
       A[4,j,r] := 2*w[(4*j+2)+1];
      od;
     fi;
    od;

    this["fourier_qr"][1,r] := 
     unapply(add(A[1,i,r]*cos((2*i+1)*s),i=0..2^(k-2)-1),s):

    this["fourier_qr"][2,r] := 
     unapply(add(A[2,i,r]*sin((2*i+1)*s),i=0..2^(k-2)-1),s):

    this["fourier_qr"][3,r] := 
     unapply(A[3,0,r]/2 + 
             add(A[3,i,r]*cos((4*i)*s),i=1..2^(k-3)-1),s):

    this["fourier_qr"][4,r] := 
     unapply(add(A[4,i,r]*cos((4*i+2)*s),i=0..2^(k-3)-1),s):
   od;

   this["set_fourier_a_spline"];
   
   NULL;
  end
 ],

 ["Method","set_fourier_a_spline","",
  proc(this)
   local i,k,A,R,S;
   
   this["fourier_a_spline"] := table():

   k := this["fourier_k"];
   A := eval(this["fourier_a"]);
   R := eval(this["fourier_r"]);
   S := table():
   
   for i from 0 to 2^(k-2)-1 do
    S[1,i] := unapply(CurveFitting[Spline]([seq([r,A[1,i,r]],r in R)],t),t);
    S[2,i] := unapply((-1)^i*S[1,i](t),t);
   od;

   for i from 0 to 2^(k-3)-1 do
    S[3,i] := unapply(CurveFitting[Spline]([seq([r,A[3,i,r]],r in R)],t),t);
    S[4,i] := unapply(CurveFitting[Spline]([seq([r,A[4,i,r]],r in R)],t),t);
   od:

   this["fourier_a_spline"] := eval(S):
   NULL;
  end
 ],

 ["Method","q_fourier","",
  proc(this,s::RR0_2)
   local r,theta,S,k,x;
   r := evalf(sqrt(s[1]^2+s[2]^2));
   theta := arctan(s[2],s[1]);
   S := eval(this["fourier_a_spline"]);
   k := this["fourier_k"];
   x := table();

   x[1] := add(S[1,i](r)*cos((2*i+1)*theta),i = 0..2^(k-2)-1); 
   x[2] := add(S[2,i](r)*sin((2*i+1)*theta),i = 0..2^(k-2)-1); 
   x[3] := S[3,0](r)/2 +
           add(S[3,i](r)*cos((4*i  )*theta),i = 1..2^(k-3)-1); 
   x[4] := add(S[4,i](r)*cos((4*i+2)*theta),i = 0..2^(k-3)-1);
   return [x[1],x[2],x[3],x[4]];
  end
 ],
 
 ["Method","q_fourier_c","",
  proc(this,z::CC0)
   this["q_fourier",C_to_R2(z)];
  end
 ],
 
 ["Method","set_square_q_inv_a","",
  proc(this,d::posint)
   local SP,pSP,rSP,ppr,ppi,err,sol,a,b,s;
   
   SP := this["H_samples"];
   if not(type(this["H_samples_q"],list) and
          nops(this["H_samples_q"]) = nops(this["H_samples"])) then
    this["make_H_samples_q"];
   fi;
   pSP := this["H_samples_q"];
   rSP := evalf(map(square_diffeo_E0,pSP));

   ppr := unapply(add(add(a[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
   err := add((ppr(rSP[i]) - Re(SP[i]))^2,i=1..nops(SP)):
   sol := solve({seq(diff(err,v),v in indets(err))}):
   ppr := unapply(subs(sol,ppr(s)),s):

   ppi := unapply(add(add(b[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
   err := add((ppi(rSP[i]) - Im(SP[i]))^2,i=1..nops(SP)):
   sol := solve({seq(diff(err,v),v in indets(err))}):
   ppi := unapply(subs(sol,ppi(s)),s):

   this["square_q_inv"] := unapply(ppr(s) + I * ppi(s),s):
  end
 ],

 ["Method","square_q_inv_search","",
  proc(this,s0::RR0_2)
   local x0,x1,x2,x3,s1,u0,v0,w0,w1,z0,t0,t1,i0,CH,T0,T1;
   x0 := square_diffeo_E0_inverse_search(s0);
   u0,v0 := op(tangent_frame_a(x0));
   z0 := this["square_q_inv"](s0);
   x1,T1,T0,w0,i0,x2 := op(this["q_c_aux",z0]);
   CH := eval(this["charts"][i0]):
   t0 := C_to_R2(CH["m_inv_c"](w0));
   t1 := subs(fsolve([dp4(u0,CH["p"](t)),dp4(v0,CH["p"](t))],{t[1]=t0[1],t[2]=t0[2]}),[t[1],t[2]]);
   w1 := R2_to_C(CH["m"](t1));
   return w1;
  end
 ],
 
 ["Method","set_square_q_inv_b","",
  proc(this,n::posint,d::posint)
   local i,j,CP,SP,SQ,rSQ,iSQ,a,ppr,ppi,err,sol;

   CP := table():
   for i from 1 to n do
    CP[i] := evalf(1/2 + cos((2*n-2*i+1)*Pi/(2*n))/2):
   od:
   SP := [seq(seq([CP[i],CP[j]],j=1..n),i=1..n)];
   SQ := map(s -> this["square_q_inv_search",s],SP);
   rSQ := map(Re,SQ);
   iSQ := map(Im,SQ);

   ppr := unapply(add(add(a[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
   err := add((ppr(SP[i]) - rSQ[i])^2,i=1..nops(SP)):
   sol := solve({seq(diff(err,v),v in indets(err))}):
   ppr := unapply(subs(sol,ppr(s)),s):

   ppi := unapply(add(add(b[i,j]*s[1]^i*s[2]^j,j=0..d-i),i=0..d),s):
   err := add((ppi(SP[i]) - iSQ[i])^2,i=1..nops(SP)):
   sol := solve({seq(diff(err,v),v in indets(err))}):
   ppi := unapply(subs(sol,ppi(s)),s):

   this["square_q_inv"] := unapply(ppr(s) + I * ppi(s),s):
  end
 ],

 ["Method","add_edge","",
  proc(this,i,j)
   local n,m,E,Ci,Cj,ci,cj,vi,vj;
   n := this["num_charts"];
   m := this["num_edges"];

   if i < 0 or i >= n or j < 0 or j >= n then
    error("Chart indices out of bounds");
   fi;

   if i = j then 
    error("Start and end indices are the same");
   fi;

   E := `new/EH_atlas_edge`();
   E["curve_index"] := NULL;
   E["grid_index"] := m;
   E["start_index"] := i;
   E["end_index"]   := j;
   this["edges"][m] := eval(E);
   this["num_edges"] := m+1;

   Ci := eval(this["charts"][i]):
   Cj := eval(this["charts"][j]):
   ci := Ci["curve_index"];
   cj := Cj["curve_index"];
   vi := Ci["vertex_index"];
   vj := Cj["vertex_index"];

   if   ([ci] = [0] or [vi] = [3] or [vi] = [6] ) and
        ([cj] = [0] or [vj] = [3] or [vj] = [6] ) then
    E["curve_index"] := 0;
   elif ([ci] = [1] or [vi] = [0] or [vi] = [6] ) and
        ([cj] = [1] or [vj] = [0] or [vj] = [6] ) then
    E["curve_index"] := 1;
   elif ([ci] = [3] or [vi] = [3] or [vi] = [11]) and
        ([cj] = [3] or [vj] = [3] or [vj] = [11]) then
    E["curve_index"] := 3;
   elif ([ci] = [5] or [vi] = [0] or [vi] = [11]) and
        ([cj] = [5] or [vj] = [0] or [vj] = [11]) then
    E["curve_index"] := 5;
   fi;

   return m;    
  end
 ],

 ["Method","set_edge_lengths","Set the @H_length@ field of each edge, by assuming that the charts are exactly isometric.",
  proc(this)
   local i,j,k,m,Ci,Cj,xi,xj,zi,zj,E;

   m := this["num_edges"];

   for k from 0 to m-1 do
    E := eval(this["edges"][k]);
    i := E["start_index"];
    j := E["end_index"];
    Ci := eval(this["charts"][i]);
    Cj := eval(this["charts"][j]);
    xi := Ci["centre"];
    xj := Cj["centre"];
    zi := Cj["p_inv_c",xi];
    zj := Ci["p_inv_c",xj];
    E["start_z"] := zi;
    E["end_z"]   := zj;
    E["EH_length"] := arctanh(abs(zi)) + arctanh(abs(zj));
    if Ci["beta"] <> NULL and Cj["beta"] <> NULL then
     E["H_length"] := d_hyp_c(Ci["beta"],Cj["beta"]);
    fi;
   od;
   NULL;
  end
 ],

 ["Method","set_beta_approx","This method sets the @beta@ field for each chart that is not centred on an edge of $F_{16}$.  If $q$ is the standard map $\\Delta\\to EX^*$, then $q(\\beta)$ should be the centre of the chart.  If we have already set the @square_q_inv@ field (to an approximation of @(square_diffeo_E o q)^(-1)@) then we use that.  Otherwise, we use @square_diffeo_H^(-1) o square_diffeo_E@.  If the $\\lambda$ field has already been set, then we also put $\\alpha = -\\beta/\\lambda$.",
  proc(this)
   local i,n,sqi,C;

   n := this["num_charts"];
   sqi := this["square_q_inv"];
   if sqi = NULL then
    sqi := eval(square_diffeo_H0_inverse);
   fi;
   for i from 0 to n-1 do
    C := eval(this["charts"][i]);
    if C["curve_index"] = NULL then
     C["beta"] := sqi(evalf(C["square_centre"]));
     if C["lambda"] <> NULL then
      C["alpha"] := - C["beta"]/C["lambda"];
     fi;
    fi;
   od;
  end
 ],

 ["Method","optimize_lambda","This method assumes that we have a value of $\\beta$ for each chart, and then chooses the best possible values of $\\lambda$ consistent with the values of $\\beta$.  It then sets $\\alpha = -\\beta/\\lambda$.  It does not alter the values of $\\alpha$, $\\beta$ or $\\lambda$ for charts centred on the edges of $F_{16}$, because in those cases we have other methods that are considered to be more reliable.",
  proc(this)
   local i,j,k,n,m,CC,EE,C,E,link,ep,lm,L;

   n := this["num_charts"];
   m := this["num_edges"];
   CC := eval(this["charts"]);
   EE := eval(this["edges"]);

   link := table();
   for i from 0 to n-1 do link[i] := {}; od;

   for i from 0 to m do
    j := EE[i]["start_index"];
    k := EE[i]["end_index"];
    link[j] := {op(link[j]),i};
    link[k] := {op(link[k]),i};
   od;

   for i from 0 to n-1 do
    C := eval(CC[i]);
    L := NULL;
    for k in link[i] do
     E := EE[k];
     if i = E["start_index"] then
      j  := E["end_index"];
      ep := E["end_z"];
     else
      j  := E["start_index"];
      ep := E["start_z"];
     fi;
     lm := (CC[j]["beta"]-C["beta"])/(1-conjugate(C["beta"])*CC[j]["beta"])/ep;
     lm := lm/abs(lm);
     L := L,lm;
    od;
    lm := `+`(L)/nops([L]);
    lm := lm/abs(lm);
    C["lambda"] := lm;
    C["alpha"] := -C["beta"]/C["lambda"];
   od;
   NULL;
  end
 ],

 ["Method","optimize_beta","This method adjusts the $\\beta$ fields for all charts that are not centred on an edge of $F_{16}$.  It attempts to ensure that whenever any two charts are joined by an edge, the hyperbolic distance in $\\Delta$ between the coresponding $\\beta$ values is the same as the distance in $EX^*$ between the corresponding centres, measured using the rescaled metric.  It then calls the @optimize_lambda@ method to set $\\lambda$ and $\\alpha$.",
  proc(this)
   local i,j,k,n,m,C,E,CC,EE,Z,obj,objjac,mh,mh1,mh2,mh3,mh4,
    movable_chart_indices,movable_chart_beta,chart_lookup,
    pinned_edge_indices,pinned_edge_ends,pinned_edge_lengths,
    movable_edge_indices,movable_edge_ends,movable_edge_lengths,
    num_vars,num_objs_a,num_objs_b,num_objs,
    Z1,E1,N1,J1,Q1,R1,dZ;
   global obj_count;
   
   n := this["num_charts"];
   m := this["num_edges"];

   movable_chart_indices := NULL;
   movable_chart_beta    := NULL;
  
   pinned_edge_indices  := NULL;
   pinned_edge_ends     := NULL;
   pinned_edge_lengths  := NULL;

   movable_edge_indices  := NULL;
   movable_edge_ends     := NULL;
   movable_edge_lengths  := NULL;

   chart_lookup := table();

   CC := eval(this["charts"]);
   EE := eval(this["edges"]);

   j := 1;

   for i from 0 to n-1 do
    if CC[i]["curve_index"] = NULL then
     chart_lookup[i] := j;
     j := j+1;
     movable_chart_indices := movable_chart_indices,i;
     movable_chart_beta    := movable_chart_beta,   CC[i]["beta"];
    fi;
   od;
   movable_chart_indices := [movable_chart_indices];
   movable_chart_beta    := [movable_chart_beta];

   for i from 0 to m-1 do
    E := eval(EE[i]);
    j := E["start_index"];
    k := E["end_index"];
    if member(j,movable_chart_indices) then
     if member(k,movable_chart_indices) then
      movable_edge_indices := movable_edge_indices,i;
      movable_edge_ends :=
       movable_edge_ends, [chart_lookup[j],chart_lookup[k]];
      movable_edge_lengths := movable_edge_lengths,tanh(E["EH_length"]/2)^2;
     else
      pinned_edge_indices := pinned_edge_indices,i;
      pinned_edge_ends    := pinned_edge_ends,[C_to_R2(CC[k]["beta"]),chart_lookup[j]];
      pinned_edge_lengths := pinned_edge_lengths,tanh(E["EH_length"]/2)^2;
     fi;
    else
     if member(k,movable_chart_indices) then
      pinned_edge_indices := pinned_edge_indices,i;
      pinned_edge_ends    := pinned_edge_ends,[C_to_R2(CC[j]["beta"]),chart_lookup[k]];
      pinned_edge_lengths := pinned_edge_lengths,tanh(E["EH_length"]/2)^2;
     fi;
    fi;
   od;
   movable_edge_indices := [movable_edge_indices];
   movable_edge_ends    := [movable_edge_ends];
   movable_edge_lengths := [movable_edge_lengths];
   pinned_edge_indices  := [pinned_edge_indices];
   pinned_edge_ends     := [pinned_edge_ends];
   pinned_edge_lengths  := [pinned_edge_lengths];

   num_vars := 2*nops(movable_chart_indices);
   num_objs_a := nops(pinned_edge_indices);
   num_objs_b := nops(movable_edge_indices);
   num_objs := num_objs_a + num_objs_b;

   # mh(s,t) determines d_hyp(s,t), but mh is just a rational function,
   # whereas d_hyp involves sqrt and arctanh.  This makes it more tractable
   # to work with mh instead.

   mh  := unapply(simplify(m_hyp(s,t)^2),s,t);

   mh1 := unapply(simplify(diff(mh(s,t),s[1])),s,t);
   mh2 := unapply(simplify(diff(mh(s,t),s[2])),s,t);
   mh3 := unapply(simplify(diff(mh(s,t),t[1])),s,t);
   mh4 := unapply(simplify(diff(mh(s,t),t[2])),s,t);

   obj := proc(coords)
    local i,j,k,t0,t1,errs;
    global last_coords,last_err;

    errs := Vector(num_objs);
    
    for i from 1 to num_objs_a do
     t0 := pinned_edge_ends[i][1];
     j  := pinned_edge_ends[i][2];
     t1 := [coords[2*j-1],coords[2*j]];
     errs[i] := mh(t0,t1) - pinned_edge_lengths[i];
    od;

    for i from 1 to num_objs_b do
     j  := movable_edge_ends[i][1];
     k  := movable_edge_ends[i][2];
     t0 := [coords[2*j-1],coords[2*j]];
     t1 := [coords[2*k-1],coords[2*k]];
     errs[num_objs_a+i] := mh(t0,t1) - movable_edge_lengths[i];
    od;

    obj_count := obj_count+1;
    last_coords := convert(coords,list):
    last_err := convert(err,list):
    userinfo(5,genus2,sprintf("Step %d: err=%A",obj_count,Norm(errs)));
    return errs;
   end;

   objjac := proc(coords)
    local i,j,k,t0,t1,err_diff;

    err_diff := Matrix(num_objs,num_vars);

    for i from 1 to num_objs_a do
     t0 := pinned_edge_ends[i][1];
     j  := pinned_edge_ends[i][2];
     t1 := [coords[2*j-1],coords[2*j]];
     err_diff[i,2*j-1] := mh3(t0,t1);
     err_diff[i,2*j  ] := mh4(t0,t1);
    od;

    for i from 1 to num_objs_b do
     j  := movable_edge_ends[i][1];
     k  := movable_edge_ends[i][2];
     t0 := [coords[2*j-1],coords[2*j]];
     t1 := [coords[2*k-1],coords[2*k]];
     err_diff[num_objs_a+i,2*j-1] := mh1(t0,t1);
     err_diff[num_objs_a+i,2*j  ] := mh2(t0,t1);
     err_diff[num_objs_a+i,2*k-1] := mh3(t0,t1);
     err_diff[num_objs_a+i,2*k  ] := mh4(t0,t1);
    od;

    return err_diff;
   end;

   obj_count := 0;

   Z1 := Vector(map(C_to_R2,movable_chart_beta));
   E1 := obj(Z1);
   N1 := Norm(E1);
   
   for i from 1 to 5 do
    J1 := objjac(Z1);
    Q1,R1 := QRDecomposition(J1);
    dZ := LinearSolve(R1,-Transpose(Q1).E1);
    Z1 := Z1 + dZ;
    E1 := obj(Z1);
    N1 := Norm(E1);
   od:

   # Z1 := LSSolve([num_vars,num_objs],obj,objectivejacobian=objjac,initialpoint=Z1)[2];
   
   for i from 1 to num_vars/2 do
    j := movable_chart_indices[i];
    CC[j]["beta"] := Z1[2*i-1] + I * Z1[2*i];
   od;

   this["set_edge_lengths"];
   this["optimize_lambda"];
   NULL;
  end
 ],

 ["Method","curvature_error_plot","Generate a plot showing the difference between $-1$ and the curvature of the rescaled metric.",
  proc(this)
   z_plot(this["curvature_z"](z)+1);
  end
 ],

 ["Method","log_rescale_plot","Generate a plot of the @log_rescale_z@ field.",
  proc(this)
   z_plot(this["log_rescale_z"](z));
  end
 ],

 ["Method","beta_plot","Generate a plot showing the $\\beta$ values of all the charts, and the edges between them.",
  proc(this)
   local i,m,P,CC,EE,E;
   
   P := NULL;
   m := this["num_edges"];
   CC := eval(this["charts"]);
   EE := eval(this["edges"]);
   
   for i from 0 to m-1 do
    E := eval(EE[i]);
    P := P,line(C_to_R2(CC[E["start_index"]]["beta"]),
                C_to_R2(CC[E["end_index"]]["beta"]),
		colour=E["colour"]);
   od;
   display(P,axes=none,scaling=constrained);
  end
 ],

 ["Method","beta_plot_tikz","Generate a plot showing the $\\beta$ values of all the charts, and the edges between them.",
  proc(this)
   local i,m,s,CC,EE,E;
   
   m := this["num_edges"];
   CC := eval(this["charts"]);
   EE := eval(this["edges"]);

   s := cat(
    "\\begin{center}\n",
    " \\begin{tikzpicture}[scale=12]\n"
   );
    
   for i from 0 to m-1 do
    E := eval(EE[i]);
    s := cat(s,sprintf("  \\draw[maple%A] (%1.3f,%1.3f) -- (%1.3f,%1.3f);\n",
                       E["colour"],
		       op(C_to_R2(CC[E["start_index"]]["beta"])),
		       op(C_to_R2(CC[E["end_index"]]["beta"]))
		       ));
   od;

   s := cat(s,
    " \\end{tikzpicture}\n",
    "\\end{center}\n"
   );

   return s;
  end
 ],

 ["Method","H_sample_plot","Generate a plot showing the H-sample points.",
  proc(this)
   local P,k,cH;
   
   P := NULL;
   for k in [0,1,3,5] do
    cH := evalf(subs(a_H=this["a_H"],c_H[k](t)));
    P := P,cplot(cH,t=F16_curve_limits[k],colour=c_colour[k]);
   od;

   P := P,op(map(cpoint,this["H_samples"],colour=grey));

   display(P,scaling=constrained,axes=none);
  end
 ],

 ["Method","D_sample_plot","Generate a plot showing the D-sample points.",
  proc(this)
   local P,k,cH;
   display(
    circle(1),
    line([-1,-1] /~ sqrt(2.),[ 1, 1] /~ sqrt(2.),colour=c_colour[1]),
    line([-1, 1] /~ sqrt(2.),[ 1,-1] /~ sqrt(2.),colour=c_colour[2]),
    line([-1, 0],[ 1, 0],colour=c_colour[5]),
    line([ 0,-1],[ 0, 1],colour=c_colour[6]),
    seq(seq(xi_circle(I^k*c_H_p0[j],colour=c_colour[j]),k=0..3),j in [0,3,7,8]),
    op(map(cpoint,this["D_samples"],colour=grey)),
    scaling=constrained,axes=none
   );
  end
 ],

 ["Method","H_sample_q_plot","Generate a plot showing the images in $EX^*$ of the H-sample points.",
  proc(this)
   local k,t,x;
   
   display(
    seq(spacecurve(stereo(c_E0[k](t)),t=F16_curve_limits[k],colour=c_colour[k]),k in [0,1,3,5]),
    map(x -> point(stereo(x),colour=grey),this["H_samples_q"]),
    axes=none,scaling=constrained
   );
  end
 ],

 ["Method","D_sample_q_plot","Generate a plot showing the images in $EX^*$ of the D-sample points.",
  proc(this)
   local k,t,x;

   load_plot("EX_wireframe"):

   display(
    pics["EX_wireframe"],
    seq(spacecurve(stereo(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
    map(x -> point(stereo(x),colour=black),this["D_samples_q"]),
    axes=none,scaling=constrained
   );
  end
 ],

 ["Method","square_q_inv_plot","This method shows a distorted grid obtained by applying the @square_q_inv@ map to a regular grid covering the unit square.  Thus, the distorted grid will cover the domain $HF_{16}$ in the unit disc.",
  proc(this)
   local sqi;
   sqi := eval(this["square_q_inv"]);
   display(
    seq(cplot(sqi([0.1*i,t]),t=0..1,colour=blue),i=0..10),
    seq(cplot(sqi([t,0.1*i]),t=0..1,colour=red),i=0..10),
    scaling=constrained
   );
  end
 ],

 ["Method","edge_length_scatter_plot","We usually want to arrange our charts and edges so that most edges have approximately the same length.  Also, if everything was working perfectly, then the edge lengths in the @H_length@ and @EH_length@ fields would be the same. Thus, the plot generated by this method should show a cluster of points that are very close to the diagonal, and mostly close to each other.",
  proc(this)
   local i,m,PP,EE,E;
   
   PP := NULL:
   m := this["num_edges"];
   EE := eval(this["edges"]):
   for i from 0 to m-1 do
    E := eval(EE[i]);
    PP := PP,point([E["EH_length"],E["H_length"]]);
   od:
   display(PP);
  end
 ],

 ["Method","edge_length_anomaly_plot","If everything was working perfectly, then the edge lengths in the @H_length@ and @EH_length@ fields would be the same.  This method generates a plot showing a normalised measure of the difference between them.",
  proc(this)
   local i,m,LA,EE,E;
   
   LA := NULL:
   m := this["num_edges"];
   EE := eval(this["edges"]):
   for i from 0 to m-1 do
    E := eval(EE[i]);
    LA := LA,2*(E["EH_length"]-E["H_length"])/(E["EH_length"]+E["H_length"]);
   od:
   LA := sort([LA]):
   listplot(LA);
  end
 ],

 ["Method","nearest_charts_plot","This generates a plot which helps one to understand how well the fundamental domain $HF_{16}$ is covered by the charts in this atlas.  For each point in @H_samples@ we find the distance to the closest chart centre, then we sort these distances in order, and the result is the red curve.  The green curve shows distances to the second closest chart centre, and so on, up to the cyan curve, which shows distances to the fifth closest chart centre.",
  proc(this)
   local i,j,n,m,dd,dl,cols;

   n := this["num_charts"];
   m := nops(this["H_samples"]);
   dd := eval(this["chart_dist"]);
   if (dd = NULL) then
    this["set_chart_dist"];
    dd := eval(this["chart_dist"]);
   fi;
   dl := table();
   for i from 1 to m do
    dl[i] := sort([seq(dd[i,j],j=0..n-1)]);
   od:

   cols := [red,green,blue,magenta,cyan];

   display(
    seq(listplot(sort([seq(dl[i][j],i=1..m)]),colour=cols[j]),j=1..5),
    seq(line([0,0.02*i],[m,0.02*i],colour=grey),i=1..7)
   );
  end
 ],

 ["Method","fourier_v_plot","This generates a surface plot of the @m@'th component of the map $q\\colon\\Delta\\to EX^*\\subset\\mathbb{R}^4$",
  proc(this,m)
   local i,j,k,T,Z,R,V,P,r;

   k := this["fourier_k"];
   T := [seq(i/2^k,i=0..2^k-1)];
   Z := map(t -> evalf(exp(2*Pi*I*t)),T);
   R := this["fourier_r"];
   V := eval(this["fourier_v"]);
   P := table();
   for i from 1 to nops(R) do
    r := R[i];
    for j from 0 to 2^k-1 do
     P[i,j] := [r*Re(Z[j+1]),r*Im(Z[j+1]),V[R[i],j/2^k][m]];
    od;
    P[i,2^k] := P[i,0];
   od;;

   return display(
    seq(seq(polygon([P[i,j],P[i+1,j],P[i+1,j+1]]),j=0..2^k-1),i=1..nops(R)-1),
    seq(seq(polygon([P[i,j],P[i,j+1],P[i+1,j+1]]),j=0..2^k-1),i=1..nops(R)-1),
    scaling=constrained,axes=none,style=patchnogrid
   );
  end
 ],

 ["Method","fourier_ring_vals","This method generates a list of points in $EX^*\\subset\\mathbb{R}^4$ obtained by applying the map $q\\colon\\Delta\\to EX^*$ to $n$ equally spaced points on the circle of radius $r$ centred at $0$.",
  proc(this,r::RR0,n::posint := 1024)
   local i,j,k,a,S,s,x,v,V;

   a := table();
   k := this["fourier_k"];
   S := eval(this["fourier_a_spline"]);
   x := table();
   x[1] := add(S[1,i](r)*cos((2*i+1)*theta),i = 0..2^(k-2)-1); 
   x[2] := add(S[2,i](r)*sin((2*i+1)*theta),i = 0..2^(k-2)-1); 
   x[3] := S[3,0](r)/2 +
           add(S[3,i](r)*cos((4*i  )*theta),i = 1..2^(k-3)-1); 
   x[4] := add(S[4,i](r)*cos((4*i+2)*theta),i = 0..2^(k-3)-1);
   x := [x[1],x[2],x[3],x[4]];

   V := NULL;
   for i from 0 to n do
    if modp(i,10) = 0 then
     userinfo(8,genus2,sprintf("fourier_ring_vals: i = %d",i));
    fi;
    s := evalf(2*Pi*i/n);
    v := evalf(subs(theta = s,x));
    V := V,v;
   od:
   
   return([V]);
  end
 ],

 ["Method","fourier_curve","This generates a plot of the curve $t\mapsto p(q(r\,e^{it}))$, where $r$ is supplied as the first argument, and $p$ is a map from $EX^*$ to $\\mathbb{R}^2$ or $\\mathbb{R}^3$ which is supplied as the third argument.  The second argument is the number of sample points, which needs to be large in order to get a smooth plot. If the third argument is omitted then we use the stereographic projection map to $\\mathbb{R}^3$",
  proc(this,r::RR0,n::posint := 1024,p := stereo)
   return(
    display(
     curve(map(p,this["fourier_ring_vals",r,n]),colour=black),
     scaling=constrained,axes=none
    ));
  end
 ]
):




==> anc/maple/embedded/roothalf/E_atlas.mpl <==
#@ CLASS: E_chart

`Class/Declare`("E_chart",
 "An instance of this class represents an approximate conformal map $p\\colon\\mathbb{R}^2\\to EX^*$.  We refer to the point $p(0)$ as the centre of the chart.",
 ["Field","centre"::RR0_4,"A point in $EX^*$ which is the centre of the chart"],
 ["Field","square_centre"::RR0_2,"The image under @square_diffeo_E0()@ of the centre.  This is stored separately to allow for the case where we take square_centre to be an exact rational point, and then compute centre numerically from @square_centre@"],
 ["Field","n"::RR0_4,"The unit normal vector to $EX^*$ in $S^3$ at the centre"],
 ["Field","u"::RR0_4,"A unit tangent vector to $EX^*$ at the centre"],
 ["Field","v"::RR0_4,"Another unit tangent vector to $EX^*$ at the centre"],
 ["Field","p","This is a polynomial function $\\mathbb{R}^2\\to\\mathbb{R}^4$ which sends $0$ to the centre point, and is approximately a conformal map to $EX^*$."],
 ["Field","p0","The same as $p$, but with coefficients evaluated numerically."],
 ["Field","p_inv_approx","A linear map $\\mathbb{R}^4\\to\\mathbb{R}^2$ which is approximately inverse to $p$ near the centre"],
 ["Field","degree"::posint,"The degree of the polynomials in $p$."],
 ["Field","coeffs_exact"::boolean = false,"true if the polynomial coefficients in $p$ are exact."],
 ["Field","vertex_index"::integer = NULL,"If the centre lies at $v_k$, this field should be set to $k$."],
 ["Field","curve_index"::integer = NULL,"If the centre lies on the curve $C_k$, this field should be set to $k$."],
 ["Field","curve_parameter"::RR0 = NULL,"If the centre is $c_{Ek}(t)$, then this field should be set to $t$."],
 ["Field","grid_index"::integer = NULL],

 ["Method","vertex_set_exact","Set @vertex_index@ to @k@, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.",
  proc(this,k)
   this["vertex_index"] := k;

   if k = 0 then
    this["curve_set_exact",1,0];
   elif k = 3 then
    this["curve_set_exact",0,Pi/2];
   elif k = 6 then
    this["curve_set_exact",1,Pi/2];
   elif k = 11 then
    this["curve_set_exact",3,0];
   else
    this["vertex_index"] := NULL;
    error("Invalid vertex index");
   fi;
  end
 ],

 ["Method","vertex_set_numeric","Set @vertex_index@ to @k@, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.",
  proc(this,k)
   this["vertex_index"] := k;

   if k = 0 then
    this["curve_set_numeric",1,0];
   elif k = 3 then
    this["curve_set_numeric",0,Pi/2];
   elif k = 6 then
    this["curve_set_numeric",1,Pi/2];
   elif k = 11 then
    this["curve_set_numeric",3,0];
   else
    this["vertex_index"] := NULL;
    error("Invalid vertex index");
   fi;
  end
 ],

 ["Method","curve_set_exact","Set @curve_index@ to @k0@ and @curve_parameter@ to @t0@, and calculate various associated data, using exact coefficients where appropriate.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.",
  proc(this,k0::integer,t0::RR0)
   local trig_rels,aa,bb,cc,nn,p0,x;

   trig_rels := {
    sin(Pi/8)=sqrt(2-sqrt(2))/2,
    cos(Pi/8)=sqrt(2+sqrt(2))/2,
    sin(3*Pi/8)=sqrt(2+sqrt(2))/2,
    cos(3*Pi/8)=sqrt(2-sqrt(2))/2
   };

   this["curve_index"] := k0;
   this["curve_parameter"] := t0;
   this["degree"] := 1;
   this["coeffs_exact"] := true;

   aa := simplify(expand(rationalize(subs(trig_rels,c_E0[k0](t0)))));
   aa := simplify(expand(combine(rationalize(aa))));

   this["centre"] := aa;
   this["square_centre"] := simplify(expand(combine(rationalize(square_diffeo_E0(aa)))));

   nn := simplify(expand(combine(rationalize(dg0(aa)))));
   nn := simplify(expand(combine(rationalize(nn /~ nm4(nn)))));
   this["n"] := nn;

   bb := simplify(expand(rationalize(subs(trig_rels,subs(t=t0,map(diff,c_E0[k0](t),t))))));
   bb := simplify(expand(combine(rationalize(bb))));
   cc := simplify(expand(rationalize(subs(trig_rels,subs(a_E=a_E0,conformal_twist(aa,bb))))));
   cc := simplify(expand(combine(rationalize(cc))));

   this["u"] := simplify(expand(combine(rationalize(bb /~ nm4(bb)))));
   this["v"] := simplify(expand(combine(rationalize(cc /~ nm4(cc)))));

   p0 := expand(aa +~ t *~ bb +~ u *~ cc);
   p0 := simplify(expand(combine(p0)));
   p0 := subs({t=s[1],u=s[2]},p0);
   this["p"] := unapply(p0,s);
   this["p0"] := unapply(evalf(p0),s);
   this["p_inv_approx"] := 
    unapply(evalf(
     [add(x[i]*bb[i],i=1..4)/add(bb[i]^2,i=1..4),
      add(x[i]*cc[i],i=1..4)/add(cc[i]^2,i=1..4)]),x);

   NULL;
  end
 ],

 ["Method","curve_improve_exact","Increase the polynomial degree of this chart by one.",
  proc(this)
   local trig_rels,m,t0,d,p0,p0t,p0u,a0,a1,a2,a3,aa0,aa1,aa2,aa3,
    err0,err1,err2,err3,err4,d0,d1,d2,d3,d2c,d3c,eqs,sol,p1,p2,c,i,j,s,t,u,e;
   
   trig_rels := {
    sin(Pi/8)=sqrt(2-sqrt(2))/2,
    cos(Pi/8)=sqrt(2+sqrt(2))/2,
    sin(3*Pi/8)=sqrt(2+sqrt(2))/2,
    cos(3*Pi/8)=sqrt(2-sqrt(2))/2
   };

   m := this["curve_index"];
   t0 := this["curve_parameter"];
   p0 := unapply(eval(this["p"]([t,u])),t,u);
   p0 := unapply(simplify(expand(rationalize(subs(trig_rels,p0(t,u))))),t,u);
   d := this["degree"]+1;
   p0t := unapply(map(diff,p0(t,u),t),t,u);
   p0u := unapply(map(diff,p0(t,u),u),t,u);
   a0 := p0(0,0);
   a1 := simplify(expand(rationalize(subs(trig_rels,dg0(a0)))));
   a2 := map(coeff,map(coeff,p0(t,u),t,1),u,0);
   a3 := map(coeff,map(coeff,p0(t,u),t,0),u,1);
   aa0 := 1;
   aa1 := simplify(expand(dp4(a1,a1)));
   aa2 := simplify(expand(dp4(a2,a2)));
   aa3 := aa2;
   err0 := coeff(rem(rho(p0(e*t,e*u))-1,e^(d+1),e),e,d);
   err1 := coeff(rem(g0(p0(e*t,e*u)),e^(d+1),e),e,d);
   err2 := map(coeff,simplify(expand(rationalize(subs(trig_rels,convert(map(series,p0(e*t,0) -~ c_E0[m](e*t+t0),e=0,d+1),polynom,e))))),e,d);
   err3 := coeff(rem(dp4(p0t(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
   err4 := coeff(rem(dp4(p0t(e*t,e*u),p0t(e*t,e*u))-dp4(p0u(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
   d0 := expand(-err0/2);
   d1 := expand(-err1/dp4(a1,a1));
   d2 := add(d2c[i]*t^i*u^(d-i),i=0..d);
   d3 := add(d3c[i]*t^i*u^(d-i),i=0..d);
   eqs := [coeffs(expand(err3/aa2 + diff(d2,u) + diff(d3,t)),{t,u}),
	   coeffs(expand(err4/aa2 + 2*diff(d2,t) - 2*diff(d3,u)),{t,u}),
	   d2c[d] + coeff(dp4(err2,a2)/aa2,t,d),
	   d3c[d] + coeff(dp4(err2,a3)/aa3,t,d)];
   sol := solve(eqs);
   d2 := subs(sol,d2);
   d3 := subs(sol,d3);
   p1 := simplify(expand(rationalize(d0 *~ a0 +~ d1 *~ a1 +~ d2 *~ a2 +~ d3 *~ a3)));
   p1 := simplify(expand(combine(p1)));
   p2 := p0(t,u) +~ [p1[1],p1[2],p1[3],p1[4]];
   p2 := subs({t=s[1],u=s[2]},p2);

   this["p"] := unapply(p2,s);
   this["p0"] := unapply(evalf(p2),s);
   this["degree"] := d;
   NULL;
  end
 ],

 ["Method","curve_set_degree_exact","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
  proc(this,d,force_)
   local p,s;

   while this["degree"] < d do this["curve_improve_exact"]; od;
   if this["degree"] > d and nargs > 2 and force_ then
    p := this["p"](s);
    p := multi_series(p,d+1,s[1],s[2]);
    this["p"] := unapply(p,s);
    this["p0"] := unapply(evalf(p),s);
    this["degree"] := d;
   fi;

   NULL;
  end
 ],

 ["Method","curve_set_numeric","Set @curve_index@ to @k0@ and @curve_parameter@ to @t0@, and calculate various associated data, using numerical coefficients.  This gives a chart of polynomial degree one.  For charts of this type, we will ensure that $p(t,0)$ is the Taylor approximation to $c_{k0}(t0+t)$.",
  proc(this,k0,t0)
   local nn,aa,bb,cc,p0;

   this["curve_index"] := k0;
   this["curve_parameter"] := evalf(t0);
   this["degree"] := 1;
   this["coeffs_exact"] := false;

   aa := evalf(c_E0[k0](t0));

   this["centre"] := aa;
   this["square_centre"] := evalf(square_diffeo_E0(aa));

   nn := evalf(dg0(aa));
   nn := nn /~ nm4(nn);
   this["n"] := nn;

   bb := evalf(subs(t=t0,map(diff,c_E0[k0](t),t)));
   cc := evalf(subs(a_E=a_E0,conformal_twist(aa,bb)));

   this["u"] := bb /~ nm4(bb);
   this["v"] := cc /~ nm4(cc);

   p0 := expand(aa +~ t *~ bb +~ u *~ cc);
   p0 := subs({t=s[1],u=s[2]},p0);
   this["p"] := unapply(p0,s);
   this["p0"] := unapply(p0,s);

   this["p_inv_approx"] := 
    unapply(evalf(
     [add(x[i]*bb[i],i=1..4)/add(bb[i]^2,i=1..4),
      add(x[i]*cc[i],i=1..4)/add(cc[i]^2,i=1..4)]),x);

   NULL;
  end
 ],

 ["Method","curve_improve_numeric","Increase the polynomial degree of this chart by one.",
  proc(this)
   local m,t0,d,p0,p0t,p0u,a0,a1,a2,a3,aa0,aa1,aa2,aa3,err0,err1,err2,err3,err4,d0,d1,d2,d3,d2c,d3c,eqs,sol,p1,p2,c,i,j,s,t,u,e;
   
   m := this["curve_index"];
   t0 := this["curve_parameter"];
   p0 := unapply(this["p"]([t,u]),t,u);
   d := this["degree"]+1;
   p0t := unapply(map(diff,p0(t,u),t),t,u);
   p0u := unapply(map(diff,p0(t,u),u),t,u);
   a0 := evalf(p0(0,0));
   a1 := evalf(dg0(a0));
   a2 := map(coeff,map(coeff,p0(t,u),t,1),u,0);
   a3 := map(coeff,map(coeff,p0(t,u),t,0),u,1);
   aa0 := 1;
   aa1 := simplify(expand(dp4(a1,a1)));
   aa2 := simplify(expand(dp4(a2,a2)));
   aa3 := aa2;
   err0 := coeff(rem(rho(p0(e*t,e*u))-1,e^(d+1),e),e,d);
   err1 := coeff(rem(evalf(g0(p0(e*t,e*u))),e^(d+1),e),e,d);
   err2 := map(coeff,evalf(convert(map(series,p0(e*t,0) -~ c_E0[m](e*t+t0),e=0,d+1),polynom,e)),e,d);
   err3 := coeff(rem(dp4(p0t(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
   err4 := coeff(rem(dp4(p0t(e*t,e*u),p0t(e*t,e*u))-dp4(p0u(e*t,e*u),p0u(e*t,e*u)),e^d,e),e,d-1);
   d0 := expand(-err0/2);
   d1 := expand(-err1/dp4(a1,a1));
   d2 := add(d2c[i]*t^i*u^(d-i),i=0..d);
   d3 := add(d3c[i]*t^i*u^(d-i),i=0..d);
   eqs := [coeffs(expand(err3/aa2 + diff(d2,u) + diff(d3,t)),{t,u}),
	   coeffs(expand(err4/aa2 + 2*diff(d2,t) - 2*diff(d3,u)),{t,u}),
	   d2c[d] + coeff(dp4(err2,a2)/aa2,t,d),
	   d3c[d] + coeff(dp4(err2,a3)/aa3,t,d)];
   sol := solve(eqs);
   d2 := subs(sol,d2);
   d3 := subs(sol,d3);
   p1 := expand(d0 *~ a0 +~ d1 *~ a1 +~ d2 *~ a2 +~ d3 *~ a3);
   p2 := p0(t,u) +~ [p1[1],p1[2],p1[3],p1[4]];
   p2 := subs({t=s[1],u=s[2]},p2);

   this["p"] := unapply(p2,s);
   this["p0"] := unapply(p2,s);
   this["degree"] := d;
   NULL;
  end
 ],

 ["Method","curve_set_degree_numeric","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
  proc(this,d,force_)
   local p,s;

   while this["degree"] < d do this["curve_improve_numeric"]; od;
   if this["degree"] > d and nargs > 2 and force_ then
    p := this["p"](s);
    p := multi_series(p,d+1,s[1],s[2]);
    this["p"] := unapply(p,s);
    this["p0"] := unapply(p,s);
    this["degree"] := d;
   fi;

   NULL;
  end
 ],

 ["Method","centre_set_numeric","Set the centre and calculate coefficients, giving a chart of polynomial degree one.",
  proc(this,x0)
   local f0,p0,rels,sol,s,t,u,x,a;

   this["curve_index"] := NULL;
   this["curve_parameter"] := NULL;
   this["degree"] := 2;
   this["coeffs_exact"] := false;

   this["centre"] := evalf(x0);
   this["square_centre"] := evalf(square_diffeo_E0(x0));
   f0 := full_frame_b(x0):
   this["n"] := f0[2];
   this["u"] := f0[3];
   this["v"] := f0[4];

   p0 := (1-t^2/2.-u^2/2.) *~ x0 +~ t *~ this["u"] +~ u *~ this["v"] +~
           (a[1,0]*u^2+a[1,1]*t*u+a[1,2]*t^2) *~ this["n"]:
   rels := [seq(coeff(coeff(multi_series(g1(p0),3,t,u),t,i),u,2-i),i=0..2)]:
   sol := solve(rels):
   p0 := subs(sol,p0);
   p0 := subs({t=s[1],u=s[2]},p0);

   this["p"] := unapply(p0,s);
   this["p0"] := unapply(evalf(p0),s);
   this["p_inv_approx"] := 
    unapply(evalf(
     [add(x[i]*this["u"][i],i=1..4),
      add(x[i]*this["v"][i],i=1..4)]),x);

   NULL;
  end
 ],

 ["Method","centre_improve_numeric","Increase the polynomial degree of this chart by one.",
  proc(this)
   local p0,p0t,p0u,rels,sol,d,s,t,u,a;


   p0 := this["p0"]([t,u]);
   d := this["degree"];

   p0 := p0 +~ 
	 add(a[1,j]*t^j*u^(d+1-j),j=0..d+1) *~ this["centre"] +~
	 add(a[2,j]*t^j*u^(d+1-j),j=0..d+1) *~ this["n"] +~
	 add(a[3,j]*t^j*u^(d+1-j),j=0..d  ) *~ this["u"] +~
	 add(a[4,j]*t^j*u^(d+1-j),j=0..d  ) *~ this["v"]:
   p0t := map(diff,p0,t):
   p0u := map(diff,p0,u):
   rels := [
    seq(coeff(coeff(multi_series(rho(p0) - 1,d+2,t,u),t,j),u,d+1-j),j=0..d+1),
    seq(coeff(coeff(multi_series(g1(p0),d+2,t,u),t,j),u,d+1-j),j=0..d+1),
    seq(coeff(coeff(multi_series(dp4(p0t,p0u),d+1,t,u),t,j),u,d-j),j=0..d),
    seq(coeff(coeff(multi_series(dp4(p0t,p0t)-dp4(p0u,p0u),d+1,t,u),t,j),u,d-j),j=0..d),
    NULL
   ]:
   sol := solve(rels):
   p0 := subs(sol,p0):
   p0 := subs({t=s[1],u=s[2]},p0);

   this["p"] := unapply(p0,s);
   this["p0"] := unapply(p0,s);
   this["degree"] := d+1;
   NULL;
  end
 ],

 ["Method","centre_set_degree_numeric","Set the degree of this chart to @d@, and calculate the appropriate coefficients.",
  proc(this,d,force_)
   local p,s;

   while this["degree"] < d do
    this["centre_improve_numeric"];
   od;
   if this["degree"] > d and nargs > 2 and force_ then
    p := this["p"](s);
    p := multi_series(p,d+1,s[1],s[2]);
    this["p"] := unapply(p,s);
    this["p0"] := unapply(p,s);
    this["degree"] := d;
   fi;

   NULL;
  end
 ],

 ["Method","improve_numeric","Increase the polynomial degree by one, using the @curve_improve_numeric@ method if applicable, otherwise the @centre_improve_numeric@ method.",
  proc(this)
   if this["curve_index"] = NULL then
    this["centre_improve_numeric"];
   else
    this["curve_improve_numeric"];
   fi;
  end
 ],
 
 ["Method","set_degree_numeric","Set the polynomial degree, using the @curve_set_degree_numeric@ method if applicable, otherwise the @centre_set_degree_numeric@ method.",
  proc(this,d)
   if this["curve_index"] = NULL then
    this["centre_set_degree_numeric",args[2..-1]];
   else
    this["curve_set_degree_numeric",args[2..-1]];
   fi;
  end
 ],
 
 ["Method","square_set_numeric","",
  proc(this,s0)
   local x0,k,t0;
   
   x0 := square_diffeo_E0_inverse_search(s0);

   if s0[2] = 0 then
    k := 1;
    t0 := arctan(sqrt(2.)*x0[2],x0[3]);
   elif s0[2] = 1 then
    k := 3;
    t0 := arctan(x0[2],sqrt(1.5)*x0[3]);
   elif s0[1] = 0 then
    k := 0;
    t0 := arctan(x0[2],x0[1]);
   elif s0[1] = 1 then
    k := 5;
    t0 := arctan(x0[1],x0[4]+x0[3]/sqrt(8.));
   else
    k := NULL;
    t0 := NULL;
   fi;
   
   if k = NULL then
    this["centre_set_numeric",x0];
   else
    this["curve_set_numeric",k,t0];
   fi;

   this["square_centre"] := s0;   
  end
 ],

 ["Method","isometrize","This method assumes that @log_rescale_z@ defines a function $f$ on $EX^*$, and adjusts the chart to make it approximately isometric as a map from (the unit disk with the hyperbolic metric) to ($EX^*$ with $\\exp(2f)$ times the standard metric).",
  proc(this,log_rescale_z)
   local d0,d1,x0,r0,m0,p0,p1,zp0,nlrz,dlrz,nlrp,dlrp,lrp,rp0,rp1,ps1,sp,s1,err,errs,sol,s,a,x;

   d0 := this["degree"];
   x0 := this["centre"];
   r0 := exp(evalf(log_rescale_z(z_proj0(x0))));
   p0 := this["p0"]([s[1],s[2]]);
   ps1 := subs({s[1]=0,s[2]=0},map(diff,p0,s[1]));
   m0 := 2/r0/nm4(ps1);
   p0 := subs({s[1]=s[1]*m0,s[2]=s[2]*m0},p0);
   zp0 := multi_series(z_proj1(p0),d0+1,s[1],s[2]):
   nlrz := unapply(numer(log_rescale_z(z)),z):
   dlrz := unapply(denom(log_rescale_z(z)),z):
   nlrp := multi_series(nlrz(zp0),d0+1,s[1],s[2]):
   dlrp := multi_series(dlrz(zp0),d0+1,s[1],s[2]):
   lrp := multi_series(nlrp/dlrp,d0+1,s[1],s[2]):
   rp0 := multi_series(exp(2*lrp),d0+1,s[1],s[2]);

   sp := [s[1],s[2]]:
   for d1 from 2 to d0 do
    sp := expand(C_mult([s[1],s[2]],sp));
    s1 := expand([s[1],s[2]] +~ C_mult([a[1],a[2]],sp));
    p1 := multi_series(eval(subs(s=s1,p0)),d1+1,s[1],s[2]);
    rp1 := multi_series(eval(subs(s=s1,rp0)),d1+1,s[1],s[2]);
    ps1 := map(diff,p1,s[1]);
    err := multi_series(dp4(ps1,ps1) *~ rp1 - 4/(1-s[1]^2-s[2]^2)^2,d1,s[1],s[2]);
    errs := [seq(coeff(coeff(err,s[1],i),s[2],d1-1-i),i=0..d1-1)];
    sol := LSSolve(errs)[2];
    s1 := subs(sol,s1);
    p0 := multi_series(eval(subs(s=s1,p0)),d0+1,s[1],s[2]);
    rp0 := multi_series(eval(subs(s=s1,rp0)),d0+1,s[1],s[2]);
   od:

   this["p"] := unapply(p0,s);
   this["p0"] := unapply(p0,s);
   this["coeffs_exact"] := false;
   this["p_inv_approx"] :=
    unapply(expand((1/m0) *~ this["p_inv_approx"]([x[1],x[2],x[3],x[4]])),x);
  end
 ],

 ["Method","isometry_error","This returns a measure of the failure of $p$ to be isometric, in the context described above.",
  proc(this,log_rescale_z,s1::RR0_2)
   local x1,u1,v1,r1,E1,F1,G1,E2,s;

   x1 := evalf(this["p0"](s1));
   u1 := evalf(subs({s[1]=s1[1],s[2]=s1[2]},map(diff,this["p0"](s),s[1])));
   v1 := evalf(subs({s[1]=s1[1],s[2]=s1[2]},map(diff,this["p0"](s),s[2])));
   r1 := evalf(exp(log_rescale_z(z_proj1(x1))));
   E1 := dp4(u1,u1) * r1^2;
   F1 := dp4(u1,v1) * r1^2;
   G1 := dp4(v1,v1) * r1^2;
   E2 := evalf(4/(1-s1[1]^2-s1[2]^2)^2);

   return max(abs(E1-E2),abs(F1),abs(G1-E2));
  end
 ],

 ["Method","p_c","This is the composite of $p\\colon\\mathbb{R}^2\\to EX^*$ with the standard isomorphism $\\mathbb{C}\\to\\mathbb{R}^2$.",
  proc(this)
   local z;
   return unapply(this["p"]([Re(z),Im(z)]),z);
  end
 ],

 ["Method","p_inv","Inverse to the map $p\\colon\\mathbb{R}^2\\to EX^*$",
  proc(this,x0)
   local u0,v0,s0,r0,p0,eqs,vars,sol,s1,m;

   s0 := evalf(this["p_inv_approx"](x0));
   r0 := max(nm2(s0)/4,10.^(-10));
   p0 := eval(this["p0"]);
   u0 := evalf(this["u"]);
   v0 := evalf(this["v"]);

   eqs := evalf({dp4(u0,p0([s[1],s[2]]) -~ x0) = 0,
                 dp4(v0,p0([s[1],s[2]]) -~ x0) = 0});

   sol := FAIL;
   m := 10;

   while m > 0 and not type(sol,set) do
    m := m-1;
    r0 := 2*r0;
    vars := {s[1] = s0[1]-r0..s0[1]+r0,
             s[2] = s0[2]-r0..s0[2]+r0};

    sol := fsolve(eqs,vars);
   od;
   
   if not type(sol,set) then return FAIL; fi;

   s1 := subs(sol,[s[1],s[2]]);
   if nm2(s1) < 1 then
    return(s1);
   else
    return FAIL;
   fi;
  end
 ],

 ["Method","p_inv_c","Inverse to the map $p_c\\colon\\mathbb{C}\\to EX^*$",
  proc(this,x0)
   local s0;
   s0 := this["p_inv",x0];

   return `if`(s0 = FAIL,FAIL,R2_to_C(s0));
  end
 ],

 ["Method","disc_plot","Generate a plot showing the image under $p$ of a disc of radius $r$ centred at the origin in $\\mathbb{R}^2$",
  proc(this,r)
   local p0,p1,s,t;
   
   p0 := eval(this["p0"]);
   p1 := p0([s*cos(t),s*sin(t)]);
   plot3d(stereo(p1),s=0..r,t=0..2*Pi,axes=none,scaling=constrained);
  end
 ],

 ["Method","circle_plot","Generate a plot showing the image under $p$ of a circle of radius $r$ centred at the origin in $\\mathbb{R}^2$",
  proc(this,r)
   local p0,p1,s,t;
   
   p0 := eval(this["p0"]);
   p1 := p0([r*cos(t),r*sin(t)]);
   spacecurve(stereo(p1),t=0..2*Pi,colour=red,axes=none,scaling=constrained);
  end
 ],

 ["Method","err_plot","Generate a plot measuring the failure of $p$ to be a conformal map landing in $EX^*$.  This uses the values of $p$ and its derivatives on a circle of radius $r$ centred at the origin in $\\mathbb{R}^2$",
  proc(this,r)
   local p0,p1,s,t,u,v,errs;
   
   p0 := eval(this["p0"]);
   p1 := p0([s*cos(t),s*sin(t)]);
   u := map(diff,p1,s);
   v := map(diff,p1,t) /~ s;
   errs := subs(s=r,[
    rho(p1) - 1,
    g1(p1),
    dp4(u,v),
    dp4(u,u) - dp4(v,v)
   ]);
   
   plot(errs,t=0..2*Pi);
  end
 ],

 ["Method","check","This returns a table @T@ whose entries are nonnegative real numbers.  If the chart has all the properties that it is supposed to have, then the entries in @T@ will all be zero.  The entry @T[\"max\"]@ is the maximum of all the other entries.  In practice we find that when working to 100 digit precision, we end up with @T[\"max\"] < 10^(-89)@.  Note that we only test whether we have the correct Taylor coefficients for $p$, we do not test anything about how well the series is converging.",
  proc(this)
   local T,k0,t0,u0,s,t,e,p,p0,p01,p02,d;

   p := eval(this["p"]);
   p0 := eval(this["p0"]);
   d  := this["degree"];
   
   T := table();
   T["centre_rho"] := abs(evalf(rho(this["centre"]) - 1));
   T["centre_g"]   := abs(evalf(g0(this["centre"])));
   T["square_centre"] := evalf(d2(square_diffeo_E0(this["centre"]),this["square_centre"]));
   if this["curve_index"] <> NULL then
    k0 := this["curve_index"];
    t0 := this["curve_parameter"];
    T["curve_centre"] := evalf(d4(this["centre"],c_E0[k0](t0)));
    u0 := evalf(subs(t=t0,map(diff,c_E0[k0](t),t)));
    u0 := u0 /~ nm4(u0);
    T["curve_u"] := evalf(d4(this["u"],u0));
   fi;
   T["nn"] := abs(evalf(dp4(this["n"],this["n"]) - 1));
   T["uu"] := abs(evalf(dp4(this["u"],this["u"]) - 1));
   T["vv"] := abs(evalf(dp4(this["v"],this["v"]) - 1));
   T["xn"] := abs(evalf(dp4(this["centre"],this["n"])));
   T["xu"] := abs(evalf(dp4(this["centre"],this["u"])));
   T["xv"] := abs(evalf(dp4(this["centre"],this["v"])));
   T["nu"] := abs(evalf(dp4(this["n"],this["u"])));
   T["nv"] := abs(evalf(dp4(this["n"],this["v"])));
   T["uv"] := abs(evalf(dp4(this["u"],this["v"])));
   T["orientation"] :=
    abs(Determinant(Matrix([this["centre"],this["n"],this["u"],this["v"]]))-1);
   T["p_p0"] := max(map(abs,map(coeffs,evalf(p(s) -~ p0(s)),[s[1],s[2]])));
   T["degree"] := max(map(degree,p([e*s[1],e*s[2]]),e)) - d;
   T["p0_rho"] :=
    max(map(abs,[coeffs(evalf(multi_series(rho(p0(s)) - 1,d+1,s[1],s[2])),[s[1],s[2]])]));
   T["p0_g"] :=
    max(map(abs,[coeffs(evalf(multi_series(g0(p0(s)),d+1,s[1],s[2])),[s[1],s[2]])]));
   p01 := map(diff,p0(s),s[1]);
   p02 := map(diff,p0(s),s[2]);
   T["conformal_a"] :=
    max(map(abs,[coeffs(multi_series(dp4(p01,p02),d,s[1],s[2]),[s[1],s[2]])]));
   T["conformal_b"] :=
    max(map(abs,[coeffs(multi_series(dp4(p01,p01)-dp4(p02,p02),d,s[1],s[2]),[s[1],s[2]])]));
   T["p1u"] := abs(signum(evalf(dp4(subs({s[1]=0,s[2]=0},p01),this["u"]))) - 1);
   T["p2v"] := abs(signum(evalf(dp4(subs({s[1]=0,s[2]=0},p02),this["v"]))) - 1);
   T["p1v"] := abs(evalf(dp4(subs({s[1]=0,s[2]=0},p01),this["v"])));
   T["p2u"] := abs(evalf(dp4(subs({s[1]=0,s[2]=0},p02),this["u"])));
   T["p_inv_approx"] := 
    max(map(abs,map(coeffs,multi_series(C["p_inv_approx"](C["p0"](s)),2,s[1],s[2]) -~ [s[1],s[2]],[s[1],s[2]])));

   T["max"] := max(map(op,[entries(T)]));
   
   return eval(T);
  end
 ]
);

######################################################################

#@ CLASS: E_atlas

`Class/Declare`("E_atlas",
 "An instance of this class represents an atlas of approximate conformal charts for $EX^*$",

 ["Constructor","",
  proc(this)
   this["charts"] := table();
  end
 ],
 
 ["Field","num_charts"::integer],
 ["Field","charts"::table],

 ["Method","add_chart","",
  proc(this)
   local C,n;
   
   n := this["num_charts"];
   C := `new/E_chart`();
   C["grid_index"] := n;
   this["charts"][n] := eval(C);
   this["num_charts"] := n+1;
   return eval(C);
  end
 ],

 ["Method","add_vertex_chart_exact","",
  proc(this,k::integer,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["vertex_set_exact",k];
   C["curve_set_degree_exact",d];
   return eval(C);
  end
 ],

 ["Method","add_vertex_chart_numeric","",
  proc(this,k::integer,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["vertex_set_numeric",k];
   C["curve_set_degree_numeric",d];
   return eval(C);
  end
 ],

 ["Method","add_curve_chart_exact","",
  proc(this,k::integer,t0::RR0,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["curve_set_exact",k,t0];
   C["curve_set_degree_exact",d];
   return eval(C);
  end
 ],

 ["Method","add_curve_chart_numeric","",
  proc(this,k::integer,t0::RR0,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["curve_set_numeric",k,t0];
   C["curve_set_degree_numeric",d];
   return eval(C);
  end
 ],

 ["Method","add_square_chart_numeric","",
  proc(this,s0::RR0_2,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["square_centre_set_numeric",s0];
   C["centre_set_degree_numeric",d];
   return eval(C);
  end
 ],

 ["Method","add_centre_chart_numeric","",
  proc(this,x0::RR0_4,d::posint)
   local C;
   
   C := eval(this["add_chart"]);
   C["centre_set_numeric",x0];
   C["centre_set_degree_numeric",d];
   return eval(C);
  end
 ]
);
 


==> anc/maple/embedded/roothalf/E_roothalf.mpl <==
set_a_E0(1/sqrt(2));

#@ ry
ry[1] := sqrt(1-y[2]/sqrt(2));
ry[2] := sqrt(1+y[2]/sqrt(2));

#@ rx
rx[1] := subs(y[2] = yx0[2],ry[1]);
rx[2] := subs(y[2] = yx0[2],ry[2]);

#@ y2r
y2r[1] := sqrt(2)*(1-r[1]^2);
y2r[2] := sqrt(2)*(r[2]^2-1);

#@ y_vars 
y_vars := lexdeg([r[1], r[2]],
                 [x[1], x[2], x[3], x[4]],
		 [z[1], z[2]],
		 [y[1], y[2]]);

#@ y_rels0 
y_rels0 := Basis([r[1]^2-ry[1]^2,r[2]^2-ry[2]^2,op(y_rels0)],y_vars);

#@ z_vars 
z_vars := lexdeg([r[1], r[2]],
                 [x[1], x[2], x[3], x[4]],
		 [y[1], y[2]],
                 [z[1], z[2]]);

#@ z_rels0 
z_rels0 := Basis([r[1]^2-ry[1]^2,r[2]^2-ry[2]^2,op(z_rels0)],z_vars);

#@ root_rule 
root_rule := {
   sqrt(1-y[2]/sqrt(2)) = r[1],
   sqrt(1+y[2]/sqrt(2)) = r[2],
   sqrt(4-2*sqrt(2)*y[2]) = 2 * r[1],
   sqrt(4+2*sqrt(2)*y[2]) = 2 * r[2],
   sqrt(sqrt(2)*(sqrt(2)-y[2])) = (sqrt(2) * r[1]),
   sqrt(sqrt(2)*(sqrt(2)+y[2])) = (sqrt(2) * r[2]),
   (sqrt(2)*(sqrt(2)-y[2]))^(3/2) = 2*sqrt(2)*(1-y[2]/sqrt(2))*r[1],
   (sqrt(2)*(sqrt(2)+y[2]))^(3/2) = 2*sqrt(2)*(1+y[2]/sqrt(2))*r[2],
   sqrt( 3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2+4) = 2*r[1],
   sqrt(-3*sqrt(2)*x[3]*x[4]-2*x[1]^2+2*x[2]^2+4) = 2*r[2],
   sqrt(1 - y[2]^2/2) = r[1] * r[2],
   sqrt(4 - 2*y[2]^2) = 2 * r[1] * r[2],
   sqrt(-18*x[3]^2*x[4]^2-12*sqrt(2)*x[1]^2*x[3]*x[4]+12*sqrt(2)*x[2]^2*x[3]*x[4]-4*x[1]^4+8*x[1]^2*x[2]^2-4*x[2]^4+16)=4*r[1]*r[2]
  };

#@ FNF_y0 
FNF_y0 := proc(u)
 local uu,nu,du,t;

 if type(u,list) or type(u,set) then
  return map(FNF_y0,u);
 fi;

 uu := simplify(u);
 uu := factor(subs(root_rule,uu));
 nu := NF_y0(subs(root_rule,numer(u)));
 du := NF_y0(subs(root_rule,denom(u)));
 uu := factor(nu/du);

 for t in [x[1],x[2],r[1],r[2]] do
  if has(du,t) then
   nu := NF_y0(expand(nu * subs(t = -t,du)));
   du := NF_y0(expand(du * subs(t = -t,du))); 
   uu := factor(nu/du);
   nu := numer(uu);
   du := denom(uu);
  fi;
 od:

 return uu;
end:

#@ FNF_z0 
FNF_z0 := proc(u)
 local uu,nu,du,t;

 if type(u,list) or type(u,set) then
  return map(FNF_y0,u);
 fi;

 uu := simplify(u);
 uu := factor(subs(root_rule,uu));
 nu := NF_z0(subs(root_rule,numer(u)));
 du := NF_z0(subs(root_rule,denom(u)));
 uu := factor(nu/du);

 for t in [x[1],x[2],y[1],y[2],r[1],r[2]] do
  if has(du,t) then
   nu := NF_z0(expand(nu * subs(t = -t,du)));
   du := NF_z0(expand(du * subs(t = -t,du))); 
   uu := factor(nu/du);
   nu := numer(uu);
   du := denom(uu);
  fi;
 od:

 return uu;
end:

z_to_t := (z) -> [2*z[1]-z[1]^2+z[1]^2*z[2]/2,2*z[2]]; #@ z_to_t
t_proj := unapply(z_to_t(z_proj0(x)),x);               #@ t_proj

#@ t_to_z 
t_to_z := (t) -> [(2*(-2+sqrt(t[1]*t[2]-4*t[1]+4)))/(t[2]-4), (1/2)*t[2]];

#@ t_lift 
t_lift := (t) -> [
 (1/2)*sqrt(2)*sqrt((1-sqrt(t[2]))*(sqrt(t[1]*t[2]-4*t[1]+4)+sqrt(t[2]))/(2+sqrt(t[2]))),
 (1/2)*sqrt(2)*sqrt((1+sqrt(t[2]))*(sqrt(t[1]*t[2]-4*t[1]+4)-sqrt(t[2]))/(2-sqrt(t[2]))),
 sqrt(2)*sqrt((2-sqrt(t[1]*t[2]-4*t[1]+4))/(4-t[2])),
 -sqrt((2-sqrt(t[1]*t[2]-4*t[1]+4))/(4-t[2]))*sqrt(t[2])
]:

# The following quadratic vanishes on C[5] and C[7]:

oval_g := (x) -> x[3]*x[4]/sqrt(2)+x[1]^2+x[4]^2; #@ oval_g
oval_h := (z) -> z[1]^2*(z[2]-2) + 4*z[1] -2;     #@ oval_h

# The vectors oval_e[i] form an orthonormal basis, and oval_g(x) is the 
# sum of oval_m[i] <oval_e[i] , x>^2.

#@ oval_e
oval_e[1] := [1,0,0,0];
oval_e[2] := [0,1,0,0];
oval_e[3] := [0,0,sqrt(1/2+1/sqrt(6)),-sqrt(1/2-1/sqrt(6))];
oval_e[4] := [0,0,sqrt(1/2-1/sqrt(6)), sqrt(1/2+1/sqrt(6))];

#@ oval_m
oval_m[1] := 1;
oval_m[2] := 0;
oval_m[3] := -(sqrt(6)-2)/4;
oval_m[4] :=  (sqrt(6)+2)/4;

# The function c_alt[k] is an alternative parametrisation of C[k].

alpha_E := 5+2*sqrt(6);            #@ alpha_E
beta_E := sqrt(3) + sqrt(2);       #@ beta_E

#@ c_alt
c_alt[5] := (t) -> [
 sin(t)/beta_E,
 0,
 (1+beta_E^2)*(sqrt(1-sin(t)^2/beta_E^4)+cos(t)/beta_E^2)/12,
 (cos(t)-sqrt(1-sin(t)^2/beta_E^4))*sqrt(3)/6
];

c_alt[ 6] := unapply(simplify(act_E[ L](c_alt[5](t))),t);
c_alt[ 7] := unapply(simplify(act_E[ M](c_alt[5](t))),t);
c_alt[ 8] := unapply(simplify(act_E[LM](c_alt[5](t))),t);

c_alt_approx[5] := (t) -> [
 sin(t)/beta_E,
 0,
 (1+beta_E^2)*(1+cos(t)/beta_E^2)/12,
 (cos(t)-1)*sqrt(3)/6
];

for k from 0 to 4 do
 c_alt[k] := eval(c_E0[k]):
od:

# We can also describe C[k] (for k in {5,6,7,8}) as part of an elliptic curve.

#@ elliptic_a_poly 
elliptic_a_poly := (t,u) -> u^2-(1-(1-t)/(2*alpha_E^2))*(1-t^2);

#@ c_elliptic_a[5] 
c_elliptic_a[5] := unapply([(sqrt(2)+sqrt(3))*alpha_E*u,0,(alpha-(1-t)/2)^2,-sqrt(8)*alpha_E*(1-t)]/~(alpha_E^2-(1+t)^2/4),t,u);

#@ c_trig[5] 
c_trig[5] := unapply(c_elliptic_a[5](cos(t),sin(t)*sqrt(1-(1+cos(t))/2/alpha_E^2)),t);

c_elliptic_a[ 6] := unapply(simplify(act_E[ L](c_elliptic_a[5](t,u))),t,u);
c_elliptic_a[ 7] := unapply(simplify(act_E[ M](c_elliptic_a[5](t,u))),t,u);
c_elliptic_a[ 8] := unapply(simplify(act_E[LM](c_elliptic_a[5](t,u))),t,u);

c_trig[ 6] := unapply(simplify(act_E[ L](c_trig[5](t))),t);
c_trig[ 7] := unapply(simplify(act_E[ M](c_trig[5](t))),t);
c_trig[ 8] := unapply(simplify(act_E[LM](c_trig[5](t))),t);

#@ elliptic_b_poly 
elliptic_b_poly := tu -> tu[2]^2 - tu[1]^3 + 10*tu[1]^2 - tu[1];

#@ elliptic_b_proj 
elliptic_b_proj := (x) -> [x[1]^2,x[1]*(x[4]^2-(5/2)*sqrt(2)*x[3]*x[4]-1)];

# The next function finds a Fourier series approximation to c[k]
# It seems that the Fourier coefficients are 1/Pi times rational
# combinations of EllipticK and EllipticE of 1/sqrt(3).  We have 
# not worked out the details of this.  

#@ find_c_fourier 
find_c_fourier := proc()
 global c_fourier;
 local a,k,p,c;

 a[0] := int(1/sqrt(10 - 2*cos(t)),t=0..Pi)/Pi;

 for k from 1 to 10 do
  a[k] := int(cos(k*t)/sqrt(10 - 2*cos(t)),t=0..Pi)/Pi;
 od:
 
 p := add(a[k] * cos(k*t),k = 0..10);
 
 c_fourier[ 5] := unapply(combine([p * sin(t)/2,0,sqrt(2)*p,-sin(t/2)^2*p]),t);
end:

#@ set_c_fourier 
set_c_fourier := proc()
 global c_fourier;
 local B,C,p;

 B := [20/3, 44, 348, 20660/7, 1635748/63, 161901340/693, 19230235292/9009, 
       177658107628/9009, 28136843691100/153153, 263857298489132/153153];
 C := [-8, -160/3, -6328/15, -75136/21, -9914776/315, -196266848/693, 
       -116560420904/45045, -215368179200/9009, -34109227409288/153153, 
       -6077419529883040/2909907];

 p := (2/3)*sqrt(3)*EllipticK((1/3)*sqrt(3))/Pi + 
      add((B[k]*EllipticK(1/sqrt(3)) + C[k]*EllipticE(1/sqrt(3)))*sqrt(3)/Pi*cos(k*t),k=1..10);

 c_fourier[ 5] := unapply(combine([p * sin(t)/2,0,sqrt(2)*p,-sin(t/2)^2*p]),t);
end:

#@ propagate_c_fourier 
propagate_c_fourier := proc()
 global c_fourier,c_fourier0;
 local k;
 
 c_fourier[ 6] := unapply(simplify(act_E[ L](c_fourier[5](t))),t);
 c_fourier[ 7] := unapply(simplify(act_E[ M](c_fourier[5](t))),t);
 c_fourier[ 8] := unapply(simplify(act_E[LM](c_fourier[5](t))),t);

 for k from 5 to 8 do 
  c_fourier0[k] := unapply(evalf(c_fourier[k](t)),t);
 od:
end:

set_c_fourier();
propagate_c_fourier();

# Stereographic projection away from various vertices

#@ v_stereo
v_stereo[ 0] := (x) -> [x[1],x[2],x[4]] /~ (1 + x[3]);
v_stereo[ 3] := (x) -> [x[1],x[3],x[4]] /~ (1 + x[2]);
v_stereo[ 6] := (x) -> [(x[2]-x[1])/sqrt(2),x[3],x[4]] /~ (1+(x[1]+x[2])/sqrt(2));
v_stereo[11] := (x) -> [x[1],x[2],x[3]*sqrt(1/3)+x[4]*sqrt(2/3)] /~ (1+x[3]*sqrt(2/3)-x[4]*sqrt(1/3));

# Stereographic projection centred at a point near the middle of F16

#@ F16_stereo
proc()
 local a1,a2,a3,a4,x,xx;
 global F16_stereo;

 xx := [seq(x[i],i=1..4)];
 a1 := evalf([85/198, 623/990, (13/30)*sqrt(2), -104/495]):
 a2 := dg0(a1):
 a2 := simplify(a2 /~ sqrt(dp4(a2,a2))):
 a3 := simplify(subs(a_E=a_E0,tangent_u(a1))):
 a3 := simplify(expand(rationalize(a3 /~ sqrt(dp4(a3,a3))))):
 a4 := cross_product4(a1,a2,a3):

 F16_stereo := unapply([dp4(xx,a2),dp4(xx,a3),dp4(xx,a4)]/~(1+dp4(xx,a1)),x);
end():

# Tangent fields that are nowhere zero on F16

# The following definition would work after loading square_diffeo.mpl:
# tangent_a := unapply(simplify(expand(cross_product4(xx,dg0(xx),[seq(diff(square_diffeo_E0(x)[2],x[i]),i=1..4)]))),x);
# However, we just record the result inline here, so that it works
# without loading square_diffeo.mpl.  Note that the enties in this
# field are homogeneous quartic polynomials.

#@ tangent_a 
tangent_a := (x) -> [-x[3]^4+3*x[1]^2*sqrt(2)*x[3]*x[4]-3*x[2]^2*sqrt(2)*x[3]*x[4]-4*sqrt(2)*x[2]^3*x[4]-(3/2)*x[3]*x[1]^3*sqrt(2)+2*x[1]^3*sqrt(2)*x[4]-sqrt(2)*x[3]^3*x[4]-(3/2)*x[2]*x[4]^3*sqrt(3)+8*sqrt(2)*x[3]*x[4]^3+(3/2)*x[4]*sqrt(3)*x[2]^3+(3/4)*sqrt(2)*x[1]*x[3]^3-sqrt(2)*x[1]*x[2]^3+x[1]^3*x[2]*sqrt(2)-4*x[2]^2*x[1]^2+2*x[1]^2*x[3]^2+2*x[1]^2*x[4]^2-x[2]^2*x[3]^2-4*x[4]^2*x[2]^2+8*x[3]^2*x[4]^2+4*x[1]*x[2]^2*x[3]-4*x[1]^2*x[2]*x[3]+(3/2)*x[1]*x[2]^2*x[4]+16*x[1]*x[3]*x[4]^2-(3/4)*sqrt(2)*x[2]*x[1]^2*sqrt(3)*x[3]-(15/2)*x[2]*x[3]*x[4]^2*sqrt(2)*sqrt(3)+4*x[1]*x[2]*sqrt(2)*x[3]*x[4]+20*x[2]*x[3]*x[4]^2+3*x[1]*x[2]*x[3]^2+2*x[1]*x[2]*x[4]^2+6*x[1]*x[2]*x[3]*x[4]+4*x[1]^3*x[2]-(3/2)*x[1]^3*x[4]-2*x[1]*x[3]^3+4*x[3]*x[1]^3-4*x[2]^3*x[3]+2*x[2]*x[3]^3+2*x[1]*x[2]*x[3]^2*sqrt(2)-6*sqrt(2)*x[1]*x[3]*x[4]^2+12*x[2]*x[3]^2*x[4]*sqrt(2)+4*sqrt(2)*x[2]*x[1]^2*x[4]-2*sqrt(2)*x[1]*x[2]^2*x[4]-(39/4)*x[2]*x[3]^2*x[4]*sqrt(3)+(3/4)*sqrt(2)*x[2]^3*sqrt(3)*x[3]-(9/2)*x[2]*x[4]*sqrt(3)*x[1]^2-(3/2)*x[2]*x[3]^3*sqrt(2)*sqrt(3)-(3/2)*sqrt(2)*x[1]*x[3]*x[2]^2, -4*x[1]^4-x[3]^4-4*x[1]^2*x[3]*x[4]+2*x[2]^2*x[3]*x[4]-5*x[1]^2*sqrt(2)*x[3]*x[4]+x[2]^2*sqrt(2)*x[3]*x[4]+6*x[2]*x[3]*x[4]^2*sqrt(2)+(9/2)*x[4]*sqrt(3)*x[1]^3+(3/2)*x[1]*x[4]^3*sqrt(3)+(3/2)*sqrt(2)*x[2]^3*x[3]+2*x[3]^2*sqrt(2)*x[1]^2+x[1]^2*sqrt(2)*x[4]^2-x[2]^2*sqrt(2)*x[4]^2-(3/4)*x[2]*x[3]^3*sqrt(2)+2*sqrt(2)*x[2]^3*x[4]-3*x[3]*x[1]^3*sqrt(2)-4*x[1]^3*sqrt(2)*x[4]-sqrt(2)*x[3]^3*x[4]+8*sqrt(2)*x[3]*x[4]^3+(3/2)*sqrt(2)*x[1]*x[3]^3+7*x[1]^2*x[3]^2+2*x[2]^2*x[3]^2-2*x[4]^2*x[2]^2+8*x[3]^2*x[4]^2+4*x[1]*x[2]^2*x[3]-4*x[1]^2*x[2]*x[3]+3*x[1]*x[2]^2*x[4]-20*x[1]*x[3]*x[4]^2+(3/2)*x[1]^2*x[2]*x[4]+sqrt(2)*x[1]^2*x[2]^2-sqrt(2)*x[1]^4+8*x[1]*x[2]*sqrt(2)*x[3]*x[4]-(3/4)*sqrt(2)*x[1]*x[2]^2*sqrt(3)*x[3]+(21/2)*sqrt(2)*x[1]*x[3]*x[4]^2*sqrt(3)-16*x[2]*x[3]*x[4]^2-5*x[1]*x[2]*x[3]^2+2*x[1]*x[2]*x[4]^2+(3/2)*sqrt(2)*x[2]*x[3]*x[1]^2+12*x[1]*x[3]^2*x[4]*sqrt(2)-(9/4)*x[1]*x[3]^2*x[4]*sqrt(3)+(3/4)*x[1]^3*sqrt(2)*sqrt(3)*x[3]-(3/2)*x[1]*x[4]*sqrt(3)*x[2]^2-(3/2)*sqrt(2)*x[1]*x[3]^3*sqrt(3)+4*x[1]^3*x[2]-3*x[1]^3*x[4]-2*x[1]*x[3]^3+4*x[3]*x[1]^3-4*x[2]^3*x[3]+2*x[2]*x[3]^3-x[3]^3*x[4]-(3/2)*x[2]^3*x[4]+8*x[3]*x[4]^3-12*sqrt(2)*x[1]*x[3]*x[4]^2-2*sqrt(2)*x[2]*x[1]^2*x[4]+4*sqrt(2)*x[1]*x[2]^2*x[4]-3*sqrt(2)*x[1]*x[3]*x[2]^2, -4*x[1]^4+4*x[2]^4+3*x[1]^2*x[3]*x[4]+3*x[2]^2*x[3]*x[4]-2*x[1]*x[4]^3*sqrt(2)-2*x[2]*x[4]^3*sqrt(2)+(3/4)*x[3]^2*sqrt(2)*x[2]^2-4*x[1]^2*sqrt(2)*x[3]*x[4]-4*x[2]^2*sqrt(2)*x[3]*x[4]+2*x[2]*x[3]*x[4]^2*sqrt(2)-(3/4)*x[3]^2*sqrt(2)*x[1]^2+(3/2)*x[1]^2*sqrt(2)*x[4]^2-(3/2)*x[2]^2*sqrt(2)*x[4]^2-2*sqrt(2)*x[2]^3*x[4]-2*x[1]^3*sqrt(2)*x[4]+3*sqrt(2)*x[1]*x[2]^3+3*x[1]^3*x[2]*sqrt(2)+2*x[1]^2*x[3]^2-4*x[1]^2*x[4]^2-2*x[2]^2*x[3]^2+4*x[4]^2*x[2]^2+6*x[1]*x[2]^2*x[3]-10*x[1]^2*x[2]*x[3]-6*x[1]*x[3]*x[4]^2-2*x[1]^2*x[2]*x[4]+x[2]*x[3]^2*x[4]+3*x[1]*x[2]*x[3]^2*sqrt(2)*sqrt(3)+12*x[1]*x[2]*x[4]*sqrt(3)*x[3]+(3/2)*sqrt(2)*x[1]^4-(3/2)*sqrt(2)*x[2]^4+3*x[1]*x[2]*sqrt(2)*x[4]^2-16*x[1]*x[2]*sqrt(2)*x[3]*x[4]+2*x[2]*x[3]*x[4]^2-6*x[1]*x[2]*x[3]*x[4]-4*sqrt(2)*x[2]*x[3]*x[1]^2-x[1]*x[3]^2*x[4]*sqrt(2)+x[1]*x[3]^3-2*x[3]*x[1]^3-2*x[2]^3*x[3]+x[2]*x[3]^3-2*x[2]^3*x[4]-2*x[2]*x[4]^3-(3/2)*x[1]*x[2]*x[3]^2*sqrt(2)+3*x[2]*x[3]^2*x[4]*sqrt(2)-2*sqrt(2)*x[2]*x[1]^2*x[4]-2*sqrt(2)*x[1]*x[2]^2*x[4], (3/2)*x[1]^4+(3/2)*x[2]^4-12*x[1]^2*x[3]*x[4]+12*x[2]^2*x[3]*x[4]+4*x[3]^2*sqrt(2)*x[2]^2+(9/2)*x[1]^2*sqrt(2)*x[3]*x[4]-(9/2)*x[2]^2*sqrt(2)*x[3]*x[4]-6*x[2]*x[3]*x[4]^2*sqrt(2)+sqrt(2)*x[2]^3*x[3]+4*x[3]^2*sqrt(2)*x[1]^2-2*x[2]*x[3]^3*sqrt(2)+sqrt(2)*x[2]^3*x[4]-x[3]*x[1]^3*sqrt(2)+2*sqrt(2)*x[1]*x[3]^3-3*x[2]^2*x[1]^2-3*x[1]^2*x[3]^2-3*x[2]^2*x[3]^2+2*x[1]*x[2]^2*x[4]-2*x[1]^2*x[2]*x[4]-10*x[2]*x[3]^2*x[4]-2*x[1]*x[3]^2*x[4]+4*sqrt(2)*x[1]^2*x[2]^2-2*sqrt(2)*x[1]^4-2*sqrt(2)*x[2]^4+9*x[1]*x[2]*sqrt(2)*x[3]*x[4]-6*x[2]*x[3]*x[4]^2+6*x[1]*x[2]*x[3]^2-3*x[1]*x[2]*sqrt(2)*x[3]*x[4]*sqrt(3)+3*sqrt(2)*x[2]*x[3]*x[1]^2+3*x[1]^3*x[2]-2*x[1]^3*x[4]+2*x[2]^3*x[4]-3*x[1]*x[2]^3-8*x[1]*x[2]*x[3]^2*sqrt(2)-6*sqrt(2)*x[1]*x[3]*x[4]^2-2*x[2]*x[3]^2*x[4]*sqrt(2)-sqrt(2)*x[2]*x[1]^2*x[4]-3*sqrt(2)*x[1]*x[3]*x[2]^2]:

#@ unit_tangent_a 
unit_tangent_a := proc(x)
 local u;
 u := tangent_a(x);
 u := evalf(u /~ nm4(u));
 return u;
end:

#@ full_frame_a 
full_frame_a := proc(x::[numeric,numeric,numeric,numeric])
 local n,r,u,v;

 n := evalf(dg0(x));
 n := n /~ nm4(n);
 u := unit_tangent_a(x);
 v := cross_product4(x,n,u);
 return [x,n,u,v];
end:

#@ tangent_frame_a 
tangent_frame_a := proc(x::[numeric,numeric,numeric,numeric])
 local f;
 f := full_frame_a(x);
 return [f[3],f[4]];
end:

# This function projects a fixed vector u0 = [-1,18,-13,10] into
# the tangent plane to get a vector u.  With this choice of u0, 
# it works out that |u|/|u0| is always at least 0.7 or so, for
# all choices of x in F16.  With more obvious choices of u0 we
# would find that |u|/|u0| would be very small or zero for some
# choices of x.

#@ full_frame_b 
full_frame_b := proc(x::[numeric,numeric,numeric,numeric])
 local n,r,u,v;

 n := evalf(dg0(x));
 n := n /~ nm4(n);
 u := [-1,18,-13,10];
 u := evalf(u -~ dp4(u,x) *~ x);
 u := evalf(u -~ dp4(u,n) *~ n);
 u := u /~ nm4(u);
 v := cross_product4(x,n,u);
 return [x,n,u,v];
end:

#@ unit_tangent_b 
unit_tangent_b := (x::[numeric,numeric,numeric,numeric]) -> full_frame_b(x)[3];

#@ tangent_frame_b 
tangent_frame_b := proc(x::[numeric,numeric,numeric,numeric])
 local f;
 f := full_frame_b(x);
 return [f[3],f[4]];
end:


######################################################################

#@ cubic_chart0
proc()
 local gg,aa,bb,nn,yy,t,tt,i,j,k;
 global cubic_chart0;

 tt := [seq(t[i],i=1..4)]:
 for i from 1 to 4 do
  for j from 1 to 4 do 
   for k from 1 to 4 do
    gg[i,j,k] := diff(diff(diff(g0(xx),x[i]),x[j]),x[k])/6:
   od:
  od:
 od:

 aa := add(add(add(add(add(gg[i,j,k]*gg[k,l,m]*x[i]*t[j]*x[l]*x[m],m=1..4),l=1..4),k=1..4),j=1..4),i=1..4):
 bb := dp4(dg0(tt),xx):
 nn := square_norm_of_dg0(xx):
 yy := (1 - dp4(tt,tt)/2) *~ xx +~ tt +~ ((18 * aa - nn) * bb / nn^2 - g0(tt)/nn) *~ dg0(xx):
 cubic_chart0 := unapply(yy,x,t): 
end():

######################################################################

#@ annular_chart0

for i from 0 to 2 do 
 annular_chart0[i] :=
  unapply(subs(csgn(cos(s[1])^2-2) = -1,
               simplify(subs(a_E=a_E0,annular_chart[i](s)))),s);
od:

annular_chart0[3] := unapply(subs({t=s[1],u=s[2]},
 [(44*cos(2*t)*u^3+cos(4*t)*u^3+115*u^3+60*cos(2*t)*u-3*cos(4*t)*u-153*u)/
     (-3*cos(4*t)-153+60*cos(2*t)),
  sin(t)-(1/2)*sin(t)*u^2,
  (-u^2*sqrt(6)*cos(3*t)-7*u^2*sqrt(6)*cos(t)+2*sqrt(6)*cos(3*t)-18*sqrt(6)*cos(t))/
     (12*cos(2*t)-60),
  (-41*cos(t)*sqrt(3)*u^2+cos(3*t)*sqrt(3)*u^2+18*cos(t)*sqrt(3)-2*cos(3*t)*sqrt(3))/
     (12*cos(2*t)-60)]),s);

annular_chart0[4] := unapply(act_R4[L](annular_chart0[3](s)),s);

annular_chart0[5] := unapply(subs({t=s[1],u=s[2]},[
  (1/2)*sin(t)*sqrt(2)/sqrt(5-cos(t)) +
   (1/16)*sqrt(2)*(cos(t)^3-21*cos(t)^2+79*cos(t)+53)*sin(t)*u^2/((5-cos(t))^(5/2)*(3-cos(t))),
  (1/2)*sqrt(cos(t)^2-2*cos(t)+9)*u/(5-cos(t)),
  2/sqrt(5-cos(t))-(1/4)*(cos(t)^3-5*cos(t)^2-17*cos(t)+37)*u^2/((5-cos(t))^(5/2)*(3-cos(t))),
  -(1/2)*(1-cos(t))*sqrt(2)/sqrt(5-cos(t))+
   (1/16)*sqrt(2)*(cos(t)^4-22*cos(t)^3+84*cos(t)^2+38*cos(t)+27)*u^2/((5-cos(t))^(5/2)*(3-cos(t)))
  ]),s);

annular_chart0[ 6] := unapply(simplify(act_E[ L](annular_chart0[5](s))),s);
annular_chart0[ 7] := unapply(simplify(act_E[ M](annular_chart0[5](s))),s);
annular_chart0[ 8] := unapply(simplify(act_E[LM](annular_chart0[5](s))),s);

######################################################################

#@ is_geodesic 
is_geodesic := proc(c,d)
 local t,c0,c1,c2,n0,err;

 c0 := multi_series(c(t),d+2,t);
 c1 := map(diff,c0,t);
 c2 := map(diff,c1,t);
 n0 := multi_series(dg0(c0),d+2,t);
 n0 := multi_series(n0 /~ nm4(n0),d+2,t);
 err := c0;
 err := multi_series(err - dp4(err,c0) *~ c0,d,t);
 err := multi_series(err - dp4(err,n0) *~ n0,d,t);
 return tidy(err);
end:

#@ euclidean_spray 
euclidean_spray := proc(x::RR1_4,d::posint := 4)
 local C,p,q,r,s,t,E;

 C := `new/E_chart`();
 C["centre_set_numeric",x0];
 C["set_degree_numeric",6];
 p := eval(C["p"]);
 E := metric_from_embedding(p(s),s[1],s[2])[1]:
 E := tidy(multi_series(E,d,s[1],s[2]));
 q := unapply(geodesic_spray_R2(E,s[1],s[2],d),s);
 r := multi_series(p(q(s)),d,s[1],s[2]);
 return unapply(r,s);
end:

#@ tubular_F0 
tubular_F0 := [u[1],u[2],u[3],u[4]] +~ u[5] *~ dg0([u[1],u[2],u[3],u[4]]);
tubular_F0 := Vector([op(tubular_F0),g0([u[1],u[2],u[3],u[4]])]);

#@ tubular_F 
tubular_F := unapply(tubular_F0,u);

#@ tubular_J0 
tubular_J0 := map(expand,Matrix([seq(map(diff,tubular_F0,u[i]),i=1..5)]));

#@ tubular_J 
tubular_J := unapply(tubular_J0,u);

#@ tubular_F_inv 
tubular_F_inv := proc(x0::RR0_4)
 local i,u0,du,a0,da,x1,tol;

 tol := 10.^(-95);
 u0 := Vector(evalf([op(x0),0]));
 a0 := u0;
 du := evalf(u0 - tubular_F(a0));
 i := 0;
 while Norm(du,2) > tol do 
  i := i+1;
  da := LinearSolve(evalf(tubular_J(a0)),du);
  a0 := a0 + da;
  du := evalf(u0 - F(a0));
 od;
 return a0;
end:

#@ tubular_retract 
tubular_retract := proc(x0::RR0_4)
 local a0,x1;
 a0 := tubular_F_inv(x0);
 x1 := [a0[1],a0[2],a0[3],a0[4]];
 x1 := x1 /~ nm4(x1);
 return x1;
end:

######################################################################

#@ gauss_map0 
gauss_map0 := unapply(
 [2*x[3]*sqrt(2)*x[4]*x[1]-2*sqrt(2)*x[2]^3+x[3]^2*sqrt(2)*x[2]-x[4]^2*sqrt(2)*x[2]-3*x[1]*x[3]^2+6*x[3]*x[4]*x[2]+sqrt(2)*x[2]+2*x[1],
  2*sqrt(2)*x[1]*x[2]^2+3*sqrt(2)*x[1]*x[3]^2+sqrt(2)*x[1]*x[4]^2-2*sqrt(2)*x[2]*x[3]*x[4]-6*x[1]*x[3]*x[4]-3*x[2]*x[3]^2-sqrt(2)*x[1]+2*x[2],
 -4*x[3]*sqrt(2)*x[2]*x[1]-2*sqrt(2)*x[2]^2*x[4]-sqrt(2)*x[3]^2*x[4]-sqrt(2)*x[4]^3-3*x[3]^3+6*x[3]*x[4]^2+x[4]*sqrt(2)+2*x[3]] /~
 sqrt(6+6*sqrt(2)*x[3]^3*x[4]-8*x[2]^2+8*x[2]^4+4*x[4]^2-4*x[3]^2-x[3]^4+8*x[4]^2*x[2]^2-4*x[3]*sqrt(2)*x[4]-8*x[3]^2*x[4]^2+2*x[4]^4),x);

######################################################################

#@ owl_proj 
owl_proj := (x) -> [x[1],x[2],(x[3]-x[4])/sqrt(2)];


==> anc/maple/embedded/roothalf/E_roothalf_check.mpl <==
check_r_rels := proc()
 local errs;

 printf("%a()\n",procname);

 errs := simplify({
  subs(y[2] = y2r[1],ry[1]) - r[1],
  subs(y[2] = y2r[2],ry[2]) - r[2],
  subs(r[1] = ry[1],y2r[1]) - y[2],
  subs(r[2] = ry[2],y2r[2]) - y[2]
 }) assuming r[1] > 0 and r[2] > 0;

 _ASSERT(errs = {0},"Relations involving r[1] and r[2]");
 
 errs :=
  expand(map(e -> subs({r[1]=rx[1],r[2]=rx[2],y[1]=yx0[1],y[2]=yx0[2]},
          rhs(e)^2 - lhs(e)^2),root_rule));

 _ASSERT(errs = {0},"Relations for rewriting square roots in terms of r[1] and r[2]");

end:

add_check(check_r_rels):

######################################################################

check_t_proj := proc()
 printf("%a()\n",procname);

 _ASSERT(simplify(rho(t_lift(t)) - 1) = 0 and
         simplify(g0(t_lift(t))) = 0,
  "t_lift lands in EX(1/sqrt(2))"
 );

 _ASSERT(simplify(t_proj(t_lift(t)) -~ [t[1],t[2]]) = [0,0],
         "t_proj o t_lift");

 _ASSERT(
  simplify(t_proj(c_E0[0](t)) -~ [0,cos(2*t)^2]) = [0,0] and
  simplify(t_proj(c_E0[1](t)) -~ [(1+sin(t)^2)*cos(t)^2,0]) = [0,0] and
  simplify(t_proj(c_E0[3](t)) -~ [(1+sin(t)^2/3)*cos(t)^2,1]) = [0,0] and
  simplify(t_proj(c_E0[5](t)) -~ [1,(1-cos(t))^2/4]) = [0,0],
  "t_proj on boundary of F16"
 );
end:

add_check(check_t_proj):

######################################################################

check_oval := proc()

 printf("%a()\n",procname);

 _ASSERT(
  expand(g0([x[1],0,x[3],x[4]]) - sqrt(2)*(x[3]-sqrt(2)*x[4])*oval_g(xx)) = 0,
  "Factorisation of g(x) when x[2]=0"
 );

 _ASSERT(
   factor(expand(oval_g(xx) - add(oval_m[i]*dp4(oval_e[i],xx)^2,i=1..4))) = 0,
   "Diagonalisation of oval_g"
 );

 _ASSERT(
  factor(expand(rho(xx) - add(dp4(oval_e[i],xx)^2,i=1..4))) = 0,
  "The oval_e basis is orthonormal"
 );

 _ASSERT(
  simplify(oval_g(c_E0[5](t))) = 0,
  "oval_g(c[5](t)) = 0"
 );

 _ASSERT(
  simplify(oval_g(c_E0[7](t))) = 0,
  "oval_g(c[7](t)) = 0"
 );

end:

add_check(check_oval):

######################################################################

check_c_alt := proc()
 local err,i,k,l,m,c,T;
 
 printf("%a()\n",procname);

 _ASSERT({seq(simplify(rho(c_alt[k](t))-1),k=5..8)} = {0},
         "c_alt[k](t) lies in S^3");
	 
 _ASSERT({seq(simplify(g0(c_alt[k](t))),k=5..8)} = {0},
         "c_alt[k](t) lies in EX^*");

 err := NULL;
 for k from 5 to 8 do
  for T in [L,M,N] do
   l,m,c := op(act_c_data[T,k]);
   err := err,simplify(act_R4[T](c_alt[k](t)) -~ c_alt[l](m*t+c));
  od:
 od:

 _ASSERT({err} = {[0$4]},"group action on c_alt");

 err := NULL;
 for k from 5 to 8 do
  for i from 0 to 13 do
   if v_on_c[i,k] <> NULL then
    err := err,simplify(c_alt[k](v_on_c[i,k]) -~ v_E0[i]);
   fi:
  od:
 od:

 _ASSERT({err} = {[0$4]},"vertices on c_alt");
 
 _ASSERT(
  simplify(oval_g(c_alt[5](t))) = 0,
  "oval_g(c_alt[5](t)) = 0"
 );

 _ASSERT(
  simplify(oval_g(c_alt[7](t))) = 0,
  "oval_g(c_alt[7](t)) = 0"
 );

end:

add_check(check_c_alt):

######################################################################

check_elliptic_b := proc()
 global x0,r0,r1,a0,a1,a2,err;

 printf("%a()\n",procname);

 _ASSERT(
  simplify(elliptic_b_poly(elliptic_b_proj(c_E0[5](t)))) = 0,
  "elliptic_b relations 0"
 );

 x0 := [x[1],0,x[3],x[4]];
 r0 := rho(x0) - 1;
 r1 := oval_g(x0);
 a0 := -6*sqrt(2)*(x[3]+sqrt(2)*x[4])*x[4]^3;
 a1 := (1-x[3]^2-x[4]^2)*(x[3]^2-10*x[4]^2+9+x[3]*x[4]/sqrt(2));
 a2 := x[3]^2+2*x[4]^2+x[3]*x[4]/sqrt(2)-x[1]^2+9;
 err := expand(elliptic_b_poly(elliptic_b_proj(x0))
               - a0*r0 - a1*r1 - a2 *r0*r1);

 _ASSERT(err = 0,"elliptic_b relations 1");
end:

add_check(check_elliptic_b):

######################################################################

check_polar_curves := proc()
 _ASSERT(
  simplify(c_E0[0](t) -~ S3_polar([0,t,0])) = [0$4],
  "polar expression for c_E0[0](t)"
 );

 _ASSERT(
  simplify(c_E0[1](t) -~ S3_polar([Pi/2-t,Pi/4,0])) = [0$4],
  "polar expression for c_E0[1](t)"
 );

 _ASSERT(
  simplify(c_E0[3](t) -~ S3_polar([Pi/2-t,Pi/2,-arcsin(1/sqrt(3))])) = [0$4],
  "polar expression for c_E0[3](t)"
 );
end:

add_check(check_polar_curves):

######################################################################

check_tangent_a := proc()
 printf("%a()\n",procname);

 _ASSERT(
  NF_x0(dp4(xx,tangent_a(xx)))=0,
  "tangent_a(x) perpendicular to x"
 );

 _ASSERT(
  NF_x0(dp4(dg0(xx),tangent_a(xx)))=0,
  "tangent_a(x) perpendicular to n(x)"
 );
end:

add_check(check_tangent_a):

check_tangent_b := proc()
 local err0,err1,err2,x0,x1,n1,u1;

 printf("%a()\n",procname);

 err0 := 0;
 err1 := 0;
 err2 := 0;
 
 for x0 in inner_quasirational_points do
  x1 := evalf(x0);
  n1 := dg0(x1);
  n1 := evalf(n1/nm4(n1));
  u1 := unit_tangent_b(x1);
  err0 := max(err0,abs(dp4(u1,x1)));
  err1 := max(err1,abs(dp4(u1,n1)));
  err2 := max(err2,abs(dp4(u1,u1) - 1));
 od:

 _ASSERT(err0 < 10.^(-90),"tangent_b(x) perpendicular to x");
 _ASSERT(err1 < 10.^(-90),"tangent_b(x) perpendicular to n(x)");
 _ASSERT(err2 < 10.^(-90),"tangent_b(x) is a unit vector");
end:

add_check(check_tangent_b):

######################################################################

check_cubic_chart := proc()
 local u,uu,V,B,y,err;

 printf("%a()\n",procname);

 uu := [seq(u[i],i=1..4)];
 V := tdeg(op(xx),op(uu));
 B := Basis([rho(xx)-1,g0(xx),dp4(xx,uu),dp4(dg0(xx),uu)],V);

 y := cubic_chart0(xx,[seq(e*u[i],i=1..4)]);

 err := rho(y) - 1;
 err := convert(series(err,e=0,4),polynom,e);
 err := numer(factor(expand(err)));
 err := NormalForm(err,B,V);

 _ASSERT(err=0,"rho on cubic_chart0");

 err := g0(y);
 err := convert(series(err,e=0,4),polynom,e);
 err := numer(factor(expand(err)));
 err := NormalForm(err,B,V);

 _ASSERT(err=0,"g0 on cubic_chart0");

 err := y -~ xx -~ (e *~ uu);
 err := map(series,err,e=0,2);
 err := map(convert,err,polynom,e);
 err := map(NormalForm,err,B,V);

 _ASSERT(err = [0$4],"cubic_chart0 to first order");
end:

add_check(check_cubic_chart):

######################################################################

check_extra_annular_charts := proc()
 local A0,A1,A2;

 printf("%a()\n",procname);

 A0 := annular_chart0[3]([t,u]);
 A1 := map(diff,A0,t);
 A2 := map(diff,A0,u);

 _ASSERT(
  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
  "annular_chart[3] lands in S3"
 );

 _ASSERT(
  convert(series(combine(simplify(g0(A0))),u=0,4),polynom,u) = 0,
  "annular_chart[3] lands in EX(a)"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A2))),u=0,3),polynom,u) = 0,
  "annular_chart[3] is approximately conformal 1"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,4),polynom,u) = 0,
  "annular_chart[3] is approximately conformal 2"
 );

 A0 := annular_chart0[5]([t,u]);
 A1 := map(diff,A0,t);
 A2 := map(diff,A0,u);

 _ASSERT(
  convert(series(combine(simplify(rho(A0)-1)),u=0,4),polynom,u) = 0,
  "annular_chart[5] lands in S3"
 );

 _ASSERT(
  convert(series(combine(simplify(g0(A0))),u=0,4),polynom,u) = 0,
  "annular_chart[5] lands in EX(a)"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A2))),u=0,1),polynom,u) = 0,
  "annular_chart[5] is approximately conformal 1"
 );

 _ASSERT(
  convert(series(combine(simplify(dp4(A1,A1)-dp4(A2,A2))),u=0,2),polynom,u) = 0,
  "annular_chart[5] is approximately conformal 2"
 );

end:

add_check(check_extra_annular_charts):


==> anc/maple/embedded/roothalf/E_to_S.mpl <==
#@ CLASS: E_to_S_map

`Class/Declare`("E_to_S_map",
 "An instance of this class represents a pair of approximations to the canonical conformal maps $p,q\\colon EX^*\\to S^2$.",

 ["Field","u"::table,"This is a table indexed by $\\{1,2,3\\}$.  Each entry is a rational function from the $z$-plane to $\\mathbb{R}$, which gives an invariant real valued function on $EX^*$.  The $k$'th component of our map $p\\colon EX^*\\to S^2$ will be the product of $u_k$ with a standard function, recorded in the global variable @s2p_core[k]@."],

 ["Field","samples_z_u"::table,"This is a table indexed by $\\{1,2,3\\}$.  The $k$'th entry is a list of pairs $(a,b)$, where we have learned by some other means that $u_k(a)$ should be equal to $b$.  We will try to adjust the coefficients of $u_k$ to make this true."],

 ["Field","p","Our approximation to $p$ will be stored in this field."],

 ["Constructor","",
  proc(this)
   this["u"] := table():
   this["samples_z_u"] := table():
   this["samples_z_u"][1] := [];
   this["samples_z_u"][2] := [];
   this["samples_z_u"][3] := [];
  end
 ],

 ["Method","find_p","This sets the fields @u@, @samples_z_u@ and @p@ based on information stored in the atlas object which is suppied as a parameter to the method.",
  proc(this,EH_atlas,d1::posint := 8)
   local i,j,k,psi_inv0,phi_inv0,p1,ns,mf,mm,
    samples_H,samples_E,samples_z,samples_S,samples_z_u,
    f1,n1,m1,M1,M2,v,w;

   psi_inv0 := eval(EH_atlas["H_to_P_map"]["psi_inv"]):
   phi_inv0 := eval(EH_atlas["H_to_P_map"]["phi_inv"]):

   samples_H := EH_atlas["H_samples"]:
   samples_E := EH_atlas["H_samples_q"]:
   samples_z := map(z_proj1,samples_E):
   p1  := eval(EH_atlas["H_to_P_map"]["p1"]):
   samples_S := map(C_to_S2,map(trim,map(phi_inv0,map(p1,map(psi_inv0,samples_H))),10.^(-80))):
   ns := nops(samples_H):

   this["u"] := table():
   this["samples_z_u"] := table():

   for k from 1 to 3 do 
    mf[k] := unapply(evalf(s2p_core[k]),x);
    samples_z_u[k] := NULL:
    for i from 1 to ns do
     mm := mf[k](samples_E[i]):
     if abs(mm) > 10.^(-3) then
      samples_z_u[k] :=
       samples_z_u[k],[op(samples_z[i]),samples_S[i][k]/mm];
     fi;
    od:
    samples_z_u[k] := [samples_z_u[k]]:
    this["samples_z_u"][k] := samples_z_u[k];
   od:

   for k from 1 to 3 do 
    f1 := (z) -> [seq(seq(z[1]^i*z[2]^j,j=0..d1-i),i=0..d1)]:
    n1 := nops(f1([0,0]));
    m1 := nops(samples_z_u[k]);
    M1 := evalf(Matrix([seq(f1(samples_z_u[k][j]),j=1..m1)]));  
    M2 := evalf(Matrix([seq(samples_z_u[k][j][3] *~ f1(samples_z_u[k][j]),j=1..m1)])); 
    v,w := op(quot_approx(M1,M2)):
    this["u"][k] := unapply(add(w[j]*f1(z)[j],j=1..n1)/add(v[j]*f1(z)[j],j=1..n1),z):
   od:

   this["set_p"];

   NULL;
  end
 ],

 ["Method","set_p","",
  proc(this)
   local k,mf;

   for k from 1 to 3 do 
    mf[k] := unapply(evalf(s2p_core[k]),x);
   od;

   this["p"] := unapply(evalf([seq(mf[k](x)*this["u"][k](z_proj0(x)),k=1..3)]),x):
  end
 ],

 ["Method","radius_error","This returns $\\|p(x)\|^2-1$ a function of $z$",
  proc(this)
   local err;

   err := add(this["u"][i](z)^2 * NF_z0(s2p_core[i]^2),i=1..3) - 1;
   err := simplify(err);
   return unapply(err,z);
  end
 ],

 ["Method","conformal_error","Given a point $x0\\in EX^*$, this measures the failure of $p$ near $x0$ to be conformal.",
  proc(this,x0::RR0_4)
   local p,u,v,a,b,c,E,F,G;

   p := eval(this["p"]);

   u,v := op(tangent_frame_b(x0)):
   a := p(x0):
   b := subs(t=0,map(diff,p(x0 +~ t *~ u),t)):
   c := subs(t=0,map(diff,p(x0 +~ t *~ v),t)):
   E := dp3(b,b);
   F := dp3(b,c);
   G := dp3(c,c);

   return (E-G)^2 + 4*F^2;
  end
 ],

 ["Method","p_vertex_check","Check that $p$ has the right behaviour on $v_0$, $v_3$ and $v_6$.  The return value is a list of nine scalars which should all be zero.",
  proc(this)
   local p;
   p := eval(this["p"]);

   map(op,tidy(evalf([seq(p(v_E1[k]) -~ v_S2[k],k in [0,3,6])])));
  end
 ],

 ["Method","p_chart_check","Check that $p$ gives a conformal map to $S^2$.  The argument @A@ can either be an instance of the class @E_chart@, or a point in $EX^*$.  In the latter case, we generate a new chart at the specified point, using the second argument @d_@ to specify the degree.  The return value is a list of three polynomials in $t_1$ and $t_2$, which will be zero if $p$ is exactly conformal. ",
  proc(this,A,d_::integer)
   local C,d,p,q,pq,pq1,pq2;

   if type(A,E_chart) then
    C := eval(A):
   elif type(A,RR0_4) then
    C := `new/E_chart`():
    C["centre_set_numeric",A]:
    C["set_degree_numeric",d_];
   fi;
   d := C["degree"];
   p := eval(this["p"]);
   q := eval(C["p"]);
   pq := multi_series(p(q(t)),d+1,t[1],t[2]);
   pq1 := map(diff,pq,t[1]);
   pq2 := map(diff,pq,t[2]);
   multi_series([dp3(pq,pq)-1,dp3(pq1,pq2),dp3(pq1,pq1)-dp3(pq2,pq2)],d,t[1],t[2]);
  end
 ],

 ["Method","u_plot","Generates a plot of the function $u_k$",
  proc(this,k::integer)
   display(z_plot(this["u"][k](z)),
           map(point,this["samples_z_u"][k],colour=black));
  end
 ],

 ["Method","u_plots","Generates plots of the functions $u_1$, $u_2$ and $u_3$.",
  proc(this)
   display(Transpose(Vector([seq(this["u_plot",k],k=1..3)])));
  end
 ],

 ["Method","p_plot","Generates a plot showing the image in $S^2$ of a grid in $F_{16}\\subset EX^*$.",
  proc(this)
   local i,j,N,v11,theta,T,U,p,u;

   p := eval(this["p"]);
   u := eval(this["u"]);
   v11 := evalf(p(v_E0[11]));
   theta := arctan(-v11[1]/v11[3]);

   require_square_diffeo_E0_inverse():
   T := square_diffeo_E0_inverse_table:
   N := square_diffeo_E0_inverse_order:
   for i from 0 to N do
    for j from 0 to N do
     U[i,j] := evalf(p(T[i/N,j/N]));
    od:
   od:

   display(
    seq(seq(polygon([U[i,j],U[i+1,j],U[i+1,j+1]],colour=white,style=patch),i=0..N-1),j=0..N-1),
    seq(seq(polygon([U[i,j],U[i,j+1],U[i+1,j+1]],colour=white,style=patch),i=0..N-1),j=0..N-1),
    spacecurve([ cos(t),sin(t),0],t=0..Pi/2    ,colour=c_colour[0]),
    spacecurve([0,cos(t),-sin(t)],t=0..Pi/2    ,colour=c_colour[1]),
    spacecurve([sin(t),0,-cos(t)],t=theta..Pi/2,colour=c_colour[3]),
    spacecurve([sin(t),0,-cos(t)],t=0..theta   ,colour=c_colour[5]),
    scaling=constrained,axes=none
   );
  end
 ],

 ["Method","radius_error_plot","",
  proc(this)
   z_plot(this["radius_error"](z));
  end
 ],

 ["Method","conformal_error_plot","",
  proc(this)
   local N,TX,TZ,TF,TV,TW,i,j;

   require_square_diffeo_E0_inverse();
   N := square_diffeo_E0_inverse_order;
   TX := square_diffeo_E0_inverse_table;
   TF := table();
   TV := table();
   TW := table();
   for i from 0 to N do 
    for j from 0 to N do
     TZ[i,j] := evalf(z_proj0(TX[i/N,j/N]));
     TF[i,j] := this["conformal_error",TX[i/N,j/N]];
     TV[i,j] := [op(TZ[i,j]),TF[i,j]];
     TW[i,j] := [op(TZ[i,j]),0];
    od;
   od;

   display(
    display( 
     seq(seq(polygon([TV[i,j],TV[i+1,j],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
     seq(seq(polygon([TV[i,j],TV[i,j+1],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
     style=patchnogrid
    ),
    display(
     seq(seq(polygon([TW[i,j],TW[i+1,j],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
     seq(seq(polygon([TW[i,j],TW[i,j+1],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
     colour=grey,style=wireframe
    )
   );
  end
 ]
);

==> anc/maple/embedded/roothalf/KR_subfields.mpl <==
`Class/Declare`(
 "KR_subfield",
 "An instance of this class represents a subfield of the field $KR$ of functions on $EX^*$ generated by the functions $x_i$ and $r_i$",

 ["Field","stabiliser"::list,"The list of elements of the group $G_{64}$ that act as the identity on this subfield"],
 ["Field","generating_sets"::list,"A list of generating sets for the subfield"],
 ["Field","conversion_rules"::table,"In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset."],

 ["Method","check_stabiliser","",
  proc(this)
   local A,B,F,a,T,err,H;

   A := {op(map(op,this["generating_sets"]))};
   F := table():

   for a in A do
    for T in G64 do
     err := simplify(act_AT[T](a) - a);
     F[a,T] := evalb(err = 0);
    od;
   od;

   for a in A do
    for T in this["stabiliser"] do 
     if not(F[a,T]) then
      printf("%A is not fixed by %A\n",a,T);
      return false;
     fi;
    od;
   od;

   for B in this["generating_sets"] do
    H := sort(select(T -> (map(a -> F[a,T],{op(B)}) = {true}),G64));
    if H <> this["stabiliser"] then
     printf("stabiliser(%A) = %A\n",B,H);
     return false;
    fi;
   od:

   return true;
  end
 ],

 ["Method","check_conversion","",
  proc(this)
   local i,j,n,A,B,C,R,E,e,err;

   A := this["generating_sets"];
   n := nops(A);
   R := eval(this["conversion_rules"]);
   for i from 1 to n do
    for j from 1 to n do
     if i <> j then
      B := A[i]; 
      C := A[j];
      E := R[i,j];
      if not(type(E,list(equation))) then
       printf("rule (%d,%d) is not a list of equations \n",i,j);
       return false;
      fi;
      if {op(map(lhs,E))} <> {op(B)} then
       printf("rule (%d,%d) is not a list of equations for generating set %d\n",i,j,i);
       return false;
      fi;
      if indets({op(map(rhs,E))}) minus {op(C)} <> {} then
       printf("rule (%d,%d) does not express generating set %d in terms of generating set %d\n",i,j,i,j);
       return false;
      fi;

      for e in E do 
       if not(galois_check_zero(lhs(e) - rhs(e))) then
        printf("in rule (%d,%d), equation %A is incorrect\n",i,j,e);
        return false;
       fi;
      od;
     fi;
    od;
   od;

   return true;
  end
 ],

 ["Method","check","",
  proc(this)
   this["check_stabiliser"] and this["check_conversion"];
  end
 ]
):

KR_subfields := table():

######################################################################

KR_subfields[ 1] := `new/KR_subfield`():
KR_subfields[ 1]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A1,A2});
KR_subfields[ 1]["generating_sets"] := [[z[1],y[2]],[s[7],s[8]],[s[5],s[6],s[7],s[8]]];
CR := table():
CR[1,2] := [z[1] = zs[1],y[2] = ys[2]];
CR[1,3] := [z[1] = zs[1],y[2] = ys[2]];
CR[2,1] := subs(y[1] = sqrt(z[1]),[s[7] = sx[7],s[8] = sx[8]]);
CR[2,3] := [s[7] = s[7], s[8] = s[8]];
CR[3,1] := subs(y[1] = sqrt(z[1]),[s[5] = sx[5], s[6] = sx[6], s[7] = sx[7],s[8] = sx[8]]);
CR[3,2] := [op(solve(s_rels[2],{s[5]})),op(solve(s_rels[3],{s[6]})),s[7] = s[7],s[8] = s[8]];
KR_subfields[1]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 2] := `new/KR_subfield`():
KR_subfields[ 2]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A1});
KR_subfields[ 2]["generating_sets"] := [[z[1],y[2],r[2]],[s[2],s[7]],[s[2],s[8]],[s[2],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[2] = rs[2]];
CR[1,2] := factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),subs(solve(s_rels[2],{s[8]}),CR[1,4])));
CR[1,3] := factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),subs(solve(s_rels[2],{s[7]}),CR[1,4])));
CR[2,1] := subs(y[1] = sqrt(z[1]),[s[2] = sx[2],s[7] = sx[7]]);
CR[2,3] := [s[2] = s[2],s[7] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[7])))];
CR[2,4] := [s[2] = s[2],s[7] = s[7]];
CR[3,1] := subs(y[1] = sqrt(z[1]),[s[2] = sx[2],s[8] = sx[8]]);
CR[3,2] := [s[2] = s[2],s[8] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[8])))];
CR[3,4] := [s[2] = s[2],s[8] = s[8]];
CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [2,5,6,7,8])]);
CR[4,2] := [s[2] = s[2], s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2), s[7] = s[7],
            s[8] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[8])))];
CR[4,3] := [s[2] = s[2], s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2), s[8] = s[8],
            s[7] = factor(subs(s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2),solve(s_rels[2],s[7])))];
KR_subfields[2]["conversion_rules"] := eval(CR):


######################################################################

KR_subfields[ 3] := `new/KR_subfield`():
KR_subfields[ 3]["stabiliser"] := G64_subgroup_generated_by({LL,M,N,A2});
KR_subfields[ 3]["generating_sets"] := [[z[1],y[2],r[1]],[s[1],s[7]],[s[1],s[8]],[s[1],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[1] = rs[1]];
CR[1,2] := factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),subs(solve(s_rels[2],{s[8]}),CR[1,4])));
CR[1,3] := factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),subs(solve(s_rels[2],{s[7]}),CR[1,4])));
CR[2,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[7] = sx[7]]);
CR[2,3] := [s[1] = s[1],s[7] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[7])))];
CR[2,4] := [s[1] = s[1],s[7] = s[7]];
CR[3,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[8] = sx[8]]);
CR[3,2] := [s[1] = s[1],s[8] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[8])))];
CR[3,4] := [s[1] = s[1],s[8] = s[8]];
CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [1,5,6,7,8])]);
CR[4,2] := [s[1] = s[1], s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2), s[7] = s[7],
            s[8] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[8])))];
CR[4,3] := [s[1] = s[1], s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2), s[8] = s[8],
            s[7] = factor(subs(s[5] = (s[1]/2 + 1/s[1]/2 - 2),solve(s_rels[2],s[7])))];
KR_subfields[ 3]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 4] := `new/KR_subfield`():
KR_subfields[ 4]["stabiliser"] := G64_subgroup_generated_by({LL,MA1,N,A2});
KR_subfields[ 4]["generating_sets"] := [[s[3],s[5]],[s[3],s[6]],[s[3],s[5],s[6],s[7],s[8]]];
CR := table():
CR[1,2] := [s[3] = s[3],s[5] = 1/s[6]];
CR[1,3] := [s[3] = s[3],s[5] = s[5]];
CR[2,1] := [s[3] = s[3],s[6] = 1/s[5]];
CR[2,3] := [s[3] = s[3],s[6] = s[6]];
CR[3,1] := [s[3] = s[3],s[5] = s[5],s[6] = 1/s[5],s[7] = s[3]/2 + 1/s[3]/2,
            s[8] = -(2*(s[3]^2*s[5]+s[3]^2-s[3]*s[5]+s[3]+s[5]+1))/(s[3]^2*s[5]-s[3]^2-4*s[3]*s[5]-4*s[3]+s[5]-1)];
CR[3,2] := [s[3] = s[3],s[5] = 1/s[6],s[6] = s[6],s[7] = s[3]/2 + 1/s[3]/2,
            s[8] =  (2*(s[3]^2*s[6]+s[3]^2+s[3]*s[6]-s[3]+s[6]+1))/(s[3]^2*s[6]-s[3]^2+4*s[3]*s[6]+4*s[3]+s[6]-1)];
KR_subfields[ 4]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 5] := `new/KR_subfield`():
KR_subfields[ 5]["stabiliser"] := G64_subgroup_generated_by({LL,MA2,N,A1});
KR_subfields[ 5]["generating_sets"] := [[s[4],s[5]],[s[4],s[6]],[s[4],s[5],s[6],s[7],s[8]]];
CR := table():
CR[1,2] := [s[4] = s[4],s[5] = 1/s[6]];
CR[1,3] := [s[4] = s[4],s[5] = s[5]];
CR[2,1] := [s[4] = s[4],s[6] = 1/s[5]];
CR[2,3] := [s[4] = s[4],s[6] = s[6]];
CR[3,1] := [s[4] = s[4],s[5] = s[5],s[6] = 1/s[5],s[8] = s[4]/2 + 1/s[4]/2,
            s[7] =  (2*(s[4]^2*s[5]+s[4]^2+s[4]*s[5]-s[4]+s[5]+1))/(s[4]^2*s[5]-s[4]^2+4*s[4]*s[5]+4*s[4]+s[5]-1)];
CR[3,2] := [s[4] = s[4],s[5] = 1/s[6],s[6] = s[6],s[8] = s[4]/2 + 1/s[4]/2,
            s[7] = -(2*(s[4]^2*s[6]+s[4]^2-s[4]*s[6]+s[4]+s[6]+1))/(s[4]^2*s[6]-s[4]^2-4*s[4]*s[6]-4*s[4]+s[6]-1)];
KR_subfields[ 5]["conversion_rules"] := eval(CR):
KR_subfields[ 5]["check_stabiliser"];
KR_subfields[ 5]["check_conversion"];

######################################################################

KR_subfields[ 6] := `new/KR_subfield`():
KR_subfields[ 6]["stabiliser"] := G64_subgroup_generated_by({LL,N,A2});
KR_subfields[ 6]["generating_sets"] := [[y[1],r[1]],[y[1],y[2],r[1]],[s[1],s[3]],[s[1],s[3],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,2] := [y[1] = y[1],r[1] = r[1]];
CR[1,3] := [y[1] = ys[1],r[1] = rs[1]];
CR[1,4] := [y[1] = ys[1],r[1] = rs[1]];
CR[2,1] := [y[1] = y[1],y[2] = y2r[1],r[1] = r[1]];
CR[2,3] := [y[1] = ys[1],y[2] = (sqrt(2) - (s[1]+1)^2/(s[1]-1)^2/sqrt(2)),r[1] = rs[1]];
CR[2,4] := [y[1] = ys[1],y[2] = ys[2],r[1] = rs[1]];
CR[3,1] := [s[1] = sx[1],s[3] = sx[3]];
CR[3,2] := [s[1] = sx[1],s[3] = sx[3]];
CR[3,4] := [s[1] = s[1],s[3] = s[3]];
CR[4,1] := subs(y[2] = y2r[1],[seq(s[i] = sx[i],i in [1,3,5,6,7,8])]);
CR[4,2] := [seq(s[i] = sx[i],i in [1,3,5,6,7,8])];
CR[4,3] := [s[1] = s[1], s[3] = s[3],
            s[5] = (s[1]/2 + 1/s[1]/2 - 2), s[6] = 1/(s[1]/2 + 1/s[1]/2 - 2),
            s[7] = s[3]/2 + 1/s[3]/2, 
            s[8] = -(2*(s[1]^2*s[3]^2-s[1]^2*s[3]-2*s[1]*s[3]^2+s[1]^2+6*s[1]*s[3]+s[3]^2-2*s[1]-s[3]+1))/
                     (s[1]^2*s[3]^2-4*s[1]^2*s[3]-6*s[1]*s[3]^2+s[1]^2+8*s[1]*s[3]+s[3]^2-6*s[1]-4*s[3]+1)
           ];
KR_subfields[ 6]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 7] := `new/KR_subfield`():
KR_subfields[ 7]["stabiliser"] := G64_subgroup_generated_by({LL,N,A1});
KR_subfields[ 7]["generating_sets"] := [[y[1],r[2]],[y[1],y[2],r[2]],[s[2],s[4]],[s[2],s[4],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,2] := [y[1] = y[1],r[2] = r[2]];
CR[1,3] := [y[1] = act_AT[L](ys[1]),r[2] = rs[2]];
CR[1,4] := [y[1] = act_AT[L](ys[1]),r[2] = rs[2]];
CR[2,1] := [y[1] = y[1],y[2] = y2r[2],r[2] = r[2]];
CR[2,3] := [y[1] = act_AT[L](ys[1]),y[2] = -(sqrt(2) - (s[2]+1)^2/(s[2]-1)^2/sqrt(2)),r[2] = rs[2]];
CR[2,4] := [y[1] = act_AT[L](ys[1]),y[2] = ys[2],r[2] = rs[2]];
CR[3,1] := [s[2] = sx[2],s[4] = sx[4]];
CR[3,2] := [s[2] = sx[2],s[4] = sx[4]];
CR[3,4] := [s[2] =  s[2],s[4] =  s[4]];
CR[4,1] := subs(y[2] = y2r[2],[seq(s[i] = sx[i],i in [2,4,5,6,7,8])]);
CR[4,2] := [seq(s[i] = sx[i],i in [2,4,5,6,7,8])];
CR[4,3] := [s[2] = s[2], s[4] = s[4],
            s[5] = 1/(s[2]/2 + 1/s[2]/2 - 2), s[6] = (s[2]/2 + 1/s[2]/2 - 2),
            s[8] = s[4]/2 + 1/s[4]/2, 
            s[7] = -(2*(s[2]^2*s[4]^2-s[2]^2*s[4]-2*s[2]*s[4]^2+s[2]^2+6*s[2]*s[4]+s[4]^2-2*s[2]-s[4]+1))/
                     (s[2]^2*s[4]^2-4*s[2]^2*s[4]-6*s[2]*s[4]^2+s[2]^2+8*s[2]*s[4]+s[4]^2-6*s[2]-4*s[4]+1)
           ];
KR_subfields[ 7]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 8] := `new/KR_subfield`():
KR_subfields[ 8]["stabiliser"] := G64_subgroup_generated_by({N,A2});
KR_subfields[ 8]["generating_sets"] := [[y[1],x[1],r[1]],[y[1],y[2],x[1],r[1]],[t[1],t[3]],[t[1],t[3],s[1],s[3],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,2] := [y[1] = y[1],x[1] = x[1],r[1] = r[1]];
CR[1,3] := [y[1] = yt[1],x[1] = xt[1],r[1] = rt[1]];
CR[1,4] := [y[1] = yt[1],x[1] = xt[1],r[1] = rt[1]];
CR[2,1] := [y[1] = y[1],y[2] = y2r[1],x[1] = x[1],r[1] = r[1]];
CR[2,3] := [y[1] = yt[1],y[2] = (t[1]^2*t[3]^2-6*t[1]*t[3]+1)/(t[1]*t[3]-1)^2/sqrt(2),x[1] = xt[1],r[1] = rt[1]];
CR[2,4] := [y[1] = yt[1],y[2] = (t[1]^2*t[3]^2-6*t[1]*t[3]+1)/(t[1]*t[3]-1)^2/sqrt(2),x[1] = xt[1],r[1] = rt[1]];
CR[3,1] := [t[1] = tx[1],t[3] = tx[3]];
CR[3,2] := [t[1] = tx[1],t[3] = tx[3]];
CR[3,4] := [t[1] = t[1],t[3] = t[3]];
CR[4,1] := [t[1] = tx[1],t[3] = tx[3],op(subs(y[2] = y2r[1],[seq(s[i] = sx[i],i in [1,3,5,6,7,8])]))];
CR[4,2] := [t[1] = tx[1],t[3] = tx[3],seq(s[i] = sx[i],i in [1,3,5,6,7,8])];
CR[4,3] := [t[1] = t[1],t[3] = t[3],s[1] = st[1],s[3] = st[3],s[5] = st[5],s[6] = 1/st[5],s[7] = st[7],
            s[8] = -(2*(t[1]^4*t[3]^2-t[1]^3*t[3]^3+t[1]^2*t[3]^4-2*t[1]^3*t[3]+6*t[1]^2*t[3]^2-2*t[1]*t[3]^3+t[1]^2-t[1]*t[3]+t[3]^2))/
                    (t[1]^4*t[3]^2-4*t[1]^3*t[3]^3+t[1]^2*t[3]^4-6*t[1]^3*t[3]+8*t[1]^2*t[3]^2-6*t[1]*t[3]^3+t[1]^2-4*t[1]*t[3]+t[3]^2)
           ];
KR_subfields[ 8]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[ 9] := `new/KR_subfield`():
KR_subfields[ 9]["stabiliser"] := G64_subgroup_generated_by({LLN,A1});
KR_subfields[ 9]["generating_sets"] := [[y[1],x[2],r[2]],[y[1],y[2],x[2],r[2]],[t[2],t[4]],[t[2],t[4],s[2],s[4],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,2] := [y[1] = y[1],x[2] = x[2],r[2] = r[2]];
CR[1,3] := [y[1] = act_AT[L](yt[1]),x[2] = xt[2],r[2] = rt[2]];
CR[1,4] := [y[1] = act_AT[L](yt[1]),x[2] = xt[2],r[2] = rt[2]];
CR[2,1] := [y[1] = y[1],y[2] = y2r[2],x[2] = x[2],r[2] = r[2]];
CR[2,3] := [y[1] = act_AT[L](yt[1]),y[2] = -(t[2]^2*t[4]^2-6*t[2]*t[4]+1)/(t[2]*t[4]-1)^2/sqrt(2),x[2] = xt[2],r[2] = rt[2]];
CR[2,4] := [y[1] = act_AT[L](yt[1]),y[2] = -(t[2]^2*t[4]^2-6*t[2]*t[4]+1)/(t[2]*t[4]-1)^2/sqrt(2),x[2] = xt[2],r[2] = rt[2]];
CR[3,1] := [t[2] = tx[2],t[4] = tx[4]];
CR[3,2] := [t[2] = tx[2],t[4] = tx[4]];
CR[3,4] := [t[2] = t[2],t[4] = t[4]];
CR[4,1] := [t[2] = tx[2],t[4] = tx[4],op(subs(y[2] = y2r[2],[seq(s[i] = sx[i],i in [2,4,5,6,7,8])]))];
CR[4,2] := [t[2] = tx[2],t[4] = tx[4],seq(s[i] = sx[i],i in [2,4,5,6,7,8])];
CR[4,3] := [t[2] = t[2],t[4] = t[4],s[2] = st[2],s[4] = st[4],s[5] = 1/st[6],s[6] = st[6],s[8] = st[8],
            s[7] = -(2*(t[2]^4*t[4]^2-t[2]^3*t[4]^3+t[2]^2*t[4]^4-2*t[2]^3*t[4]+6*t[2]^2*t[4]^2-2*t[2]*t[4]^3+t[2]^2-t[2]*t[4]+t[4]^2))/
                    (t[2]^4*t[4]^2-4*t[2]^3*t[4]^3+t[2]^2*t[4]^4-6*t[2]^3*t[4]+8*t[2]^2*t[4]^2-6*t[2]*t[4]^3+t[2]^2-4*t[2]*t[4]+t[4]^2)
           ];
KR_subfields[ 9]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[10] := `new/KR_subfield`():
KR_subfields[10]["stabiliser"] := G64_subgroup_generated_by({LL,M,N});
KR_subfields[10]["generating_sets"] := [[z[1],y[2],r[1],r[2]],[s[1],s[2],s[7]],[s[1],s[2],s[8]],[s[1],s[2],s[5],s[6],s[7],s[8]]];

CR := table():
CR[1,2] := [z[1] = 2*(s[1]-1)^2/(s[1]+1)^2*(s[7]-1)/(s[7]+1),y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),r[1] = rs[1],r[2] = rs[2]];
CR[1,3] := [z[1] = 2*(s[2]-1)^2/(s[2]+1)^2*(s[8]-1)/(s[8]+1),y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),r[1] = rs[1],r[2] = rs[2]];
CR[1,4] := [z[1] = zs[1],y[2] = ys[2],r[1] = rs[1],r[2] = rs[2]];
CR[2,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[2] = sx[2],s[7] = sx[7]]);
CR[2,3] := [s[1] = s[1],s[2] = s[2],s[7] = -(2*s[2]^2*s[8]-s[2]^2-4*s[2]*s[8]+6*s[2]+2*s[8]-1)/(s[2]^2*s[8]-2*s[2]^2-6*s[2]*s[8]+4*s[2]+s[8]-2)];
CR[2,4] := [s[1] = s[1],s[2] = s[2],s[7] = s[7]];
CR[3,1] := subs(y[1] = sqrt(z[1]),[s[1] = sx[1],s[2] = sx[2],s[8] = sx[8]]);
CR[3,2] := [s[1] = s[1],s[2] = s[2],s[8] = -(2*s[1]^2*s[7]-s[1]^2-4*s[1]*s[7]+6*s[1]+2*s[7]-1)/(s[1]^2*s[7]-2*s[1]^2-6*s[1]*s[7]+4*s[1]+s[7]-2)];
CR[3,4] := [s[1] = s[1],s[2] = s[2],s[8] = s[8]];
CR[4,1] := subs(y[1] = sqrt(z[1]),[seq(s[i] = sx[i],i in [1,2,5,6,7,8])]);
CR[4,2] := [s[1] = s[1],s[2] = s[2],s[5] = (s[1]/2 + 1/s[1]/2 - 2),s[6] = (s[2]/2 + 1/s[2]/2 - 2),s[7] = s[7],
            s[8] = -(2*s[1]^2*s[7]-s[1]^2-4*s[1]*s[7]+6*s[1]+2*s[7]-1)/(s[1]^2*s[7]-2*s[1]^2-6*s[1]*s[7]+4*s[1]+s[7]-2)];
CR[4,3] := [s[1] = s[1],s[2] = s[2],s[5] = (s[1]/2 + 1/s[1]/2 - 2),s[6] = (s[2]/2 + 1/s[2]/2 - 2),s[8] = s[8],
            s[7] = -(2*s[2]^2*s[8]-s[2]^2-4*s[2]*s[8]+6*s[2]+2*s[8]-1)/(s[2]^2*s[8]-2*s[2]^2-6*s[2]*s[8]+4*s[2]+s[8]-2)];
KR_subfields[10]["conversion_rules"] := eval(CR):

######################################################################

KR_subfields[11] := `new/KR_subfield`():
KR_subfields[11]["stabiliser"] := G64_subgroup_generated_by({M,N});
KR_subfields[11]["generating_sets"] := [[z[1],y[2],x[1],r[1],r[2]],[s[1],s[2],u[1]]];

CR := table():
CR[1,2] := [z[1] = 2*(1-s[1])^2/(1+s[1])^2*(1-4*s[1]/u[1]^2),
            y[2] = (s[1]^2-6*s[1]+1)/(s[1]-1)^2/sqrt(2),
            x[1] = sqrt(8)/(1-1/s[1])/u[1],
            r[1] = rs[1],r[2] = rs[2]];
CR[2,1] := [s[1]=sx[1],s[2]=sx[2],u[1] = -sqrt(8)*x[1]/(1-r[1]^2*z[1])/(1-sqrt(2)*r[1])];
KR_subfields[11]["conversion_rules"] := eval(CR):



==> anc/maple/embedded/roothalf/better_sphere_quotients.mpl <==
# Our primary approach to understanding the canonical map p : EX^* -> S^2 goes 
# via hyperbolic uniformisation using the E_to_S_map class.  The code in this 
# file represents an attempt to understand p, or maps similar to p, by more
# direct and elementary means.  The file sphere_quotients.mpl defines a map
# E_to_S2 : EX^* -> S^2 which has the expected equivariance and which induces
# a homeomorphism EX^*/<1,LL> -> S^2, but it fails quite badly to be conformal.
# Here we study maps which may be slightly better.

######################################################################

# The following function checks whether a map S : EX^* -> R^3 is equivariant,
# sends v[0], v[3] and v[6] to the right places, and is tangent to S^2
# at those points.

#@ map_to_S2_basic_test 
map_to_S2_basic_test := proc(S)
 local i,m,err;

 if evalf(simplify(S(act_E[L](x)) -~ act_S2[L](S(x)))) <> [0. $3] then return false; fi;
 if evalf(simplify(S(act_E[M](x)) -~ act_S2[M](S(x)))) <> [0. $3] then return false; fi;
 if evalf(simplify(S(act_E[N](x)) -~ act_S2[N](S(x)))) <> [0. $3] then return false; fi;

 if evalf(S(v_E0[3]) -~ v_S2[3]) <> [0. $3] then return false; fi;
 if evalf(S(v_E0[6]) -~ v_S2[6]) <> [0. $3] then return false; fi;

 for i in {0,3,6} do
  if evalf(simplify(S(v_E0[i]) -~ v_S2[i])) <> [0. $3] then return false; fi;
  m := `if`(i = 0,3,2);
  err := evalf(simplify(convert(series(nm3(S(chart[0](e*s,e*t)))^2-1,e=0,m),polynom,e)));
  if err <> 0. then return false; fi;
 od;

 true;
end:

# The following functions check whether a map S behaves conformally to the
# lowest relevant order at v[0], v[3], v[6] or v[11].  Each function returns
# a list of terms which should be zero.

#@ v0_conformal_test 
v0_conformal_test := proc(S)
 local aa,bb,cc,yy,zz,e,s,t;
 yy := map(series,S(chart[0](e*s,e*t)),e=0,3);
 yy := map(convert,yy,polynom,e);
 zz := S2_to_C(yy);
 zz := series(zz,e=0,3);
 zz := subs(e=1,convert(zz,polynom,e));
 aa := coeff(zz,s,2);
 bb := coeff(coeff(zz,s,1),t,1);
 cc := coeff(zz,t,2);
 expand([aa+cc,(bb-2*I*aa)/I]);
end:

#@ v3_conformal_test 
v3_conformal_test := proc(S)
 local aa,bb,yy,zz,e,s,t;
 yy := map(series,S(chart[3](e*s,e*t)),e=0,2);
 yy := map(convert,yy,polynom,e);
 zz := S2_to_C(yy);
 zz := series(zz,e=0,2);
 zz := subs(e=1,convert(zz,polynom,e));
 aa := coeff(zz,s,1);
 bb := coeff(zz,t,1);
 expand(bb - I*aa);
end:

#@ v6_conformal_test 
v6_conformal_test := proc(S)
 local aa,bb,yy,zz,e,s,t;
 yy := map(series,S(chart[6](e*s,e*t)),e=0,2);
 yy := map(convert,yy,polynom,e);
 zz := S2_to_C(yy);
 zz := series(zz,e=0,2);
 zz := subs(e=1,convert(zz,polynom,e));
 aa := coeff(zz,s,1);
 bb := coeff(zz,t,1);
 expand((bb - I*aa)*(1+I)/sqrt(2));
end:

#@ v11_conformal_test 
v11_conformal_test := proc(S)
 local aa,bb,cc,dd,yy,e,s,t;
 yy := map(series,S(chart[11](e*s,e*t)),e=0,2);
 yy := map(convert,yy,polynom,e);
 aa := subs(e=0,yy);
 if map(coeff,yy,e,1) <> [0$3] then return FAIL; fi;
 yy := subs(e = 1,yy -~ aa);
 bb := map(coeff,yy,s,2);
 cc := map(coeff,map(coeff,yy,s,1),t,1);
 dd := map(coeff,yy,t,2);
 expand([op(bb+~dd),dp3(aa,bb),dp3(aa,cc),dp3(bb,cc),dp3(aa,aa)-1]);
end:

# One can show that the map must be as follows, for some undetermined
# functions Pi and Qj.

#@ s2p_core 
s2p_core := [
  (x[2]^2-x[1]^2-(3/sqrt(2))*x[3]*x[4]),
  2*x[1]*x[2],
  -x[3]
]:

#@ s2p_multipliers 
s2p_multipliers := [
 (1+z[1]*P1(z[1])+(z[2]-1/2)*Q1(z[1],z[2])),
 (1+z[1]*P2(z[1])+z[2]*Q2(z[1],z[2])),
 (3/2-z[1]/2+(z[1]-1)^2*P3(z[1])+z[2]*Q3(z[1],z[2]))
]:

#@ s2p_pattern 
s2p_pattern := s2p_core *~ s2p_multipliers;

#@ s2p_generic 
s2p_generic := unapply(eval(subs(z=zx0,s2p_pattern)),x);

# Taking the functions Pi and Qj to be affine, we get the following pattern:

#@ s2p_poly_multipliers 
s2p_poly_multipliers := subs({
 P1(z[1]) = C[0] + C[1]*z[1],
 P2(z[1]) = C[2] + C[3]*z[1],
 P3(z[1]) = C[4] + C[5]*z[1],
 Q1(z[1],z[2]) = C[6] + C[7]*z[1] + C[8]*z[2],
 Q2(z[1],z[2]) = C[9] + C[10]*z[1] + C[11]*z[2],
 Q3(z[1],z[2]) = C[12] + C[13]*z[1] + C[14]*z[2]
},s2p_multipliers
):

#@ s2p_poly_pattern 
s2p_poly_pattern := s2p_core *~ s2p_poly_multipliers;

#@ s2p_poly 
s2p_poly := unapply(eval(subs(z=zx0,s2p_poly_pattern)),x):

#@ s2p_conformal_poly_rels 
s2p_conformal_poly_rels := {
 C[6]=1/2-C[4],
 C[7]=-C[2]-C[3]+1/2+2*C[0]+2*C[1]+C[4],
 C[14] = -(1/3*(2*sqrt(6)*C[4]+sqrt(6)*C[12]+3*sqrt(6)-6*C[9]-3*C[11]-12))*sqrt(6)
};

#@ s2p_conformal_poly_multipliers 
s2p_conformal_poly_multipliers := 
 simplify(expand(subs(s2p_conformal_poly_rels,s2p_poly_multipliers)));

#@ s2p_conformal_poly_pattern 
s2p_conformal_poly_pattern := s2p_core *~ s2p_conformal_poly_multipliers;

#@ s2p_conformal_poly 
s2p_conformal_poly := unapply(eval(subs(z=zx0,s2p_conformal_poly_pattern)),x):

# Here are some numerical choices for the coefficients C[i], which
# give a reasonable map.

#@ s2p_approx 
s2p_approx := {
 C[0] = -1.6723,C[1] = 0.80475,C[2] = -1.3774,C[3] = 1.0570,C[4] = 0.60044,
 C[5] = -0.35384,C[8] = -0.49899,C[9] = -0.41948,C[10] = 0.28319,
 C[11] = -0.037759,C[12] = -0.53453,C[13] = 0.53090
}:

#@ s2p0_multipliers 
s2p0_multipliers := evalf(subs(s2p_approx,s2p_conformal_poly_multipliers));

#@ s2p0_pattern 
s2p0_pattern := evalf(s2p_core *~ s2p0_multipliers);

#@ s2p0 
s2p0 := unapply(eval(subs(z=zx0,s2p0_pattern)),x):

# The following code calculates the Dirichlet energy of a map EX^* -> S^2,
# as a map EX^* -> R.  This then needs to be integrated.

#@ find_E_to_S_energy_coeff
#@ E_to_S_energy_denom
#@ E_to_S_energy_coeff
#@ E_to_S_energy_coeff_string

find_E_to_S_energy_coeff := proc()
 global E_to_S_energy_denom,E_to_S_energy_coeff,E_to_S_energy_coeff_string;
 local i,j,k,s,u_vars,U,UU,PP,nn,sndg,E0,E1,E2,En,En_alt,DP;

 UU := [seq(U[k](zx0[1],zx0[2]),k=1..3)];
 PP := UU *~ s2p_core;
 u_vars := [u[1],u[2],u[3],du[1,1],du[1,2],du[2,1],du[2,2],du[3,1],du[3,3]];
 nn := dg0(xx);
 sndg := square_norm_of_dg_z0(z);

 for k from 1 to 3 do 
  for i from 1 to 4 do 
   DP[k,i] := subs({U[1](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[1],
		    U[2](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[2],
		    U[3](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[3],
		    (D[1](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,1],
		    (D[2](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,2],
		    (D[1](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,1],
		    (D[2](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,2],
		    (D[1](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,1],
		    (D[2](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,2]
		   },diff(PP[k],x[i])); 
  od;
 od;

 E0 := collect(NF_z0(add(add(DP[k,i]^2,i=1..4),k=1..3)),u_vars);
 E1 := collect(NF_z0(add(add(add(DP[k,i]*DP[k,j]*x[i]*x[j],j=1..4),i=1..4),k=1..3)),u_vars);
 E2 := collect(NF_z0(add(add(add(DP[k,i]*DP[k,j]*nn[i]*nn[j],j=1..4),i=1..4),k=1..3)),u_vars);
 En := collect(expand(sndg*(E0-E1) - E2),u_vars); 

 E_to_S_energy_denom := sndg;
 E_to_S_energy_coeff := table():

 for k from 1 to 3 do
  E_to_S_energy_coeff[k] := factor(coeff(En,u[k],2));
  for i from 1 to 2 do
   E_to_S_energy_coeff[k,i] := factor(coeff(coeff(En,u[k],1),du[k,i],1));
   for j from 1 to 2 do
    if i <> j then 
     E_to_S_energy_coeff[k,i,j] := factor(coeff(coeff(En,du[k,i],1),du[k,j],1));
    else
     E_to_S_energy_coeff[k,i,j] := factor(coeff(En,du[k,i],2));
    fi;
   od;
  od;
 od:

 En_alt := 
  add(E_to_S_energy_coeff[k] * u[k]^2,k=1..3) + 
  add(add(E_to_S_energy_coeff[k,i] * u[k] * du[k,i],i=1..2),k=1..3) +
  add(add(E_to_S_energy_coeff[k,i,i] * du[k,i]^2,i=1..2),k=1..3) +
  add(E_to_S_energy_coeff[k,1,2] * du[k,1] * du[k,2],k=1..3);

 print(["check",expand(En - En_alt)]);

 s := sprintf("E_to_S_energy_denom := %A;\n",sndg):
 for k from 1 to 3 do 
  s := cat(s,sprintf("E_to_S_energy_coeff[%d]     := %A;\n",k,E_to_S_energy_coeff[k]));
 od:
 for k from 1 to 3 do 
  for i from 1 to 2 do
   s := cat(s,sprintf("E_to_S_energy_coeff[%d,%d]   := %A;\n",k,i,E_to_S_energy_coeff[k,i]));
  od;
 od:
 for k from 1 to 3 do 
  for i from 1 to 2 do
   for j from i to 2 do
    s := cat(s,sprintf("E_to_S_energy_coeff[%d,%d,%d] := %A;\n",k,i,j,E_to_S_energy_coeff[k,i,j]));
   od;
  od;
 od:
 E_to_S_energy_coeff_string := s;
 NULL;

end:

E_to_S_energy_denom := (1+z[2])*(z[1]^2-4*z[1]+4);
E_to_S_energy_coeff[1]     := -8*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
E_to_S_energy_coeff[2]     := -4*z[1]^4*z[2]^3+6*z[1]^4*z[2]^2-48*z[1]^3*z[2]^3+6*z[1]^4*z[2]+116*z[1]^3*z[2]^2-16*z[1]^2*z[2]^3-4*z[1]^4-104*z[1]^3*z[2]-144*z[1]^2*z[2]^2+20*z[1]^3+224*z[1]^2*z[2]+16*z[1]*z[2]^2-32*z[1]^2-160*z[1]*z[2]+32*z[2]^2+16*z[1]+32*z[2];
E_to_S_energy_coeff[3]     := -(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
E_to_S_energy_coeff[1,1]   := -16*z[1]*z[2]*(2*z[2]-1)*(z[1]-2);
E_to_S_energy_coeff[1,2]   := -32*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
E_to_S_energy_coeff[2,1]   := -4*z[1]*(2*z[2]-1)*(z[1]-2)*(z[1]*z[2]+z[1]+2*z[2]-2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_energy_coeff[2,2]   := -16*z[2]*(2*z[2]-1)*(3*z[1]*z[2]-3*z[1]+2*z[2]+2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_energy_coeff[3,1]   := -4*z[1]*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
E_to_S_energy_coeff[3,2]   := -8*z[1]*z[2]*(2*z[2]-1)*(z[1]-2);
E_to_S_energy_coeff[1,1,1] := -8*z[1]*z[2]*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
E_to_S_energy_coeff[1,1,2] := -32*z[1]*z[2]^2*(2*z[2]-1)*(z[1]-2);
E_to_S_energy_coeff[1,2,2] := -32*z[2]^2*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);
E_to_S_energy_coeff[2,1,1] := -2*z[1]*(2*z[2]-1)*(z[1]-2)^2*(z[1]*z[2]+z[1]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_energy_coeff[2,1,2] := -8*z[1]*z[2]*(2*z[2]-1)^2*(z[1]-2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_energy_coeff[2,2,2] := -8*z[2]*(2*z[2]-1)^2*(z[1]*z[2]-2*z[1]+2*z[2]+2)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_energy_coeff[3,1,1] := -4*z[1]^2*(z[1]-2)^2*(z[1]*z[2]+z[1]-1);
E_to_S_energy_coeff[3,1,2] := -16*z[1]^2*z[2]*(2*z[2]-1)*(z[1]-2);
E_to_S_energy_coeff[3,2,2] := -16*z[1]*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2*z[2]+2);

# For the function below, u should be a list of three polynomials in z[1] and z[2].
# This corresponds to the map u *~ s2p_core.

#@ E_to_S_energy 
E_to_S_energy := proc(u)
 local i,k,du,En,E;

 for k from 1 to 3 do
  for i from 1 to 2 do 
   du[k,i] := diff(u[k],z[i]);
  od;
 od;

 En := 
  add(E_to_S_energy_coeff[k] * u[k]^2,k=1..3) + 
  add(add(E_to_S_energy_coeff[k,i] * u[k] * du[k,i],i=1..2),k=1..3) +
  add(add(E_to_S_energy_coeff[k,i,i] * du[k,i]^2,i=1..2),k=1..3) +
  add(E_to_S_energy_coeff[k,1,2] * du[k,1] * du[k,2],k=1..3);

 E := En / E_to_S_energy_denom;

 return unapply(E,z);
end;


######################################################################

#@ find_E_to_S_jacobian_coeff 
#@ E_to_S_jacobian_coeff
#@ E_to_S_jacobian_coeff_string

find_E_to_S_jacobian_coeff := proc()
 global E_to_S_jacobian_coeff,E_to_S_jacobian_coeff_string;
 local i,j,k,l,s,U,UU,PP,DP,S3,S4,sg3,sg4,A,B,AB;

 UU := [seq(U[k](zx0[1],zx0[2]),k=1..3)];
 PP := UU *~ s2p_core;

 for k from 1 to 3 do 
  for i from 1 to 4 do 
   DP[k,i] := subs({U[1](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[1],
		    U[2](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[2],
		    U[3](x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = u[3],
		    (D[1](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,1],
		    (D[2](U[1]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[1,2],
		    (D[1](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,1],
		    (D[2](U[2]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[2,2],
		    (D[1](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,1],
		    (D[2](U[3]))(x[3]^2, (1/8)*(3*sqrt(2)*x[3]*x[4]+2*x[1]^2-2*x[2]^2)^2) = du[3,2]
		   },diff(PP[k],x[i])); 
  od;
 od;

 PP := [seq(u[i] * s2p_core[i],i=1..3)];

 S3 := combinat[permute](3):
 S4 := combinat[permute](4):
 sg3 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..3),i=1..2)):
 sg4 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..4),i=1..3)):

 A := Matrix(4,4):
 for i from 1 to 4 do 
  for j from 1 to 4 do
   A[i,j] := Determinant(Matrix([[seq(PP[k],k=1..3)],[seq(DP[k,i],k=1..3)],[seq(DP[k,j],k=1..3)]]));
  od:
 od:

 B := Matrix(4,4):
 for s in S4 do
  B[s[1],s[2]] := B[s[1],s[2]] + sg4(s) * dg0(xx)[s[3]] * x[s[4]];
 od:

 AB := expand(NF_z0(add(add(A[i,j] * B[i,j]/2,j=1..4),i=1..4))):

 E_to_S_jacobian_coeff := table():

 E_to_S_jacobian_coeff[0] := factor(coeff(coeff(coeff(AB,u[1],1),u[2],1),u[3],1));
 E_to_S_jacobian_coeff[1] := factor(coeff(coeff(coeff(AB,u[1],1),du[2,1],1),du[3,2],1)/2);

 for i from 1 to 3 do
  j,k := op({1,2,3} minus {i});
  for l from 1 to 2 do
   E_to_S_jacobian_coeff[i,l] :=
    factor(coeff(coeff(coeff(AB,u[j],1),u[k],1),du[i,l],1)/2);
  od;
 od;
end:

E_to_S_jacobian_coeff[0]   :=  (-12*z[1]^2*z[2]^2+20*z[1]^2*z[2]-4*z[1]^2-16*z[1]*z[2]+4);
E_to_S_jacobian_coeff[1]   :=  4*z[1]*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_jacobian_coeff[1,1] :=  2*z[1]*z[2]*(4*z[1]^2*z[2]-5*z[1]^2+8*z[1]-4);
E_to_S_jacobian_coeff[1,2] := -2*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+2);
E_to_S_jacobian_coeff[2,1] := -2*z[1]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_jacobian_coeff[2,2] := -2*z[2]*(2*z[2]-1)*(z[1]^2*z[2]-2*z[1]^2+4*z[1]-2);
E_to_S_jacobian_coeff[3,1] := -4*z[1]*(z[1]*z[2]-z[1]+1)*(z[1]*z[2]+z[1]-1);
E_to_S_jacobian_coeff[3,2] :=  4*z[1]*z[2]*(2*z[2]-1)*(z[1]*z[2]-2*z[1]+2);

#@ E_to_S_jacobian 
E_to_S_jacobian := proc(u)
 local i,k,du,s,S3,sg3,J;

 S3 := combinat[permute](3):
 sg3 := (u) -> signum(mul(mul(u[j]-u[i],j=i+1..3),i=1..2)):

 for k from 1 to 3 do
  for i from 1 to 2 do 
   du[k,i] := diff(u[k],z[i]);
  od;
 od;

 J := 
  E_to_S_jacobian_coeff[0] * u[1]*u[2]*u[3] +
  E_to_S_jacobian_coeff[1] *
    add(sg3(s)*u[s[1]]*(du[s[2],1]*du[s[3],2]-du[s[2],2]*du[s[3],1]),s in S3) +
  (add(add(u[s[1]] * u[s[2]] * du[s[3],k] * 
             E_to_S_jacobian_coeff[s[3],k],k=1..2),s in S3));

 J := J / sqrt(square_norm_of_dg_z0(z));
 return unapply(J,z)
end:

#@ E_to_S_conformal_error 
E_to_S_conformal_error := proc(u)
 local E,J;
 E := E_to_S_energy(u)(z);
 J := E_to_S_jacobian(u)(z);
 return unapply(E - 2*J,z);
end:

#@ s2p_plot 
s2p_plot := proc(S,g)
 display(seq(polygon(evalf(map(s2p0,map(p -> p["x"],g["faces"][i]["corner"])))),i=0..g["num_faces"]-1),
         scaling=constrained,axes=none);
end:

# Let u be a positive smooth function of z[1] with u(1) = 1.  Then the following
# multipliers give a map that is normalised and conformal on a first-order 
# infinitesimal neighbourhood of C_1, with the correct behavious at the endpoints.

#@ p1_multipliers 
p1_multipliers := 
 [-(1-(1/2)*z[1])*(2*z[1]*(D(u))(z[1])-u(z[1]))/(u(z[1])^2+z[1]),
  (u(z[1])^2-z[1])/((u(z[1])^2+z[1])*(1-z[1])),
  2*u(z[1])/(u(z[1])^2+z[1])
 ]:

#@ s2p_p1 
s2p_p1 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p1_multipliers *~ s2p_core),x);

# The following multipliers do the same for C_3 and C_5. 

#@ p3_multipliers 
p3_multipliers := 
 [(u(z[1])^2-z[1])/(u(z[1])^2+z[1]),
  -(1/3)*(2*z[1]*(D(u))(z[1])-u(z[1]))*sqrt(6)/(u(z[1])^2+z[1]),
  2*u(z[1])/(u(z[1])^2+z[1])
 ]:

#@ s2p_p3 
s2p_p3 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p3_multipliers *~ s2p_core),x);

#@ p5_multipliers 
p5_multipliers := 
 [(1/2)*(u(z[1])^2-z[1])*z[1]/((u(z[1])^2+z[1])*(1-z[1])),
  z[1]*(-2*(D(u)(z[1]))*z[1]+u(z[1]))/(sqrt(3*z[1]^2-4*z[1]+2)*(u(z[1])^2+z[1])),
  2*u(z[1])/(u(z[1])^2+z[1])
 ]:

#@ s2p_p5 
s2p_p5 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p5_multipliers *~ s2p_core),x);

# For C_0 we have not found a general system of multiplers depending on a function
# u.  We just have the following choice, with no free parameters.

#@ p0_multipliers 
p0_multipliers := [1,1,2*sqrt(1+z[2])];

#@ s2p_p0 
s2p_p0 := unapply(subs({z[1]=zx0[1],z[2]=zx0[2]},p0_multipliers *~ s2p_core),x);

######################################################################
# Here we make some specific choices of multipliers along the edges.
# With these choices we get maps f[i] : C_i -> S^2 that are conformal to
# first order and agree to first order at the corners.  At v[0] and v[11]
# the maps f[1] and f[5] are conformal to second order and agree to
# second order.
#
# It should be possible in principle to find multipliers on the
# whole surface that agree on the curves C_i with the multipliers 
# below, but we have not yet completed this.  Note that p[0], p[1] and
# p[3] are the same, which is a start.
#
# With these multipliers, the point v[11] maps in C to 
# 5 - 2*sqrt(6) = 0.101018, which is close to the value of a_P
# obtained by the numerical code.

#@ s2p_pp
#@ s2p_qq
 
s2p_qq := map(u -> NF_z0(u^2),s2p_core);
s2p_pp[0] := [ 1-1/2*z[1]-3/4*z[1]*z[2]+1/2*z[1]*z[2]^2,
               1/sqrt(1+3/2*z[1]*z[2]),
               2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])
             ]/~(1+z[1]+5/2*z[1]*z[2]);
s2p_pp[1] := s2p_pp[0];
s2p_pp[3] := s2p_pp[0];

s2p_pp[5] := [(5/2-(3/4)*z[1]^2*z[2]+(3/2)*z[1]^2-3*z[1])/(2*(1+z[1]+(5/2)*z[1]*z[2])),
              (6-4*z[1]- 2*z[2]+2*z[1]*z[2])/((1+z[1]+(5/2)*z[1]*z[2])*(1+z[2])*sqrt(6*z[1]*z[2]+4)),
              2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2])];

## s2p_ff

for i in {0,1,3,5} do
 s2p_ff[i] := unapply(eval(subs(z = zx0,s2p_pp[i])) *~ s2p_core,x);
od:

######################################################################

# Suppose we have a map f with multipliers m1,m2,m3.  Then m3 does not
# affect the values of f on C_0, but there is a unique possible value
# of m3 on C_0 that ensures that f is conformal on a first order 
# infinitesimal neighbourhood of C_0.  This m3 is given by 
# p0_conformal_factor([m1,m2,m3]), with the understanding that the
# functions mi have been restricted to C_0 and expressed as functions
# of z[1].  The story is similar for C_1, C_3 and C_5.  Note however
# that z[2] is not constant on C_5, so taking the derivative of the
# restricted function with respect to z[1] is not the same as taking
# the partial derivative and then restricting.

#@ p0_conformal_factor 
p0_conformal_factor := (m) -> 
 sqrt(1+z[2])*(2*m[1](z[2])*m[2](z[2])+
               8*z[2]*(1/2-z[2])*(D(m[1])(z[2])*m[2](z[2])-m[1](z[2])*D(m[2])(z[2])));

#@ p1_conformal_factor 
p1_conformal_factor := (m) -> 
 1/4*(2-z[1])*(-(1+z[1])*m[2](z[1])*m[3](z[1]) +
   2*z[1]*(1-z[1])*(D(m[2])(z[1])*m[3](z[1])-D(m[3])(z[1])*m[2](z[1])));

#@ p3_conformal_factor 
p3_conformal_factor := (m) -> 
 (2*z[1]*(D(m[1])(z[1])*m[3](z[1])-D(m[3])(z[1])*m[1](z[1]))-m[1](z[1])*m[3](z[1]))/sqrt(6);

#@ p5_conformal_factor 
p5_conformal_factor := (m) -> 
 (-2*z[1]*(1-z[1])*(m[3](z[1])*D(m[1])(z[1])-D(m[3])(z[1])*m[1](z[1])) + (3-z[1])*m[1](z[1])*m[3](z[1]))/sqrt(3*z[1]^2-4*z[1]+2);



==> anc/maple/embedded/roothalf/better_sphere_quotients_check.mpl <==
check_energy_formula := proc()
 local u,p,x0,z0,f0,n0,u0,v0,a0,b0,c0,Eu,E0,E1,Ju,J0,J1;

 printf("%a()\n",procname);

 # This is an essentially random choice of function
 u := [(1-1/2*z[1]-3/4*z[1]*z[2]+1/2*z[1]*z[2]^2)/(1+z[1]+5/2*z[1]*z[2]),
       1/sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2]),
       2*sqrt(1+z[2])*sqrt(1+3/2*z[1]*z[2])/(1+z[1]+5/2*z[1]*z[2])];
 p := unapply(eval(subs(z = zx0,u)) *~ s2p_core,x);

 # This is an essentially random choice of point in EX^*
 x0 := evalf(inner_quasirational_points[88]);

 z0 := z_proj1(x0);
 f0 := full_frame_b(x0):
 n0 := f0[2]:
 u0 := f0[3]:
 v0 := f0[4]:
 a0 := evalf(p(x0));
 b0 := evalf(subs(t=0,map(diff,p(x0 +~ t *~ u0),t)));
 c0 := evalf(subs(t=0,map(diff,p(x0 +~ t *~ v0),t)));
 E0 := nm3(b0)^2 + nm3(c0)^2;
 J0 := Determinant(Matrix([-a0,b0,c0]));
 Eu := E_to_S_energy(u):
 Ju := E_to_S_jacobian(u):
 E1 := evalf(Eu(z0));
 J1 := evalf(Ju(z0));

 _ASSERT(abs(E0 - E1) < 10.^(-90),"A particular case of E_to_S_energy()");
 _ASSERT(abs(J0 - J1) < 10.^(-90),"A particular case of E_to_S_jacobian()");

 [E0 - E1,J0-J1];
end:

add_check(check_energy_formula):

######################################################################

check_map_to_S2 := proc()

 printf("%a()\n",procname);

 _ASSERT(map_to_S2_basic_test(s2p_generic),       "s2p_generic passes basic tests");
 _ASSERT(map_to_S2_basic_test(s2p_poly),          "s2p_poly passes basic tests");
 _ASSERT(map_to_S2_basic_test(s2p_conformal_poly),"s2p_conformal_poly passes basic tests");

 _ASSERT(
  v0_conformal_test(s2p_conformal_poly) = [0,0],
  "s2p_conformal_poly is conformal to second order at v[0]"
 );

 _ASSERT(
  v3_conformal_test(s2p_conformal_poly) = 0,
  "s2p_conformal_poly is conformal to first order at v[3]"
 );

 _ASSERT(
  v6_conformal_test(s2p_conformal_poly) = 0,
  "s2p_conformal_poly is conformal to first order at v[6]"
 );

end:

add_check(check_map_to_S2):



==> anc/maple/embedded/roothalf/cayley_surface.mpl <==
#@ cayley 
cayley := (x) -> [
 x[4] + x[3]/sqrt(2) + x[1]*sqrt(-2),
 x[4] + x[3]/sqrt(2) - x[1]*sqrt(-2),
 x[4] - x[3]/sqrt(2) + x[2]*sqrt(-2),
 x[4] - x[3]/sqrt(2) - x[2]*sqrt(-2)
];

#@ uncayley 
uncayley := (X) -> [
 (X[2]-X[1]) * sqrt(-2),
 (X[4]-X[3]) * sqrt(-2),
 (X[1]+X[2]-X[3]-X[4]) * sqrt(2),
 X[1]+X[2]+X[3]+X[4]
] /~ 4;

#@ cayley_g 
cayley_g := (X) -> expand(add(mul(X[j],j in {1,2,3,4} minus {i}),i = 1 .. 4));

#@ act_Cayley
act_Cayley[1]     := (X) -> [ X[1], X[2], X[3], X[4]];
act_Cayley[L]     := (X) -> [-X[3],-X[4],-X[2],-X[1]];
act_Cayley[LL]    := (X) -> [ X[2], X[1], X[4], X[3]];
act_Cayley[LLL]   := (X) -> [-X[4],-X[3],-X[1],-X[2]];
act_Cayley[M]     := (X) -> [-X[2],-X[1],-X[3],-X[4]];
act_Cayley[LM]    := (X) -> [ X[3], X[4], X[1], X[2]];
act_Cayley[LLM]   := (X) -> [-X[1],-X[2],-X[4],-X[3]];
act_Cayley[LLLM]  := (X) -> [ X[4], X[3], X[2], X[1]];
act_Cayley[N]     := (X) -> [ X[1], X[2], X[4], X[3]];
act_Cayley[LN]    := (X) -> [-X[4],-X[3],-X[2],-X[1]];
act_Cayley[LLN]   := (X) -> [ X[2], X[1], X[3], X[4]];
act_Cayley[LLLN]  := (X) -> [-X[3],-X[4],-X[1],-X[2]];
act_Cayley[MN]    := (X) -> [-X[2],-X[1],-X[4],-X[3]];
act_Cayley[LMN]   := (X) -> [ X[4], X[3], X[1], X[2]];
act_Cayley[LLMN]  := (X) -> [-X[1],-X[2],-X[3],-X[4]];
act_Cayley[LLLMN] := (X) -> [ X[3], X[4], X[2], X[1]];

==> anc/maple/embedded/roothalf/cayley_surface_check.mpl <==
check_cayley_surface := proc()
 local x,xx,X,XX,T;

 printf("%a()\n",procname);

 xx := [x[1],x[2],x[3],x[4]];
 XX := [X[1],X[2],X[3],X[4]];

 _ASSERT(uncayley(cayley(xx)) -~ xx = [0$4] and
         cayley(uncayley(XX)) -~ XX = [0$4],
         "cayley and uncayley are inverse");

 _ASSERT(
   {seq(act_Cayley[T](cayley(xx)) -~ cayley(act_R4[T](xx)),T in G16)} = 
   {[0$4]},
   "cayley is equivariant");

 _ASSERT(expand(cayley_g(cayley(xx)) + 2*g0(xx)) = 0,
         "g via cayley");
end:

add_check(check_cayley_surface):


==> anc/maple/embedded/roothalf/crease.mpl <==
# The code below defines a function crease : [-t0,t0] -> X, where 
# t0 = sqrt(3) - sqrt(2).  I think that the union of the images under
# G16 of crease([-t0,t0]) is precisely the set of singular points for
# the map pi, which is also the set of points where 
# x[3] dg(x)[4] - x[4] dg(x)[3] = 0. 

#@ crease 
crease := (t) -> [
 (t-1/sqrt(2))*sqrt(-(t-sqrt(3)-sqrt(2))*(t+sqrt(3)-sqrt(2))/(1-t^2)/3),
 (t+1/sqrt(2))*sqrt(-(t+sqrt(3)+sqrt(2))*(t-sqrt(3)+sqrt(2))/(1-t^2)/3),
 sqrt((1+t^2)/(1-t^2)*2/3),
 -sqrt((1+t^2)/(1-t^2)*2/3)*t
];

#@ crease_trig 
crease_trig := (t) -> [
  -(sqrt(2)-2/sqrt(3))*(1+sqrt(3/2)-cos(2*t))*cos(t)*sqrt(alpha_E-cos(2*t))/sqrt(alpha_E-cos(2*t)^2),
  -(sqrt(2)-2/sqrt(3))*(1+sqrt(3/2)+cos(2*t))*sin(t)*sqrt(alpha_E+cos(2*t))/sqrt(alpha_E-cos(2*t)^2),
    sqrt(2/3)*sqrt(alpha_E+cos(2*t)^2)/sqrt(alpha_E-cos(2*t)^2),
  -(sqrt(2)-2/sqrt(3))*cos(2*t)*sqrt(alpha_E+cos(2*t)^2)/sqrt(alpha_E-cos(2*t)^2)
];

#@ crease_eq 
crease_eq := (x) ->
 x[1]^8+32*x[1]^6*x[2]^2-66*x[1]^4*x[2]^4+32*x[1]^2*x[2]^6+x[2]^8+
 (-6)*x[1]^6-426*x[1]^4*x[2]^2-426*x[1]^2*x[2]^4-6*x[2]^6-35*x[1]^4+
 502*x[1]^2*x[2]^2-35*x[2]^4-36*x[1]^2-36*x[2]^2+4;

#@ crease_eq_polar 
crease_eq_polar := (r,t) ->
 (-cos(8*t)+(1/2)*cos(4*t)+3/2)*r^8+
 (51*cos(4*t)-57)*r^6+
 (73/2-(143/2)*cos(4*t))*r^4-36*r^2+4;



==> anc/maple/embedded/roothalf/crease_check.mpl <==
check_crease := proc()
 local t,w,err;

 printf("%a()\n",procname);

 w := crease(t):

 _ASSERT(simplify(rho(w)-1) = 0,"crease(t) is in S3");
 _ASSERT(simplify(g0(w)) = 0,"crease(t) is in EX^*");
 err := simplify(expand(w[3]*dg0(w)[4] - w[4]*dg0(w)[3])):
 _ASSERT(err = 0,"crease is singular");

 _ASSERT(simplify(act_R4[LLLN](crease(t)) -~ crease(-t)) = [0$4],
         "crease is LLLN-equivariant");

 _ASSERT(simplify(crease_eq(crease(t))) = 0,
         "crease_eq o crease = 0");

 w := crease_trig(t):

 _ASSERT(simplify(rho(w)-1) = 0,"crease_trig(t) is in S3");
 _ASSERT(simplify(g0(w)) = 0,"crease_trig(t) is in EX^*");
 err := simplify(expand(w[3]*dg0(w)[4] - w[4]*dg0(w)[3])):
 _ASSERT(err = 0,"crease_trig is singular");

 _ASSERT(simplify(act_R4[L](crease_trig(t)) -~ crease_trig(t+Pi/2)) = [0$4],
         "crease_trig is L-equivariant");

 _ASSERT(simplify(act_R4[N](crease_trig(t)) -~ crease_trig(-t)) = [0$4],
         "crease_trig is N-equivariant");

 _ASSERT(simplify(crease_eq(crease(t))) = 0,
         "crease_eq o crease = 0");



 # We now check that the projection x |-> [x[1],x[2]] is singular
 # on the image of the crease map.


 _ASSERT(simplify(crease_eq([r*cos(t),r*sin(t)]) - crease_eq_polar(r,t)) = 0,
         "two versions of crease_eq");
end:

add_check(check_crease):


==> anc/maple/embedded/roothalf/forms.mpl <==
# These differential forms alpha[i] and beta[j] are as in sec-int-props

#@ alpha_form
alpha_form[1] := y[1]*(x[2]*dx[1] - x[1]*dx[2]);
alpha_form[2] := (z[1]*z[2]+z[1])*y[1]*y[2]*(dx[1]*x[2]+dx[2]*x[1]) +
                 (-2)*z[1]*x[1]*x[2]*y[2]*dx[3]+
                 (2*z[1]*z[2]+2)*x[1]*x[2]*dx[4];

#@ beta_form
beta_form[1] := y[1]*(x[2]*dx[1] - x[1]*dx[2]);
beta_form[2] := y[1]*y[2]*(x[2]*dx[1] + x[1]*dx[2]);
beta_form[3] := x[1]*x[2]*y[2]*dx[3];
beta_form[4] := x[1]*x[2]*dx[4];

#@ theta_form
theta_form[1] := add(diff(g0(x),x[i])*dx[i],i=1..4);
theta_form[2] := add(x[i]*dx[i],i=1..4);

alpha_form[3] := x[1]*x[2]*theta_form[1];
alpha_form[4] := x[1]*x[2]*y[1]*y[2]*theta_form[2];

# This is the matrix P such that alpha[i] = sum(P[i,j] * beta[j],j=1..4)

#@ alpha_beta 
alpha_beta := [
 [1,0,0,0],
 [0,z[1]*(1+z[2]),-2*z[1],2*(1+z[1]*z[2])],
 [sqrt(2)*(1-z[1])*(1-2*z[2]),z[1]*(1-2*z[2]),(z[1] - 2),(-2+3*z[1]-4*z[1]*z[2])],
 [(3*z[1]-2)*z[2]/(2*sqrt(2)),(1 - z[1] - z[1]*z[2])/2,z[1],-z[1]*z[2]]
];

# Norm of dg in terms of z
#@ ndg_z 
ndg_z := sqrt((2 - z[1])^2 * (1 + z[2]));

#@ D_alpha

# This is the Stokes operator D = *d applied to alpha[1]
D_alpha[1] := (9*z[1]^2*z[2]-9*z[1]^2+2*z[1]*z[2]+9*z[1]-2)/ndg_z;

# This is the Stokes operator D = *d applied to alpha[2]
D_alpha[2] := (45*z[1]^3*z[2]^2-45*z[1]^3*z[2]+78*z[1]^2*z[2]-20*z[1]*z[2]^2
                -12*z[1]^2-28*z[1]*z[2]+12*z[1]-8*z[2])/sqrt(2)/ndg_z;

# dz_cross_alpha[i,j] is * (dz[i] wedge alpha[j])
#@ dz_cross_alpha

dz_cross_alpha[1,1] := 2*z[1]*(3*z[1]-2)*(z[1]*z[2]-z[1]+1)/ndg_z;
dz_cross_alpha[1,2] := sqrt(2)*z[1]*
                        (9*z[1]^3*z[2]^2-9*z[1]^3*z[2]-12*z[1]^2*z[2]^2+
                         26*z[1]^2*z[2]+4*z[1]*z[2]^2-4*z[1]^2-24*z[1]*z[2]+
                         8*z[1]+8*z[2]-4) / ndg_z;
dz_cross_alpha[2,1] := 4*z[1]*z[2]*(2*z[2]-1) / ndg_z;
dz_cross_alpha[2,2] := 2*sqrt(2)*(3*z[1]^2*z[2]-2*z[1]*z[2]+2*z[1]-2)*z[2]*(2*z[2]-1) / ndg_z;

#@ xy0
xy0[1] := sqrt(uy0[1]);
xy0[2] := sqrt(uy0[2]);
xy0[3] := y[1];
xy0[4] := -y[1]*y[2];

# Rules for rewriting x[i], z[i], dx[i] and dz[i] in terms of y[j] and dy[j]
 
#@ forms_to_y 
forms_to_y := {
 x[1] = sqrt(uy0[1]),
 x[2] = sqrt(uy0[2]),
 x[3] = y[1],
 x[4] = -y[1]*y[2],
 dx[1] = grad_y(sqrt(uy0[1])),
 dx[2] = grad_y(sqrt(uy0[2])),
 dx[3] = grad_y(y[1]),
 dx[4] = grad_y(-y[1]*y[2]),
 z[1] = y[1]^2,
 z[2] = y[2]^2,
 dz[1] = 2*y[1]*dy[1],
 dz[2] = 2*y[2]*dy[2]
}:

######################################################################
# This is an alternative notation, which we are not really using.

#@ de_rham_d0 
de_rham_d0 := (u) -> add(diff(u,x[i])*dx[i],i=1..4):

#@ de_rham_d1 
de_rham_d1 := proc(u)
 local v,w,i,j;
 for i from 1 to 4 do
  for j from 1 to 4 do
   v[i,j] := diff(coeff(u,dx[i]),x[j]);
  od:
 od:
 w := add(add(v[i,j]*dx[j,i],j=1..i-1),i=1..4) - 
      add(add(v[i,j]*dx[i,j],j=i+1..4),i=1..4);
 return(w);
end:

#@ wedge 
wedge := proc(u,v)
 add(add(coeff(u,dx[i])*coeff(v,dx[j])*dx[i,j],i=1..j-1),j=1..4) - 
 add(add(coeff(u,dx[i])*coeff(v,dx[j])*dx[j,i],i=j+1..4),j=1..4);
end:

######################################################################

#@ unnormalised_stokes 
unnormalised_stokes := proc(u)
 local nn,uu,du,S4,sgn4,s;
 nn := dg0(xx);
 uu := [seq(coeff(u,dx[i],1),i=1..4)];
 du := [seq([seq(diff(uu[j],x[i]),j=1..4)],i=1..4)];
 S4 := combinat[permute](4);
 sgn4 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..4),i=1..3));
 add(sgn4(s)*du[s[1]][s[2]]*x[s[3]]*nn[s[4]],s in S4);
end:

#@ stokes 
stokes := (u) -> unnormalised_stokes(u)/sqrt(square_norm_of_dg0(xx));

# stokes_alpha([f1,f2]) = 
#  stokes(f1 * alpha_form[1] + f2 * alpha_form[2])
# (where f1 and f2 should be given in terms of z[1] and z[2]).
 
#@ stokes_alpha 
stokes_alpha := proc(ff)
 local i,j;

 add(add(diff(ff[i],z[j]) * dz_cross_alpha[j,i],j=1..2),i=1..2) +
 add(ff[i] * D_alpha[i],i=1..2);
end:


==> anc/maple/embedded/roothalf/forms_check.mpl <==
check_forms := proc()
 local i,j,check_equivariant,err,v,AB_basis,Om7_gens,Om7_rels;

 printf("%a()\n",procname);

 check_equivariant := proc(u)
  v := [act_A[L](u) - u,
        act_A[M](u) - u,
        act_A[N](u) + u];
  return(evalb(map(NF_x,v) = [0,0,0]));
 end;

 for i from 1 to 4 do
  _ASSERT(
   check_equivariant(alpha_form[i]),
   sprintf("alpha[%d] is equivariant",i)
  );
 od;

 for i from 1 to 4 do
  _ASSERT(
   check_equivariant(beta_form[i]),
   sprintf("beta[%d] is equivariant",i)
  );
 od;

 for i from 1 to 4 do
  err := alpha_form[i] - add(alpha_beta[i][j] * beta_form[j],j=1..4);
  err := NF_x0(err);
  _ASSERT(err = 0,sprintf("alpha[%d] in terms of beta",i));
 od;

 _ASSERT(simplify(Determinant(Matrix(alpha_beta)) - (2 - z[1])) = 0,
         "determinant of matrix relating alpha and beta");

 AB_basis := [seq(seq(seq(seq(x[1]^i*x[2]^j*y[1]^k*y[2]^l,i=0..1),j=0..1),k=0..1),l=0..1)]:

 Om7_gens := {seq(seq(G16_twisted_average(7,AB_basis[i]*dx[j]),j=1..4),i=1..nops(AB_basis))} minus {0};
 Om7_gens := map(NF_x0,Om7_gens);

 _ASSERT(Om7_gens = map(NF_x0,expand({beta_form[1]/2,-beta_form[1]/2,beta_form[2]/2,beta_form[3],beta_form[4]})),
         "beta forms generate twisted invariants");

 Om7_rels := expand({seq(seq(G16_twisted_average(7,AB_basis[i]*theta_form[j]),j=1..2),i=1..nops(AB_basis))}) minus {0}:
 Om7_rels := map(NF_x0,Om7_rels);

 _ASSERT(Om7_rels = map(NF_x0,{alpha_form[3],alpha_form[4]}),
         "alpha[3] and alpha[4] generate twisted invariant relations");

 for i from 1 to 2 do 
  _ASSERT(simplify(subs(forms_to_y,theta_form[i])) = 0,
          sprintf("theta[%d] rewrites as zero in terms of y",i));
 od;

 for i from 1 to 2 do 
  err := 
   NF_z0(unnormalised_stokes(subs({y[1]=yx0[1],y[2]=yx0[2],z[1]=zx0[1],z[2]=zx0[2]},alpha_form[i]))) - 
    ndg_z * D_alpha[i];
  err := simplify(err);

  _ASSERT(err = 0,sprintf("D_alpha[%d] = d(alpha_form[%d])",i,i));
 od;
end:

add_check(check_forms):

==> anc/maple/embedded/roothalf/galois.mpl <==
# Let K be the field of rational functions on EX^*, and let KT be the biquadratic
# extension generated by r[1] = sqrt(1 - y[2]/sqrt(2)) and r[2] = sqrt(1 + y[2]/sqrt(2)).
# This file defines many elements of KT and relations between them, which are
# useful for studying the Galois theory of various intermediate fields.
# The relevant Galois group is defined in the file group64.mpl

# These elements t[i] are used when studying torus quotients of EX^*

#@ tx
tx[1] := (r[1]+1/sqrt(2))*(1-r[1]*y[1])/x[1];
tx[2] := (r[2]+1/sqrt(2))*(1-r[2]*y[1])/x[2];
tx[3] := (r[1]+1/sqrt(2))*(1+r[1]*y[1])/x[1];
tx[4] := (r[2]+1/sqrt(2))*(1+r[2]*y[1])/x[2];

# These are expressions for t[i] in terms of y[1], r[1] and r[2].
# They are correct on F16 but have the wrong sign in some other places.
#@ tr
tr[1] := sqrt((r[1]+1/sqrt(2))*(1-r[1]*y[1])/((r[1]-1/sqrt(2))*(1+r[1]*y[1])));
tr[2] := sqrt((r[2]+1/sqrt(2))*(1-r[2]*y[1])/((r[2]-1/sqrt(2))*(1+r[2]*y[1])));
tr[3] := sqrt((r[1]+1/sqrt(2))*(1+r[1]*y[1])/((r[1]-1/sqrt(2))*(1-r[1]*y[1])));
tr[4] := sqrt((r[2]+1/sqrt(2))*(1+r[2]*y[1])/((r[2]-1/sqrt(2))*(1-r[2]*y[1])));

# Some further elements with nice transformation properties
#@ st
st[ 1] := t[3]*t[1]:
st[ 2] := t[4]*t[2]:
st[ 3] := t[3]/t[1]:
st[ 4] := t[4]/t[2]:
st[ 5] := st[1]/2+1/st[1]/2-2:
st[ 6] := st[2]/2+1/st[2]/2-2:
st[ 7] := st[3]/2+1/st[3]/2:
st[ 8] := st[4]/2+1/st[4]/2:
st[ 9] := (t[1]+1/t[1])/2:
st[10] := (t[2]+1/t[2])/2:
st[11] := (t[3]+1/t[3])/2:
st[12] := (t[4]+1/t[4])/2:
st[13] := t[1]*t[2] - t[3]*t[4]:
st[14] := t[1]/t[2] - t[3]/t[4]:
st[15] := t[2]/t[1] - t[4]/t[3]:
st[16] := 1/(t[1]*t[2]) - 1/(t[3]*t[4]):

# Expressions for s[i] in terms of y[1], y[2], r[1], r[2]
#@ sx
sx[ 1] := (r[1] + 1/sqrt(2))/(r[1] - 1/sqrt(2));
sx[ 2] := (r[2] + 1/sqrt(2))/(r[2] - 1/sqrt(2));
sx[ 3] := (1 + r[1]*y[1])/(1 - r[1]*y[1]);
sx[ 4] := (1 + r[2]*y[1])/(1 - r[2]*y[1]);
sx[ 5] := (1 + y[2]*sqrt(2))/(1 - y[2]*sqrt(2));
sx[ 6] := (1 - y[2]*sqrt(2))/(1 + y[2]*sqrt(2));
sx[ 7] := (1 + y[1]^2*(1 - y[2]/sqrt(2)))/(1 - y[1]^2*(1 - y[2]/sqrt(2)));
sx[ 8] := (1 + y[1]^2*(1 + y[2]/sqrt(2)))/(1 - y[1]^2*(1 + y[2]/sqrt(2)));
sx[ 9] := 2*r[1]*x[1]*(1-y[1]/sqrt(2))/((1 - y[1]^2*(1-y[2]/sqrt(2)))*(1-y[2]*sqrt(2)));
sx[10] := 2*r[2]*x[2]*(1-y[1]/sqrt(2))/((1 - y[1]^2*(1+y[2]/sqrt(2)))*(1+y[2]*sqrt(2)));
sx[11] := 2*r[1]*x[1]*(1+y[1]/sqrt(2))/((1 - y[1]^2*(1-y[2]/sqrt(2)))*(1-y[2]*sqrt(2)));
sx[12] := 2*r[2]*x[2]*(1+y[1]/sqrt(2))/((1 - y[1]^2*(1+y[2]/sqrt(2)))*(1+y[2]*sqrt(2)));
sx[13] := -2*y[1]*(r[1]+1/sqrt(2))*(r[2]+1/sqrt(2))*(r[1]+r[2])/(x[1]*x[2]);
sx[14] := -2*y[1]*(r[1]+1/sqrt(2))*(r[2]-1/sqrt(2))*(r[1]-r[2])/(x[1]*x[2]);
sx[15] :=  2*y[1]*(r[1]-1/sqrt(2))*(r[2]+1/sqrt(2))*(r[1]-r[2])/(x[1]*x[2]);
sx[16] :=  2*y[1]*(r[1]-1/sqrt(2))*(r[2]-1/sqrt(2))*(r[1]+r[2])/(x[1]*x[2]);

# Another family of elements with nice transformation properties
#@ ut
ut[ 1] := t[1]+t[3]:
ut[ 5] := t[1]-t[3]:
ut[ 9] := t[1]-1/t[3]:
ut[13] := t[1]+1/t[3]:
for i from 0 to 3 do
 ut[4*i+2] := act_AT[L](ut[4*i+1]);
 ut[4*i+3] := act_AT[A1](ut[4*i+1]);
 ut[4*i+4] := act_AT[LA1](ut[4*i+1]);
od:

for i from 1 to 16 do
 ux[i] := FNF_y0(eval(subs(t = tx,ut[i])));
od:

#@ tu
tu[ 1] := u[1]/2 + u[5]/2;
tu[ 2] := u[2]/2 + u[6]/2;
tu[ 3] := u[1]/2 - u[5]/2;
tu[ 4] := u[2]/2 - u[6]/2;

#@ su
su[ 1] := - u[ 1]/u[ 3];
su[ 2] := - u[ 2]/u[ 4];
su[ 3] := - u[15]/u[13];
su[ 4] := - u[16]/u[14];
su[ 5] :=   u[ 9]*u[11]/2 - 1;
su[ 6] :=   u[10]*u[12]/2 - 1;
su[ 7] := - u[ 1]*u[ 3]/2 - 1;
su[ 8] := - u[ 2]*u[ 4]/2 - 1;
su[ 9] :=   ( u[ 1] - u[11])/2;
su[10] :=   ( u[ 2] - u[12])/2;
su[11] :=   (-u[ 3] + u[11])/2;
su[12] :=   (-u[ 4] + u[12])/2;
su[13] :=   (u[ 1]*u[ 6]+u[ 2]*u[ 5])/2;
su[14] := - (u[ 4]*u[ 5]+u[ 1]*u[ 8])/2;
su[15] := - (u[ 3]*u[ 6]+u[ 2]*u[ 7])/2;
su[16] :=   (u[ 3]*u[ 8]+u[ 4]*u[ 7])/2;

#@ au
au[1] := factor(1/(1/u[1]+1/u[3]));
au[2] := factor(1/(1/u[6]+1/u[8]));

#@ bu
bu[1] := u[1]*u[3];
bu[2] := u[6]*u[8];

#@ bs
bs[1] := -2*(s[7]+1);
bs[2] :=  2*(s[8]-1);

# Expressions for x[i], y[i], z[i], r[i] in terms of s[j]
zs[1]     := (s[7]*s[8]-1)/((1+s[7])*(1+s[8]));            #@ zs
ys[1]     := sqrt(2)*(s[3]-1)/(s[3]+1)*(s[1]-1)/(s[1]+1);  #@ ys
ys_alt[1] := sqrt(2)*(s[4]-1)/(s[4]+1)*(s[2]-1)/(s[2]+1);  #@ ys_alt
ys[2]     := sqrt(2)*(s[8]-s[7])/(s[7]*s[8]-1);
xs[1] := 2*sqrt(2)*t[3]/((s[1]-1)*(s[3]+1));               #@ xs
xs[2] := 2*sqrt(2)*t[4]/((s[2]-1)*(s[4]+1));
xs[3] := ys[1];
xs[4] := -ys[1]*ys[2];
rs[1] := (s[1]+1)/(s[1]-1)/sqrt(2);                        #@ rs
rs[2] := (s[2]+1)/(s[2]-1)/sqrt(2);

# Expressions for x[i], y[i], z[i], r[i] in terms of t[j]
zt[1]     := eval(subs(s = st,zs[1]    )):                 #@ zt
yt[1]     := eval(subs(s = st,ys[1]    )):                 #@ yt
yt_alt[1] := eval(subs(s = st,ys_alt[1])):                 #@ yt_alt
yt[2]     := eval(subs(s = st,ys[2]    )):
xt[1]     := eval(subs(s = st,xs[1]    )):                 #@ xt
xt[2]     := eval(subs(s = st,xs[2]    )):
xt[3]     := eval(subs(s = st,xs[3]    )):
xt[4]     := eval(subs(s = st,xs[4]    )):
rt[1]     := eval(subs(s = st,rs[1]    )):                 #@ rt
rt[2]     := eval(subs(s = st,rs[2]    )):

# Relations among the elements t[i]
#@ t_rels
t_rels[ 1] := t[1]^2*t[2]^2*t[3]^2*t[4]^2-4*t[1]^2*t[2]*t[3]^2*t[4]-4*t[1]*t[2]^2*t[3]*t[4]^2+t[1]^2*t[3]^2+12*t[1]*t[2]*t[3]*t[4]+t[2]^2*t[4]^2-4*t[1]*t[3]-4*t[2]*t[4]+1;
t_rels[ 2] := t[1]^2*t[2]*t[3]*t[4]^2-t[1]*t[2]^2*t[3]^2*t[4]+t[1]^2*t[2]*t[3]-t[1]*t[2]^2*t[4]-t[1]*t[3]^2*t[4]+t[2]*t[3]*t[4]^2-t[1]*t[4]+t[2]*t[3];

#@ ts_rels
ts_rels[1] := tan_sum(t[1], t[3]) + ((t[1]+t[3])*(r[1]-1/sqrt(2))/sqrt(2));
ts_rels[2] := tan_sum(t[2], t[4]) + ((t[2]+t[4])*(r[2]-1/sqrt(2))/sqrt(2));
ts_rels[3] := tan_sum(t[1],-t[3]) - ((t[1]-t[3])*(r[1]-1/sqrt(2))/r[1]/2);
ts_rels[4] := tan_sum(t[2],-t[4]) - ((t[2]-t[4])*(r[2]-1/sqrt(2))/r[2]/2);

# Relations among the elements s[i]
#@ s_rels
s_rels[ 1] := s[5]*s[6]-1;
s_rels[ 2] := s[5]*((s[7]-2)*(s[8]+2)+3) - ((s[7]+2)*(s[8]-2)+3);
s_rels[ 3] := s[6]*((s[7]+2)*(s[8]-2)+3) - ((s[7]-2)*(s[8]+2)+3);
s_rels[ 4] := s[9]/s[11]-s[10]/s[12];
s_rels[ 5] := s[1]*s[2]*s[3]-s[1]*s[2]*s[4]+s[1]*s[3]*s[4]-s[2]*s[3]*s[4]-s[1]+s[2]-s[3]+s[4];
s_rels[ 6] := s[1]^2*s[2]^2-4*s[1]^2*s[2]-4*s[1]*s[2]^2+s[1]^2+12*s[1]*s[2]+s[2]^2-4*s[1]-4*s[2]+1;
s_rels[ 7] := s[13]*s[14]*s[15] + s[13]*s[14]*s[16] + s[13]*s[15]*s[16] + s[14]*s[15]*s[16];
s_rels[ 8] := (s[13]-s[14]-s[15]+s[16])^2 + 8*(s[13]+s[14]+s[15]+s[16])^2 - 8*(s[13]-s[16])^2 - 8*(s[14]-s[15])^2;
s_rels[ 9] := ((1-4*s[1]+s[1]^2)*(s[2]-2) - 2*s[1])^2 - (1 - s[1])^2*(3*s[1]-1)*(s[1]-3);
s_rels[10] := ((1-4*s[2]+s[2]^2)*(s[1]-2) - 2*s[2])^2 - (1 - s[2])^2*(3*s[2]-1)*(s[2]-3);
s_rels[11] := s[1]*s[2]*s[16] + s[13];
s_rels[12] := s[1]*s[15] + s[2]*s[14];

# Quadratic relations for t[i] over K
#@ qt_rels
qt_rels[1] := t[1]^2 -2*sqrt(2)*x[1]*(1-sqrt(2)*y[1]*(1-y[2]/sqrt(2)))/((1-y[2]*sqrt(2))*(1-y[1]^2*(1-y[2]/sqrt(2)))) * t[1] - 1;
qt_rels[2] := t[2]^2 -2*sqrt(2)*x[2]*(1-sqrt(2)*y[1]*(1+y[2]/sqrt(2)))/((1+y[2]*sqrt(2))*(1-y[1]^2*(1+y[2]/sqrt(2)))) * t[2] - 1;
qt_rels[3] := t[3]^2 -2*sqrt(2)*x[1]*(1+sqrt(2)*y[1]*(1-y[2]/sqrt(2)))/((1-y[2]*sqrt(2))*(1-y[1]^2*(1-y[2]/sqrt(2)))) * t[3] - 1;
qt_rels[4] := t[4]^2 -2*sqrt(2)*x[2]*(1+sqrt(2)*y[1]*(1+y[2]/sqrt(2)))/((1+y[2]*sqrt(2))*(1-y[1]^2*(1+y[2]/sqrt(2)))) * t[4] - 1;

# The relations u_lin_rels[i] and u_quad_rels[i] depend only on the expressions 
# for the u[i] in terms of the t[j], not on the relations among the t[j]

#@ u_lin_rels
u_lin_rels := {
u[ 1] + u[ 3] - u[ 9] - u[11],
u[ 1] + u[ 5] - u[ 9] - u[13],
u[ 1] + u[ 7] - u[11] - u[13],
u[ 2] + u[ 4] - u[10] - u[12],
u[ 2] + u[ 6] - u[10] - u[14],
u[ 2] + u[ 8] - u[12] - u[14],
u[ 3] + u[ 5] - u[ 9] - u[15],
u[ 3] + u[ 7] - u[11] - u[15],
u[ 4] + u[ 6] - u[10] - u[16],
u[ 4] + u[ 8] - u[12] - u[16],
u[ 5] + u[ 7] - u[13] - u[15],
u[ 6] + u[ 8] - u[14] - u[16]
}:

#@ u_quad_rels
u_quad_rels := {
 u[ 1]*u[ 3] + u[ 5]*u[ 7] + 4,
 u[ 2]*u[ 4] + u[ 6]*u[ 8] + 4,
 u[ 9]*u[11] + u[13]*u[15] + 4,
 u[10]*u[12] + u[14]*u[16] + 4,
 u[ 1]*u[ 7] + u[ 3]*u[ 5],
 u[ 2]*u[ 8] + u[ 4]*u[ 6],
 u[ 9]*u[15] + u[11]*u[13],
 u[10]*u[16] + u[12]*u[14]
}:

# These additional relations depend on relations among the t[j].
#@ u_rels
u_rels[1] := 1/(u[9]*u[11]) + 1/(u[10]*u[12]) - 1/2;
u_rels[2] := u[1]*u[4]-u[4]*u[11]+u[11]*u[2]-u[2]*u[3]+u[3]*u[12]-u[12]*u[1];
u_rels[3] := (u[9]*u[11]+u[10]*u[12]-8)*(1/2+1/(u[1]*u[3])+1/(u[2]*u[4]))+2*(u[9]*u[11]-u[10]*u[12])*(1/(u[1]*u[3])-1/(u[2]*u[4]));

#@ ab_rels
ab_rels[1] := expand((b[1]+2*a[1]^2)*(b[2]-6*a[2]^2) + 4*a[1]^2*a[2]^2);
ab_rels[2] := 8*a[2]^2*b[1]-b[1]*b[2]+2*b[1]+2*b[2]+8;
ab_rels[3] := ((1+a[2]^2)*(3+2*a[1]^2+b[1])-  (1+a[1]^2))^2 - (a[1]^2-3*a[2]^2-2)^2 - 4*a[1]^2*a[2]^2*(1+a[1]^2)*(1+a[2]^2);
ab_rels[4] := ((1+a[1]^2)*(1+6*a[2]^2-b[2])-3*(1+a[2]^2))^2 - (a[1]^2-3*a[2]^2-2)^2 - 4*a[1]^2*a[2]^2*(1+a[1]^2)*(1+a[2]^2);
ab_rels[5] := (1+a[1]^2)*b[2] + (1+a[2]^2)*b[1] + 4*(1 - a[1]^2*a[2]^2);
ab_rels[6] := a[1]^2 + (1/4)*b[1]*(b[1]*b[2]+6*b[1]+6*b[2]+24)/(b[1]*b[2]+2*b[1]+2*b[2]+8);
ab_rels[7] := a[2]^2 - (1/8)*(b[1]*b[2]-2*b[1]-2*b[2]-8)/b[1];

#@ extra_galois_rels
extra_galois_rels := [
 tan_sum(t[1], t[3]) - 1/(1/u[1] + 1/u[3]),
 tan_sum(t[2],-t[4]) - 1/(1/u[6] + 1/u[8]),
 u[6]*u[8] - 2*(s[8]-1),
 (u[6]-u[8])^2 -  8*(s[8]-1)*(s[7]*s[8]-1)/(s[7]*s[8]-2*s[7]+2*s[8]-1),
 (u[6]+u[8])^2 - 16*(s[8]-1)^2*(s[7]+1)   /(s[7]*s[8]-2*s[7]+2*s[8]-1)
];

#@ s_to_t 
s_to_t := {seq(s[i]=st[i],i=1..16),seq(u[i]=ut[i],i=1..16)}:

#@ t_to_xyz 
t_to_xyz := {seq(t[i]=tx[i],i=1..4),seq(s[i]=sx[i],i=1..16),seq(u[i]=ux[i],i=1..16),r[1]=ry[1],r[2]=ry[2]}:

#@ t_reduce 
t_reduce := (a) -> FNF_y0(factor(subs(root_rule,expand(rationalize(simplify(a))))));

#@ t_xyz_reduce 
t_xyz_reduce := (a) -> t_reduce(subs(t_to_xyz,a));

# SNB is a basis for KT over R(s[7],s[8]).  
# The function VNB converts its argument to the list of coefficients with respect to the basis SNB

#@ SNB 
SNB := [seq(seq(seq(seq(seq(s[1]^i*s[2]^j*s[3]^k*t[1]^l*t[2]^m,m=0..1),l=0..1),k=0..1),j=0..1),i=0..1)];

#@ VNB 
VNB := (u) -> [seq(seq(seq(seq(seq(
               coeff(coeff(coeff(coeff(coeff(u,
               s[1],i),s[2],j),s[3],k),t[1],l),t[2],m),
               m=0..1),l=0..1),k=0..1),j=0..1),i=0..1)];

# The following relations can be used to express things in terms of SNB

#@ sn_rels

sn_rels[1] := s[1]^2 - ((2*(3*s[7]*s[8]+2*s[7]-2*s[8]-3))/(s[7]*s[8]+2*s[7]-2*s[8]-1))*s[1] + 1:
sn_rels[2] := s[2]^2 - ((2*(3*s[7]*s[8]-2*s[7]+2*s[8]-3))/(s[7]*s[8]-2*s[7]+2*s[8]-1))*s[2] + 1:
sn_rels[3] := s[3]^2 - 2*s[7]*s[3] + 1:
sn_rels[4] := s[4] - ((1/8)*(s[1]*s[2]*s[3]*s[7]^2*s[8]^2-s[1]*s[2]*s[7]^3*s[8]^2-3*s[1]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[7]^3*s[8]^2-3*s[2]*s[3]*s[7]^2*s[8]^2+3*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2+6*s[1]*s[2]*s[3]*s[7]*s[8]-4*s[1]*s[2]*s[3]*s[8]^2+4*s[1]*s[2]*s[7]^3-6*s[1]*s[2]*s[7]^2*s[8]+4*s[1]*s[2]*s[7]*s[8]^2-4*s[1]*s[3]*s[7]^2*s[8]+4*s[1]*s[3]*s[7]*s[8]^2+4*s[1]*s[7]^3*s[8]-4*s[1]*s[7]^2*s[8]^2+4*s[2]*s[3]*s[7]^2*s[8]-4*s[2]*s[3]*s[7]*s[8]^2-4*s[2]*s[7]^3*s[8]+4*s[2]*s[7]^2*s[8]^2+9*s[3]*s[7]^2*s[8]^2-s[7]^3*s[8]^2+4*s[1]*s[3]*s[7]^2-2*s[1]*s[3]*s[7]*s[8]+4*s[1]*s[3]*s[8]^2-4*s[1]*s[7]^3+2*s[1]*s[7]^2*s[8]-4*s[1]*s[7]*s[8]^2+4*s[2]*s[3]*s[7]^2-2*s[2]*s[3]*s[7]*s[8]+4*s[2]*s[3]*s[8]^2-4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+s[1]*s[2]*s[3]-s[1]*s[2]*s[7]+4*s[1]*s[3]*s[7]-4*s[1]*s[3]*s[8]-4*s[1]*s[7]^2+4*s[1]*s[7]*s[8]-4*s[2]*s[3]*s[7]+4*s[2]*s[3]*s[8]+4*s[2]*s[7]^2-4*s[2]*s[7]*s[8]-4*s[3]*s[7]^2-10*s[3]*s[7]*s[8]-4*s[3]*s[8]^2+4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2-3*s[1]*s[3]+3*s[1]*s[7]-3*s[2]*s[3]+3*s[2]*s[7]+9*s[3]-9*s[7]+8*s[8])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):
sn_rels[5] := t[1]^2 - s[1]*(2*s[7] - s[3]):
sn_rels[6] := t[2]^2-((1/8)*(-3*s[1]*s[2]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2*s[8]+4*s[1]*s[2]*s[3]*s[7]*s[8]^2+4*s[1]*s[2]*s[7]^3*s[8]-4*s[1]*s[2]*s[7]^2*s[8]^2+s[1]*s[3]*s[7]^2*s[8]^2-s[1]*s[7]^3*s[8]^2+9*s[2]*s[3]*s[7]^2*s[8]^2-s[2]*s[7]^3*s[8]^2+4*s[1]*s[2]*s[3]*s[7]^2-2*s[1]*s[2]*s[3]*s[7]*s[8]+4*s[1]*s[2]*s[3]*s[8]^2-4*s[1]*s[2]*s[7]^3+2*s[1]*s[2]*s[7]^2*s[8]-4*s[1]*s[2]*s[7]*s[8]^2-3*s[3]*s[7]^2*s[8]^2+3*s[7]^3*s[8]^2+4*s[1]*s[2]*s[3]*s[7]-4*s[1]*s[2]*s[3]*s[8]-4*s[1]*s[2]*s[7]^2+4*s[1]*s[2]*s[7]*s[8]-4*s[1]*s[3]*s[7]^2+6*s[1]*s[3]*s[7]*s[8]-4*s[1]*s[3]*s[8]^2+4*s[1]*s[7]^3-6*s[1]*s[7]^2*s[8]+4*s[1]*s[7]*s[8]^2-4*s[2]*s[3]*s[7]^2-10*s[2]*s[3]*s[7]*s[8]-4*s[2]*s[3]*s[8]^2+4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+4*s[3]*s[7]^2*s[8]-4*s[3]*s[7]*s[8]^2-4*s[7]^3*s[8]+4*s[7]^2*s[8]^2-3*s[1]*s[2]*s[3]+3*s[1]*s[2]*s[7]+4*s[3]*s[7]^2-2*s[3]*s[7]*s[8]+4*s[3]*s[8]^2-4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2+s[1]*s[3]-s[1]*s[7]+9*s[2]*s[3]-9*s[2]*s[7]+8*s[2]*s[8]-4*s[3]*s[7]+4*s[3]*s[8]+4*s[7]^2-4*s[7]*s[8]-3*s[3]+3*s[7])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):
sn_rels[7] := t[3] - t[1]*s[3]:
sn_rels[8] := t[4] - ((1/8)*t[2]*(s[1]*s[2]*s[3]*s[7]^2*s[8]^2-s[1]*s[2]*s[7]^3*s[8]^2-3*s[1]*s[3]*s[7]^2*s[8]^2+3*s[1]*s[7]^3*s[8]^2-3*s[2]*s[3]*s[7]^2*s[8]^2+3*s[2]*s[7]^3*s[8]^2-4*s[1]*s[2]*s[3]*s[7]^2+6*s[1]*s[2]*s[3]*s[7]*s[8]-4*s[1]*s[2]*s[3]*s[8]^2+4*s[1]*s[2]*s[7]^3-6*s[1]*s[2]*s[7]^2*s[8]+4*s[1]*s[2]*s[7]*s[8]^2-4*s[1]*s[3]*s[7]^2*s[8]+4*s[1]*s[3]*s[7]*s[8]^2+4*s[1]*s[7]^3*s[8]-4*s[1]*s[7]^2*s[8]^2+4*s[2]*s[3]*s[7]^2*s[8]-4*s[2]*s[3]*s[7]*s[8]^2-4*s[2]*s[7]^3*s[8]+4*s[2]*s[7]^2*s[8]^2+9*s[3]*s[7]^2*s[8]^2-s[7]^3*s[8]^2+4*s[1]*s[3]*s[7]^2-2*s[1]*s[3]*s[7]*s[8]+4*s[1]*s[3]*s[8]^2-4*s[1]*s[7]^3+2*s[1]*s[7]^2*s[8]-4*s[1]*s[7]*s[8]^2+4*s[2]*s[3]*s[7]^2-2*s[2]*s[3]*s[7]*s[8]+4*s[2]*s[3]*s[8]^2-4*s[2]*s[7]^3+2*s[2]*s[7]^2*s[8]-4*s[2]*s[7]*s[8]^2+s[1]*s[2]*s[3]-s[1]*s[2]*s[7]+4*s[1]*s[3]*s[7]-4*s[1]*s[3]*s[8]-4*s[1]*s[7]^2+4*s[1]*s[7]*s[8]-4*s[2]*s[3]*s[7]+4*s[2]*s[3]*s[8]+4*s[2]*s[7]^2-4*s[2]*s[7]*s[8]-4*s[3]*s[7]^2-10*s[3]*s[7]*s[8]-4*s[3]*s[8]^2+4*s[7]^3+2*s[7]^2*s[8]-4*s[7]*s[8]^2-3*s[1]*s[3]+3*s[1]*s[7]-3*s[2]*s[3]+3*s[2]*s[7]+9*s[3]-9*s[7]+8*s[8])/((s[7]-1)*(s[7]+1)*(s[7]*s[8]-1))):

# This is a basis for KT over R(z[1],z[2])
#@ BXYR 
BXYR := [seq(seq(seq(seq(seq(seq(
         x[1]^i*x[2]^j*y[1]^k*y[2]^l*r[1]^m*r[2]^n,
         i=0..1),j=0..1),k=0..1),l=0..1),m=0..1),n=0..1)];

# The action of G[64] on KT preserves the above basis up to sign, with orbits as follows.
# These are enumerated so that the first 16 orbits have size one, and the actions on these
# orbits give the 16 one-dimensional characters of G[64].  The remaining 24 orbits all have 
# size two, and so give two-dimensional characters of G[64].  These are all irreducible, and
# each character occurs twice.  Orbits with the same character are adjacent in the list.

#@ BXYR_orbits 
BXYR_orbits := [
 seq(seq(seq(seq([y[2]^i*y[1]^j*(x[1]*x[2])^k*(r[1]*r[2])^l],i=0..1),j=0..1),k=0..1),l=0..1),
 seq(seq(seq(y[2]^i*y[1]^j*(r[1]*r[2])^l*~[x[1],x[2]],i=0..1),j=0..1),l=0..1),
 seq(seq(seq(y[2]^i*y[1]^j*(x[1]*x[2])^l*~[r[1],r[2]],i=0..1),j=0..1),l=0..1),
 seq(seq(y[2]^i*y[1]^j*~[r[1]*x[1],r[2]*x[2]],i=0..1),j=0..1),
 seq(seq(y[2]^i*y[1]^j*~[r[1]*x[2],r[2]*x[1]],i=0..1),j=0..1)
];

# Characters of G64
#@ orb_char 
orb_char := proc(o)
 local c,T,eqs1,eqs2,sol1,sol2,p,q;
 if nops(o) = 1 then
  return map(T -> factor(act_AT[T](o[1])/o[1]),G64);
 fi;

 c := [];
 for T in G64 do 
  eqs1 := {coeffs(act_AT[T](o[1]) - p * o[1] - q*o[2],{x[1],x[2],y[1],y[2],r[1],r[2]})};
  eqs2 := {coeffs(act_AT[T](o[2]) - p * o[1] - q*o[2],{x[1],x[2],y[1],y[2],r[1],r[2]})};
  sol1 := solve(eqs1,{p,q});
  sol2 := solve(eqs2,{p,q});
  c := [op(c),subs(sol1,p) + subs(sol2,q)];
 od;

 return c;
end:

#@ BXYR_chars 
BXYR_chars := map(orb_char,BXYR_orbits):

#@ G64_chars 
G64_chars := [
 seq(BXYR_chars[i],i=1..16),
 seq(BXYR_chars[16+2*i],i=1..12)
];

#@ iso_AT 
iso_AT := (a,i) -> add(act_AT[G64[j]](a) * G64_chars[i][j] * G64_chars[i][1]/64,j = 1..64);

galois_check_zero := proc(a,n_)
 local n,x0,y0,z0,t0,s0,r0,u0;
 n := `if`(nargs > 1, n_, 26);
 x0 := inner_quasirational_points[n];
 y0 := combine(simplify(y_proj0(x0)));
 z0 := y0 ^~ 2;
 t0 := combine(simplify(expand(E_to_TTP(x0))));
 s0 := combine(simplify(expand(rationalize(eval(subs(t = t0,[seq(st[i],i=1..16)]))))));
 u0 := combine(simplify(expand(rationalize(eval(subs(t = t0,[seq(ut[i],i=1..16)]))))));
 r0[1] := combine(simplify(expand(sqrt(1 - y0[2]/sqrt(2)))));
 r0[2] := combine(simplify(expand(sqrt(1 + y0[2]/sqrt(2)))));
 return evalb(combine(simplify(eval(subs({x=x0,y=y0,z=z0,t=t0,s=s0,r=r0,u=u0},a)))) = 0);
end:





==> anc/maple/embedded/roothalf/galois_check.mpl <==
check_galois := proc()
 local i,j,chi,xi,ok,m0,m1,T;

 printf("%a()\n",procname);

 for i from 1 to 16 do
  _ASSERT(FNF_y0(eval(subs(t=tx,st[i])) - sx[i]) = 0,
          sprintf("s[%d] in terms of x,y,r",i));
 od:

 _ASSERT(
 {seq(seq(
   FNF_y0(act_AT[T](t_xyz_reduce(t[i])) - t_xyz_reduce(act_AT[T](t[i]))),
  T in {L,M,N,A1,A2}),i=1..4)} = {0},
  "Action of G64 on t[i] vs tx[i]"
 );

 _ASSERT(
 {seq(seq(
   FNF_y0(act_AT[T](t_xyz_reduce(s[i])) - t_xyz_reduce(act_AT[T](s[i]))),
  T in {L,M,N,A1,A2}),i=1..16)} = {0},
  "Action of G64 on s[i] vs sx[i]"
 );

 _ASSERT(
 {seq(seq(
   FNF_y0(act_AT[T](t_xyz_reduce(u[i])) - t_xyz_reduce(act_AT[T](u[i]))),
  T in {L,M,N,A1,A2}),i=1..16)} = {0},
  "Action of G64 on u[i] vs ux[i]"
 );

_ASSERT(
  {seq(t_xyz_reduce(t_rels[i]),i=1..2)} = {0},
  "t_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(s_rels[i]),i=1..2)} = {0},
  "s_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(ts_rels[i]),i=1..4)} = {0},
  "ts_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(qt_rels[i]),i=1..4)} = {0},
  "qt_rels = 0 (quadratic relations for t[i] over K)"
 );

 _ASSERT(
  map(t_xyz_reduce,u_lin_rels) = {0},
  "u_lin_rels = 0"
 );

 _ASSERT(
  map(t_xyz_reduce,u_quad_rels) = {0},
  "u_quad_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(u_rels[i]),i=1..3)} = {0},
  "u_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(sn_rels[i]),i=1..8)} = {0},
  "sn_rels = 0"
 );

 _ASSERT(
  {seq(t_xyz_reduce(numer(factor(eval(subs({a=au,b=bu},ab_rels[i]))))),i=1..2)} = {0},
  "ab_rels = 0"
 );

 _ASSERT(factor(expand({
  ab_rels[3] - (1+a[2]^2)/2*((b[1]-2)*ab_rels[1]+(b[1]+2*a[1]^2)*ab_rels[2]),
  ab_rels[4] - (1+a[1]^2)/2*((b[2]-2-8*a[2]^2)*ab_rels[1] + (b[2]-6*a[2]^2)*ab_rels[2]),
  ab_rels[5] - (ab_rels[1] + ab_rels[2])/2,
  ab_rels[6] - (b[1]*ab_rels[1] + (3*b[1]/4+a[1]^2)*ab_rels[2])/((b[1]+2)*(b[2]+2)+4),
  ab_rels[7] - (ab_rels[2]/b[1]/8)
  })) = {0},
  "relations between ab_rels"
 );

 _ASSERT(
  {op(map(t_xyz_reduce,extra_galois_rels))} = {0},
  "extra_galois_rels = 0"
 );

 _ASSERT(
  {seq(FNF_y0(tr[i]^2 - tx[i]^2),i=1..4),
   seq(seq(simplify(
    eval(subs(x = inner_quasirational_points[j],eval(subs({r=rx,y=yx0},tr[i]-tx[i]))))),
     i=1..4),j=1..130)} = {0},
  "formulae for t (up to sign) in terms of r and y[1]"
 );

 _ASSERT(map(t_xyz_reduce,{
  y[1] - ys[1],
  y[1] - ys_alt[1],
  y[2] - ys[2],
  z[1] - zs[1],
  r[1] - rs[1],
  r[2] - rs[2],
  x[1] - xs[1],
  x[2] - xs[2],
  x[3] - xs[3],
  x[4] - xs[4]
  }) = {0},
  "formulae for x,y,z,r in terms of s"
 );

 _ASSERT(map(t_xyz_reduce,{
  x[1] - xt[1],
  x[2] - xt[2],
  x[3] - xt[3],
  x[4] - xt[4],
  y[1] - yt[1],
  y[1] - yt_alt[1],
  y[2] - yt[2],
  z[1] - zt[1],
  r[1] - rt[1],
  r[2] - rt[2]
  }) = {0},
  "formulae for x,y,z,r in terms of t"
 );

 _ASSERT(
  {seq(t_xyz_reduce(sx[i] - eval(subs(t = tx,st[i]))),i=1..16)} = {0},
  "formulae for s in terms of t and in terms of x are consistent"
 );

 _ASSERT(
  {seq(t_xyz_reduce(t[i] - eval(subs(u = ut,tu[i]))),i=1..4)} = {0},
  "formulae for t in terms of u"
 );
 
 _ASSERT(
  {seq(t_xyz_reduce(s[i] - eval(subs(u = ut,su[i]))),i=1..16)} = {0},
  "formulae for s in terms of u"
 );
 
 _ASSERT(
  map(uorb_AT,{op(BXYR)}) = {op(map(o -> {op(o)},BXYR_orbits))},
  "orbits for G64 action on BXYR (up to sign)"
 );

 ok := true;
 
 for chi in G64_chars do
  for xi in G64_chars do
   m0 := add(chi[i]*xi[i],i=1..64)/64;
   m1 := `if`(chi = xi,1,0);
   if m0 <> m1 then
    ok := false;
   fi;
  od;
 od;

 _ASSERT(ok,"Orthogonality of characters for G64");

 _ASSERT(add(chi[1]^2,chi in G64_chars) = 64,
         "Completeness of character table for G64");

end:

add_check(check_galois):

######################################################################

check_KR_subfields := proc()
 local i;

 printf("%a()\n",procname);

 for i in sort(map(op,[indices(KR_subfields)])) do
  _ASSERT(KR_subfields[i]["check"],sprintf("KR_subfields[%d]",i));
 od;
end:

add_check(check_KR_subfields):

==> anc/maple/embedded/roothalf/group64.mpl <==
# This code sets up the Galois group over R(z_1,z_2) of the field
# extension KT generated by x[1], x[2], y[1], y[2], r[1] and r[2].

#@ G64 
G64 := [
 1, L, LL, LLL, M, LM, LLM, LLLM, N, LN, LLN, LLLN, MN, LMN, LLMN, LLLMN,
 A1, LA1, LLA1, LLLA1, MA1, LMA1, LLMA1, LLLMA1,
 NA1, LNA1, LLNA1, LLLNA1, MNA1, LMNA1, LLMNA1, LLLMNA1,
 A2, LA2, LLA2, LLLA2, MA2, LMA2, LLMA2, LLLMA2,
 NA2, LNA2, LLNA2, LLLNA2, MNA2, LMNA2, LLMNA2, LLLMNA2,
 A12, LA12, LLA12, LLLA12, MA12, LMA12, LLMA12, LLLMA12,
 NA12, LNA12, LLNA12, LLLNA12, MNA12, LMNA12, LLMNA12, LLLMNA12
]:

protect(
 'A1', 'LA1', 'LLA1', 'LLLA1', 'MA1', 'LMA1', 'LLMA1', 'LLLMA1',
 'NA1', 'LNA1', 'LLNA1', 'LLLNA1', 'MNA1', 'LMNA1', 'LLMNA1', 'LLLMNA1',
 'A2', 'LA2', 'LLA2', 'LLLA2', 'MA2', 'LMA2', 'LLMA2', 'LLLMA2',
 'NA2', 'LNA2', 'LLNA2', 'LLLNA2', 'MNA2', 'LMNA2', 'LLMNA2', 'LLLMNA2',
 'A12', 'LA12', 'LLA12', 'LLLA12', 'MA12', 'LMA12', 'LLMA12', 'LLLMA12',
 'NA12', 'LNA12', 'LLNA12', 'LLLNA12', 'MNA12', 'LMNA12', 'LLMNA12', 'LLLMNA12'
):

act_A[A1 ] := (u) -> eval(subs(r=rx,subs(r[1]=-r[1],subs(root_rule,u)))):
act_A[A2 ] := (u) -> eval(subs(r=rx,subs(r[2]=-r[2],subs(root_rule,u)))):
act_A[A12] := (u) -> eval(subs(r=rx,subs({r[1]=-r[1],r[2]=-r[2]},subs(root_rule,u)))):

#@ act_AT_rule 
act_AT_rule := table():

#@ xyrstu_vars 
xyrstu_vars := [
 seq(x[i],i=1..4),
 seq(y[i],i=1..2),
 seq(r[i],i=1..2),
 seq(s[i],i=1..16),
 seq(t[i],i=1..4),
 seq(u[i],i=1..16)
];

act_AT_rule[1] := {seq(a = a,a in xyrstu_vars)};

act_AT_rule[L] := {
 x[1] = x[2], x[2] = -x[1], x[4] = -x[4], y[2] = -y[2], r[1] = r[2], r[2] = r[1],
 t[1] =  t[2], t[2] = -t[1], t[3] =  t[4], t[4] = -t[3],
 seq(s[2*i-1] = s[2*i],i=1..4), seq(s[2*i] = s[2*i-1],i=1..4),
 s[ 9] = s[10], s[10] =-s[ 9], s[11] = s[12], s[12] = -s[11],
 s[13] = -s[13], s[14] =-s[15], s[15] = -s[14], s[16] = -s[16],
 u[1] = u[2], u[2] = -u[1], u[3] = u[4], u[4] = -u[3], u[5] = u[6],
 u[6] = -u[5], u[7] = u[8], u[8] = -u[7], u[9] = u[10], u[10] = -u[9],
 u[11] = u[12], u[12] = -u[11], u[13] = u[14], u[14] = -u[13],
 u[15] = u[16], u[16] = -u[15]
}:

act_AT_rule[M] := {
 x[2] = -x[2], x[3] = -x[3], x[4] = -x[4], y[1] = -y[1],
 t[1] =  t[3], t[2] = -t[4], t[3] =  t[1], t[4] = -t[2],
 s[3] = 1/s[3], s[4] = 1/s[4],
 s[9] = s[11], s[10] = -s[12], s[11] = s[9], s[12] = -s[10],
 u[2] = -u[2], u[4] = -u[4], u[5] = -u[5], u[7] = -u[7], u[9] = u[11],
 u[10] = -u[12], u[11] = u[9], u[12] = -u[10], u[13] = -u[15], u[14] = u[16],
 u[15] = -u[13], u[16] = u[14]
}:

act_AT_rule[N] := {
 x[2] = -x[2],
 t[1] =  t[1], t[2] = -t[2], t[3] =  t[3], t[4] = -t[4],
 s[10] = -s[10], s[12] = -s[12],
 seq(s[i] = -s[i],i=13..16),
 u[2] = -u[2], u[4] = -u[4], u[6] = -u[6], u[8] = -u[8],
 u[10] = -u[10], u[12] = -u[12], u[14] = -u[14], u[16] = -u[16]
}:

act_AT_rule[A1] := {
 r[1] = -r[1],
 t[1] = -1/t[1], t[3] = -1/t[3], s[1] = 1/s[1], s[3] = 1/s[3], s[ 9] = -s[ 9], s[11] = -s[11],
 s[13] = -s[15], s[14] = -s[16], s[15] = -s[13], s[16] = -s[14],
 u[1] = u[3], u[3] = u[1], u[5] = u[7], u[7] = u[5], u[9] = u[11], u[11] = u[9], u[13] = u[15], u[15] = u[13]
}:

act_AT_rule[A2] := {
 r[2] = -r[2],
 t[2] = -1/t[2], t[4] = -1/t[4], s[2] = 1/s[2], s[4] = 1/s[4], s[10] = -s[10], s[12] = -s[12],
 s[13] = -s[14], s[14] = -s[13], s[15] = -s[16], s[16] = -s[15],
 u[2] = u[4], u[4] = u[2], u[6] = u[8], u[8] = u[6], u[10] = u[12], u[12] = u[10], u[14] = u[16], u[16] = u[14]
}:

act_AT[1] := (a) -> a:
for T in [L,M,N,A1,A2] do 
 act_AT[T] := subs(rule=act_AT_rule[T],eval((a) -> subs(rule,a))); 
od:

#@ make_AT_rule 
make_AT_rule := proc(T,U,TU)
 global act_AT_rule,act_AT;
 act_AT_rule[TU] := {seq(v = act_AT[T](act_AT[U](v)),v in xyrstu_vars)};
 act_AT[TU] := subs(rule=act_AT_rule[TU],eval((a) -> subs(rule,a))); 
 NULL;
end:

make_AT_rule(L,L,LL):
make_AT_rule(L,LL,LLL):
make_AT_rule(L,M,LM):
make_AT_rule(L,LM,LLM):
make_AT_rule(L,LLM,LLLM):
make_AT_rule(L,N,LN):
make_AT_rule(L,LN,LLN):
make_AT_rule(L,LLN,LLLN):
make_AT_rule(M,N,MN):
make_AT_rule(L,MN,LMN):
make_AT_rule(L,LMN,LLMN):
make_AT_rule(L,LLMN,LLLMN):
make_AT_rule(A1,A2,A12):
make_AT_rule(L,A1,LA1):
make_AT_rule(LL,A1,LLA1):
make_AT_rule(LLL,A1,LLLA1):
make_AT_rule(M,A1,MA1):
make_AT_rule(LM,A1,LMA1):
make_AT_rule(LLM,A1,LLMA1):
make_AT_rule(LLLM,A1,LLLMA1):
make_AT_rule(N,A1,NA1):
make_AT_rule(LN,A1,LNA1):
make_AT_rule(LLN,A1,LLNA1):
make_AT_rule(LLLN,A1,LLLNA1):
make_AT_rule(MN,A1,MNA1):
make_AT_rule(LMN,A1,LMNA1):
make_AT_rule(LLMN,A1,LLMNA1):
make_AT_rule(LLLMN,A1,LLLMNA1):
make_AT_rule(L,A2,LA2):
make_AT_rule(LL,A2,LLA2):
make_AT_rule(LLL,A2,LLLA2):
make_AT_rule(M,A2,MA2):
make_AT_rule(LM,A2,LMA2):
make_AT_rule(LLM,A2,LLMA2):
make_AT_rule(LLLM,A2,LLLMA2):
make_AT_rule(N,A2,NA2):
make_AT_rule(LN,A2,LNA2):
make_AT_rule(LLN,A2,LLNA2):
make_AT_rule(LLLN,A2,LLLNA2):
make_AT_rule(MN,A2,MNA2):
make_AT_rule(LMN,A2,LMNA2):
make_AT_rule(LLMN,A2,LLMNA2):
make_AT_rule(LLLMN,A2,LLLMNA2):
make_AT_rule(L,A12,LA12):
make_AT_rule(LL,A12,LLA12):
make_AT_rule(LLL,A12,LLLA12):
make_AT_rule(M,A12,MA12):
make_AT_rule(LM,A12,LMA12):
make_AT_rule(LLM,A12,LLMA12):
make_AT_rule(LLLM,A12,LLLMA12):
make_AT_rule(N,A12,NA12):
make_AT_rule(LN,A12,LNA12):
make_AT_rule(LLN,A12,LLNA12):
make_AT_rule(LLLN,A12,LLLNA12):
make_AT_rule(MN,A12,MNA12):
make_AT_rule(LMN,A12,LMNA12):
make_AT_rule(LLMN,A12,LLMNA12):
make_AT_rule(LLLMN,A12,LLLMNA12):

#@ average_AT 
average_AT := (a,H) -> add(act_AT[T](a)/nops(H),T in H);

#@ G64_mult 
G64_mult := proc() procname(args) end:

#@ G64_inv  
G64_inv  := proc() procname(args) end:

#@ G64_lookup
for T in G64 do
 G64_lookup[map(act_AT[T],[t[1],t[2],t[3],t[4]])] := T;
od:
for T1 in G64 do
 for T2 in G64 do
  T3 := G64_lookup[[seq(act_AT[T1](act_AT[T2](t[i])),i=1..4)]];
  G64_mult(T1,T2) := T3;
  if T3 = 1 then
   G64_inv(T1) := T2;
  fi;
 od:
od:


#@ G64_conj 
G64_conj := (a,b) -> G64_mult(G64_mult(a,b),G64_inv(a)):

#@ G64_classes 
G64_classes := [op(map(T -> map(U -> G64_conj(U,T),{op(G64)}),{op(G64)}))];

stab_A  := (u) -> select(T -> act_A[T](u) = u,G16);   #@ stab_A
stab_AT := (u) -> select(T -> act_AT[T](u) = u,G64);  #@ stab_AT
orb_AT  := (v) -> {op(map(T -> act_AT[T](v),G64))};   #@ orb_AT
uorb_AT := (v) -> map(strip_sign,orb_AT(v));          #@ uorb_AT

#@ G64_subgroup_generated_by
G64_subgroup_generated_by := proc(L::set)
 local H0,H1,T,U;
 H0 := {1};
 H1 := L;

 while H1 <> H0 do
  H0 := H1;
  H1 := {op(H1),seq(seq(G64_mult(T,U),T in H0),U in H0)};
 od;

 return sort([op(H1)]);
end:

# This code is not run by default, because it is slow, and not too useful.
# There are 569 subgroups altogether.

#@ find_G64_subgroups 
#@ G64_cyclic_subgroups 
#@ G64_subgroups
#@ G64_subgroup_join;

find_G64_subgroups := proc()
 global G64_cyclic_subgroups,G64_subgroups,G64_subgroup_join;
 local T,U,C,n,SG;

 G64_cyclic_subgroups := {}:
 for T in G64 do
  U := T;
  C := {1};
  while U <> 1 do 
   C := {op(C),U};
   U := G64_mult(T,U);
  od:
  G64_cyclic_subgroups := {op(G64_cyclic_subgroups),sort(C)};
 od:

 G64_subgroup_join := proc(H1,H2)
  local U,H,HH,T1,T2;
  U := H1 union H2;
  H := U;
  while true do
   HH := {seq(seq(G64_mult(T1,T2),T1 in H),T2 in U)};
   if HH = H then break; fi;
   H := HH;
  od:

  return sort(H);
 end:

 G64_subgroups := G64_cyclic_subgroups:
 n := 6;
 while n>0 do
  SG := {seq(seq(G64_subgroup_join(H1,H2),H1 in G64_subgroups),H2 in G64_cyclic_subgroups)};
  if nops(SG) = nops(G64_subgroups) then break; fi;
  G64_subgroups := SG;
  print(nops(SG));
  n := n-1;
 od:
end:


==> anc/maple/embedded/roothalf/plots.mpl <==
# This assumes that f is an expression in z[1] and z[2], and it 
# generates a plot of the corresponding function on the fundamental
# domain in the z-plane.

#@ z_plot 
z_plot := proc(f)
 local N,TX,TZ,TF,TV,TW,i,j;

 require_square_diffeo_E0_inverse();
 N := square_diffeo_E0_inverse_order;
 TX := square_diffeo_E0_inverse_table;
 TZ := table();
 TF := table();
 TV := table();
 TW := table();
 for i from 0 to N do 
  for j from 0 to N do
   TZ[i,j] := evalf(z_proj0(TX[i/N,j/N]));
   TF[i,j] := evalf(subs({z[1]=TZ[i,j][1],z[2]=TZ[i,j][2]},f));
   TV[i,j] := [op(TZ[i,j]),TF[i,j]];
   TW[i,j] := [op(TZ[i,j]),0];
  od;
 od;

 display(
  display( 
   seq(seq(polygon([TV[i,j],TV[i+1,j],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
   seq(seq(polygon([TV[i,j],TV[i,j+1],TV[i+1,j+1]]),j=0..N-1),i=0..N-1),
   style=patchnogrid
  ),
  display(
   seq(seq(polygon([TW[i,j],TW[i+1,j],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
   seq(seq(polygon([TW[i,j],TW[i,j+1],TW[i+1,j+1]]),j=0..N-1),i=0..N-1),
   colour=grey,style=wireframe
  )
 );

end:

# These vectors can be used to define some orthogonal projections
# R^4 -> R^2 which give nice pictures of EX^*.

#@ linear_projection_vector
linear_projection_vector[1] := [ 1, 0, 0, 0];
linear_projection_vector[2] := [ 0, 1, 0, 0];
linear_projection_vector[3] := [ 1, 1, 0, 0] /~ sqrt(2);
linear_projection_vector[4] := [ 1,-1, 0, 0] /~ sqrt(2);
linear_projection_vector[5] := [ 0, 0, 1, 0];
linear_projection_vector[6] := [ 0, 0, 0, 1];
linear_projection_vector[7] := [ 0, 0, 1, 1] /~ sqrt(2);
linear_projection_vector[8] := [ 0, 0, 1,-1] /~ sqrt(2);

#@ make_linear_projection_plots 
make_linear_projection_plots := proc()
 global pics;
 local IJ,ij,i,j,k,p,lbl,PP,QQ;

 IJ := [[3,6],[1,6],[5,6],[1,2],[3,5],[1,5],[1,7],[3,7]];

 for ij in IJ do
  i,j := op(ij);
  lbl := sprintf("lin_proj_%d_%d",i,j);
  p := unapply(evalf([dp4(linear_projection_vector[i],xx),
                      dp4(linear_projection_vector[j],xx)]),x);

  pics[lbl] := 
   display(
    seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k = 0 .. 8),
    scaling=constrained,axes=none
   );
  PP[i,j] := pics[lbl];

  save_plot(lbl);
  save_jpg( lbl);

  lbl := cat(lbl,"_extra");
  pics[lbl] := 
   display(
    seq(planecurve(p(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k = 0 .. 16),
    scaling=constrained,axes=none
   );
  QQ[i,j] := pics[lbl];

  save_plot(lbl);
  save_jpg( lbl);
 od:

 pics["lin_proj_grid"] := 
  display(<<PP[3,6]|PP[1,6]|PP[5,6]|PP[1,2]>,
           <PP[3,5]|PP[1,5]|PP[1,7]|PP[3,7]>>,
          scaling=constrained,axes=none);

 save_plot("lin_proj_grid");

 pics["lin_proj_grid_extra"] := 
  display(<<QQ[3,6]|QQ[1,6]|QQ[5,6]|QQ[1,2]>,
           <QQ[3,5]|QQ[1,5]|QQ[1,7]|QQ[3,7]>>,
          scaling=constrained,axes=none);

 save_plot("lin_proj_grid_extra");
end:




==> anc/maple/embedded/roothalf/rational.mpl <==
# This file contains information about points in EX^* whose coordinates
# are rational, or rational multiples of sqrt(2), or otherwise 
# arithmetically simple.

#@ c_rational
c_rational[0] := (t) -> [t^2-1,2*t,0,0] /~ (t^2+1);
c_rational_condition[0] := (t) -> type(t,rational);

c_rational[1] := (st) -> [ st[1],st[1],st[2],0];
c_rational_condition[1] :=
 (st) -> type(st,[rational,rational]) and 2*st[1]^2 + st[2]^2 = 1;

c_rational[2] := (st) -> [-st[1],st[1],st[2],0];
c_rational_condition[2] :=
 (st) -> type(st,[rational,rational]) and 2*st[1]^2 + st[2]^2 = 1;

#@ c_quasirational
c_quasirational[1] := (t) -> 
 [  1-t^2-2*t ,1-t^2-2*t,sqrt(2)*(1-t^2+2*t),0] /~ (2*(1+t^2));
c_quasirational_condition[1] := (t) -> type(t,rational);

c_quasirational[2] := (t) -> 
 [-(1-t^2-2*t),1-t^2-2*t,sqrt(2)*(1-t^2+2*t),0] /~ (2*(1+t^2));
c_quasirational_condition[2] := (t) -> type(t,rational);

c_quasirational[3] := (st) -> [0, st[2],sqrt(2)*st[1],-st[1]];
c_quasirational_condition[3] :=
 (st) -> type(st,[rational,rational]) and 3*st[1]^2 + st[2]^2 = 1;

c_quasirational[4] := (st) -> [-st[2],0,sqrt(2)*st[1], st[1]];
c_quasirational_condition[4] :=
 (st) -> type(st,[rational,rational]) and 3*st[1]^2 + st[2]^2 = 1;

c_quasirational[5] := (t) -> [sqrt((1-t)*t/(t+2)), 0, sqrt(2/(t+2)), -sqrt(t^2/(t+2))];

##################################################

# farey_count(n) is the number of rationals in [0,1] with denominator
# at most n.

#@ farey_count 
farey_count := (n) -> 1 + add(numtheory[phi](i),i=1..n):

# farey(n) is the list of rationals in [0,1] with denominator at most n.

#@ farey 
farey := proc(n)
 local F,a,b,c,d,a0,b0,k;

 a := 0;
 b := 1;
 c := 1;
 d := n;

 F := a/b;

 while c <= n do 
  k := floor((n+b)/d);
  a0 := a;
  b0 := b;
  a := c;
  b := d;
  c := k*c - a0;
  d := k*d - b0;
  F := F,a/b;
 od;

 return [F];
end:

##################################################
# This section is about solutions to 2 s^2 + t^2 = 1.

# two_roots is the set of roots of unity in Q(sqrt(-2)).

#@ two_roots 
two_roots := [1,-1];

# two_primes is a list of prime numbers that factor in Q(sqrt(-2))
# For each such prime p, two_pi[p] is the prime element of 
# Q(sqrt(-2)) in the upper half plane that divides p, and 
# two_u[p] is two_pi[p] / conjugate(two_pi[p]), which has
# norm one.

#@ two_primes 
two_primes := NULL;

#@ two_pi
#@ two_u
for i from 2 to 200 do
 p := ithprime(i);
 if modp(p,8) = 1 or modp(p,8) = 3 then
  two_primes := two_primes,p;
  uv := select(ab -> (ab[1]>0 and ab[2]>0),map(s -> subs(s,[a,b]),[isolve(p=2*a^2+b^2)]))[1]; 
  two_pi[p] := uv[1]*sqrt(-2) + uv[2]; 
  two_u[p] := expand(rationalize(two_pi[p]/conjugate(two_pi[p])));
 fi;
od;

# two_units_aux(n) is a list of units in Q(sqrt(-2)) with
# denominator equal to n.

#@ two_units_aux 
two_units_aux := proc(n)
 local ff,f,Q;
 if n = 1 then return {1}; fi;
 ff := ifactor(n);
 if type(ff,`*`) then ff := [op(ff)]; else ff := [ff]; fi;
 ff := map(f -> `if`(type(f,`^`),[op(f)],[f,1]),ff);
 ff := map(f -> two_u[op(op(1,f))]^op(2,f),ff);
 Q := {1};
 for f in ff do
  Q := {op(Q *~ f),op(Q /~ f)};
 od;
 Q := expand(rationalize(Q));
 return(Q);
end:

#@ two_circle 
two_circle := proc(max_denom)
 local NN,C;

 NN := {seq(n,n=1..max_denom)};
 NN := select(n -> mods({1,3,op(prime_factors(n))},8) = {1,3},NN);
 C := map(op,map(two_units_aux,NN));
 C := map(op,map(u -> expand(u *~ two_roots),C));
 C := map(u -> [Im(u)/sqrt(2),Re(u)],C);
 C := sort([op(C)]);
 return C;
end:

##################################################
# This section is about solutions to 3 s^2 + t^2 = 1.

# three_roots is the set of roots of unity in Q(sqrt(-3)).

#@ three_roots 
three_roots := simplify([seq(exp(Pi*I*k/3),k=0..5)]);

# three_primes is a list of prime numbers that factor in Q(sqrt(-3))
# For each such prime p, three_pi[p] is the prime element of 
# Q(sqrt(-3)) in the upper half plane that divides p, and 
# three_u[p] is three_pi[p] / conjugate(three_pi[p]), which has
# norm one.

#@ three_primes 
three_primes := NULL:

#@ three_pi
#@ three_u
for i from 3 to 200 do
 p := ithprime(i);
 if mods(p,3) = 1 then
  three_primes := three_primes,p;
  uv := select(ab -> (ab[1]>0 and ab[2]>0),map(s -> subs(s,[a,b]),[isolve(p=3*a^2+b^2)]))[1]; 
  three_pi[p] := uv[1]*sqrt(-3) + uv[2]; 
  three_u[p] := expand(rationalize(three_pi[p]/conjugate(three_pi[p])));
 fi;
od:

# three_units_aux(n) is a list of units in Q(sqrt(-3)) with
# denominator equal to n.

#@ three_units_aux 
three_units_aux := proc(n)
 local ff,f,Q;
 if n = 1 then return {1}; fi;
 ff := ifactor(n);
 if type(ff,`*`) then ff := [op(ff)]; else ff := [ff]; fi;
 ff := map(f -> `if`(type(f,`^`),[op(f)],[f,1]),ff);
 ff := map(f -> three_u[op(op(1,f))]^op(2,f),ff);
 Q := {1};
 for f in ff do
  Q := {op(Q *~ f),op(Q /~ f)};
 od;
 Q := expand(rationalize(Q));
 return(Q);
end:

#@ three_circle 
three_circle := proc(max_denom)
 local NN,C;

 NN := {seq(n,n=1..max_denom)};
 NN := select(n -> mods({1,op(prime_factors(n))},3) = {1},NN);
 C := map(op,map(three_units_aux,NN));
 C := map(op,map(u -> expand(u *~ three_roots),C));
 C := map(u -> [Im(u)/sqrt(3),Re(u)],C);
 C := sort([op(C)]);
 return C;
end:

######################################################################

#@ elliptic_t
elliptic_t := (x) -> x[1]^2;

#@ elliptic_u
elliptic_u := (x) -> x[1]*(x[4]^2-5/sqrt(2)*x[3]*x[4]-1);

#@ elliptic_r
elliptic_r[0] := (x) -> x[1]^2+x[3]^2+x[4]^2-1;
elliptic_r[1] := (x) -> x[1]^2+x[4]^2+x[3]*x[4]/sqrt(2);

#@ elliptic_a
elliptic_a[0] := (x) -> -6*sqrt(2)*(x[3]+sqrt(2)*x[4])*x[4]^3;
elliptic_a[1] := (x) -> (1-x[3]^2-x[4]^2) * (x[3]^2 -10*x[4]^2 + 9 + x[3]*x[4]/sqrt(2)); 
elliptic_a[2] := (x) -> x[3]^2 + 2*x[4]^2 + x[3]*x[4]/sqrt(2) - x[1]^2 + 9;

#@ elliptic_rel
elliptic_rel := (u,t) -> u^2 - (t^3 - 10*t^2 + t);

######################################################################

#@ quasirational_proj 
quasirational_proj := (x) -> [x[3]/sqrt(2),x[2]^2 - x[1]^2 - 3*x[3]*x[4]/sqrt(2)];

#@ quasirational_lift 
quasirational_lift := proc(s)
 local t1,t2,t3,p1,p2,p3,p4;

 t1 := s[1]^2;
 t2 := 6*s[1]^2 - 2;
 t3 := -2*s[2]^2-4;
 p1 := 2+t1*t3;
 p2 := s[2]*t2;
 p3 := p1+p2;
 p4 := p1-p2;
 return([sqrt(p3)/2,sqrt(p4)/2,sqrt(2)*s[1],-s[1]*s[2]]);
end;

#@ is_quasirational 
is_quasirational := proc(x)
 type(x /~ [1,1,sqrt(2),1],[rational $ 4]);
end:

#@ inner_quasirational_projections 
inner_quasirational_projections := [
[103/154, 65/449],
[103/554, 2945/3041],
[104/1073, 105/233],
[1/10, 13/19],
[1/10, 16/17],
[1/10, 245/267],
[11/118, 819/1331],
[11/1190, 1664/2057],
[1127/2194, 581/731],
[1135/2114, 1088/1137],
[1147/2390, 97/961],
[1147/2830, 640/1369],
[1151/3722, 11/139],
[1223/2330, 16/17],
[12/29, 247/297],
[125/262, 16/59],
[1255/2146, 1547/1675],
[1260/3599, 559/1009],
[127/450, 416/417],
[1301/2270, 16/33],
[13/30, 145/1521],
[13/30, 16/33],
[1389/3038, 176/1049],
[1424/3913, 1571/2179],
[148/215, 29/323],
[151/338, 279/1129],
[1549/3038, 2768/3307],
[1603/2350, 19/147],
[1611/3878, 355/643],
[1648/2875, 2295/3113],
[1672/3329, 1257/2057],
[169/322, 475/507],
[17/106, 1760/2601],
[172/511, 15/17],
[175/298, 2464/2825],
[175/362, 112/163],
[1792/3635, 2623/3649],
[1809/3050, 32/41],
[1829/2750, 97/961],
[1864/2843, 145/2993],
[191/3490, 1211/1243],
[1939/3350, 19/147],
[196/335, 2719/3553],
[1964/3085, 31/97],
[19/70, 16/33],
[2093/3534, 115/147],
[209/338, 819/1331],
[211/350, 80/107],
[23/154, 895/993],
[23/34, 481/2881],
[23/50, 32/41],
[2435/3854, 16/59],
[248/401, 95/449],
[248/665, 29/323],
[256/377, 35/387],
[25/82, 237/275],
[2636/3887, 445/4003],
[280/457, 1243/2107],
[28/45, 559/1617],
[307/830, 267/779],
[31/202, 355/1507],
[313/466, 560/2651],
[3/14, 5/27],
[31/50, 355/1507],
[316/487, 835/2243],
[32/49, 767/2433],
[341/1070, 97/961],
[359/610, 463/1969],
[364/687, 409/441],
[36/77, 2575/2673],
[367/986, 2176/3401],
[37/190, 688/1369],
[373/630, 16/33],
[37/70, 5/27],
[401/650, 16/1067],
[403/590, 97/961],
[404/685, 31/97],
[415/706, 341/459],
[427/694, 128/803],
[43/166, 224/251],
[432/1681, 1055/3553],
[43/94, 480/1849],
[4/47, 65/193],
[455/778, 973/1075],
[463/1970, 16/17],
[468/775, 385/673],
[47/106, 80/97],
[4/7, 15/17],
[48/235, 107/459],
[501/742, 5/27],
[52/205, 137/169],
[555/974, 163/675],
[560/3163, 951/1225],
[56/107, 605/931],
[569/1042, 2735/2993],
[57/130, 32/41],
[577/1546, 1680/1873],
[600/913, 7/25],
[61/718, 581/731],
[65/122, 32/507],
[65/122, 973/1075],
[65/274, 2777/2873],
[700/1303, 931/3075],
[704/1163, 1435/2299],
[7/106, 245/267],
[71/130, 13/19],
[7/194, 1855/3777],
[72/115, 217/729],
[73/274, 1253/1947],
[735/1594, 1024/2401],
[739/1318, 249/601],
[7/466, 656/931],
[75/134, 341/459],
[75/134, 656/675],
[76/143, 327/473],
[767/1834, 235/779],
[777/2050, 224/513],
[7/90, 19/147],
[80/187, 799/2049],
[8/25, 1007/1041],
[8/25, 31/97],
[827/2590, 1963/3531],
[83/126, 5/27],
[839/2170, 736/857],
[881/1538, 160/209],
[907/2046, 1075/1203],
[92/381, 1127/2073],
[95/202, 1264/1411],
[95/202, 301/499],
[965/2086, 1072/1075],
NULL
]:

#@ inner_quasirational_points 
inner_quasirational_points :=
 map(quasirational_lift,inner_quasirational_projections);

#@ F16_C0_quasirational_points 
F16_C0_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(q -> c_rational[0](1/(1-q/2)),farey(12))):

#@ F16_C1_quasirational_points 
F16_C1_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(q -> c_quasirational[1](q-1/2),farey(12))):

#@ F16_C3_quasirational_points 
F16_C3_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(c_quasirational[3],three_circle(99))):

#@ F16_C5_quasirational_points 
F16_C5_quasirational_points := select(u -> (is_in_F16_E0_measure(evalf(u)) = 0),map(c_quasirational[5],farey(20))):

#@ quasirational_points 
quasirational_points := [
 op(inner_quasirational_points),
 op(F16_C0_quasirational_points),
 op(F16_C1_quasirational_points),
 op(F16_C3_quasirational_points),
 op(F16_C5_quasirational_points)
];

#@ inner_quasirational_points_latex 
inner_quasirational_points_latex := proc() 
 local P,num_cols,S,T,L,i,j,s;
 P := inner_quasirational_projections;
 num_cols := 8;
 S := cat("\\[ \\renewcommand{\\arraystretch}{2} \n \\begin{array}{","c" $ num_cols,"}\n");
 j := 0;
 L := "\\\\ \n";
 for i from 1 to nops(P) do
  s := P[i];
  T := sprintf("\\left(\\frac{%4d}{%4d},\\frac{%4d}{%4d}\\right)",
               numer(s[1]),denom(s[1]),numer(s[2]),denom(s[2]));
  S := cat(S,T);
  j := j+1;
  if j = num_cols then
   if i < nops(P) then
    S := cat(S,L);
   fi;
   j := 0;
  else
   S := cat(S," &\n");
  fi;
 od;
 S := cat(S,"\n\\end{array} \\]\n");
 return(S);
end:

#@ inner_quasirational_points_tikz 
inner_quasirational_points_tikz := proc()
 local P,S,T,s,i;
 P := inner_quasirational_projections;

 S := "\\begin{center}\n \\begin{tikzpicture}[scale=8]\n";
 S := cat(S,"  \\draw[cyan   ] (0.000,0.000) -- (0.000,0.707);\n");
 S := cat(S,"  \\draw[green  ] (0.000,0.000) -- (1.000,0.000);\n");
 S := cat(S,"  \\draw[magenta] (0.000,0.707) -- (0.816,0.707);\n");
 T := "  \\draw[blue,smooth] ";
 for i from 0 to 11 do
  T := cat(T, sprintf("(%1.3f,%1.3f) -- ",op(evalf(y_proj0(c_E0[5](i*Pi/12))))));
 od; 
 T := cat(T, "(0.816,0.707);\n");
 S := cat(S,T);
 for i from 1 to nops(P) do
  s := evalf(P[i] *~ [sqrt(2),1/sqrt(2)]);
  S := cat(S,sprintf("  \\fill(%1.3f,%1.3f) circle(0.004);\n",s[1],s[2]));
 od;
 S := cat(S," \\end{tikzpicture}\n\\end{center}\n");
 return(S);
end:

######################################################################
# The following table gives a 7 x 5 grid of arithmetically simple
# points that lie in F16 and are quite evenly spaced.

#@ rational_grid_points 
rational_grid_points := [[
 [(1/2)*sqrt(2), (1/2)*sqrt(2), 0, 0],
 [23/34, 23/34, (7/34)*sqrt(2), 0],
 [79/130, 79/130, (47/130)*sqrt(2), 0],
 [1/2, 1/2, (1/2)*sqrt(2), 0],
 [79/202, 79/202, (119/202)*sqrt(2), 0],
 [7/34, 7/34, (23/34)*sqrt(2), 0],
 [0, 0, 1, 0]
],[
 [407/745, 624/745, 0, 0],
 [92124/152207, 232883/304414, (31/202)*sqrt(2), -11005/304414],
 [1287/2425, 344/485, (8/25)*sqrt(2), -248/2425],
 [7267/15458, 8565/15458, (125/262)*sqrt(2), -1000/7729],
 [92619/240218, 224276/600545, (359/610)*sqrt(2), -166217/1201090],
 [143/486, 298/1701, (83/126)*sqrt(2), -415/3402],
 [(1/60)*sqrt(195), 0, (1/4)*sqrt(15), -(1/60)*sqrt(30)]
],[
 [5/13, 12/13, 0, 0], [15/38, 86/95, (1/10)*sqrt(2), -13/190],
 [214099/533478, 217940/266739, (73/274)*sqrt(2), -91469/533478],
 [37323/100798, 29390/50399, (95/202)*sqrt(2), -28595/100798],
 [5389/14982, 27671/74910, (1301/2270)*sqrt(2), -10408/37455],
 [42732/137557, 20435/137557, (280/457)*sqrt(2), -49720/137557],
 [(3/70)*sqrt(55), 0, (2/7)*sqrt(10), -(9/70)*sqrt(5)]
],[
 [9/41, 40/41, 0, 0], [4793/21846, 72098/76461, (23/154)*sqrt(2), -20585/152922],
 [1121/4510, 1864/2255, (25/82)*sqrt(2), -237/902],
 [22828/111879, 1572959/2461338, (907/2046)*sqrt(2), -975025/2461338],
 [342221/1435238, 4932765/10046666, (1549/3038)*sqrt(2), -2143816/5023333],
 [23/119, 4/17, (4/7)*sqrt(2), -60/119],
 [(1/68)*sqrt(238), 0, (1/12)*sqrt(102), -(7/102)*sqrt(51)]
],[
 [0, 1, 0, 0],
 [0, 59/62, (11/62)*sqrt(2), -11/62],
 [0, 11/13, (4/13)*sqrt(2), -4/13],
 [0, 61/86, (35/86)*sqrt(2), -35/86],
 [0, 1/2, (1/2)*sqrt(2), -1/2],
 [0, 11/38, (21/38)*sqrt(2), -21/38],
 [0, 0, (1/3)*sqrt(6), -(1/3)*sqrt(3)]
]];



==> anc/maple/embedded/roothalf/rational_check.mpl <==
check_rational := proc()
 local s,t;
 
 printf("%a()\n",procname);

 assume(s::real,t::real);
 
 _ASSERT(simplify(rho(c_rational[0](t)) - 1) = 0,"c_rational[0] lands in S3");
 _ASSERT(simplify(rho(c_rational[1]([s,t])) - 1) = 2*s^2 + t^2 - 1,"c_rational[1] lands in S3");
 _ASSERT(simplify(rho(c_rational[2]([s,t])) - 1) = 2*s^2 + t^2 - 1,"c_rational[2] lands in S3");
 _ASSERT(simplify(rho(c_quasirational[1](t)) - 1) = 0,"c_quasirational[1] lands in S3");
 _ASSERT(simplify(rho(c_quasirational[2](t)) - 1) = 0,"c_quasirational[2] lands in S3");
 _ASSERT(simplify(rho(c_quasirational[3]([s,t])) - 1) = 3*s^2 + t^2 - 1,"c_quasirational[3] lands in S3");
 _ASSERT(simplify(rho(c_quasirational[4]([s,t])) - 1) = 3*s^2 + t^2 - 1,"c_quasirational[4] lands in S3");

_ASSERT(simplify(g0(c_rational[0](t)))          = 0,"c_rational[0] lands in EX^*");
 _ASSERT(simplify(g0(c_rational[1]([s,t])))      = 0,"c_rational[1] lands in EX^*");
 _ASSERT(simplify(g0(c_rational[2]([s,t])))      = 0,"c_rational[2] lands in EX^*");
 _ASSERT(simplify(g0(c_quasirational[1](t)))     = 0,"c_quasirational[1] lands in EX^*");
 _ASSERT(simplify(g0(c_quasirational[2](t)))     = 0,"c_quasirational[2] lands in EX^*");
 _ASSERT(simplify(g0(c_quasirational[3]([s,t]))) = 0,"c_quasirational[3] lands in EX^*");
 _ASSERT(simplify(g0(c_quasirational[4]([s,t]))) = 0,"c_quasirational[4] lands in EX^*");

 _ASSERT(c_check_E0[0](c_rational[0](t))          = 0.,"c_rational[0] lands in C[0]");
 _ASSERT(c_check_E0[1](c_rational[1](t))          = 0.,"c_rational[1] lands in C[1]");
 _ASSERT(c_check_E0[2](c_rational[2](t))          = 0.,"c_rational[2] lands in C[2]");
 _ASSERT(c_check_E0[1](c_quasirational[1](t))     = 0.,"c_quasirational[1] lands in C[1]");
 _ASSERT(c_check_E0[2](c_quasirational[2](t))     = 0.,"c_quasirational[2] lands in C[2]");
 _ASSERT(c_check_E0[3](c_quasirational[3]([s,t])) = 0.,"c_quasirational[3] lands in C[3]");
 _ASSERT(c_check_E0[4](c_quasirational[4]([s,t])) = 0.,"c_quasirational[4] lands in C[4]");

 _ASSERT({op(map(type,two_circle(100),[rational,rational]))} = {true},
         "two_circle() produces rational pairs");

 _ASSERT({op(map(u -> 2*u[1]^2 + u[2]^2,two_circle(100)))} = {1},
         "two_circle() solves 2 s^2 + t^2 = 1");

 _ASSERT({op(map(type,three_circle(100),[rational,rational]))} = {true},
         "three_circle() produces rational pairs");

 _ASSERT({op(map(u -> 3*u[1]^2 + u[2]^2,three_circle(100)))} = {1},
         "three_circle() solves 3 s^2 + t^2 = 1");

 _ASSERT(expand(g0(quasirational_lift([s[1],s[2]]))) = 0,
         "g0 on quasirational_lift");

 _ASSERT(expand(rho(quasirational_lift([s[1],s[2]])) - 1) = 0,
         "rho on quasirational lift");

 _ASSERT(expand(quasirational_proj(quasirational_lift([s[1],s[2]])) -~ [s[1],s[2]]) = [0,0],
         "quasirational_proj o quasirational_lift");

 _ASSERT({op(map(type,inner_quasirational_projections,[rational,rational]))} = {true},
         "inner_quasirational_projections are rational");

 _ASSERT({op(map(is_quasirational,inner_quasirational_points))} = {true},
         "inner_quasirational_points are quasirational");

 _ASSERT({op(map(g0,inner_quasirational_points)),
          op(map(u -> rho(u) - 1,inner_quasirational_points))} = {0},
         "inner_quasirational_points lie in EX^*");
end:

add_check(check_rational):

######################################################################

check_rational_elliptic := proc()
 local s,t;
 
 printf("%a()\n",procname);

 _ASSERT(simplify(elliptic_r[0](c_E0[5](t))) = 0,
         "elliptic rational relation 0");
	 
 _ASSERT(simplify(elliptic_r[1](c_E0[5](t))) = 0,
         "elliptic rational relation 1");
	 
 _ASSERT(
  expand(
   elliptic_rel(elliptic_u(x),elliptic_t(x)) - 
    (elliptic_a[0](x) * elliptic_r[0](x) + 
     elliptic_a[1](x) * elliptic_r[1](x) + 
     elliptic_a[2](x) * elliptic_r[0](x) * elliptic_r[1](x))) = 0,
  "elliptic rational relation 2"
 ); 
end:

add_check(check_rational_elliptic):



==> anc/maple/embedded/roothalf/sphere_quotients.mpl <==
# There is a canonical conformal map p : EX^* -> S^2, but it is hard 
# to calculate.  It is also interesting to look for more elementary
# maps EX^* -> S^2 that are not conformal, but have properties similar
# to those of p.  This file contains some code for that problem; 
# there is further code in better_sphere_quotients.mpl and 
# (with an object oriented framework) in E_to_S.mpl

# Here is a fairly elementary map of the required type.

#@ E_to_S2_tilde 
E_to_S2_tilde := unapply(
 [sqrt(2)*yx0[2]*(1-x[3]^2),2*x[1]*x[2],-2*x[3]] /~ (1+x[3]^2) ,x);

#@ E_to_S2_s_z 
E_to_S2_s_z := unapply(z[1]^2*z[2]*(1/2 - z[2])/(1 + z[1])^2,z);

#@ E_to_S2_s_x 
E_to_S2_s_x := (x) -> x[4]^2*(x[3]^2/2-x[4]^2)/(1+x[3]^2)^2;

#@ E_to_S2_s_max_z1 
E_to_S2_s_max_z1 := RootOf(5*z[1]^3-10*z[1]^2+2*z[1]+2,z[1],index=1);

#@ E_to_S2_s_max_z2 
E_to_S2_s_max_z2 := subs(t = E_to_S2_s_max_z1,15*t^2 - 35*t + 18);

#@ E_to_S2_s_max 
E_to_S2_s_max := subs(t = E_to_S2_s_max_z1,(-1810*t^2+4230*t-2149)/15);

#@ E_to_S2 
E_to_S2 := unapply(
 [sqrt(2)*yx0[2]*(1-x[3]^2),2*x[1]*x[2],-2*x[3]]/~
 sqrt(x[3]^4+2*x[3]^2+1-(1/2)*x[3]^2*x[4]^2+x[4]^4),x);

# The images of v[0] to v[9] should be as follows.
#@ v_S2
v_S2[0] := [ 0, 0,-1];
v_S2[1] := [ 0, 0, 1];
v_S2[2] := [-1, 0, 0];
v_S2[3] := [ 1, 0, 0];
v_S2[4] := [-1, 0, 0];
v_S2[5] := [ 1, 0, 0];
v_S2[6] := [ 0, 1, 0];
v_S2[7] := [ 0,-1, 0];
v_S2[8] := [ 0, 1, 0];
v_S2[9] := [ 0,-1, 0];

# The images of v[10] to v[13] depend on the parameter a_P, for which
# we do not have an exact expression.  The code below corresponds to 
# the case a_P = (sqrt(3)-sqrt(2))^( 2), which is approximately 
# correct and is exactly consistent with the map E_to_S2 above.

v_S2[10] := [-1/5, 0, -(2/5)*sqrt(6)];
v_S2[11] := [ 1/5, 0, -(2/5)*sqrt(6)];
v_S2[12] := [-1/5, 0,  (2/5)*sqrt(6)];
v_S2[13] := [ 1/5, 0,  (2/5)*sqrt(6)];

# The points v_C[i] are the images in C u {infinity} of the points v_S2[i].

#@ v_C
v_C[ 0] := 0;
v_C[ 1] := infinity;
v_C[ 2] := -1;
v_C[ 3] :=  1;
v_C[ 4] := -1;
v_C[ 5] :=  1;
v_C[ 6] :=  I;
v_C[ 7] := -I;
v_C[ 8] :=  I;
v_C[ 9] := -I;

v_C[10] := -(sqrt(3)-sqrt(2))^( 2);
v_C[11] :=  (sqrt(3)-sqrt(2))^( 2);
v_C[12] := -(sqrt(3)-sqrt(2))^(-2);
v_C[13] :=  (sqrt(3)-sqrt(2))^(-2);

# These curves are exactly correct for the map E_to_S2, but only
# approximately correct for the canonical conformal map p : EX^* -> S^2.  
#@ c_S2
c_S2[ 0] := (t) -> [-cos(2*t),sin(2*t),0];
c_S2[ 1] := (t) -> [0,(1 - cos(t)^2)/(1 + cos(t)^2),-2*cos(t)/(1 + cos(t)^2)];
c_S2[ 2] := unapply(act_S2[L](c_S2[ 1](t)),t);
c_S2[ 3] := (t) -> [(3 - 2*cos(t)^2)/(3 + 2*cos(t)^2),0,-2*sqrt(6)*cos(t)/(3 + 2*cos(t)^2)];
c_S2[ 4] := unapply(act_S2[L](c_S2[ 3](t)),t);
c_S2[ 5] := unapply([(1-cos(t))^2,0,-8*sqrt(5-cos(t))] /~ sqrt((18-2*cos(t))^2 - (1-cos(t))*(3-cos(t))*sin(t)^2),t);
c_S2[ 6] := unapply(act_S2[ L](c_S2[ 5](t)),t);
c_S2[ 7] := unapply(act_S2[ M](c_S2[ 5](t)),t);
c_S2[ 8] := unapply(act_S2[LM](c_S2[ 5](t)),t);
c_S2[ 9] := unapply([cos(t),sin(t)^2,-2*sqrt(6)] /~ sqrt(25 - sin(t)^2*cos(t)^2),t);
c_S2[10] := unapply(act_S2[ L](c_S2[ 9](t)),t);
c_S2[11] := unapply(act_S2[ M](c_S2[ 9](t)),t);
c_S2[12] := unapply(act_S2[LM](c_S2[ 9](t)),t);
c_S2[13] := unapply([2*sqrt(3+sin(t)^2)*(3-2*sin(t)^2)*sin(t),9*cos(t)^2,-2*sqrt(6)*(3+sin(t)^2)*sin(t)] /~
                     sqrt((9+11*sin(t)^2)^2 - (2*sin(t)*cos(t)*(3+2*sin(t)^2))^2 + (sqrt(8)*sin(t)^2*cos(t))^2),t);
c_S2[14] := unapply(act_S2[ L](c_S2[13](t)),t);
c_S2[15] := unapply(act_S2[ N](c_S2[13](t)),t);
c_S2[16] := unapply(act_S2[LN](c_S2[13](t)),t);

# We use the following approximately conformal charts on EX

#@ chart
chart[0]  := (s,t) -> [s,t,1-s^2/2-t^2/2,sqrt(2)*(t^2-s^2)];
chart[3]  := (s,t) -> [-s,1,-sqrt(2/3)*t,sqrt(1/3)*t];
chart[6]  := (s,t) -> [1/sqrt(2)+(t+s)/2,1/sqrt(2)-(t+s)/2,(t-s)/sqrt(2),0];
chart[11] := (s,t) -> [s,-t,(1+s^2/2-t^2/2)*sqrt(2/3),(-1+5*s^2/2+t^2/2)*sqrt(1/3)];

######################################################################

# If we have a homeomorphism f from EX^*/<LL> to C u {infinity} or
# to S^2, then we can obtain homeomorphisms from EX^*/H to
# C u {infinity} or S^2 (for various other subgroups H) by composing
# with the maps below.  Specifically:
#
# - For H = <L>,     compose with p12
# - For H = <LL,M>,  compose with p13
# - For H = <LL,LM>, compose with p14
# - For H = <L,M>,   compose with p15 = p25 o p12 = p35 o p13 = p45 o p14.
#
# Conventions are chosen such that these maps send small positive reals
# to small positive reals.

p12_C := (z) -> z^2;           #@ p12_C 
p13_C := (z) -> 2*z/(1+z^2);   #@ p13_C 
p14_C := (z) -> 2*z/(1-z^2);   #@ p14_C 
p15_C := (z) -> 2*z^2/(1+z^4); #@ p15_C 
p25_C := (z) -> 2*z/(1+z^2);   #@ p25_C 
p35_C := (z) -> z^2/(2-z^2);   #@ p35_C 
p45_C := (z) -> z^2/(2+z^2);   #@ p45_C 

#@ p12_S2 
p12_S2 := unapply([u[1]^2-u[2]^2, 2*u[1]*u[2],2*u[3]] /~ (1+u[3]^2),u);

#@ p13_S2 
p13_S2 := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);

#@ p14_S2 
p14_S2 := unapply([-2*u[1]*u[3],2*u[2],u[1]^2-u[3]^2] /~ (1+u[2]^2),u);

#@ p25_S2 
p25_S2 := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);

#@ p35_S2 
p35_S2 := unapply([ (1-u[3])^2 - 4*(1-u[1]^2),4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);

#@ p45_S2 
p45_S2 := unapply([-(1-u[3])^2 + 4*(1-u[2]^2),4*u[1]*u[2],4*(u[2]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[2]^2)),u);

#@ p15_S2 
p15_S2 := unapply([(1+u[3]^2)*(u[1]^2-u[2]^2),-4*u[1]*u[2]*u[3],2*(1+u[1]^2)*(1+u[2]^2)-4] /~ ((1-u[1]^2)^2+(1-u[2]^2)^2),u);

######################################################################

#@ E_to_S2_jacobian 
E_to_S2_jacobian :=
 8*((1+z[1])*((1-z[1])^2-z[1]^2*z[2]/2) + z[1]^2*z[2]*(1/2-z[2])*(3+z[1]))/
  (1+2*z[1]+z[1]^2*(1-z[2]/2)+z[1]^2*z[2]^2)^(3/2);

#@ E_to_S2_distortion 
E_to_S2_distortion := proc(x0)
 local u0,v0,a0,b0,c0,p0,q0,M0,Cp,Cm,Cq;

 u0,v0 := op(tangent_frame_b(x0)):
 a0 := evalf(E_to_S2(x0)):
 b0,c0 := op(S2_tangent_frame(a0)): 
 p0 := subs(t=0,map(diff,evalf(E_to_S2(x0 +~ t *~ u0)),t)):
 q0 := subs(t=0,map(diff,evalf(E_to_S2(x0 +~ t *~ v0)),t)):
 M0 := <<dp3(p0,b0)|dp3(p0,c0)>,<dp3(q0,b0)|dp3(q0,c0)>>:
 Cp := (M0[1,1]-M0[2,2])^2 + (M0[1,2]+M0[2,1])^2:
 Cm := (M0[1,1]+M0[2,2])^2 + (M0[1,2]-M0[2,1])^2:
 Cq := Cp/(Cp+Cm);

 return Cq;
end:


==> anc/maple/embedded/roothalf/sphere_quotients_check.mpl <==
check_map_to_S2_charts := proc()
 local k,aa,bb,cc,dd,MM;

 printf("%a()\n",procname);

 for k in {0,3,6,11} do
  # Chart centres
  _ASSERT(
   chart[k](0,0) -~ v_E0[k] = [0$4],
   sprintf("chart %d is centred",k));
  
  # Charts stay on EX to first order
  _ASSERT(
   simplify(rem(rho(chart[k](e*s,e*t))-1,e^2,e)) = 0,
   sprintf("chart %d is tangent to S^3",k));
   
  _ASSERT(
   simplify(rem(g_00(chart[k](e*s,e*t)),e^2,e)) = 0,
   sprintf("chart %d is tangent to EX^*",k));

  # Charts are conformal to first order
  aa := v_E0[k];
  bb := dg0(aa);
  cc := subs(s=0,map(diff,chart[k](s,0),s));
  dd := subs(t=0,map(diff,chart[k](0,t),t));
  MM := Matrix([aa,bb,cc,dd]);

  _ASSERT(
   evalf(simplify(Determinant(MM))) > 0,
   sprintf("chart %d is oriented",k));

  _ASSERT(
   simplify({dp4(aa,bb),dp4(aa,cc),dp4(aa,dd),dp4(bb,cc),dp4(bb,dd),dp4(cc,dd),
             dp4(aa,aa)-1,dp4(cc,cc)-1,dp4(dd,dd)-1}) = {0},
   sprintf("chart %d is conformal to first order",k));
 od:
end:

add_check(check_map_to_S2_charts):

######################################################################

check_E_to_S2 := proc()
 local s,S3,S4,sgn3,sgn4,f0,df0,n0,m0,J0;
 
 printf("%a()\n",procname);

 _ASSERT(
  FNF_y0(simplify(E_to_S2(xx) *~ sqrt(1 - E_to_S2_s_x(xx)) -~ E_to_S2_tilde(xx))) = [0$3],
  "E_to_S2 in terms of E_to_S2_tilde"
 );

 _ASSERT(
  FNF_y0(simplify(E_to_S2_s_x(xx) - E_to_S2_s_z(z_proj0(xx)))) = 0,
  "E_to_S2_s_x is compatible with E_to_S2_s_z"
 );

 _ASSERT(
  simplify(oval_h([E_to_S2_s_max_z1,E_to_S2_s_max_z2])) = 0,
  "maximising point for E_to_S2_s_z is on the boundary of F16"
 );

 _ASSERT(
  simplify(E_to_S2_s_z([E_to_S2_s_max_z1,E_to_S2_s_max_z2]) - E_to_S2_s_max) = 0,
  "maximum value of E_to_S2_s_z"
 );

 _ASSERT(
  simplify(subs(z[1]=E_to_S2_s_max_z1,factor(diff(subs(solve(oval_h(zz),{z[2]}),E_to_S2_s_z(z)),z[1])))) = 0,
  "maximising point for E_to_S2_s_z is maximising"
 );

 _ASSERT(FNF_y0(nm3(E_to_S2(x))^2 - 1) = 0,"E_to_S2 lands in S2");

 _ASSERT(
   {seq(simplify(E_to_S2(v_E0[i]) -~ v_S2[i]),i=0..13)} = {[0$3]},
   "E_to_S2 on vertices"
 );

 assume(s::real);
 
 _ASSERT(
   {seq(simplify(expand(combine(E_to_S2(c_E0[k](s)) -~ c_S2[k](s)))),k=0..16)} = {[0$3]},
   "E_to_S2 on curves"
 );

 _ASSERT(
   {seq(simplify(E_to_S2(act_R4[T](xx)) -~ act_S2[T](E_to_S2(xx))),T in G16)} = {[0$3]},
   "E_to_S2 is equivariant"
 );

 S3 := combinat[permute](3):
 S4 := combinat[permute](4):
 sgn3 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..3),i=1..2));
 sgn4 := (s) -> signum(mul(mul(s[j]-s[i],j=i+1..4),i=1..3));
 f0 := E_to_S2(xx);
 df0 := [seq([seq(factor(diff(f0[i],x[j])),j=1..4)],i=1..3)];
 n0 := dg0(xx);
 J0 := add(add(add(add(add(add(add(
        -sgn4([i,j,k,l])*x[i]*n0[j]*df0[p,k]*df0[q,l]*sgn3([p,q,r])*f0[r]/2,
	i=1..4),j=1..4),k=1..4),l=1..4),p=1..3),q=1..3),r=1..3);
 m0 := (4*x[3]^4-2*x[3]^2*x[4]^2+4*x[4]^4+8*x[3]^2+4);
 J0 := FNF_z0(simplify(sqrt(m0)*J0))/sqrt(FNF_z0(m0));
 _ASSERT(simplify(J0 - E_to_S2_jacobian) = 0,"jacobian of E_to_S2");
 
end:

add_check(check_E_to_S2):





==> anc/maple/embedded/roothalf/square_diffeo.mpl <==
# This function is a homeomorphism from F16 to [0,1]^2 given by 
# quadratic polynomials.  However, the inverse is not differentiable 
# along the boundary of [0,1]^2, so it is not a diffeomorphism.

#@ square_homeo 
square_homeo := (x) -> [
 x[3]*(x[3] - x[4]/sqrt(2)),
 x[2]*(x[2] - x[1]) + x[4]*(x[4] - sqrt(2)*x[3])
];

#@ square_homeo_cone_a 
square_homeo_cone_a := (s,t) ->
 [2*cos(t),cos(t+s)+cos(t),sqrt(2)*sin(t),-sin(t+s)+sin(t)];

######################################################################
# This function gives a smooth embedding from a open neighbourhood of
# F16 in EX^* to a neighbourhood of [0,1]^2 in R^2.  It restricts to
# give a diffeomorphism from F16 to [0,1]^2.  The second component is 
# a quadratic polynomial, but the first term has some cubic terms and
# some quadratic terms.

#@ sd_alpha
sd_alpha[0] := (x) -> x[3] - x[4]/sqrt(2) + x[1]^2 + x[4]^2 + x[3] * (x[4] - x[2])/sqrt(2);
sd_alpha[1] := (x) -> ((3/4)*sqrt(2)-1)*x[1]+x[2]-x[3]-sqrt(2)*x[4];
sd_alpha[2] := (x) -> x[1] - 3/4*sqrt(3)*x[3] + (3 - 3/4*sqrt(6))*x[4];

#@ square_diffeo_E0 
square_diffeo_E0 := (x) -> [
 x[3] * sd_alpha[0](x) - x[2]^2 * x[4],
 (x[2]-x[1]) * sd_alpha[1](x) +
 x[4] * sd_alpha[2](x)
];

# Here is a different diffeomorphism, which may actually be better.

#@ square_diffeo_E0_alt
square_diffeo_E0_alt := 
 (x) -> [x[3]/(x[2]+x[3]),
         ((x[1]-x[2])*(1-2*x[1]-2*x[2])-3*sqrt(2)*x[3]*x[4])/(2+2*x[1]-x[2])];

#@ square_diffeo_E0_alt_inv_approx
square_diffeo_E0_alt_inv_approx := (t) -> 
 [-(247/164)*t[2]^2*t[1]^2+(129/455)*t[2]^2*t[1]+(192/83)*t[2]*t[1]^2-(62/921)*t[2]^2-(303/790)*t[1]*t[2]-(113/140)*t[1]^2-(119/186)*t[2]+(349/3489)*t[1]+169/239, -(127/234)*t[2]^2*t[1]^2+(386/411)*t[2]^2*t[1]+(254/315)*t[2]*t[1]^2-(379/956)*t[2]^2-(347/232)*t[1]*t[2]-(113/140)*t[1]^2+(375/544)*t[2]+(349/3489)*t[1]+169/239, (695/2213)*t[2]^2*t[1]^2-(373/1262)*t[2]^2*t[1]-(173/240)*t[2]*t[1]^2+(179/345)*t[1]*t[2]-(154/383)*t[1]^2+(537/383)*t[1], -(1013/1124)*t[2]^2*t[1]^2+(298/299)*t[2]^2*t[1]+(165/112)*t[2]*t[1]^2-(294/137)*t[1]*t[2]];

#@ square_diffeo_E0_alt_inv
square_diffeo_E0_alt_inv := proc(t::RR0_2)
 local x,x0,x1,sol;

 x0 := [x[1],x[2],x[3],x[4]];
 x1 := evalf(square_diffeo_E0_alt_inv_approx(t));
 
 sol := fsolve(
         [op(square_diffeo_E0_alt(x0) -~ t),rho(x0)-1,g0(x0)],
         {x[1] = x1[1],x[2] = x1[2],x[3] = x1[3],x[4] = x1[4]}
        );
 return subs(sol,x0);
end:

######################################################################
# This function finds the preimage under square_diffeo_E0 of a specified point
# in [0,1]^2 by an iterative search.  I am not sure whether this is actually
# better than using fsolve().  I previously had some problems with fsolve(),
# but I think that they may have been caused by a misunderstanding about
# the behaviour of evalf[n](...).

#@ square_diffeo_E0_inverse_search 
square_diffeo_E0_inverse_search := proc(t0::[numeric,numeric])
 local s,s0,tol,n,i,e,u,uu,n0,x0,dx,b0,db,sda,sdj,J0,err;

 # We handle points on the boundary of the square separately, to ensure that
 # we get points that lie exactly on the corresponding loci in EX^*.

 if t0[1] = 0 then
  if t0[2] = 0 then
   return v_E1[6];
  elif t0[2] = 1 then
   return v_E1[3];
  else 
   s0 := fsolve(square_diffeo_E0(c_E0[0](s))[2] = t0[2],s=evalf(Pi/4*(1+t0[2])));
   return evalf(c_E0[0](s0));
  fi;
 elif t0[1] = 1 then
  if t0[2] = 0 then
   return v_E1[0];
  elif t0[2] = 1 then
   return v_E1[11];
  else 
   s0 := fsolve(square_diffeo_E0(c_E0[5](s))[2] = t0[2],s=evalf(Pi*t0[2]));
   return evalf(c_E0[5](s0));
  fi;
 else 
  if t0[2] = 0 then
   s0 := fsolve(square_diffeo_E0(c_E0[1](s))[1] = t0[1],s=evalf(Pi/2*(1-t0[1])));
   return evalf(c_E0[1](s0));
  elif t0[2] = 1 then
   s0 := fsolve(square_diffeo_E0(c_E0[3](s))[1] = t0[1],s=evalf(Pi/2*(1-t0[1])));
   return evalf(c_E0[3](s0));
  fi;
 fi;

 # The rest of this function handles the general case, where t0 is
 # not on the boundary of the square.

 x0 :=
   [-2.05850*t0[1]^2*t0[2]^2+0.918130*t0[1]*t0[2]^2+2.66136*t0[1]^2*t0[2]-0.115622*t0[2]^2-
    0.813875*t0[1]*t0[2]-0.602855*t0[1]^2-0.591483*t0[2]-0.104250*t0[1]+0.707105,
    0.129961*t0[1]^2*t0[2]^2+0.254890*t0[1]*t0[2]^2-0.479913*t0[1]^2*t0[2]-0.384851*t0[2]^2-
    0.197833*t0[1]*t0[2]-0.602855*t0[1]^2+0.677745*t0[2]-0.104250*t0[1]+0.707105,
    -0.492388*t0[1]^2*t0[2]^2+0.473871*t0[1]*t0[2]^2+0.818861*t0[1]^2*t0[2]-
    0.983847*t0[1]*t0[2]-0.825307*t0[1]^2+1.82530*t0[1],
    -1.95651*t0[1]^2*t0[2]^2+2.15931*t0[1]*t0[2]^2+2.30924*t0[1]^2*t0[2]-3.08939*t0[1]*t0[2]];

 sda := unapply(evalf(expand([op(square_diffeo_E0(xx)),rho(xx) - 1,g0(xx)])),x):
 sdj := unapply([seq(map(diff,sda(x),x[i]),i=1..4)],x):

 x0 := Vector(x0);
 b0 := Vector([op(t0),0,0]);
 db := b0 - Vector(sda(x0));
 n := 100;
 tol := 10.^(-95);

 err := Norm(db);

 while err > tol and n > 0 do 
  n := n-1;
  J0 := Transpose(Matrix(sdj(x0)));
  dx := LinearSolve(J0,db);
  x0 := x0 + dx;
  db := b0 - Vector(sda(x0));
  err := Norm(db);
 od:

 return convert(x0,list);
end:

######################################################################
# This function tabulates some values of the inverse of square_diffeo_E0(),
# and computes a Chebyshev approximation to that inverse.

#@ find_square_diffeo_E0_inverse 
#@ square_diffeo_E0_inverse_order
#@ square_diffeo_E0_inverse
#@ square_diffeo_E0_inverse_table
#@ square_diffeo_E0_inverse_chebyshev_table

find_square_diffeo_E0_inverse := proc(NN::posint)
 global square_diffeo_E0_inverse_order,square_diffeo_E0_inverse,
        square_diffeo_E0_inverse_table,
        square_diffeo_E0_inverse_chebyshev_table;
 local CP,SDI,i,j,k,l,m,x0,sol,aa;

 square_diffeo_E0_inverse_order := NN;

 # CP is a table of NN+1 Chebyshev points for the interval [0,1], indexed by 
 # 0 to NN.  Recall that all these points are actually in (0,1).
 CP := table():
 for i from 0 to NN do
  CP[i] := evalf(1/2 + cos((2*NN-2*i+1)*Pi/(2*NN+2))/2):
 od:

 # It turns out to be convenient to add in the end points.  These are not used
 # in the Chebyshev approximation formula, but they are used to provide a 
 # starting point when searching for values of the inverse function.
 CP[-1] := 0:
 CP[NN+1] := 1:

 SDI := table():
 SDI[  -1,  -1] := evalf(v_E0[ 6]):
 SDI[NN+1,  -1] := evalf(v_E0[ 0]):
 SDI[  -1,NN+1] := evalf(v_E0[ 3]):
 SDI[NN+1,NN+1] := evalf(v_E0[11]):

 userinfo(5,genus2,"Finding edge Chebyshev points");

 for i from 0 to NN do
  SDI[i,-1] := 
   evalf(c_E0[1](fsolve(square_diffeo_E0(c_E0[1](t))[1] - CP[i],t=0..Pi/2)));

  SDI[i,NN+1] := 
   evalf(c_E0[3](fsolve(square_diffeo_E0(c_E0[3](t))[1] - CP[i],t=0..Pi/2)));

  SDI[-1,i] := 
   evalf(c_E0[0](fsolve(square_diffeo_E0(c_E0[0](t))[2] - CP[i],t=Pi/4..Pi/2)));

  SDI[NN+1,i] :=
   evalf(c_E0[5](fsolve(square_diffeo_E0(c_E0[5](t))[2] - CP[i],t=0..Pi)));
 od:

 userinfo(5,genus2,"Finding interior Chebyshev points");

 for i from 0 to NN do
  for j from 0 to NN do
#   x0 := SDI[i-1,j];
#   sol := fsolve({op(square_diffeo_E0(x) -~ [CP[i],CP[j]]),rho(x)-1,g0(x)},{seq(x[i]=x0[i],i=1..4)});
#   SDI[i,j] := subs(sol,xx);
   SDI[i,j] := square_diffeo_E0_inverse_search([CP[i],CP[j]]);
  od:
 od:

 userinfo(5,genus2,"Finding Chebyshev approximation");

 aa := table():
 for i from 0 to NN do
  for j from 0 to NN do
   for m from 1 to 4 do
    aa[i,j,m] := add(add(SDI[k,l][m]*ChebyshevT(i,2*CP[k]-1)*ChebyshevT(j,2*CP[l]-1)*4/(NN+1)^2,k=0..NN),l=0..NN);
    if i = 0 then aa[i,j,m] := aa[i,j,m]/2; fi;
    if j = 0 then aa[i,j,m] := aa[i,j,m]/2; fi;
   od:
  od:
 od:

 square_diffeo_E0_inverse :=
  unapply(expand([seq(add(add(aa[i,j,m]*ChebyshevT(i,2*t[1]-1)*ChebyshevT(j,2*t[2]-1),j=0..NN),i=0..NN),m=1..4)]),t):

 square_diffeo_E0_inverse_chebyshev_table := eval(SDI);

 userinfo(5,genus2,"Finding interior grid points");

 square_diffeo_E0_inverse_table := table();

 for i from 0 to NN do
  for j from 0 to NN do
   square_diffeo_E0_inverse_table[i/NN,j/NN] :=  
    square_diffeo_E0_inverse_search([i/NN,j/NN],square_diffeo_E0_inverse([i/NN,j/NN]));
  od:
 od:

 NULL;
end:

##################################################

#@ save_square_diffeo_E0_inverse 
save_square_diffeo_E0_inverse := proc()
 save(square_diffeo_E0_inverse,
      square_diffeo_E0_inverse_order,
      square_diffeo_E0_inverse_table,
      square_diffeo_E0_inverse_chebyshev_table,
      cat(data_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
end:

#@ load_square_diffeo_E0_inverse 
load_square_diffeo_E0_inverse := proc()
 read(cat(data_dir,"/embedded/roothalf/square_diffeo_E0_inverse.m"));
end:

#@ require_square_diffeo_E0_inverse 
require_square_diffeo_E0_inverse := proc()
 if not type(square_diffeo_E0_inverse_order,integer) then
  load_square_diffeo_E0_inverse();
 fi;
end:

######################################################################

#@ make_square_diffeo_E0_inverse_plot 
make_square_diffeo_E0_inverse_plot := proc()
 global pics;

 local T,N,i,j;

 T := square_diffeo_E0_inverse_table:
 N := square_diffeo_E0_inverse_order:
 
 pics["square_diffeo_E0_inverse"] :=
  display(seq(seq(op([
   polygon([stereo(T[i/N,j/N]),stereo(T[(i+1)/N,j/N]),stereo(T[(i+1)/N,(j+1)/N])],style=patchnogrid),
   polygon([stereo(T[i/N,j/N]),stereo(T[i/N,(j+1)/N]),stereo(T[(i+1)/N,(j+1)/N])],style=patchnogrid)]),
   j=0..N-1),i=0..N-1),
   axes=none,scaling=constrained);

 save_plot("square_diffeo_E0_inverse");
 save_jpg("square_diffeo_E0_inverse");

 pics["square_diffeo_E0_inverse"];
end:

######################################################################
# This is the most general function R^2 -> R^4 with the following
# properties:
#
# 0) Each entry is polynomial with degree <= 2 in each of t[1] and t[2]
# 1) The corners of [0,1]^2 map to v[0], v[3], v[6] and v[11] in the 
#     usual order.
# 2) The edges are mapped in accordance with the patterns
#     [0,t] |-> [x[1], x[2], 0, 0] 
#     [1,t] |-> [x[1], 0, x[3], x[4]]
#     [t,0] |-> [x[1], x[1], x[2], 0]
#     [t,1] |-> [0, x[2], x[3], -x[3]/sqrt(2)].
#
# The point is that the inverse of square_diffeo_E0 also has
# properties (1) and (2).

eqs := map(coeffs,expand([sdi([0,t[2]])[3],sdi([0,t[2]])[4],sdi([1,t[2]])[2],sdi([t[1],0])[2]-sdi([t[1],0])[1],sdi([t[1],0])[4],sdi([t[1],1])[1],sdi([t[1],1])[3]+sqrt(2)*sdi([t[1],1])[4]]),[t[1],t[2]]);

#@ square_diffeo_E0_inverse_pattern 
square_diffeo_E0_inverse_pattern := (A,t) -> [
 A[9]*t[1]^2*t[2]^2+A[6]*t[1]*t[2]^2-t[1]^2*t[2]*A[9]-t[1]^2*t[2]*A[16]+A[3]*t[2]^2+
  t[1]*t[2]*A[16]+(1/2)*t[1]*t[2]*sqrt(2)-t[1]*t[2]*A[6]+A[16]*t[1]^2-
  (1/2)*sqrt(2)*t[2]-t[2]*A[3]-t[1]*A[16]-(1/2)*sqrt(2)*t[1]+(1/2)*sqrt(2),
 A[18]*t[1]^2*t[2]^2+A[15]*t[1]*t[2]^2+A[17]*t[1]^2*t[2]-t[2]^2*A[15]-t[2]^2*A[18]-
 t[1]*t[2]*A[15]-t[1]*t[2]*A[18]-t[1]*t[2]-t[1]*t[2]*A[17]+(1/2)*t[1]*t[2]*sqrt(2)+
 A[16]*t[1]^2+t[2]*A[15]+t[2]*A[18]+t[2]-(1/2)*sqrt(2)*t[2]-t[1]*A[16]-
 (1/2)*sqrt(2)*t[1]+(1/2)*sqrt(2),
 A[27]*t[1]^2*t[2]^2+A[24]*t[1]*t[2]^2+A[26]*t[1]^2*t[2]-t[1]*t[2]*A[26]-
  t[1]*t[2]*A[27]-t[1]*t[2]*A[24]+(1/3)*sqrt(6)*t[1]*t[2]-t[1]*t[2]-A[26]*t[1]^2-
  sqrt(2)*A[35]*t[1]^2-sqrt(2)*A[36]*t[1]^2-A[27]*t[1]^2+sqrt(2)*t[1]*A[36]+
  sqrt(2)*t[1]*A[35]+t[1]*A[26]+t[1]*A[27]+t[1],
 A[36]*t[1]^2*t[2]^2+A[33]*t[1]*t[2]^2+A[35]*t[1]^2*t[2]-t[1]*t[2]*A[36]-
  t[1]*t[2]*A[33]-t[1]*t[2]*A[35]-(1/3)*sqrt(3)*t[1]*t[2]
 ]:

######################################################################

#@ make_square_diffeo_E0_record 
make_square_diffeo_E0_record := proc(x0)
 local u,e,n0,u0,v0,t0,tu0,tv0,J0,eqs,sol,x1,P;
 n0 := evalf(dg0(x0));
 n0 := n0 /~ nm4(n0);
 t0 := evalf(square_diffeo_E0(x0));
 u0 := [u[1],u[2],u[3],u[4]];
 x1 := x0 +~ e *~ u0;
 eqs := expand(evalf([rho(x1),g0(x1),op(square_diffeo_E0(x1))]));
 eqs := map(coeff,eqs,e,1) -~ [0,0,1,0];
 sol := solve(eqs);
 u0 := evalf(subs(sol,u0));
 u0 := u0 /~ nm4(u0);
 v0 := cross_product4(x0,n0,u0);
 tu0 := evalf(map(coeff,expand(square_diffeo_E0(x0 +~ e *~ u0)),e,1));
 tv0 := evalf(map(coeff,expand(square_diffeo_E0(x0 +~ e *~ v0)),e,1));
 J0 := Determinant(Matrix([tu0,tv0]));
 P := table();
 P["x"] := x0;
 P["n"] := n0;
 P["u"] := u0;
 P["v"] := v0;
 P["t"] := t0;
 P["tu"] := tu0;
 P["tv"] := tv0;
 P["J"] := J0;
 P["K"] := evalf(curvature0(x0));
 P["M"] := evalf(rescale_x(x0));
 return(eval(P));
end:

######################################################################

#@ square_diffeo_E0_JM 
square_diffeo_E0_JM := 
 unapply(Matrix([xx,dg0(xx),seq([seq(diff(square_diffeo_E0(xx)[i],x[j]),j=1..4)],i=1..2)]),x);

#@ square_diffeo_E0_J 
square_diffeo_E0_J := unapply(simplify(NF_x0(Determinant(square_diffeo_E0_JM(x)))/nm4(dg0(xx))),x);

#@ square_diffeo_E0_alt_JM 
square_diffeo_E0_alt_JM := 
 unapply(Matrix([xx,dg0(xx),seq([seq(diff(square_diffeo_E0_alt(xx)[i],x[j]),j=1..4)],i=1..2)]),x);

#@ square_diffeo_E0_alt_J 
square_diffeo_E0_alt_J := unapply(simplify((Determinant(square_diffeo_E0_alt_JM(x)))/nm4(dg0(xx))),x);

######################################################################

#@ sd_plot_base 
sd_plot_base := display(
 polygon([[0,0,0],[1,0,0],[1,1,0],[0,1,0]],colour=grey),
 line([0,0,0],[0,1,0],colour=c_colour[0]),
 line([0,0,0],[1,0,0],colour=c_colour[1]),
 line([0,1,0],[1,1,0],colour=c_colour[3]),
 line([1,0,0],[1,1,0],colour=c_colour[5]),
 axes=none,scaling=constrained
):

#@ sd_plot 
sd_plot := proc(f)
 local i,j,SDI,N,P;

 require_square_diffeo_E0_inverse():

 SDI := eval(square_diffeo_E0_inverse_table);
 N := square_diffeo_E0_inverse_order;
 P := table():
 for i from 0 to N do
  for j from 0 to N do
   P[i,j] := [i/N,j/N,evalf(eval(subs(x = SDI[i/N,j/N],f)))];
  od;
 od;

 display(
  seq(seq(polygon([P[i,j],P[i+1,j],P[i+1,j+1]],style=patchnogrid),i=0..N-1),j=0..N-1),
  seq(seq(polygon([P[i,j],P[i,j+1],P[i+1,j+1]],style=patchnogrid),i=0..N-1),j=0..N-1)
 );

end:


==> anc/maple/embedded/roothalf/square_diffeo_check.mpl <==
check_square_diffeo_E0 := proc()
 local err,vc,NN,ok,i,j,x0;

 printf("%a()\n",procname);

 _ASSERT( 
  simplify(square_diffeo_E0(c_E0[0](t))[1]) = 0,
  "square_diffeo_E0(C[0])"
 );

 _ASSERT(
  simplify(square_diffeo_E0(c_E0[1](t))[2]) = 0,
  "square_diffeo_E0(C[1])"
 );

 _ASSERT(
  simplify(1 - square_diffeo_E0(c_E0[3](t))[2]) = 0,
  "square_diffeo_E0(C[3])"
 );
 
 err := 1 - square_diffeo_E0(c_alt[5](t))[1];
 err := factor(simplify(err))  assuming t > 0 and t < Pi;

 _ASSERT(err=0,"square_diffeo_E0(C[5])");

 NN := 64;
 ok := true;

 for i from 0 to NN do
  for j from 0 to NN do
   x0 := evalf(t_lift([i/NN,j/NN]));
   if evalf(square_diffeo_E0_J(x0)) < 0.1 then
    ok := false;
    break;
   fi;   
  od;
  if not ok then break; fi;
 od;

 _ASSERT(ok,"Jacobian of square_diffeo_E0 is >= 0.1 everywhere in F16");
end:

add_check(check_square_diffeo_E0):

######################################################################

check_square_diffeo_E0_alt := proc()
 local err,vc,NN,ok,i,j,x0;

 printf("%a()\n",procname);

 _ASSERT( 
  simplify(square_diffeo_E0_alt(c_E0[0](t))[1]) = 0,
  "square_diffeo_E0_alt(C[0])"
 );

 _ASSERT(
  simplify(square_diffeo_E0_alt(c_E0[1](t))[2]) = 0,
  "square_diffeo_E0_alt(C[1])"
 );

 _ASSERT(
  simplify(1 - square_diffeo_E0_alt(c_E0[3](t))[2]) = 0,
  "square_diffeo_E0_alt(C[3])"
 );
 
 _ASSERT(
  simplify(1 - square_diffeo_E0_alt(c_E0[5](t))[1]) = 0,
  "square_diffeo_E0_alt(C[5])"
 );
 
 NN := 64;
 ok := true;

 for i from 0 to NN do
  for j from 0 to NN do
   x0 := evalf(t_lift([i/NN,j/NN]));
   if evalf(square_diffeo_E0_alt_J(x0)) < 0.1 then
    ok := false;
    break;
   fi;   
  od;
  if not ok then break; fi;
 od;

 _ASSERT(ok,"Jacobian of square_diffeo_E0_alt is >= 0.1 everywhere in F16");
end:

add_check(check_square_diffeo_E0_alt):


==> anc/maple/embedded/roothalf/torus_quotients.mpl <==
# Here we aim to give a supply of maps EX^* -> S^1 with interesting properties.
# The most efficient way to encode such a map is to give a quotient of
# polynomials, which determines a map from an open subset of EX^* to R.
# In good cases this will extend to give a continuous function from all of
# EX^* to R u {infinity}, and then we can identify R u {infinity} with
# S^1 by the map t |-> (1-t^2,2t)/(1+t^2), with inverse (u,v) |-> v/(1+u).
# However, it is often delicate to ensure that such an extension exists.
# 
# Note that the above identification relates multiplication on S^1 to the
# operation (s,t) |-> (s+t)/(1-st) = tan_sum(s,t) on R u {infinity}.

# We use several different models for the circle and the torus, indicated
# by the notation T, TA, TC and TP.  These are explained in the file 
# Rn.mpl, which defines functions to convert between the models.

#@ TTC_to_TT 
TTC_to_TT := (z) -> [
 Re(z[1]),Im(z[1]),Re(z[2]),Im(z[2]),Re(z[3]),Im(z[3]),Re(z[4]),Im(z[4])
];

#@ TT_to_TTC 
TT_to_TTC := (u) -> [seq(u[2*i-1]+I*u[2*i],i=1..4)];

######################################################################
######################################################################
# A map to the 4-torus

#@ E_to_TTC_xyr 
E_to_TTC_xyr := [
 ( y[1]*(1-y[2]/sqrt(2))-1/sqrt(2)+I*x[1])/((1-y[1]/sqrt(2))*r[1]),
 ( y[1]*(1+y[2]/sqrt(2))-1/sqrt(2)+I*x[2])/((1-y[1]/sqrt(2))*r[2]),
 (-y[1]*(1-y[2]/sqrt(2))-1/sqrt(2)+I*x[1])/((1+y[1]/sqrt(2))*r[1]),
 (-y[1]*(1+y[2]/sqrt(2))-1/sqrt(2)+I*x[2])/((1+y[1]/sqrt(2))*r[2])
];

#@ E_to_TTP_xyr 
E_to_TTP_xyr :=  [
 (1/sqrt(2)+r[1])*(1-r[1]*y[1])/x[1],
 (1/sqrt(2)+r[2])*(1-r[2]*y[1])/x[2],
 (1/sqrt(2)+r[1])*(1+r[1]*y[1])/x[1],
 (1/sqrt(2)+r[2])*(1+r[2]*y[1])/x[2]
];

#@ E_to_TT_xyr  
E_to_TT_xyr  :=
 simplify(TTC_to_TT(E_to_TTC_xyr)) assuming r[1]>0 and r[2]>0;
 
#@ E_to_TTC 
E_to_TTC := unapply(eval(subs({y=yx0,r=rx},E_to_TTC_xyr)),x);

#@ E_to_TTP 
E_to_TTP := unapply(eval(subs({y=yx0,r=rx},E_to_TTP_xyr)),x);

#@ E_to_TT  
E_to_TT  := unapply(eval(subs({y=yx0,r=rx},E_to_TT_xyr)),x);

# A left inverse for E_to_TT

#@ TT_to_E 
TT_to_E := proc(u)
 local A,R,S,X,Y,Z;

 A[ 1] := simplify(factor((2-u[1]*u[5]-u[2]*u[6]-u[3]*u[7]-u[4]*u[8])/4));
 Z[ 1] := simplify(factor(2*A[1]/(1+A[1])));
 A[ 2] := simplify(factor((u[1]^2+u[3]^2+u[5]^2+u[7]^2)/4));
 A[ 3] := simplify(factor((A[2]+2*A[1])/(1+A[1])/(1+2*A[1])));
 Z[ 2] := simplify(factor(2 - 1/A[3]));
 S[ 1] := simplify(factor(sqrt(1 - Z[2]/2)));   # r[1] * r[2]
 S[ 2] := simplify(factor(sqrt(2*(1 + S[1])))); # r[1] + r[2]
 A[ 4] := simplify(factor(1 - Z[2] + S[1]));
 A[ 5] := simplify(factor((u[1]+u[3]-u[5]-u[7])*S[2]*S[1]/(1+A[1])/A[4]/2));
 Y[ 1] := A[5];
 A[ 6] := simplify(factor((u[3]*u[5]-u[1]*u[7])*S[1]*(1-Z[1]/2)/2));
 A[ 7] := simplify(factor((1-Z[2]/2)*((u[1]^2-u[3]^2)*(1-Y[1]/sqrt(2))^2+
                                      (u[5]^2-u[7]^2)*(1+Y[1]/sqrt(2))^2)));
 A[ 8] := simplify(factor(((u[1]*u[5]+u[2]*u[6]-u[3]*u[7]-u[4]*u[8])/(1+A[1]))));
 A[ 9] := simplify(factor((A[7]+A[8])/(1+Z[1]*Z[2])/sqrt(2)));
 Y[ 2] := A[9];
 R[ 1] := simplify(factor(sqrt(1 - Y[2]/sqrt(2))));
 R[ 2] := simplify(factor(sqrt(1 + Y[2]/sqrt(2))));
 A[10] := simplify(factor(u[2]*R[1]*(1-Y[1]/sqrt(2))));
 A[11] := simplify(factor(u[4]*R[2]*(1-Y[1]/sqrt(2))));
 X[ 1] := A[10];
 X[ 2] := A[11];
 X[ 3] := Y[1];
 X[ 4] := simplify(-Y[1]*Y[2]); 
 return [X[1],X[2],X[3],X[4]];
end:

#@ TTC_to_E 
TTC_to_E := (z) -> TT_to_E(TTC_to_TT(z));

#@ TT_to_E_generic 
TT_to_E_generic := proc(u)
 local X,a,b;

 X[1] := -sqrt(2)*u[2]*u[6]/(u[1]*u[6]+u[2]*u[5]);
 X[2] := -sqrt(2)*u[4]*u[8]/(u[3]*u[8]+u[4]*u[7]);
 X[3] :=  sqrt(2)*(u[2]-u[6])/(u[2]+u[6]);
 a := ((u[1]-u[5])*(1-u[3]*u[7]-u[4]*u[8]))^2;
 b := ((u[3]-u[7])*(1-u[1]*u[5]-u[2]*u[6]))^2;
 X[4] := -sqrt(2)*X[3]*(a-b)/(a+b);
 return [X[1],X[2],X[3],X[4]];
end:

#@ TTC_to_E_generic 
TTC_to_E_generic := (z) -> TT_to_E_generic(TTC_to_TT(z));

#@ TTP_to_E_generic 
TTP_to_E_generic := (t) -> [
 2*sqrt(2)*t[3]*t[1]/((t[1]*t[3]-1)*(t[1]+t[3])),
 2*sqrt(2)*t[4]*t[2]/((t[2]*t[4]-1)*(t[2]+t[4])),
  -sqrt(2)*(t[1]-t[3])*(t[1]*t[3]-1)/((t[1]+t[3])*(t[1]*t[3]+1)),
  -(4*t[1]-4*t[3])*(t[1]*t[3]-1)*(t[1]*t[4]-t[2]*t[3])*(t[1]*t[2]-t[3]*t[4])/
    ((t[1]+t[3])*(t[1]*t[3]+1)*(t[1]^2*t[2]^2+t[1]^2*t[4]^2-4*t[1]*t[2]*t[3]*t[4]+t[2]^2*t[3]^2+t[3]^2*t[4]^2))
]:

#@ act_TTP
act_TTP[1]    := (t) -> [ t[1], t[2], t[3], t[4]];
act_TTP[L]    := (t) -> [-t[2], t[1],-t[4], t[3]];
act_TTP[LL]   := (t) -> [-t[1],-t[2],-t[3],-t[4]];
act_TTP[LLL]  := (t) -> [ t[2],-t[1], t[4],-t[3]];
act_TTP[M]    := (t) -> [ t[3],-t[4], t[1],-t[2]];
act_TTP[LM]   := (t) -> [ t[4], t[3], t[2], t[1]];
act_TTP[LLM]  := (t) -> [-t[3], t[4],-t[1], t[2]];
act_TTP[LLLM] := (t) -> [-t[4],-t[3],-t[2],-t[1]];
act_TTP[N]    := (t) -> [ t[1],-t[2], t[3],-t[4]];
act_TTP[LN]   := (t) -> [ t[2], t[1], t[4], t[3]];
act_TTP[LLN]  := (t) -> [-t[1], t[2],-t[3], t[4]];
act_TTP[LLLN] := (t) -> [-t[2],-t[1],-t[4],-t[3]];
act_TTP[MN]   := (t) -> [ t[3], t[4], t[1], t[2]];
act_TTP[LMN]  := (t) -> [-t[4], t[3],-t[2], t[1]];
act_TTP[LLMN] := (t) -> [-t[3],-t[4],-t[1],-t[2]];
act_TTP[LLLMN]:= (t) -> [ t[4],-t[3], t[2],-t[1]];

#@ act_TTC
act_TTC[1]    := (z) -> [          z[1] ,          z[2] ,          z[3] ,          z[4]];
act_TTC[L]    := (z) -> [conjugate(z[2]),          z[1] ,conjugate(z[4]),          z[3]];
act_TTC[LL]   := (z) -> [conjugate(z[1]),conjugate(z[2]),conjugate(z[3]),conjugate(z[4])];
act_TTC[LLL]  := (z) -> [          z[2] ,conjugate(z[1]),          z[4] ,conjugate(z[3])];
act_TTC[M]    := (z) -> [          z[3] ,conjugate(z[4]),          z[1] ,conjugate(z[2])];
act_TTC[LM]   := (z) -> [          z[4] ,          z[3] ,          z[2] ,          z[1]];
act_TTC[LLM]  := (z) -> [conjugate(z[3]),          z[4] ,conjugate(z[1]),          z[2]];
act_TTC[LLLM] := (z) -> [conjugate(z[4]),conjugate(z[3]),conjugate(z[2]),conjugate(z[1])];
act_TTC[N]    := (z) -> [          z[1] ,conjugate(z[2]),          z[3] ,conjugate(z[4])];
act_TTC[LN]   := (z) -> [          z[2] ,          z[1] ,          z[4] ,          z[3]];
act_TTC[LLN]  := (z) -> [conjugate(z[1]),          z[2] ,conjugate(z[3]),          z[4]];
act_TTC[LLLN] := (z) -> [conjugate(z[2]),conjugate(z[1]),conjugate(z[4]),conjugate(z[3])];
act_TTC[MN]   := (z) -> [          z[3] ,          z[4] ,          z[1] ,          z[2]];
act_TTC[LMN]  := (z) -> [conjugate(z[4]),          z[3] ,conjugate(z[2]),          z[1]];
act_TTC[LLMN] := (z) -> [conjugate(z[3]),conjugate(z[4]),conjugate(z[1]),conjugate(z[2])];
act_TTC[LLLMN]:= (z) -> [          z[4] ,conjugate(z[3]),          z[2] ,conjugate(z[1])];

#@ act_TT
act_TT[1]     := (u) -> [u[1],  u[2], u[3],  u[4], u[5],  u[6], u[7],  u[8]];
act_TT[L]     := (u) -> [u[3], -u[4], u[1],  u[2], u[7], -u[8], u[5],  u[6]];
act_TT[LL]    := (u) -> [u[1], -u[2], u[3], -u[4], u[5], -u[6], u[7], -u[8]];
act_TT[LLL]   := (u) -> [u[3],  u[4], u[1], -u[2], u[7],  u[8], u[5], -u[6]];
act_TT[M]     := (u) -> [u[5],  u[6], u[7], -u[8], u[1],  u[2], u[3], -u[4]];
act_TT[LM]    := (u) -> [u[7],  u[8], u[5],  u[6], u[3],  u[4], u[1],  u[2]];
act_TT[LLM]   := (u) -> [u[5], -u[6], u[7],  u[8], u[1], -u[2], u[3],  u[4]];
act_TT[LLLM]  := (u) -> [u[7], -u[8], u[5], -u[6], u[3], -u[4], u[1], -u[2]];
act_TT[N]     := (u) -> [u[1],  u[2], u[3], -u[4], u[5],  u[6], u[7], -u[8]];
act_TT[LN]    := (u) -> [u[3],  u[4], u[1],  u[2], u[7],  u[8], u[5],  u[6]];
act_TT[LLN]   := (u) -> [u[1], -u[2], u[3],  u[4], u[5], -u[6], u[7],  u[8]];
act_TT[LLLN]  := (u) -> [u[3], -u[4], u[1], -u[2], u[7], -u[8], u[5], -u[6]];
act_TT[MN]    := (u) -> [u[5],  u[6], u[7],  u[8], u[1],  u[2], u[3],  u[4]];
act_TT[LMN]   := (u) -> [u[7], -u[8], u[5],  u[6], u[3], -u[4], u[1],  u[2]];
act_TT[LLMN]  := (u) -> [u[5], -u[6], u[7], -u[8], u[1], -u[2], u[3], -u[4]];
act_TT[LLLMN] := (u) -> [u[7],  u[8], u[5], -u[6], u[3],  u[4], u[1], -u[2]];

# Images of the curves c[k] in the 4-torus

#@ c_TTP
c_TTP[ 0] := (t) -> [(1/2)*(sqrt(4*cos(t)^2+2)+sqrt(2))/cos(t),
                    (1/2)*(sqrt(2+4*sin(t)^2)+sqrt(2))/sin(t),
                    (1/2)*(sqrt(4*cos(t)^2+2)+sqrt(2))/cos(t),
                    (1/2)*(sqrt(2+4*sin(t)^2)+sqrt(2))/sin(t)];
c_TTP[ 1] := (t) -> (1+sqrt(2)) *~
 [ (1-cos(t))/sin(t),(1-cos(t))/sin(t), (1+cos(t))/sin(t), (1+cos(t))/sin(t)];
c_TTP[ 2] := (t) -> (1+sqrt(2)) *~
 [-(1-cos(t))/sin(t),(1-cos(t))/sin(t),-(1+cos(t))/sin(t), (1+cos(t))/sin(t)];
c_TTP[ 3] := (t) -> [infinity,  (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)),
                    infinity, -(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(cos(t)-1)];
c_TTP[ 4] := (t) -> [-(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)), infinity,
                     (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(cos(t)-1), infinity];
c_TTP[ 5] := (t) -> [sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*
                                    (sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2),0,
                    sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*
                                    (sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2),infinity];
c_TTP[ 6] := unapply(subs(-infinity = infinity,act_TTP[ L](c_TTP[5](t))),t):
c_TTP[ 7] := unapply(subs(-infinity = infinity,act_TTP[ M](c_TTP[5](t))),t):
c_TTP[ 8] := unapply(subs(-infinity = infinity,act_TTP[LM](c_TTP[5](t))),t):
c_TTP[ 9] := unapply([(sqrt(3)-1)*(sqrt(2-cos(t))+1)-(1-cos(t)),
                     (sqrt(3)-1)*(sqrt(2+cos(t))+1)-(1+cos(t)),
                     (sqrt(3)+1)*(sqrt(2-cos(t))+1)+(1-cos(t)),
                     (sqrt(3)+1)*(sqrt(2+cos(t))+1)+(1+cos(t))] /~ sin(t),t);
c_TTP[10] := unapply(act_TTP[ L](c_TTP[9](t)),t):
c_TTP[11] := unapply(act_TTP[ M](c_TTP[9](t)),t):
c_TTP[12] := unapply(act_TTP[LM](c_TTP[9](t)),t):
c_TTP[13] := unapply([
(sqrt(3)-sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)+sin(t))*(3+sin(t)^2)^(1/4)*
 sqrt(sqrt(3+sin(t)^2)-sin(t))+(sqrt(3)-sin(t))^2/3+sin(t)/3*sqrt(3+sin(t)^2),
(sqrt(3)-sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)-sin(t))*(3+sin(t)^2)^(1/4)*
 sqrt(sqrt(3+sin(t)^2)+sin(t))+(sqrt(3)-sin(t))^2/3-sin(t)/3*sqrt(3+sin(t)^2),
(sqrt(3)+sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)+sin(t))*(3+sin(t)^2)^(1/4)*
 sqrt(sqrt(3+sin(t)^2)-sin(t))+(sqrt(3)+sin(t))^2/3+sin(t)/3*sqrt(3+sin(t)^2),
(sqrt(3)+sin(t))*sqrt(6)/9*(sqrt(3+sin(t)^2)-sin(t))*(3+sin(t)^2)^(1/4)*
 sqrt(sqrt(3+sin(t)^2)+sin(t))+(sqrt(3)+sin(t))^2/3-sin(t)/3*sqrt(3+sin(t)^2)
] /~ cos(t),t);
c_TTP[14] := unapply(act_TTP[ L](c_TTP[13](t)),t):
c_TTP[15] := unapply(act_TTP[ N](c_TTP[13](t)),t):
c_TTP[16] := unapply(act_TTP[LN](c_TTP[13](t)),t):


#@ c_TTC
c_TTC[ 0] := (t) -> [(sqrt(2)*I*cos(t)-1)/sqrt(2+cos(2*t)),
                     (sqrt(2)*I*sin(t)-1)/sqrt(2-cos(2*t)),
                     (sqrt(2)*I*cos(t)-1)/sqrt(2+cos(2*t)),
                     (sqrt(2)*I*sin(t)-1)/sqrt(2-cos(2*t))];

c_TTC[ 1] := (t) -> [( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
                     ( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t)),
                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t))];

c_TTC[ 2] := (t) -> [(-I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
                     ( I*sin(t)+sqrt(2)*cos(t)-1)/(sqrt(2)-cos(t)),
                     (-I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t)),
                     ( I*sin(t)-sqrt(2)*cos(t)-1)/(sqrt(2)+cos(t))];

c_TTC[ 3] := (t) -> [-1,(2+I*sqrt(2)*sin(t))/(sqrt(3)-cos(t)) - sqrt(3),
                     -1,(2+I*sqrt(2)*sin(t))/(sqrt(3)+cos(t)) - sqrt(3)];

c_TTC[ 4] := (t) -> [(2-I*sqrt(2)*sin(t))/(sqrt(3)-cos(t)) - sqrt(3),-1,
                     (2-I*sqrt(2)*sin(t))/(sqrt(3)+cos(t)) - sqrt(3),-1];
 
c_TTC[ 5] := (t) -> [-(1/2)*sqrt(2)*(I*sqrt(5-cos(t))*sin(t)*sqrt(2)+2*sqrt(2)*cos(t)+
                     (2*I)*sin(t)+sqrt(5-cos(t))*cos(t)-2*sqrt(2)+
                     sqrt(5-cos(t)))*sqrt(2*cos(t)+6)/
		     ((-3+cos(t))*(cos(t)+3)), 1,
		     -(1/2)*sqrt(2)*(I*sqrt(5-cos(t))*sin(t)*sqrt(2)+2*sqrt(2)*cos(t)-
                     (2*I)*sin(t)-sqrt(5-cos(t))*cos(t)-2*sqrt(2)-
                     sqrt(5-cos(t)))*sqrt(2*cos(t)+6)/
		     ((-3+cos(t))*(cos(t)+3)), -1];

c_TTC[ 6] := unapply(act_TTC[ L](c_TTC[5](t)),t):
c_TTC[ 7] := unapply(act_TTC[ M](c_TTC[5](t)),t):
c_TTC[ 8] := unapply(act_TTC[LM](c_TTC[5](t)),t):

c_TTC[ 9] := (t) -> [( sqrt(3)-1 - (sqrt(3)+1)*(cos(t)-I*sin(t)))/(2*sqrt(2-cos(t))),
		     ( sqrt(3)-1 + (sqrt(3)+1)*(cos(t)+I*sin(t)))/(2*sqrt(2+cos(t))),
		     (-sqrt(3)-1 + (sqrt(3)-1)*(cos(t)+I*sin(t)))/(2*sqrt(2-cos(t))),
		     (-sqrt(3)-1 - (sqrt(3)-1)*(cos(t)-I*sin(t)))/(2*sqrt(2+cos(t)))];

c_TTC[10] := unapply(act_TTC[ L](c_TTC[9](t)),t):
c_TTC[11] := unapply(act_TTC[ M](c_TTC[9](t)),t):
c_TTC[12] := unapply(act_TTC[LM](c_TTC[9](t)),t):

c_TTC[13] := unapply(map(s -> RP1_to_SC1([s,cos(t)]),c_TTP[13](t) *~ cos(t)),t);
c_TTC[14] := unapply(act_TTC[ L](c_TTC[13](t)),t):
c_TTC[15] := unapply(act_TTC[ N](c_TTC[13](t)),t):
c_TTC[16] := unapply(act_TTC[LN](c_TTC[13](t)),t):

# Images of the vertices v[i] in the 4-torus

#@ v_TTC
#@ v_TTP
for i from 0 to 20 do
 v_TTC[i]   := combine(simplify(expand(E_to_TC ( v_E0[i]))));
 v_TTP[i]   := combine(simplify(expand(rationalize(map(SC1_to_R,v_TC[i])))));
od:

##################################################
##################################################
# A map to the 2-torus, invariant under M = mu

#@ E_to_TPp_xyr 
E_to_TPp_xyr := [sqrt(2)*x[1]/(1-sqrt(2)*y[2]),2*x[2]/y[1]/(1+sqrt(2)*y[2])];

#@ E_to_TCp_xyr 
E_to_TCp_xyr := [
 (2*I*x[1] + y[1]^2*(1-sqrt(2)*y[2])/sqrt(2) - y[2]*(1-y[1]^2/2))/
  (sqrt(2)*(1-y[1]^2/2)*(1-y[2]/sqrt(2))),
 (2*I*x[2]*y[1] + y[1]^2*(1+sqrt(2)*y[2]) - (1-y[1]^2/2))/
  (1-y[1]^2/2)
];

E_to_TPp := unapply(eval(subs({y=yx0,r=rx},E_to_TPp_xyr)),x); #@ E_to_TPp
E_to_TCp := unapply(eval(subs({y=yx0,r=rx},E_to_TCp_xyr)),x); #@ E_to_TCp

#@ E_to_TPp_jacobian 
E_to_TPp_jacobian :=
 4*sqrt(2)*(1-x[1]^2)/(1-y[1]^2/2)/(1-y[2]/sqrt(2));

#@ TTP_to_TPp 
TTP_to_TPp := (t) -> [(t[1]*t[3]-1)/(t[1]+t[3]),(t[2]*t[4]+1)/(t[4]-t[2])];

#@ TTC_to_TCp 
TTC_to_TCp := (z) -> [-z[1]*z[3],-z[2]/z[4]];

#@ TPp_p
TPp_p[0] := (a) -> 1+a[2]^2/2+a[1]^2*(a[2]^2+3/2);
TPp_p[1] := (a) -> 1+a[2]^2/2-a[1]^2*(a[2]^2+3/2);
TPp_p[2] := (a) -> 3/4*a[2]^2+1;
TPp_p[3] := (a) -> TPp_p[1](a)^2 + 4*a[1]^2*TPp_p[2](a);
TPp_p[4] := (a) -> sqrt((sqrt(TPp_p[3](a))+TPp_p[1](a))/TPp_p[2](a)/2);

#@ TPp_to_E 
TPp_to_E := (a) -> 
[a[1]/sqrt(2)*(2+(1-2/TPp_p[4](a)^2)/(1+a[2]^2)),
 a[2]/2*(2/TPp_p[4](a)-TPp_p[4](a))/(1+a[2]^2),
 TPp_p[4](a),
 sqrt(2)*((1+a[2]^2/2)*TPp_p[4](a)-1/TPp_p[4](a))/(1+a[2]^2)];

Tp_p[0] := (s) -> sqrt(9*s[1]^2-2*s[1]*s[3]+s[3]^2-8*s[1]+8*s[3]+8);
Tp_p[1] := (s) -> sqrt((s[1]*s[3]+4*s[1]-1+Tp_p[0](s))/(s[1]+1));

#@ Tp_to_E 
Tp_to_E := (s) -> [
 sqrt(8)*s[2]/(4-s[1]+s[3]+Tp_p[0](s)),
 sqrt(8)*sqrt(7+s[3])*s[4]/(8+3*s[1]+s[3]+Tp_p[0](s))/Tp_p[1](s),
 sqrt(2)*Tp_p[1](s)/sqrt(7+s[3]),
 -2*sqrt(7+s[3])*(1+s[3])*(1-2*s[1]+s[3])/(10+9*s[3]-5*s[1]+s[1]*s[3]+s[3]^2+(3+s[3])*Tp_p[0](s))/Tp_p[1](s)
];

#@ TCp_to_E 
TCp_to_E := (z) -> Tp_to_E(TC_to_T(z));

# The definitions below give an action of a group generated by L,M,N
# with M=1 and so LM = ML; this is not an action of the usual group G

#@ act_TPp
act_TPp[1]     := (a) -> [ a[1], a[2]]:
act_TPp[LL]    := (a) -> [-a[1],-a[2]]:
act_TPp[M]     := (a) -> [ a[1], a[2]]:
act_TPp[LLM]   := (a) -> [-a[1],-a[2]]:
act_TPp[N]     := (a) -> [ a[1],-a[2]]:
act_TPp[LLN]   := (a) -> [-a[1], a[2]]:
act_TPp[MN]    := (a) -> [ a[1],-a[2]]:
act_TPp[LLMN]  := (a) -> [-a[1], a[2]]:
act_TPp[L]     := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LLL]   := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LM]    := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LLLM]  := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LN]    := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LLLN]  := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LMN]   := (a) -> [ a[2]*TPp_p[4](a)/sqrt(2), a[1]/TPp_p[4](a)*sqrt(2)];
act_TPp[LLLMN] := (a) -> [-a[2]*TPp_p[4](a)/sqrt(2),-a[1]/TPp_p[4](a)*sqrt(2)];

# Images of curves

#@ c_TPp
c_TPp[ 0] := (t) -> [1/cos(t)/sqrt(2),infinity];
c_TPp[ 1] := (t) -> [ sin(t),tan(t)*sqrt(2)];
c_TPp[ 2] := (t) -> [-sin(t),tan(t)*sqrt(2)];
c_TPp[ 3] := (t) -> [infinity,sqrt(3/2) * tan(t)];
c_TPp[ 4] := (t) -> [-sin(t)/sqrt(2),infinity];
c_TPp[ 5] := (t) -> [sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2),0];
c_TPp[ 6] := (t) -> [0, tan(t/2)*sqrt(2)];
c_TPp[ 7] := (t) -> [sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2),0];
c_TPp[ 8] := (t) -> [0,-tan(t/2)*sqrt(2)];
c_TPp[ 9] := (t) -> [ 1/sqrt(3)/tan(t/2),   tan(t/2)];
c_TPp[10] := (t) -> [-1/sqrt(3)*tan(t/2), 1/tan(t/2)];
c_TPp[11] := (t) -> [ 1/sqrt(3)/tan(t/2),   tan(t/2)];
c_TPp[12] := (t) -> [ 1/sqrt(3)*tan(t/2),-1/tan(t/2)];
c_TPp[13] := (t) -> [ (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                      (1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPp[14] := (t) -> [-(1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                      (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPp[15] := (t) -> [ (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                     -(1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPp[16] := (t) -> [ (1/3)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                      (1/3)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];

#@ c_TCp
c_TCp[ 0] := (t) -> [(cos(t) + I/sqrt(2))/(cos(t) - I/sqrt(2)),-1];
c_TCp[ 1] := (t) -> [(I - sin(t))/(I + sin(t)),
                     (I*cos(t)/sqrt(2)-sin(t))/(I*cos(t)/sqrt(2)+sin(t))];
c_TCp[ 2] := (t) -> [(I + sin(t))/(I - sin(t)),
                     (I*cos(t)/sqrt(2)-sin(t))/(I*cos(t)/sqrt(2)+sin(t))];
c_TCp[ 3] := (t) -> [-1,(cos(t) + I * sqrt(3/2) * sin(t))/
                        (cos(t) - I * sqrt(3/2) * sin(t))];
c_TCp[ 4] := (t) -> [(I*sqrt(2) + sin(t))/(I*sqrt(2) - sin(t)),-1];
c_TCp[ 5] := (t) -> [(1+8*cos(t)-cos(t)^2+4*sqrt(2)*I*sin(t)*sqrt(2+sin(t/2)^2))/
                      (9-cos(t)^2),1];
c_TCp[ 6] := (t) -> [1,(I*sin(t)/sqrt(2)+cos(t)-1)/(I*sin(t)/sqrt(2)-cos(t)+1)];
c_TCp[ 7] := (t) -> [(1+8*cos(t)-cos(t)^2+4*sqrt(2)*I*sin(t)*sqrt(2+sin(t/2)^2))/
                       (9-cos(t)^2),1];
c_TCp[ 8] := (t) -> [1,(I*sin(t)/sqrt(2)-cos(t)+1)/(I*sin(t)/sqrt(2)+cos(t)-1)];
c_TCp[ 9] := (t) -> [(cos(t)-1-I*sin(t)/sqrt(3))/(cos(t)-1+I*sin(t)/sqrt(3)),
                     (cos(t)-1+I*sin(t))/(-cos(t)+1+I*sin(t))];
c_TCp[10] := (t) -> [(cos(t)-1-I*sin(t)*sqrt(3))/(-cos(t)+1-I*sin(t)*sqrt(3)),
                     (cos(t)-1-I*sin(t))/(cos(t)-1+I*sin(t))];
c_TCp[11] := (t) -> [(cos(t)-1-I*sin(t)/sqrt(3))/(cos(t)-1+I*sin(t)/sqrt(3)),
                     (cos(t)-1+I*sin(t))/(-cos(t)+1+I*sin(t))];
c_TCp[12] := (t) -> [(cos(t)-1+I*sin(t)*sqrt(3))/(-cos(t)+1+I*sin(t)*sqrt(3)),
                     (cos(t)-1+I*sin(t))/(cos(t)-1-I*sin(t))];

for i from 13 to 16 do
 c_TCp[i] := unapply(simplify(TP_to_TC(c_TPp[i](t))),t);
od:

# Images of vertices

#@ v_TCp
#@ v_TPp
for i from 0 to 20 do
 v_TCp[i]  := combine(simplify(expand(E_to_TCp( v_E0[i]))));
 v_TPp[i]  := combine(simplify(expand(rationalize(map(SC1_to_R,v_TCp[i])))));
od:

##################################################
##################################################
# The map E_to_TPpa is the composite of E_to_TPp with the automorphism
# a |-> [a[1]/sqrt(2),a[2]/2] of (R u {infinity})^2.  Some formulae
# for TPpa are tidier than the analogous formulae for TPp.

#@ E_to_TPpa_xyr 
E_to_TPpa_xyr := [x[1]/(1-y[2]*sqrt(2)),x[2]/y[1]/(1+y[2]*sqrt(2))];

#@ E_to_TCpa_xyr 
E_to_TCpa_xyr := [(2*y[1]^2*y[2]+8*y[2]-2*sqrt(2)*y[1]^2-2*sqrt(2)-(8*I)*sqrt(2)*x[1])/
                  (2*sqrt(2)*y[1]^2-2*y[1]^2*y[2]-6*sqrt(2)+8*y[2]),
                 (10*y[1]^2*y[2]+6*sqrt(2)*y[1]^2+(8*I)*sqrt(2)*x[2]*y[1]-2*sqrt(2))/
		  (6*y[1]^2*y[2]+2*sqrt(2)*y[1]^2+2*sqrt(2))];

#@ E_to_TPpa 
E_to_TPpa := unapply(eval(subs({y=yx0,r=rx},E_to_TPpa_xyr)),x);

#@ E_to_TCpa 
E_to_TCpa := unapply(eval(subs({y=yx0,r=rx},E_to_TCpa_xyr)),x);

#@ E_to_TPpa_jacobian 
E_to_TPpa_jacobian :=
 64*(1-x[1]^2)*(1-y[1]^2/2)/
  ((-y[1]^2*sqrt(2)+y[1]^2*y[2]+3*sqrt(2)-4*y[2])*(y[1]^2*sqrt(2)+3*y[1]^2*y[2]+sqrt(2)));
 
#@ TPp_to_TPpa 
TPp_to_TPpa := (t) -> [t[1]/sqrt(2),t[2]/2];

#@ TCp_to_TCpa 
TCp_to_TCpa := (z) -> [-mob(-z[1],3-2*sqrt(2)),-mob(-z[2],1/3)];

#@ TPpa_to_TPp 
TPpa_to_TPp := (t) -> [t[1]*sqrt(2),t[2]*2];

#@ TCpa_to_TCp 
TCpa_to_TCp := (z) -> [-mob(-z[1],-3+2*sqrt(2)),-mob(-z[2],-1/3)];

#@ TTP_to_TPpa  
TTP_to_TPpa  := (t) -> [(t[1]*t[3]-1)/(t[1]+t[3])/sqrt(2),(t[2]*t[4]+1)/(t[4]-t[2])/2];

#@ TTC_to_TCpa  
TTC_to_TCpa  := (z) -> [-mob(z[1]*z[3],3-2*sqrt(2)),-mob(z[2]/z[4],1/3)];

#@ TPpa_p
TPpa_p[0] := (a) -> 1 + 2*a[2]^2 + a[1]^2*(3 + 8*a[2]^2);
TPpa_p[1] := (a) -> 1 + 2*a[2]^2 - a[1]^2*(3 + 8*a[2]^2);
TPpa_p[2] := (a) -> 1 + 3*a[2]^2;
TPpa_p[3] := (a) -> TPpa_p[1](a)^2 + 8*a[1]^2*TPpa_p[2](a);
TPpa_p[4] := (a) -> sqrt((sqrt(TPpa_p[3](a))+TPpa_p[1](a))/TPpa_p[2](a)/2);

# A (discontinuous) section of the map E_to_TPpa

#@ TPpa_to_E 
TPpa_to_E := (a) -> 
[a[1]*(2+(1-2/TPpa_p[4](a)^2)/(1+4*a[2]^2)),
 a[2]*(2/TPpa_p[4](a)-TPpa_p[4](a))/(1+4*a[2]^2),
 TPpa_p[4](a),
 sqrt(2)*((1+2*a[2]^2)*TPpa_p[4](a)-1/TPpa_p[4](a))/(1+4*a[2]^2)];

#@ Tpa_p
Tpa_p[0] := (s) ->  (4*s[1]*s[3]- 8*s[1]-6*s[3]+14)/((1+s[3])*(1+s[1]));
Tpa_p[1] := (s) -> -(6*s[1]*s[3]-14*s[1]-4*s[3]+ 8)/((1+s[3])*(1+s[1]));
Tpa_p[2] := (s) ->  (4-2*s[3])/(1+s[3]);
Tpa_p[3] := (s) -> (4*(3*s[1]*s[3]-7*s[1]-2*s[3]+4)^2+16*(1-s[1]^2)*(2-s[3])*(1+s[3]))/((1+s[1])^2*(1+s[3])^2);
Tpa_p[4] := (s) -> sqrt((13*s[1]*s[3]^2-46*s[1]*s[3]-25*s[3]^2+41*s[1]+98*s[3]-97)/2/(2-s[3])/(sqrt((3*s[1]*s[3]-7*s[1]-2*s[3]+4)^2+4*(1-s[1]^2)*(2-s[3])*(s[3]+1))+11-5*s[3]) + (7-3*s[3])/2/(2-s[3]));

#@ Tpa_to_E 
Tpa_to_E := (s) -> [
s[2]*(2 + (1-2/Tpa_p[4](s)^2)*(1+s[3])/(5-3*s[3]))/(1+s[1]),
s[4]*(2/Tpa_p[4](s)-Tpa_p[4](s))/(5-3*s[3]),
Tpa_p[4](s),
sqrt(2)*((3-s[3])*Tpa_p[4](s)-(1+s[3])/Tpa_p[4](s))/(5-3*s[3])
];

#@ TCpa_to_E 
TCpa_to_E := (z) -> Tpa_to_E(TC_to_T(z));

# The definitions below give an action of a group generated by L,M,N
# with M=1 and so LM = ML; this is not an action of the usual group G

#@ act_TPpa
act_TPpa[1]     := (a) -> [ a[1], a[2]]:
act_TPpa[LL]    := (a) -> [-a[1],-a[2]]:
act_TPpa[M]     := (a) -> [ a[1], a[2]]:
act_TPpa[LLM]   := (a) -> [-a[1],-a[2]]:
act_TPpa[N]     := (a) -> [ a[1],-a[2]]:
act_TPpa[LLN]   := (a) -> [-a[1], a[2]]:
act_TPpa[MN]    := (a) -> [ a[1],-a[2]]:
act_TPpa[LLMN]  := (a) -> [-a[1], a[2]]:
act_TPpa[L]     := (a) -> [-a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
act_TPpa[LLL]   := (a) -> [ a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
act_TPpa[LM]    := (a) -> [-a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
act_TPpa[LLLM]  := (a) -> [ a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
act_TPpa[LN]    := (a) -> [ a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
act_TPpa[LLLN]  := (a) -> [-a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];
act_TPpa[LMN]   := (a) -> [ a[2]*TPpa_p[4](a), a[1]/TPpa_p[4](a)];
act_TPpa[LLLMN] := (a) -> [-a[2]*TPpa_p[4](a),-a[1]/TPpa_p[4](a)];

# Images of curves

#@ c_TPpa
c_TPpa[ 0] := (t) -> [1/cos(t)/2,infinity];
c_TPpa[ 1] := (t) -> [ sin(t)/sqrt(2),tan(t)/sqrt(2)];
c_TPpa[ 2] := (t) -> [-sin(t)/sqrt(2),tan(t)/sqrt(2)];
c_TPpa[ 3] := (t) -> [infinity,sqrt(3/8) * tan(t)];
c_TPpa[ 4] := (t) -> [-sin(t)/2,infinity];
c_TPpa[ 5] := (t) -> [tan(t/2)/sqrt(2+sin(t/2)^2),0];
c_TPpa[ 6] := (t) -> [0, tan(t/2)/sqrt(2)];
c_TPpa[ 7] := (t) -> [tan(t/2)/sqrt(2+sin(t/2)^2),0];
c_TPpa[ 8] := (t) -> [0,-tan(t/2)/sqrt(2)];
c_TPpa[ 9] := (t) -> [ 1/sqrt(6)/tan(t/2),   tan(t/2)/2];
c_TPpa[10] := (t) -> [-1/sqrt(6)*tan(t/2), 1/tan(t/2)/2];
c_TPpa[11] := (t) -> [ 1/sqrt(6)/tan(t/2),   tan(t/2)/2];
c_TPpa[12] := (t) -> [ 1/sqrt(6)*tan(t/2),-1/tan(t/2)/2];
c_TPpa[13] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                       (1/6)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPpa[14] := (t) -> [-(1/3/sqrt(2))*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                       (1/6)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPpa[15] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                      -(1/6)*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];
c_TPpa[16] := (t) -> [ (1/3/sqrt(2))*(cos(t)^2-sin(t)*sqrt(4-cos(t)^2)+2)/cos(t),
                       (1/6)*(cos(t)^2+sin(t)*sqrt(4-cos(t)^2)+2)*sqrt(3)/(cos(t)*sin(t))];

#@ c_TCpa
c_TCpa[ 0] := (t) -> [(cos(t) + I/2)/(cos(t) - I/2),-1];
c_TCpa[ 1] := (t) -> [(1 + I*sin(t)/sqrt(2))/(1 - I*sin(t)/sqrt(2)),mob(exp(2*I*t),-(3-sqrt(8)))];
c_TCpa[ 2] := (t) -> [(1 - I*sin(t)/sqrt(2))/(1 + I*sin(t)/sqrt(2)),mob(exp(2*I*t),-(3-sqrt(8)))];
c_TCpa[ 3] := (t) -> [-1,mob(exp(2*I*t),-(11-sqrt(96))/5)];
c_TCpa[ 4] := (t) -> [mob(exp(I*t),2+sqrt(5))*mob(exp(I*t),2-sqrt(5)),-1];
c_TCpa[ 5] := (t) -> [-I*(I*cos(t)^2+2*sqrt(10-2*cos(t))*sin(t)-(6*I)*cos(t)-3*I)/(cos(t)^2-2*cos(t)-7), 1];
c_TCpa[ 6] := (t) -> [ 1,mob(exp(I*t),-(3-sqrt(8)))];
c_TCpa[ 7] := (t) -> [-I*(I*cos(t)^2+2*sqrt(10-2*cos(t))*sin(t)-(6*I)*cos(t)-3*I)/(cos(t)^2-2*cos(t)-7), 1];
c_TCpa[ 8] := (t) -> [ 1,mob(exp(I*t),-(3+sqrt(8)))];
c_TCpa[ 9] := (t) -> [-mob(exp(I*t), (7+2*sqrt(6))/5), mob(exp(I*t),-1/3)];
c_TCpa[10] := (t) -> [ mob(exp(I*t),-(7+2*sqrt(6))/5),-mob(exp(I*t),   3)];
c_TCpa[11] := (t) -> [-mob(exp(I*t), (7+2*sqrt(6))/5), mob(exp(I*t),-1/3)];
c_TCpa[12] := (t) -> [ mob(exp(I*t),-(7-2*sqrt(6))/5),-mob(exp(I*t), 1/3)];

for i from 13 to 16 do
 c_TCpa[i] := unapply(simplify(TP_to_TC(c_TPpa[i](t))),t);
od:

# Images of vertices

#@ v_TCpa
#@ v_TPpa
for i from 0 to 20 do
 v_TCpa[i]  := combine(simplify(expand(E_to_TCpa( v_E0[i]))));
 v_TPpa[i]  := combine(simplify(expand(rationalize(map(SC1_to_R,v_TCpa[i])))));
od:

######################################################################
######################################################################
# E_to_TCm is map to the 2-torus, invariant under LM = lambda mu

#@ E_to_TPm_xyr 
E_to_TPm_xyr := [
 -(x[1]*y[1]*sqrt(2)*y[2]+x[2]*y[1]*sqrt(2)*y[2]+sqrt(2)*x[1]+sqrt(2)*x[2]+2*x[1]*y[1]-2*x[2]*y[1])/
  (r[1]*r[2]*y[1]^2+y[1]^2*y[2]^2-2*r[1]*r[2]-2*x[1]*x[2]-2*y[1]^2+2*y[1]*y[2]+1),
  (x[1]*y[1]*sqrt(2)*y[2]+x[2]*y[1]*sqrt(2)*y[2]-sqrt(2)*x[1]-sqrt(2)*x[2]+2*x[1]*y[1]-2*x[2]*y[1])/
  (r[1]*r[2]*y[1]^2+y[1]^2*y[2]^2-2*r[1]*r[2]-2*x[1]*x[2]-2*y[1]^2-2*y[1]*y[2]+1)
];

#@ E_to_TCm_xyr 
E_to_TCm_xyr := [
-(I*x[1] + y[1]*(1 - y[2]/sqrt(2)) - 1/sqrt(2))*
 (I*x[2] - y[1]*(1 + y[2]/sqrt(2)) - 1/sqrt(2))/(r[1]*r[2]*(1-y[1]^2/2)),
-(I*x[1] - y[1]*(1 - y[2]/sqrt(2)) - 1/sqrt(2))*
 (I*x[2] + y[1]*(1 + y[2]/sqrt(2)) - 1/sqrt(2))/(r[1]*r[2]*(1-y[1]^2/2))
];

#@ E_to_TPm    
E_to_TPm    := unapply(eval(subs({y=yx0,r=rx},E_to_TPm_xyr)),x);

#@ E_to_TCm    
E_to_TCm    := unapply(eval(subs({y=yx0,r=rx},E_to_TCm_xyr)),x);

#@ TTC_to_TCm   
TTC_to_TCm   := (z) -> [-z[1]*z[4],-z[2]*z[3]];

#@ TTP_to_TPm   
TTP_to_TPm   := (t) -> [(t[1]*t[4]-1)/(t[1]+t[4]),(t[2]*t[3]-1)/(t[2]+t[3])];

#@ E_to_TPm_jacobian  
E_to_TPm_jacobian  := 4*sqrt(2)*(3/2 - (1-y[1]^2/2)*(1-y[2]^2/2) - x[1]*x[2])/((1-y[1]^2/2)*(1-y[2]^2/2));

########################################

#@ act_TCm
act_TCm[1]     := (z) -> [  z[1],  z[2]];
act_TCm[LL]    := (z) -> [1/z[1],1/z[2]];
act_TCm[LM]    := (z) -> [  z[1],  z[2]];
act_TCm[LLLM]  := (z) -> [1/z[1],1/z[2]];
act_TCm[LN]    := (z) -> [  z[2],  z[1]];
act_TCm[LLLN]  := (z) -> [1/z[2],1/z[1]];
act_TCm[MN]    := (z) -> [  z[2],  z[1]];
act_TCm[LLMN]  := (z) -> [1/z[2],1/z[1]];

########################################

#@ v_TCm
for i from 0 to num_vertices_E-1 do
 v_TCm[i]  := simplify(expand(E_to_TCm( v_E0[i])));
od:

#@ v_TPm
v_TPm[ 0] := [0,0];
v_TPm[ 1] := [0,0];
v_TPm[ 2] := [ 1, 1] *~ ((1+sqrt(3))/sqrt(2));
v_TPm[ 3] := [ 1, 1] *~ ((1+sqrt(3))/sqrt(2));
v_TPm[ 4] := [-1,-1] *~ ((1+sqrt(3))/sqrt(2));
v_TPm[ 5] := [-1,-1] *~ ((1+sqrt(3))/sqrt(2));
v_TPm[ 6] := [ 1, 1];
v_TPm[ 8] := [-1,-1];
v_TPm[ 7] := [infinity,infinity];
v_TPm[ 9] := [infinity,infinity];
v_TPm[10] := [       0,infinity];
v_TPm[13] := [       0,infinity];
v_TPm[11] := [infinity,       0];
v_TPm[12] := [infinity,       0];
v_TPm[14] := [ 1, 1] /~ sqrt(3);
v_TPm[19] := [ 1, 1] /~ sqrt(3); 
v_TPm[16] := [-1,-1] /~ sqrt(3);
v_TPm[21] := [-1,-1] /~ sqrt(3); 
v_TPm[17] := [ 1,-1];
v_TPm[20] := [ 1,-1];
v_TPm[15] := [-1, 1];
v_TPm[18] := [-1, 1];

#for i from 0 to num_curves_E - 1 do
# c_TC[i]   := unapply(combine(rationalize(E_to_TC( c_E0[i](t)))),t);
# c_TCp[i]  := unapply(combine(rationalize(E_to_TCp( c_E0[i](t)))),t);
# c_TCm[i]  := unapply(simplify(rationalize(factor(expand(combine(E_to_TCm( c_E0[i](t))))))),t);
# c_TCmq[i] := unapply(combine(factor(expand(rationalize(factor(expand(combine(E_to_TCmq(c_E0[i](t))))))))),t);
#od;

#@ c_TPm
c_TPm[ 0] := (t) -> [ 1, 1] *~ ((sqrt(sin(t-Pi/4)^4+cos(t-Pi/4)^2)+sin(t-Pi/4)^2)/cos(t-Pi/4));
c_TPm[ 1] := (t) -> [ 1, 1] *~ sin(t);
c_TPm[ 2] := (t) -> [-1, 1] *~ (sqrt(2) * tan(t));
c_TPm[ 3] := (t) -> [ (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1-cos(t)),
                      (1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t))];
c_TPm[ 4] := (t) -> [-(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1+cos(t)),
                     -(1/2)*sqrt(2)*(1+sqrt(3))*sin(t)/(1-cos(t))];
c_TPm[ 5] := (t) -> [ sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*(sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2),
                      -1/(sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*(sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2))];
c_TPm[ 6] := (t) -> [ -1/(sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)+1)*(sqrt(2-sin(t/2)^2)+1)+cos(t/2)^2)),
                      sqrt(2)/sin(t)*((sqrt(2+sin(t/2)^2)-1)*(sqrt(2-sin(t/2)^2)+1)-cos(t/2)^2)];
c_TPm[ 7] := unapply(c_TPm[ 6](t),t);
c_TPm[ 8] := unapply(c_TPm[ 5](t),t);
c_TPm[ 9] := (t) -> [(sqrt(4-cos(t)^2)-sin(t)^2+sqrt(3)*cos(t))/sin(t)/(sqrt(3)+cos(t)),
                     (sqrt(4-cos(t)^2)-sin(t)^2-sqrt(3)*cos(t))/sin(t)/(sqrt(3)-cos(t))];
c_TPm[10] := (t) -> [(sqrt(3)*cos(t) - sqrt(4-cos(t)^2))/2/sin(t),
                     (sqrt(3)*cos(t) + sqrt(4-cos(t)^2))/2/sin(t)];
c_TPm[11] := unapply(c_TPm[10](t),t);
c_TPm[12] := unapply(c_TPm[ 9](t),t);
c_TPm[13] := (t) -> [sqrt(3+sin(t)^2)/cos(t)/sqrt(3),sqrt(3)*cos(t)/sqrt(3+sin(t)^2)];
c_TPm[14] := (t) -> [-cos(t)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*(cos(t)^2+8)),
                     (1/3)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*cos(t))];
c_TPm[15] := (t) -> [(1/3)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*cos(t)),
                     -cos(t)*(cos(t)^2*sqrt(3)+2*sqrt(3)+3*sqrt(4-cos(t)^2))/(sin(t)*(cos(t)^2+8))];
c_TPm[16] := (t) -> [sqrt(3)*cos(t)/sqrt(3+sin(t)^2),sqrt(3+sin(t)^2)/cos(t)/sqrt(3)];


#@ c_TCm
c_TCm[ 0] := (t) -> [(I*sqrt(2)*sin(t)+I*sqrt(2)*cos(t)+2*sin(t)*cos(t)-1)/sqrt(4-cos(2*t)^2),
                     (I*sqrt(2)*sin(t)+I*sqrt(2)*cos(t)+2*sin(t)*cos(t)-1)/sqrt(4-cos(2*t)^2)];
c_TCm[ 1] := (t) -> [(I - sin(t))/(I + sin(t)),(I - sin(t))/(I + sin(t))];
c_TCm[ 2] := (t) -> [-(I*sqrt(2)*cos(t)+2*sin(t))/(-I*sqrt(2)*cos(t)+2*sin(t)),
                     -(-I*sqrt(2)*cos(t)+2*sin(t))/(I*sqrt(2)*cos(t)+2*sin(t))];
c_TCm[ 3] := (t) -> [(I*sqrt(2)*sin(t)-sqrt(3)*cos(t)-1)/(sqrt(3)+cos(t)),
                     (-sqrt(3)*cos(t)+1-I*sqrt(2)*sin(t))/(-sqrt(3)+cos(t))];
c_TCm[ 4] := (t) -> [(I*sqrt(2)*sin(t)-sqrt(3)*cos(t)+1)/(-sqrt(3)+cos(t)),
                     (-sqrt(3)*cos(t)-1-I*sqrt(2)*sin(t))/(sqrt(3)+cos(t))];
c_TCm[ 5] := (t) -> [(((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
		     ((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
c_TCm[ 6] := (t) -> [((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
		     (((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
c_TCm[ 7] := (t) -> [((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
		     (((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
c_TCm[ 8] := (t) -> [(((2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)+4*cos(t)-4)*
                       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2),
		     ((-(2*I)*sqrt(2)*sin(t)+2*cos(t)+2)*sqrt(2+sin((1/2)*t)^2)+(2*I)*sqrt(2)*sin(t)-4*cos(t)+4)*
		       sqrt(2-sin((1/2)*t)^2)/(9-cos(t)^2)];
c_TCm[ 9] := (t) -> [(sin(t)+I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2),
                     (sin(t)-I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2)];
c_TCm[10] := (t) -> [(-(2*I)*sin(t)+sqrt(3)*cos(t))/sqrt(4-cos(t)^2),
                      ((2*I)*sin(t)-sqrt(3)*cos(t))/sqrt(4-cos(t)^2)];
c_TCm[11] := (t) -> [(-(2*I)*sin(t)+sqrt(3)*cos(t))/sqrt(4-cos(t)^2),
                      ((2*I)*sin(t)-sqrt(3)*cos(t))/sqrt(4-cos(t)^2)];
c_TCm[12] := (t) -> [(sin(t)+I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2),
                     (sin(t)-I*cos(t))*(sin(t)+I*sqrt(3))/sqrt(4-cos(t)^2)];
c_TCm[13] := (t) -> [ ( I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2),
                     -(-I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2)];
c_TCm[14] := (t) -> [(I*sqrt(3)*cos(t)-2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
                      ((cos(t)^2+2)*(4-cos(t)^2)),
		     (I*sqrt(3)*cos(t)+2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
		      ((cos(t)^2+2)*(4-cos(t)^2))];
c_TCm[15] := (t) -> [(I*sqrt(3)*cos(t)+2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
                      ((cos(t)^2+2)*(4-cos(t)^2)),
		     (I*sqrt(3)*cos(t)-2*sin(t))*(sin(t)*cos(t)^2+(3*I)*cos(t)*sqrt(4-cos(t)^2)-4*sin(t))/
		      ((cos(t)^2+2)*(4-cos(t)^2))];
c_TCm[16] := (t) -> [-(-I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2),
                      ( I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(cos(t)^2+2)];


######################################################################
######################################################################
# E_to_TCmq is E_to_TCm followed by an isogeny of degree two.

#@ E_to_TCmq_xyr 
E_to_TCmq_xyr := [
 -(2*I*x[1]*y[1] - (1-y[1]^2/2) + y[1]^2*(1 - sqrt(2)*y[2]))*
  (2*I*x[2]*y[1] + (1-y[1]^2/2) - y[1]^2*(1 + sqrt(2)*y[2]))/(1-y[1]^2/2)^2,
  (2*I*x[1] + y[1]^2/sqrt(2)*(1-y[2]/sqrt(2)) - y[2])*
  (2*I*x[2] + y[1]^2/sqrt(2)*(1+y[2]/sqrt(2)) + y[2])/(2*(1-y[1]^2/2)^2*(1-y[2]^2/2))
];

#@ E_to_TCmq 
E_to_TCmq := unapply(eval(subs({y=yx0,r=rx},E_to_TCmq_xyr)),x);

#@ TCm_to_TCmq 
TCm_to_TCmq := (z) -> [ z[1]/z[2], z[1]*z[2]];

#@ TTC_to_TCmq  
TTC_to_TCmq  := (z) -> TCm_to_TCmq(TTC_to_TCm(z));

#@ TPm_to_TPmq 
TPm_to_TPmq := (t) -> [(t[1]-t[2])/(1+t[1]*t[2]),(t[1]+t[2])/(1-t[1]*t[2])];

#@ TTP_to_TPmq  
TTP_to_TPmq  := (t) -> TPm_to_TPmq(TTP_to_TPm(t));

#@ E_to_TPmq   
E_to_TPmq   := (x) -> TTP_to_TPmq(E_to_TTP(x));

#@ E_to_TPmq_jacobian 
E_to_TPmq_jacobian := 2 * E_to_TPm_jacobian;

########################################

# This map is essentially inverse to E_to_TPmq.
# In more detail, it returns an answer involving 
# sqrt(RootOf(a quartic polynomial)), where it seems experimentally
# that the quartic almost always has precisely two nonnegative roots.
# Using the two possible square roots of these two roots we obtain
# four points in EX^*, and these are the preimages of a under 
# E_to_TPmq.
#
# We do not have a full analysis of which preimage we get using the
# default numerical value of RootOf().  However, experimant shows
# that the signs of x[3] and 1 - (a[1]*a[2])^2 are relevant, where
# a = E_to_TPm(x) (not E_to_TPmq(x)).  Alternatively, the sign of
# z[1]*z[2]+2*z[2]-2*z[1] is relevant.  This sign changes as we 
# cross C[13].

#@ TPmq_to_E 
TPmq_to_E := proc(a,i_)
 local x,xa,p,t,i;

 i := `if`(nargs > 1,i_,0);
 
 p :=
  16*a[2]^2*a[1]^4+
  32*a[1]^2*(1+a[1]^2-a[2]^2*a[1]^2)*t+
  (-8*a[2]^2*a[1]^4-32*a[2]^2*a[1]^2-96*a[1]^4-160*a[1]^2-64)*t^2+
  (24*a[2]^2*a[1]^4+32*a[2]^2*a[1]^2+72*a[1]^4+136*a[1]^2+64)*t^3+
  a[2]^2*(3*a[1]^2+4)^2*t^4;

 if i = 0 then
  xa[3] :=  sqrt(RootOf(p,t));
 elif i = 1 then
  xa[3] :=  sqrt(RootOf(p,t,index=1));
 elif i = 2 then
  xa[3] :=  sqrt(RootOf(p,t,index=2));
 elif i = 3 then
  xa[3] := -sqrt(RootOf(p,t,index=1));
 else
  xa[3] := -sqrt(RootOf(p,t,index=2));
 fi;

 xa[1] :=  (1/16)*sqrt(2)*(6*sqrt(2)*a[1]^3*xa[3]^3+
                           3*a[2]*a[1]^2*xa[3]^4-
                           4*sqrt(2)*a[1]^3*xa[3]+
                           6*sqrt(2)*a[1]*xa[3]^3+
                           4*a[1]^2*a[2]*xa[3]^2+
                           4*a[2]*xa[3]^4-
                           4*sqrt(2)*a[1]*xa[3]-4*a[2]*a[1]^2)/
           (xa[3]^2*(a[1]^2+1));

 xa[2] := -(1/16)*sqrt(2)*(6*sqrt(2)*a[1]^3*xa[3]^3-
                           3*a[2]*a[1]^2*xa[3]^4-
                           4*sqrt(2)*a[1]^3*xa[3]+
                           6*sqrt(2)*a[1]*xa[3]^3-
                           4*a[1]^2*a[2]*xa[3]^2-
                           4*a[2]*xa[3]^4-
                           4*sqrt(2)*a[1]*xa[3]+
                           4*a[2]*a[1]^2)/
           (xa[3]^2*(a[1]^2+1));

 xa[4] := -(1/8)*a[1]*a[2]*(3*a[1]^2*xa[3]^4+4*a[1]^2*xa[3]^2+4*xa[3]^4-4*a[1]^2)/
            (xa[3]^2*(a[1]^2+1));

 return [xa[1],xa[2],xa[3],xa[4]];

end:

########################################

#@ act_TCmq
act_TCmq[1]     := (z) -> [  z[1],  z[2]];
act_TCmq[LL]    := (z) -> [1/z[1],1/z[2]];
act_TCmq[LM]    := (z) -> [  z[1],  z[2]];
act_TCmq[LLLM]  := (z) -> [1/z[1],1/z[2]];
act_TCmq[LN]    := (z) -> [1/z[1],  z[2]];
act_TCmq[LLLN]  := (z) -> [  z[1],1/z[2]];
act_TCmq[MN]    := (z) -> [1/z[1],  z[2]];
act_TCmq[LLMN]  := (z) -> [  z[1],1/z[2]];

########################################

#@ v_TCmq
for i from 0 to num_vertices_E-1 do
 v_TCmq[i] := simplify(expand(E_to_TCmq(v_E0[i])));
od:

#@ v_TPmq
v_TPmq[ 0] := [0,0];
v_TPmq[ 1] := [0,0];
v_TPmq[ 7] := [0,0];
v_TPmq[ 9] := [0,0];
v_TPmq[ 4] := [0, sqrt(2)];
v_TPmq[ 5] := [0, sqrt(2)];
v_TPmq[ 2] := [0,-sqrt(2)];
v_TPmq[ 3] := [0,-sqrt(2)];
v_TPmq[ 6] := [0,infinity];
v_TPmq[ 8] := [0,infinity];
v_TPmq[10] := [infinity,infinity];
v_TPmq[11] := [infinity,infinity];
v_TPmq[12] := [infinity,infinity];
v_TPmq[13] := [infinity,infinity];
v_TPmq[14] := [0, sqrt(3)];
v_TPmq[19] := [0, sqrt(3)];
v_TPmq[16] := [0,-sqrt(3)];
v_TPmq[21] := [0,-sqrt(3)];
v_TPmq[15] := [infinity,0];
v_TPmq[17] := [infinity,0];
v_TPmq[18] := [infinity,0];
v_TPmq[20] := [infinity,0];

#@ c_TPmq
c_TPmq[ 0] := (t) -> [0,-cos(t-Pi/4)/sin(t-Pi/4)^2];
c_TPmq[ 1] := (t) -> [ 0,2*sin(t)/cos(t)^2];
c_TPmq[ 2] := (t) -> [ sqrt(8)*sin(2*t)/(1 - 3*cos(2*t)),0];
c_TPmq[ 3] := (t) -> [sqrt(2/3)/tan(t),-sqrt(2)/sin(t)];
c_TPmq[ 4] := (t) -> [sqrt(2/3)/tan(t), sqrt(2)/sin(t)];
c_TPmq[ 5] := (t) -> [ sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
c_TPmq[ 6] := (t) -> [-sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
c_TPmq[ 7] := (t) -> [-sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
c_TPmq[ 8] := (t) -> [ sqrt(2)*tan(t/2), sqrt(2)*tan(t/2)/sqrt(2+sin(t/2)^2)];
c_TPmq[ 9] := (t) -> [1/tan(t),sqrt(3)/sin(t)];
c_TPmq[10] := (t) -> [infinity,sqrt(3)/2/tan(t)];
c_TPmq[11] := (t) -> [infinity,sqrt(3)/2/tan(t)];
c_TPmq[12] := (t) -> [1/tan(t),sqrt(3)/sin(t)];
c_TPmq[13] := (t) -> [ 2/sqrt(3)*sin(t)^2/cos(t)/sqrt(3+sin(t)^2),infinity];
c_TPmq[14] := (t) -> [ 2/sqrt(3)*tan(t),tan(t)*sqrt(3+sin(t)^2)/3];
c_TPmq[15] := (t) -> [-2/sqrt(3)*tan(t),tan(t)*sqrt(3+sin(t)^2)/3];
c_TPmq[16] := (t) -> [-2/sqrt(3)*sin(t)^2/cos(t)/sqrt(3+sin(t)^2),infinity];

#@ c_TCmq
c_TCmq[ 0] := (t) -> [1, -((4*I)*sqrt(2)*cos(t)^2*sin(t)-(4*I)*sqrt(2)*cos(t)^3-4*cos(t)^4-(2*I)*sqrt(2)*sin(t)+(2*I)*sqrt(2)*cos(t)-8*cos(t)*sin(t)+4*cos(t)^2-1)/(4*cos(t)^4-4*cos(t)^2-3)];
c_TCmq[ 1] := (t) -> [1, -((2*I)*sin(t)+cos(t)^2)/((2*I)*sin(t)-cos(t)^2)];
c_TCmq[ 2] := (t) -> [-((2*I)*sqrt(2)*cos(t)*sin(t)-3*cos(t)^2+2)/((2*I)*sqrt(2)*cos(t)*sin(t)+3*cos(t)^2-2), 1];
c_TCmq[ 3] := (t) -> [-((2*I)*sin(t)*cos(t)*sqrt(6)-5*cos(t)^2+3)/(cos(t)^2-3), ((2*I)*sqrt(2)*sin(t)+cos(t)^2+1)/(cos(t)^2-3)];
c_TCmq[ 4] := (t) -> [-((2*I)*sin(t)*cos(t)*sqrt(6)-5*cos(t)^2+3)/(cos(t)^2-3), ((2*I)*sqrt(2)*sin(t)+sin(t)^2-2)/(sin(t)^2+2)];
c_TCmq[ 5] := (t) -> [-((2*I)*sqrt(2)*sin(t)+3*cos(t)-1)/(-3+cos(t)),
                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
c_TCmq[ 6] := (t) -> [((2*I)*sqrt(2)*sin(t)-3*cos(t)+1)/(-3+cos(t)),
                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
c_TCmq[ 7] := (t) -> [((2*I)*sqrt(2)*sin(t)-3*cos(t)+1)/(-3+cos(t)),
                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
c_TCmq[ 8] := (t) -> [-((2*I)*sqrt(2)*sin(t)+3*cos(t)-1)/(-3+cos(t)),
                      -I*(I*cos(t)^2+4*sqrt(5-cos(t))*sin(t)-(8*I)*cos(t)-I)/((-3+cos(t))*(cos(t)+3))];
c_TCmq[ 9] := (t) -> [-cos(2*t)+I*sin(2*t), -((2*I)*sin(t)*sqrt(3)-cos(t)^2-2)/(-4+cos(t)^2)];
c_TCmq[10] := (t) -> [-1, -((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2)];
c_TCmq[11] := (t) -> [-1, -((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2)];
c_TCmq[12] := (t) -> [-cos(2*t)+I*sin(2*t), -((2*I)*sin(t)*sqrt(3)-cos(t)^2-2)/(-4+cos(t)^2)];
c_TCmq[13] := (t) -> [(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2)/(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)-2*cos(t)^2+2), -1];
c_TCmq[14] := (t) -> [-((4*I)*cos(t)*sqrt(3)*sin(t)+7*cos(t)^2-4)/(-4+cos(t)^2),
                      ((6*I)*sin(t)*sqrt(4-cos(t)^2)*cos(t)-cos(t)^4+14*cos(t)^2-4)/(4*cos(t)^2+cos(t)^4+4)];
c_TCmq[15] := (t) -> [ ((4*I)*cos(t)*sqrt(3)*sin(t)-7*cos(t)^2+4)/(-4+cos(t)^2),
                      ((6*I)*sin(t)*sqrt(4-cos(t)^2)*cos(t)-cos(t)^4+14*cos(t)^2-4)/(4*cos(t)^2+cos(t)^4+4)];
c_TCmq[16] := (t) -> [(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)-2*cos(t)^2+2)/(I*sqrt(4-cos(t)^2)*sqrt(3)*cos(t)+2*cos(t)^2-2), -1];

# TODO: add checks for c_TCmq[i](t) = c_TCmq_mob[i](cos(t)+I*sin(t))
#@ c_TCmq_mob[ 0] 
c_TCmq_mob[ 0] := (z) -> [1,-mob(z,(1-sqrt(3))/sqrt(2))*mob(z,(1+sqrt(3))/sqrt(2))*
                             mob(z,-I*(1-sqrt(3))/sqrt(2))*mob(z,-I*(1+sqrt(3))/sqrt(2))];
c_TCmq_mob[ 1] := (z) -> [1,mob(z,-1+sqrt(2))^2*mob(z,-1-sqrt(2))^2];
c_TCmq_mob[ 2] := (z) -> [mob(z, 1+sqrt(2))^2*mob(z,-1-sqrt(2))^2,1];
c_TCmq_mob[ 3] := (z) -> [-mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)-sqrt(2)),
                          -mob(z, sqrt(3)-sqrt(2))*mob(z,-sqrt(3)-sqrt(2))];
c_TCmq_mob[ 4] := (z) -> [-mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)-sqrt(2)),
                          -mob(z, sqrt(3)+sqrt(2))*mob(z,-sqrt(3)+sqrt(2))];
c_TCmq_mob[ 9] := (z) -> [-1/z^2,-mob(z,2+sqrt(3))*mob(z,-2+sqrt(3))];
c_TCmq_mob[10] := (z) -> [-1    ,-mob(z,2+sqrt(3))*mob(z,-2-sqrt(3))];
c_TCmq_mob[11] := (z) -> [-1    ,-mob(z,2+sqrt(3))*mob(z,-2-sqrt(3))];
c_TCmq_mob[12] := (z) -> [-1/z^2,-mob(z,2+sqrt(3))*mob(z,-2+sqrt(3))];


==> anc/maple/embedded/roothalf/torus_quotients_check.mpl <==
check_torus_diagrams := proc()
 local F1_samples,ok,x0,z0,zp0,zpa0,zm0,zmq0,t0,tp0,tpa0,tm0,tmq0,errs;

 printf("%a()\n",procname);

 F1_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in G16)]:
 ok := true:

 for x0 in F1_samples do
  z0   := simplify(expand(rationalize(E_to_TTC(x0))));
  zp0  := simplify(expand(rationalize(E_to_TCp(x0))));
  zpa0 := simplify(expand(rationalize(E_to_TCpa(x0))));
  t0   := simplify(expand(rationalize(E_to_TTP(x0))));
  tp0  := simplify(expand(rationalize(E_to_TPp(x0))));
  tpa0 := simplify(expand(rationalize(E_to_TPpa(x0))));
  errs := [
   TTC_to_TTP(z0) -~ t0,
   TTP_to_TTC(t0) -~ z0,
   TTC_to_TCp(z0) -~ zp0,
   TTP_to_TPp(t0) -~ tp0,
   TC_to_TP(zp0) -~ tp0,
   TP_to_TC(tp0) -~ zp0,
   TTC_to_TCpa(z0) -~ zpa0,
   TTP_to_TPpa(t0) -~ tpa0,
   TC_to_TP(zpa0) -~ tpa0,
   TP_to_TC(tpa0) -~ zpa0,
   TCp_to_TCpa(zp0) -~ zpa0, 
   TPp_to_TPpa(tp0) -~ tpa0, 
   TCpa_to_TCp(zpa0) -~ zp0, 
   TPpa_to_TPp(tpa0) -~ tp0 
  ];
  errs := simplify(expand(rationalize(map(op,errs))));
  if {op(errs)} <> {0} then
   ok := false;
   break;
  fi;
 od:

 _ASSERT(ok,"Diagram for Tp commutes");

 ok := true:
 for x0 in F1_samples do
  z0   := simplify(expand(rationalize(E_to_TTC(x0))));
  zm0  := simplify(expand(rationalize(E_to_TCm(x0))));
  zmq0 := simplify(expand(rationalize(E_to_TCmq(x0))));
  t0   := simplify(expand(rationalize(E_to_TTP(x0))));
  tm0  := simplify(expand(rationalize(E_to_TPm(x0))));
  tmq0 := simplify(expand(rationalize(E_to_TPmq(x0))));
  errs := [
   TTC_to_TTP(z0) -~ t0,
   TTP_to_TTC(t0) -~ z0,
   TTC_to_TCm(z0) -~ zm0,
   TCm_to_TCmq(zm0) -~ zmq0,
   TTC_to_TCmq(z0) -~ zmq0,
   TTP_to_TPm(t0) -~ tm0,
   TPm_to_TPmq(tm0) -~ tmq0,
   TTP_to_TPmq(t0) -~ tmq0,
   TC_to_TP(zm0) -~ tm0,
   TC_to_TP(zmq0) -~ tmq0,
   TP_to_TC(tm0) -~ zm0,
   TP_to_TC(tmq0) -~ zmq0
  ];
  errs := simplify(expand(rationalize(map(op,errs))));
  if {op(errs)} <> {0} then
   ok := false;
   break;
  fi;
 od:

 _ASSERT(ok,"Diagram for Tm and Tmq commutes");
end:

add_check(check_torus_diagrams):

######################################################################

check_torus_T := proc()
 local x0,T,s,k,ca,cb,err;

 printf("%a()\n",procname);

 _ASSERT( 
  map(FNF_y0,TTP_to_TTC(E_to_TTP_xyr) -~ E_to_TTC_xyr) = [0$4],
  "E_to_TTP is consistent with E_to_TTC"
 );

 _ASSERT(
  map(FNF_y0,simplify(TTP_to_E_generic(E_to_TTP(xx)) -~ xx)) = [0$4],
  "TTP_to_E_generic is a left inverse for E_to_TTP"
 );

 _ASSERT(
  {seq(seq(simplify(TTC_to_E_generic(E_to_TTC(act_R4[T](x0))) -~
		    act_R4[T](x0)),
   x0 in inner_quasirational_points),T in G16)} = {[0$4]},
  "TTC_to_E_generic is a left inverse for E_to_TC"
  );

 _ASSERT(
  {seq(seq(simplify(TTC_to_E(E_to_TTC(act_R4[T](x0))) -~
		    act_R4[T](x0)),
   x0 in quasirational_points),T in G16)} = {[0$4]},
  "TTC_to_E is a left inverse for E_to_TC"
  );

 _ASSERT(
  {seq(simplify(act_TTP[T](E_to_TTP(xx)) -~ E_to_TTP(act_R4[T](xx))), T in G16)} = {[0$4]},
  "E_to_TTP is equivariant"
 );

 _ASSERT(
  {seq(seq(simplify(act_TTC[T](E_to_TTC(x0)) -~ E_to_TTC(act_R4[T](x0))),
	   T in G16),x0 in quasirational_points)} = {[0,0,0,0]},
  "E_to_TTC is equivariant"
 );

 assume(s::real):

 for k from 0 to 16 do
  if k <= 8 then
   ca := simplify(map(convert,map(series,E_to_TTP(annular_chart0[k]([s,u])),u=0,3),polynom,u));
   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
  else
   ca := simplify(E_to_TTP(c_E0[k](s)));
  fi;
  cb := c_TTP[k](s);
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));

  _ASSERT(err = [0$4],sprintf("E_to_TTP(c[%d](t))",k));
 od:

 for k from 0 to 16 do
  ca := simplify(E_to_TTC(c_E0[k](s)));
  cb := c_TTC[k](s);
  err := simplify(factor(expand(rationalize(combine(simplify(ca-cb))))));

  _ASSERT(err = [0$4],sprintf("E_to_TTC(c[%d](t))",k));
 od:
end:

add_check(check_torus_T):

######################################################################

check_torus_Tp := proc()
 local F2_samples,x0,T,s,u,z0,k,ca,cb,err;

 printf("%a()\n",procname);

 F2_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in L8)]:

 _ASSERT( 
  map(FNF_y0,TP_to_TC(E_to_TPp_xyr) -~ E_to_TCp_xyr) = [0,0],
  "E_to_TPp is consistent with E_to_TCp"
 );

 _ASSERT(
  FNF_y0(simplify(TTP_to_TPp(E_to_TTP(xx)) -~ E_to_TPp(xx))) = [0$2],
  "Composite E -> TTP -> TPp"
 );

 _ASSERT(
  FNF_y0(simplify(TTC_to_TCp(E_to_TTC(xx)) -~ E_to_TCp(xx))) = [0$2],
  "Composite E -> TTC -> TCp"
 );

 _ASSERT(
  map(FNF_y0,simplify(E_to_TPp(TPp_to_E([t[1],t[2]])) -~ [t[1],t[2]])) = [0$2],
  "TPp_to_E is a right inverse for E_to_TPp"
 );

 assume(s[1]::real,s[2]::real):
 z0 := [cos(s[1])+I*sin(s[1]),cos(s[2])+I*sin(s[2])]:

 _ASSERT(
  simplify(E_to_TCp(TCp_to_E(z0)) -~ z0) = [0$2],
  "TCp_to_E is a right inverse for E_to_TCp"
 );

 _ASSERT(
  {seq(    simplify(act_TPp[T](E_to_TPp(xx)) -~ E_to_TPp(act_R4[T](xx))),
       T in [1,LL,M,LLM,N,LLN,MN,LLMN]),
   seq(seq(simplify(act_TPp[T](E_to_TPp(x0)) -~ E_to_TPp(act_R4[T](x0))),
       T in [L,LLL,LN,LLLN]),x0 in F2_samples),
   seq(seq(simplify(act_TPp[T](E_to_TPp(x0)) -~ E_to_TPp(act_R4[T](x0))),
       T in [LM,LLLM,LMN,LLLMN]),x0 in map(act_R4[M],F2_samples))
  } = {[0,0]},
  "Equivariance properties of E_to_TPp"
 );

 assume(s::real,u::real):
 for k from 0 to 16 do
  if k <= 8 then
   ca := simplify(E_to_TPp(annular_chart0[k]([s,u])));
   ca := map(convert,map(series,ca,u=0,3),polynom,u);
   ca := collect(simplify(ca),u);
   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
  else
   ca := simplify(E_to_TPp(c_E0[k](s)));
  fi;
  cb := c_TPp[k](s);
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
  err := factor(expand(err));

  _ASSERT(err = [0$2],sprintf("E_to_TPp(c[%d](t))",k));
 od:

 for k from 0 to 16 do
  ca := simplify(E_to_TCp(c_E0[k](s)));
  cb := c_TCp[k](s);
  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));

  _ASSERT(err = [0$2],sprintf("E_to_TCp(c[%d](t))",k));
 od:
end:

add_check(check_torus_Tp):

######################################################################

check_torus_Tpa := proc()
 local F2_samples,x0,T,s,u,z0,k,ca,cb,err;

 printf("%a()\n",procname);

 F2_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in L8)]:

 _ASSERT( 
  map(FNF_y0,TP_to_TC(E_to_TPpa_xyr) -~ E_to_TCpa_xyr) = [0,0],
  "E_to_TPpa is consistent with E_to_TCpa"
 );

 _ASSERT(
  FNF_y0(simplify(TTP_to_TPpa(E_to_TTP(xx)) -~ E_to_TPpa(xx))) = [0$2],
  "Composite E -> TP -> TPpa"
 );

 _ASSERT(
  FNF_y0(simplify(TTC_to_TCpa(E_to_TTC(xx)) -~ E_to_TCpa(xx))) = [0$2],
  "Composite E -> TTC -> TCpa"
 );

 _ASSERT(
  map(FNF_y0,simplify(E_to_TPpa(TPpa_to_E([t[1],t[2]])) -~ [t[1],t[2]])) = [0$2],
  "TPpa_to_E is a right inverse for E_to_TPpa"
 );

 assume(s[1]::real,s[2]::real):
 z0 := [cos(s[1])+I*sin(s[1]),cos(s[2])+I*sin(s[2])]:

 _ASSERT(
  simplify(E_to_TCpa(TCpa_to_E(z0)) -~ z0) = [0$2],
  "TCpa_to_E is a right inverse for E_to_TCpa"
 );

 _ASSERT(
  {seq(    simplify(act_TPpa[T](E_to_TPpa(xx)) -~ E_to_TPpa(act_R4[T](xx))),
       T in [1,LL,M,LLM,N,LLN,MN,LLMN]),
   seq(seq(simplify(act_TPpa[T](E_to_TPpa(x0)) -~ E_to_TPpa(act_R4[T](x0))),
       T in [L,LLL,LN,LLLN]),x0 in F2_samples),
   seq(seq(simplify(act_TPpa[T](E_to_TPpa(x0)) -~ E_to_TPpa(act_R4[T](x0))),
       T in [LM,LLLM,LMN,LLLMN]),x0 in map(act_R4[M],F2_samples))
  } = {[0,0]},
  "Equivariance properties of E_to_TPpa"
 );

 assume(s::real,u::real):
 for k from 0 to 16 do
  if k <= 8 then
   ca := simplify(E_to_TPpa(annular_chart0[k]([s,u])));
   ca := map(convert,map(series,ca,u=0,3),polynom,u);
   ca := collect(simplify(ca),u);
   ca := map(a -> `if`(coeff(a,u,-1) <> 0,infinity,subs(u=0,a)),ca);
  else
   ca := simplify(E_to_TPpa(c_E0[k](s)));
  fi;
  cb := c_TPpa[k](s);
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
  err := factor(expand(err));

  _ASSERT(err = [0$2],sprintf("E_to_TPpa(c[%d](t))",k));
 od:

 for k from 0 to 16 do
  ca := simplify(E_to_TCpa(c_E0[k](s)));
  cb := c_TCpa[k](s);
  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));

  _ASSERT(err = [0$2],sprintf("E_to_TCpa(c[%d](t))",k));
 od:
end:

add_check(check_torus_Tpa):

######################################################################

check_torus_Tm := proc()
 local x0,T,s,z0,k,ca,cb,err;

 printf("%a()\n",procname);

 _ASSERT(
  {seq(map(NF_x0,map(numer,simplify(
       act_TCm[T](E_to_TCm(xx)) -~ E_to_TCm(act_R4[T](xx))))),
   T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])
  } = {[0,0]},
  "Equivariance properties of E_to_TCm"
 );

 assume(s::real);
 ca := 0;

 for k from 0 to 16 do
  ca := simplify(E_to_TPm(c_E0[k](s)));
  cb := c_TPm[k](s);
  ca := factor(expand(rationalize(ca))):
  ca := factor(expand(combine(ca)));
  cb := factor(expand(rationalize(cb)));
  cb := factor(expand(combine(cb)));
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
  err := factor(expand(err));

  _ASSERT(err = [0$2],sprintf("E_to_TPm(c[%d](t))",k));
 od:

 for k from 0 to 16 do
  ca := simplify(E_to_TCm(c_E0[k](s)));
  cb := c_TCm[k](s);
  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
  err := simplify(err);

  _ASSERT(err = [0$2],sprintf("E_to_TCm(c[%d](t))",k));
 od:

 _ASSERT(
  {seq(simplify(subs(infinity=INFINITY,simplify(map(SC1_to_R,v_TCm[k]))) -~ 
		subs(infinity=INFINITY,v_TPm[k])),k=0..18)} = {[0$2]},
  "v_TCm and v_TPm"
 );
end:

add_check(check_torus_Tm):

######################################################################

check_torus_Tmq := proc()
 local F1_samples,x0,T,s,z0,k,ca,cb,err;

 printf("%a()\n",procname);

 F1_samples := [seq(seq(act_R4[T](inner_quasirational_points[i]),i=1..10),T in G16)]:

 _ASSERT( 
  {seq(simplify(TTC_to_TCmq(E_to_TTC(x0)) -~ E_to_TCmq(x0)),x0 in F1_samples)} = {[0,0]},
  "Composite E -> TTC -> TCmq"
 );

 _ASSERT( 
  {seq(simplify(TTP_to_TPmq(E_to_TTP(x0)) -~ E_to_TPmq(x0)),x0 in F1_samples)} = {[0,0]},
  "Composite E -> TTP -> TPmq"
 );

 _ASSERT( 
  {seq(simplify(TP_to_TC(E_to_TPmq(x0)) -~ E_to_TCmq(x0)),x0 in F1_samples)} = {[0,0]},
  "Composite E -> TPmq -> TCmq"
 );

 _ASSERT( 
  {seq(simplify(TC_to_TP(E_to_TCmq(x0)) -~ E_to_TPmq(x0)),x0 in F1_samples)} = {[0,0]},
  "Composite E -> TCmq -> TPmq"
 );

 _ASSERT(
  {seq(map(NF_x0,map(numer,simplify(
       act_TCmq[T](E_to_TCmq(xx)) -~ E_to_TCmq(act_R4[T](xx))))),
   T in [1,LL,LM,LLLM,LN,LLLN,MN,LLMN])
  } = {[0,0]},
  "Equivariance properties of E_to_TCmq"
 );

 assume(s::real);

 for k from 0 to 16 do
  ca := simplify(E_to_TCmq(c_E0[k](s)));
  cb := c_TCmq[k](s);
  err := factor(expand(rationalize(combine(simplify(convert(ca-cb,trig))))));
  err := simplify(err);

  _ASSERT(err = [0$2],sprintf("E_to_TCmq(c[%d](t))",k));
 od:

 for k in [0,1,2,3,4,5,6,7,8,9,14,15] do
  ca := simplify(TPm_to_TPmq(c_TPm[k](s)));
  cb := c_TPmq[k](s);
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
  err := factor(expand(err));

  _ASSERT(err = [0$2],sprintf("E_to_TPmq(c[%d](t))",k));
 od:

 for k in [10,11,12,13,15,16] do
  ca := simplify(map(SC1_to_R,c_TCmq[k](s)));
  cb := c_TPmq[k](s);
  err := combine(simplify(subs(infinity=INFINITY,ca) -~ subs(infinity=INFINITY,cb)));
  err := factor(expand(err));

  _ASSERT(err = [0$2],sprintf("E_to_TPmq(c[%d](t))",k));
 od:
 _ASSERT(
  {seq(simplify(subs(infinity=INFINITY,simplify(map(SC1_to_R,v_TCmq[k]))) -~ 
		subs(infinity=INFINITY,v_TPmq[k])),k=0..20)} = {[0$2]},
  "v_TCmq and v_TPmq"
 );
end:

add_check(check_torus_Tmq):

######################################################################

check_torus_jacobian := proc()
 local DT,Jp,jp,Jpa,jpa,Jm,jm,Jmq,jmq;

 printf("%a()\n",procname);

 DT := (t) -> [seq(2*diff(t,x[i])/(1+t^2),i=1..4)];

 Jp := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPp(xx)))])):
 Jp := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jp):
 jp := FNF_y0(Determinant(Jp)):
 _ASSERT(FNF_y0(E_to_TPp_jacobian - jp) = 0,
         "Jacobian of E_to_TPp");

 Jm := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPm(xx)))])):
 Jm := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jm):
 jm := FNF_y0(Determinant(Jm)):
 _ASSERT(FNF_y0(E_to_TPm_jacobian - jm) = 0,
         "Jacobian of E_to_TPm");

 # This is commented out because it is very slow.
# Jmq := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPmq(xx)))])):
# Jmq := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jmq):
# jmq := FNF_y0(Determinant(Jmq)):
# _ASSERT(FNF_y0(E_to_TPmq_jacobian - jmq) = 0,
#         "Jacobian of E_to_TPmq");

 Jpa := Matrix(simplify([xx,dg0(xx),op(map(DT,E_to_TPpa(xx)))])):
 Jpa := map(u -> subs(root_rule,numer(u))/subs(root_rule,denom(u)),Jpa):
 jpa := FNF_y0(Determinant(Jpa)):
 _ASSERT(FNF_y0(E_to_TPpa_jacobian - jpa) = 0,
         "Jacobian of E_to_TPpa");

end:

add_check(check_torus_jacobian):

######################################################################

check_torus_inverse := proc()
 local RR_samples,RR_2_samples,Q_samples,GQ_samples,
       a,ok,x0,x1,x2,a1,b1,i2,T,err,k,t0,t1;

 printf("%a()\n",procname);

 assume(a[1]::real); 
 assume(a[2]::real);

 err := simplify(rho(TPp_to_E([a[1],a[2]]))-1);
 _ASSERT(err = 0,"TPp_to_E lands in S3");

 err := simplify(g0(TPp_to_E([a[1],a[2]])));
 _ASSERT(err = 0,"TPp_to_E lands in EX^*");

 err := simplify(E_to_TPp(TPp_to_E([a[1],a[2]])) -~ [a[1],a[2]]);

 _ASSERT(err = [0,0],"E_to_TPp o TPp_to_E");

 err := simplify(rho(TPpa_to_E([a[1],a[2]]))-1);
 _ASSERT(err = 0,"TPpa_to_E lands in S3");

 err := simplify(g0(TPpa_to_E([a[1],a[2]])));
 _ASSERT(err = 0,"TPpa_to_E lands in EX^*");

 err := simplify(E_to_TPpa(TPpa_to_E([a[1],a[2]])) -~ [a[1],a[2]]);

 _ASSERT(err = [0,0],"E_to_TPpa o TPpa_to_E");

 RR_samples := sort([seq(seq(1.1*(-2)^i*3^j,i=-2..2),j=-2..2)]);
 RR_2_samples := [seq(seq([t1,1.3*t2],t1 in RR_samples),t2 in RR_samples)]:
 Q_samples := [seq(inner_quasirational_points[10*i],i=1..10)];
 GQ_samples := map(op,[seq(map(act_R4[T],Q_samples),T in G16)]);

 ok := true:
 for t0 in RR_2_samples do
  for k from 1 to 4 do
   x0 := evalf(TPmq_to_E(evalf(t0),k));
   t1 := evalf(E_to_TPmq(x0));
   err := max(abs(evalf(rho(x0)-1)),abs(evalf(g0(x0))),d2f(t0,t1));
   if err > 10.^(-90) then
    ok := false;
    break;
   fi;
  od;
 od:

 _ASSERT(ok,"E_to_TPmq o TPmq_to_E");

 ok := true;

 for x1 in GQ_samples do
  a1 := simplify(E_to_TPp(x1));
  x2 := simplify(TPp_to_E(a1));
  if is(x1[3] < 0) then x2 := act_R4[M](x2); fi;
  if simplify(x1 -~ x2) <> [0$4] then
   ok := false; break;
  fi;
 od:

 _ASSERT(ok,"TPp_to_E o E_to_TPp");

 ok := true;

 for x1 in GQ_samples do
  a1 := simplify(E_to_TPpa(x1));
  x2 := simplify(TPpa_to_E(a1));
  if is(x1[3] < 0) then x2 := act_R4[M](x2); fi;
  if simplify(x1 -~ x2) <> [0$4] then
   ok := false; break;
  fi;
 od:

 _ASSERT(ok,"TPpa_to_E o E_to_TPpa");

 ok := true;

 for x1 in GQ_samples do
  a1 := simplify(combine(expand(rationalize(E_to_TPm(x1)))));
  b1 := simplify(E_to_TPmq(x1));
  if is(x1[3] > 0) then
   if is(simplify((a1[1]*a1[2])^2 - 1) > 0) then
    i2 := 1;
   else 
    i2 := 2;
   fi;
  else
   if is(simplify((a1[1]*a1[2])^2 - 1) > 0) then
    i2 := 3;
   else 
    i2 := 4;
   fi;
  fi;
  x2 := simplify(TPmq_to_E(b1,i2)):
  err := d4f(x1,x2);
  if (err > 10.^(-80)) then
   ok := false; break;
  fi;
 od:

 _ASSERT(ok,"TPmq_to_E o E_to_TPmq");
end:

add_check(check_torus_inverse):


==> anc/maple/embedded/roothalf/zeta.mpl <==
# Function that vanishes on the waist of the pair of pants
#@ disc_zeta_q0 
disc_zeta_q0 := (u) -> 1 - 6*(1-sqrt(2))^2*u[1]^2 - u[2]^2;

# Function that vanishes on the ankles of the pair of pants
#@ disc_zeta_q1 
disc_zeta_q1 := (u) -> 
 u[2]^4+
 (-12*sqrt(2)*u[1]^2+20*u[1]^2-4*sqrt(2)+6)*u[2]^2+
 (-24)*sqrt(2)*u[1]^4+36*u[1]^4+36*sqrt(2)*u[1]^2-52*u[1]^2-12*sqrt(2)+17;

# Function that vanishes on the boundary of the pair of pants
#@ disc_zeta_q2 
disc_zeta_q2 := (u) -> 
 disc_zeta_q0(u) * disc_zeta_q1(u);

#@ disc_zeta_q3 
disc_zeta_q3 := (u,t) ->
 (-36*sqrt(2)+53)*t^4+
 (-48*sqrt(2)*u[1]^2+108*u[1]^2+74*u[2]^2+52*sqrt(2)-66)*t^2+
 48*sqrt(2)*u[1]^2*u[2]^2+36*sqrt(2)*u[2]^4+72*u[1]^4+
  108*u[1]^2*u[2]^2+53*u[2]^4-52*sqrt(2)*u[2]^2-108*u[1]^2-66*u[2]^2+37;

#@ disc_zeta_q4 
disc_zeta_q4 := (u,t) -> 
 t^2+(1+sqrt(2))^4*u[2]^2+(1+sqrt(2))^2;

#@ disc_zeta_q5 
disc_zeta_q5 := (u,t) -> 
 t^6+
 ((38+24*sqrt(2))*u[1]^2+(24*sqrt(2)+35)*u[2]^2+4*sqrt(2)+5)*t^4+
 ((684+480*sqrt(2))*u[1]^4+((912*sqrt(2)+1292)*u[2]^2+96*sqrt(2)+132)*u[1]^2+
   (611+432*sqrt(2))*u[2]^4+(120*sqrt(2)+170)*u[2]^2+8*sqrt(2)+11)*t^2;

#@ disc_zeta_q6 
disc_zeta_q6 := (x) -> 
 x[1]^4+((24*sqrt(2)+34)*x[2]^2+(12*sqrt(2)+18)*x[3]^2+(168*sqrt(2)+234)*x[4]*x[3]+
 (-260*sqrt(2)-366)*x[4]^2+4*sqrt(2)+6)*x[1]^2+(577+408*sqrt(2))*x[2]^4+
 ((420*sqrt(2)+594)*x[3]^2+(-1464*sqrt(2)-2070)*x[4]*x[3]+(692*sqrt(2)+978)*x[4]^2+
 140*sqrt(2)+198)*x[2]^2+(108*sqrt(2)+153)*x[3]^4+(-648*sqrt(2)-918)*x[4]*x[3]^3+
 ((1512*sqrt(2)+2142)*x[4]^2-216*sqrt(2)-306)*x[3]^2+((-1224*sqrt(2)-1734)*x[4]^3+
 (456*sqrt(2)+646)*x[4])*x[3]+(108*sqrt(2)+153)*x[4]^4+(-216*sqrt(2)-306)*x[4]^2+
 17+12*sqrt(2);

#@ disc_zeta_q7 
disc_zeta_q7 := (x) -> 
 8*(1+sqrt(2))^4*(sqrt(2)*x[4]*(x[1]^2-x[2]^2) + x[3]*(3*x[4]^2-2));

#@ disc_zeta_q8 
disc_zeta_q8 := (y) -> (2+(3-2*sqrt(2))*y[1]^2)*y[2] + (2-(3-2*sqrt(2))*y[1]^2);

#@ disc_zeta_det 
disc_zeta_det := (x) -> 
 Determinant(Matrix([[x[1],x[2],x[3],x[4]],
                     dg0(x),
                     [0,0,1,-1],
                     [0,1,0,0]]));

#@ disc_zeta_lift 
disc_zeta_lift := proc(u)
 local t0,x1,x2,x3,x4,t;
 x1 := RootOf(disc_zeta_q5(u,t)-(1+sqrt(2))^8*disc_zeta_q2(u),t);
 t0 := (1+sqrt(2))^2*u[1]*sqrt(disc_zeta_q3(u,x1))/disc_zeta_q4(u,x1);
 x2 := u[2];
 x3 := ( u[1] + t0)/sqrt(2);
 x4 := (-u[1] + t0)/sqrt(2);
 return [x1,x2,x3,x4];
end:

#@ disc_zeta_lift0 
disc_zeta_lift0 := proc(u)
 local t0,xx1,x1,x2,x3,x4,t;

 xx1 := fsolve(disc_zeta_q5(u,t)-(1+sqrt(2))^8*disc_zeta_q2(u),t);
 xx1 := select(t -> t >= 0,xx1);
 if nops(xx1) <> 1 then return FAIL; fi;
 x1 := xx1[1];
 t0 := (1+sqrt(2))^2*u[1]*sqrt(disc_zeta_q3(u,x1))/disc_zeta_q4(u,x1);
 x2 := u[2];
 x3 := ( u[1] + t0)/sqrt(2);
 x4 := (-u[1] + t0)/sqrt(2);
 return evalf([x1,x2,x3,x4]);
end:

#@ disc_zeta_q9 
disc_zeta_q9 := (u,t) ->
 t^3+
 2*sqrt(2)*u[1]*t^2+
 (-6*sqrt(2)*u[1]^2-6*sqrt(2)*u[2]^2-6*u[1]^2-8*u[2]^2-sqrt(2)-2)*t+
 (-8)*u[1]^3*sqrt(2)-8*sqrt(2)*u[1]*u[2]^2-12*u[1]^3-12*u[1]*u[2]^2+4*sqrt(2)*u[1]+6*u[1];

#@ disc_zeta_lift_alt 
disc_zeta_lift_alt := proc(u)
 local r,t;
 r := RootOf(disc_zeta_lift_cubic(u,t),t);
 return [sqrt(-(2*sqrt(2)*u[1]*r+2*r^2+2*u[1]^2+u[2]^2-1)),
         u[2],
         r + sqrt(2)*u[1],
         r];
end:


==> anc/maple/embedded/roothalf/zeta_check.mpl <==
check_zeta := proc()
 local a1,a2,a3,a4,v1,v2,u,x,xx,t;

 printf("%a()\n",procname);

 xx := [seq(x[i],i=1..4)];
 
 _ASSERT(
  simplify(disc_zeta_proj(c_E0[3](t)) -~ [(1+1/sqrt(2))/sqrt(3)*cos(t),sin(t)]) = [0,0],
  "zeta on c[3]"
 );

 _ASSERT(
  simplify(disc_zeta_q0(disc_zeta_proj(c_E0[3](t)))) = 0,
  "image of zeta on c[3]"
 );

 _ASSERT(
  simplify(disc_zeta_proj(c_E0[6](t)) -~ [2-(1-cos(t))/sqrt(2),sin(t)]/~sqrt(10-2*cos(t))) = [0,0],
  "zeta on c[6]"
 );

 _ASSERT(
  simplify(disc_zeta_q1(disc_zeta_proj(c_E0[6](t)))) = 0,
  "image of zeta on c[6]"
 );

 _ASSERT(
  simplify(disc_zeta_q1(disc_zeta_proj(c_E0[8](t)))) = 0,
  "image of zeta on c[8]"
 );

 a1 := 34 - 24*sqrt(2);
 a2 := 40 - 28*sqrt(2);
 a3 := 10 -  6*sqrt(2);
 a4 :=  3 -  2*sqrt(2);

 _ASSERT(min(evalf([a1,a2,a3,a4])) > 0,"coefficients for q1 are positive");

 v1 := a3*u[1]^2+a4;
 v2 := a1*u[1]^4+a2*u[1]^2;

 _ASSERT(
  simplify(disc_zeta_q1(u) - ((u[2]^2+v1)^2 - 4*(v2))) = 0,
  "alternative formula for q1"
 );

 _ASSERT(
   {solve(4*v2 - v1^2,u[1])} =
   {1/sqrt(3)-1/sqrt(6),1/sqrt(2),-1/sqrt(2),-(1/sqrt(3)-1/sqrt(6))},
   "intersection of holes with u[1] axis"
 );

 _ASSERT(
  simplify(disc_zeta_det(xx) - x[1]*(disc_zeta_q8(y_proj0(xx)) + 
	    (2+(3-2*sqrt(2))*x[3]*x[4])*(rho(xx)-1) + (3-2*sqrt(2))/2*x[3]*g0(xx))) = 0,
  "zeta determinant formula"
 );

 _ASSERT(
  expand(
   disc_zeta_q5(disc_zeta_proj(xx),x[1]) - 
   (sqrt(2)+1)^8*disc_zeta_q2(disc_zeta_proj(xx)) - 
   disc_zeta_q6(xx)*(rho(xx)-1)+
   disc_zeta_q7(xx)*g0(xx)
  ) = 0,
  "q5267 identity" 
 );

 _ASSERT(
  expand(
  disc_zeta_q5(u,x[1]) - 
  (sqrt(2)+1)^8*disc_zeta_q2(u) - 
  (sqrt(2)+1)^4*u[1]^2*disc_zeta_q3(u,x[1]) + 
  (1-u[1]^2-u[2]^2-x[1]^2)*disc_zeta_q4(u,x[1])^2 
  ) = 0,
  "q5234 identity"
 );
end:


add_check(check_zeta):


==> anc/maple/genus2.mpl <==
# This file just reads in various other files. 

# Maple has an automatic global variable __FILE__ (with four _ in total)
# which contains the name of the current file.  Unfortunately the precise
# definition of "current file" is not the one that we need for automatic
# generation of cross-referenced HTML documentation.  We instead use a
# different global variable called _FILE_ (with two _ in total), and we
# manage the setting of this variable ourselves.

_FILE_ := NULL;

# We start by defining the function _read(), which announces the name
# of a file before reading it.

_read := proc(s) 
 global _FILE_;
 _FILE_ := s;
 printf("Reading %s\n",s);
 read(s); 
 _FILE_ := NULL;
end:

_read("util.mpl");
_read("class.mpl");

Package("genus2",""):

_read("Rn.mpl");
_read("brent.mpl");
_read("group.mpl");
_read("groupoid.mpl");
_read("cromulent.mpl");
_read("nets.mpl");
_read("latex.mpl");
_read("plots.mpl");
_read("checks.mpl");
_read("build_data.mpl");

_read("quadrature/quadrature.mpl");

_read("domain/domain.mpl"):
_read("domain/domain_point.mpl"):
_read("domain/domain_edge.mpl"):
_read("domain/domain_face.mpl"):
_read("domain/grid.mpl"):

_read("embedded/EX.mpl");
_read("embedded/invariants.mpl");
_read("embedded/geometry.mpl");
_read("embedded/curvature.mpl");
_read("embedded/EX0.mpl");
_read("embedded/extra_curves.mpl"):
_read("embedded/extra_vertices.mpl"):
_read("embedded/annular_charts.mpl"):
_read("embedded/disc_proj.mpl"):
_read("embedded/cayley.mpl");
_read("embedded/barycentric.mpl");
_read("embedded/E_domain.mpl"):
_read("embedded/E_quadrature.mpl"):
_read("embedded/homology.mpl"):
_read("embedded/plots.mpl"):
_read("embedded/roothalf/E_roothalf.mpl");
_read("embedded/roothalf/cayley_surface.mpl");
_read("embedded/roothalf/E_atlas.mpl");
_read("embedded/roothalf/EH_atlas.mpl");
_read("embedded/roothalf/crease.mpl");
_read("embedded/roothalf/forms.mpl");
_read("embedded/roothalf/rational.mpl");
_read("embedded/roothalf/square_diffeo.mpl");
_read("embedded/roothalf/zeta.mpl");
_read("embedded/roothalf/sphere_quotients.mpl");
_read("embedded/roothalf/better_sphere_quotients.mpl");
_read("embedded/roothalf/E_to_S.mpl");
_read("embedded/roothalf/torus_quotients.mpl");
_read("embedded/roothalf/group64.mpl");
_read("embedded/roothalf/galois.mpl");
_read("embedded/roothalf/KR_subfields.mpl");
_read("embedded/roothalf/plots.mpl");

_read("projective/PX.mpl");
_read("projective/galois.mpl");
_read("projective/ellquot.mpl");
_read("projective/picard_fuchs.mpl");
_read("projective/PK_subfields.mpl");
_read("projective/PX0.mpl");
_read("projective/plots.mpl");

_read("hyperbolic/Pi.mpl");
_read("hyperbolic/HX.mpl");
_read("hyperbolic/HX0.mpl");
_read("hyperbolic/HP_table.mpl");
_read("hyperbolic/H_to_P.mpl");
_read("hyperbolic/P_to_H.mpl");
_read("hyperbolic/geodesics.mpl");
_read("hyperbolic/schwarz.mpl");
_read("hyperbolic/plots.mpl");
_read("hyperbolic/automorphic.mpl");

EndPackage():






==> anc/maple/group.mpl <==
# This file defines the group G of order 16 that acts on X, and
# some of its subgroups. 

# The identity element of G is denoted by 1.
# The generator lambda is called L in the Maple code.  Its powers are
# LL and LLL.  The generators mu and nu are M and N respectively.
# Thus LLMN refers to lambda^2 mu nu, for example.

G4  := [1,L,LL,LLL];                       #@ G4  
H4  := [1,LL,N,LLN];                       #@ H4  
G8  := [1,L,LL,LLL,M,LM,LLM,LLLM];         #@ G8  
H8  := [1,LL,M,LLM,N,LLN,MN,LLMN];         #@ H8  
K8  := [1,LL,LM,LLLM,LN,LLLN,MN,LLMN];     #@ K8  
L8  := [1,L,LL,LLL,N,LN,LLN,LLLN];         #@ L8  
G16 := [1,L,LL,LLL,M,LM,LLM,LLLM,          
         N,LN,LLN,LLLN,MN,LMN,LLMN,LLLMN]; #@ G16 

protect(
 'L','LL','LLL',
 'M','LM','LLM','LLLM',
 'N','LN','LLN','LLLN',
 'MN','LMN','LLMN','LLLMN'
);

# The table v_permlist encodes the standard action of G on {0,1,..,13}.
# If g.i = j, then j occurs as entry number i+1 in v_permlist[g].
# (The shift by 1 occurs because Maple indexes lists starting with
# position 1, not position 0.)

#@ v_permlist
v_permlist[1]     := [0,1,2,3,4,5,6,7,8,9,10,11,12,13]:
v_permlist[L]     := [0,1,3,4,5,2,7,8,9,6,11,10,13,12]:
v_permlist[LL]    := [0,1,4,5,2,3,8,9,6,7,10,11,12,13]:
v_permlist[LLL]   := [0,1,5,2,3,4,9,6,7,8,11,10,13,12]:
v_permlist[M]     := [1,0,2,5,4,3,9,8,7,6,12,13,10,11]:
v_permlist[LM]    := [1,0,3,2,5,4,6,9,8,7,13,12,11,10]:
v_permlist[LLM]   := [1,0,4,3,2,5,7,6,9,8,12,13,10,11]:
v_permlist[LLLM]  := [1,0,5,4,3,2,8,7,6,9,13,12,11,10]:
v_permlist[N]     := [0,1,2,5,4,3,9,8,7,6,10,11,12,13]:
v_permlist[LN]    := [0,1,3,2,5,4,6,9,8,7,11,10,13,12]:
v_permlist[LLN]   := [0,1,4,3,2,5,7,6,9,8,10,11,12,13]:
v_permlist[LLLN]  := [0,1,5,4,3,2,8,7,6,9,11,10,13,12]:
v_permlist[MN]    := [1,0,2,3,4,5,6,7,8,9,12,13,10,11]:
v_permlist[LMN]   := [1,0,3,4,5,2,7,8,9,6,13,12,11,10]:
v_permlist[LLMN]  := [1,0,4,5,2,3,8,9,6,7,12,13,10,11]:
v_permlist[LLLMN] := [1,0,5,2,3,4,9,6,7,8,13,12,11,10]:

# This function converts a permutation represented as above, to
# a list of disjoint cycles.  It is essentially the built in 
# function convert(-,disjcyc) with a wrapper to deal with the fact
# that we index vertices from 0.

#@ to_cycles 
to_cycles := proc(s::list(integer)) 
 local s1,s2,c;
 s1 := map(i -> i+1,s);
 s2 := convert(s1,disjcyc);
 map(c -> map(i -> i-1,c),s2);
end:

# This is the inverse of to_cycles.

#@ from_cycles 
from_cycles := proc(s::list(list(integer)))
 map(i -> i-1,convert(map(c -> map(i -> i+1,c),s),permlist,14));
end:

# This gives a different representation of the action, as a table 
# of functions.  If g.i = j, then act_V[g](i) wil be equal to j.

#@ v_cycles
#@ act_V
for T in G16 do
 v_cycles[T]   := to_cycles(v_permlist[T]);
 act_V[T] := unapply(T,i);
 for j from 0 to 13 do
  act_V[T](j) := v_permlist[T][j+1];
 od;
od:

# We now calculate orbits and stabilisers.

#@ v_stabiliser_G16
#@ v_stabiliser_G8
#@ v_orbit_G16
#@ v_orbit_G8

for i from 0 to 13 do
 v_stabiliser_G16[i] := select(T -> act_V[T](i)=i,G16);
 v_stabiliser_G8[i]  := select(T -> act_V[T](i)=i,G8);
 v_orbit_G16[i] := sort([op({op(map(T -> act_V[T](i),G16))})]);
 v_orbit_G8[i] := sort([op({op(map(T -> act_V[T](i),G8))})]);
od:
unassign('i'):

# fixed_vertices[g] is the set of indices i such that g.v[i] = v[i].

#@ fixed_vertices
fixed_vertices[L]    := [0,1];
fixed_vertices[LL]   := [0,1,10,11,12,13];
fixed_vertices[LLL]  := [0,1];
fixed_vertices[M]    := [2,4];
fixed_vertices[LM]   := [6,8];
fixed_vertices[LLM]  := [3,5];
fixed_vertices[LLLM] := [7,9];

# These are generators of the group of equivariant automorphisms of V

#@ aut_V_phi
aut_V_phi[0] := from_cycles([[0,1]]);
aut_V_phi[1] := from_cycles([[2,4],[3,5]]);
aut_V_phi[2] := from_cycles([[6,8],[7,9]]);
aut_V_phi[3] := from_cycles([[10,11],[12,13]]);
aut_V_phi[4] := from_cycles([[10,12],[11,13]]);

# The following block defines functions 
# G_mult and G_inv, such that G_mult(U,V) is the product of U and V
# in G16 (eg G_mult(M,L) = LLLM) and G_inv(U) is the inverse of U.

#@ G_mult
#@ G_inv

make_cayley_table := proc()
 global G_mult,G_inv,G_lookup,G_conj;
 local o,T1,T2,T3,u,v;
 G_mult := proc() procname(args) end;
 G_inv  := proc() procname(args) end;
 o := proc(s,t) [seq(s[t[i+1]+1],i=0..13)]; end:
 
 for T1 in G16 do
  G_lookup[v_permlist[T1]] := T1;
 od;
 for T1 in G16 do
  for T2 in G16 do
   v := o(v_permlist[T1],v_permlist[T2]);
   T3 := G_lookup[v];
   G_mult(T1,T2) := T3;
   if T3 = 1 then
    G_inv(T1) := T2;
   fi;
  od:
 od:

 for T1 in G16 do
  for T2 in G16 do
   G_conj(T1,T2) := G_mult(T1,G_mult(T2,G_inv(T1)));
  od:
 od:
 NULL;
end:

make_cayley_table();

# Conjugacy classes in G

#@ G_classes
G_classes := [
 [1],
 [LL],
 [MN],
 [LLMN],
 [L,LLL],
 [M,LLM],
 [LM,LLLM],
 [N,LLN],
 [LN,LLLN],
 [LMN,LLLMN]
];

# Character table of G

#@ characters
characters[1     ] := [  1,  1,  1,  1,  1,  1,  1,  1,  2,  2]:
characters[LL    ] := [  1,  1,  1,  1,  1,  1,  1,  1, -2, -2]:
characters[MN    ] := [  1,  1, -1, -1,  1,  1, -1, -1,  2, -2]:
characters[LLMN  ] := [  1,  1, -1, -1,  1,  1, -1, -1, -2,  2]:
characters[L     ] := [  1, -1,  1, -1, -1,  1, -1,  1,  0,  0]:
characters[LLL   ] := [  1, -1,  1, -1, -1,  1, -1,  1,  0,  0]:
characters[M     ] := [  1,  1, -1, -1, -1, -1,  1,  1,  0,  0]:
characters[LLM   ] := [  1,  1, -1, -1, -1, -1,  1,  1,  0,  0]:
characters[N     ] := [  1,  1,  1,  1, -1, -1, -1, -1,  0,  0]:
characters[LLN   ] := [  1,  1,  1,  1, -1, -1, -1, -1,  0,  0]:
characters[LM    ] := [  1, -1, -1,  1,  1, -1, -1,  1,  0,  0]:
characters[LLLM  ] := [  1, -1, -1,  1,  1, -1, -1,  1,  0,  0]:
characters[LN    ] := [  1, -1,  1, -1,  1, -1,  1, -1,  0,  0]:
characters[LLLN  ] := [  1, -1,  1, -1,  1, -1,  1, -1,  0,  0]:
characters[LMN   ] := [  1, -1, -1,  1, -1,  1,  1, -1,  0,  0]:
characters[LLLMN ] := [  1, -1, -1,  1, -1,  1,  1, -1,  0,  0]:

#@ character
for i from 0 to 9 do
 for T in G16 do
  character[i][T] := characters[T][i+1];
 od:
od:

unassign('i','j','T');

#@ G16_subgroups
#@ G16_subgroup_classes
proc()
 global G16_subgroups,G16_subgroup_classes;
 local PG,is_subgroup,H,c,T;

 PG := combinat[powerset](G16):

 is_subgroup := proc(H)
  local a,b;

  if not member(1,H) then return false; fi;
  for a in H do 
   for b in H do
    if not member(G_mult(a,b),H) then return false; fi;
   od:
  od:

  return true;
 end:

 G16_subgroups := select(is_subgroup,PG);

 G16_subgroup_classes := []:

 for H in G16_subgroups do
  c := false;
  for T in G16 do 
   if member(map2(G_conj,T,H),G16_subgroup_classes) then
    c := true;
    break;
   fi;
  od:
  if not c then 
   G16_subgroup_classes := [op(G16_subgroup_classes),H];
  fi;
 od:

end():

######################################################################

#@ make_latex_character_table
make_latex_character_table := proc()
 local GG,GGL,tex,i,k;
 GG := [1,LL,MN,LLMN,L,M,LM,N,LN,LMN]:
 GGL := ["1","\\lm^2","\\mu\\nu","\\lm^2\\mu\\nu","\\lm^{\\pm 1}","\\mu,\\lm^2\\mu",
	 "\\lm^{\\pm 1}\\mu","\\nu,\\lm^2\\nu","\\lm^{\\pm 1}\\nu","\\lm^{\\pm 1}\\mu\\nu"]:
 tex := " \\[ \\renewcommand{\\arraystretch}{1.5}\n    \\begin{array}{|c|c|c|c|c|c|c|c|c|c|c|} \\hline\n                  ":
 for i from 0 to 9 do tex := cat(tex,sprintf("& \\chi_%d ",i)); od:
 tex := cat(tex,"\\\\ \\hline\n"):
 for k from 1 to 10 do
  tex := cat(tex,sprintf("%17A ",GGL[k])); 
  for i from 0 to 9 do
   tex := cat(tex,sprintf("& %2d     ",character[i][GG[k]]));
  od: 
  tex := cat(tex,"\\\\ \\hline\n");
 od:
 tex := cat(tex,"   \\end{array}\n \\]\n"):

 save_tikz("char_table",tex);

end:

==> anc/maple/group_check.mpl <==
check_group_properties := proc()
 local T,U,V,is_subgroup,is_central,i,j,n,C,ok;

 printf("%a()\n",procname);

 _ASSERT(
  `and`(seq(G_mult(1,T) = T,T in G16)),
  "unit axiom for G16"
 );

 _ASSERT(
  `and`(seq(G_mult(T,G_inv(T)) = 1,T in G16)),
  "unit axiom for G16"
 );

 _ASSERT(
  `and`(seq(seq(member(G_mult(T,U),G16),U in G16),T in G16)),
  "closure axiom for G16"
 );

 _ASSERT(
  `and`(seq(seq(seq(
    G_mult(T,G_mult(U,V)) = G_mult(G_mult(T,U),V),
     V in G16),U in G16),T in G16)),
  "associativity axiom for G16"
 );

 _ASSERT(G_mult(G_mult(G_mult(L,L),L),L) = 1,"lambda^4=1");
 _ASSERT(G_mult(M,M) = 1,"mu^2=1");
 _ASSERT(G_mult(N,N) = 1,"nu^2=1");
 _ASSERT(G_mult(G_mult(G_mult(M,N),M),N) = 1,"(mu nu)^2=1");
 _ASSERT(G_mult(G_mult(G_mult(M,L),M),L) = 1,"(mu lambda)^2=1");
 _ASSERT(G_mult(G_mult(G_mult(N,L),N),L) = 1,"(nu lambda)^2=1");

 is_subgroup := proc(H,K)
  if {op(H)} minus {op(K)} <> {} then return false; fi;
  if not(member(1,H)) then return false; fi;
  if {seq(seq(G_mult(T,U),T in H),U in H)} <> {op(H)} then
   return false;
  fi;
  return true;
 end:

 _ASSERT(is_subgroup(G8,G16),"G8 <= G16");
 _ASSERT(is_subgroup(H8,G16),"H8 <= G16");
 _ASSERT(is_subgroup(K8,G16),"K8 <= G16");
 _ASSERT(is_subgroup(L8,G16),"L8 <= G16");
 _ASSERT(is_subgroup(H4,H8 ),"H4 <= H8 ");
 _ASSERT(is_subgroup(H4,L8 ),"H4 <= L8 ");
 _ASSERT(is_subgroup(G4,G8 ),"G4 <= G8 ");
 _ASSERT(is_subgroup(G4,L8 ),"G4 <= L8 ");

 is_central := (T) -> `and`(seq(G_conj(T,U)=U,U in G16));
 _ASSERT(select(is_central,{op(G16)}) = {1,LL,MN,LLMN},
         "centre of G16");

 n := nops(G_classes);
 ok := evalb({op(map(op,G_classes))} = {op(G16)});
 for i from 1 to n-1 do
  C := G_classes[i];
  if {op(map(T -> G_conj(T,C[1]),G16))} <> {op(C)} then
   ok := false;
  fi;
  for j from i+1 to n do
   if {op(C)} intersect {op(G_classes[j])} <> {} then
    ok := false;
   fi;
  od:
 od:

 _ASSERT(ok,"Conjugacy classes in G16");
end:

add_check(check_group_properties):

######################################################################

check_character_table := proc()
 local i,j,T,U,chi;

 printf("%a()\n",procname);

 for i from 0 to 9 do
  chi := character[i];
  if chi[1] = 1 then
   _ASSERT(
    `and`(seq(seq(chi[G_mult(T,U)] = chi[T]*chi[U],U in G16),T in G16)),
    sprintf("chi[%d] is a homomorphism G -> {1,-1}",i)
   );
  fi;

  _ASSERT(add(chi[T]^2,T in G16) = 16,
  	  sprintf("chi[%d] has norm one",i));
 od:

 for i from 0 to 9 do
  for j from i+1 to 9 do
   _ASSERT(add(character[i][T] * character[j][T],T in G16) = 0,
           sprintf("chi[%d] and chi[%d] are orthogonal",i,j));
  od;
 od;

 _ASSERT(add(character[i][1]^2,i=0..9) = 16,
         "sum of squares of character degrees");
end:

add_check(check_character_table):

######################################################################

check_aut_V := proc()
 local o,id,i,j,T;

 printf("%a()\n",procname);

 _ASSERT(
  v_stabiliser_G16[ 0] = [1,L,LL,LLL,N,LN,LLN,LLLN] and
  v_stabiliser_G16[ 1] = [1,L,LL,LLL,N,LN,LLN,LLLN] and
  v_stabiliser_G16[ 2] = [1,M,N,MN] and
  v_stabiliser_G16[ 3] = [1,LLM,LLN,MN] and
  v_stabiliser_G16[ 4] = [1,M,N,MN] and
  v_stabiliser_G16[ 5] = [1,LLM,LLN,MN] and
  v_stabiliser_G16[ 6] = [1,LM,LN,MN] and
  v_stabiliser_G16[ 7] = [1,LLLM,LLLN,MN] and
  v_stabiliser_G16[ 8] = [1,LM,LN,MN] and
  v_stabiliser_G16[ 9] = [1,LLLM,LLLN,MN] and
  v_stabiliser_G16[10] = [1,LL,N,LLN] and
  v_stabiliser_G16[11] = [1,LL,N,LLN] and
  v_stabiliser_G16[12] = [1,LL,N,LLN] and
  v_stabiliser_G16[13] = [1,LL,N,LLN],
  "stabilisers in V"
 );
 
 o := proc(s,t) [seq(s[t[i+1]+1],i=0..13)]; end:
 id := [seq(i,i=0..13)];

 _ASSERT(`and`(seq(evalb(o(aut_V_phi[i],aut_V_phi[i]) = id),i=0..4)),
         "aut_V_phi[i] is an involution");

 _ASSERT(`and`(seq(seq(evalb(o(aut_V_phi[i],aut_V_phi[j]) = o(aut_V_phi[j],aut_V_phi[i])),i=0..4),j=0..4)),
         "aut_V_phi[i] and aut_V_phi[j] commute");


 _ASSERT(`and`(seq(seq(evalb(o(aut_V_phi[i],v_permlist[T]) = o(v_permlist[T],aut_V_phi[i])),i=0..4),T in [L,N,M])),
         "aut_V_phi[i] is equivariant");
end:

add_check(check_aut_V):

==> anc/maple/groupoid.mpl <==
# For any cromulent surface, we can consider the full subgroupoid of
# the fundamental groupoid whose objects are v[0],...,v[13].
# This file sets up definitions for this groupoid.  It does not
# do everything that one might like.  Ideally, we should reconcile
# the whole structure of Pi_tilde with the groupoid picture.

# The edges of F16 give four elements of the groupoid, which
# we label p,q,r and s.  These have different stabilisers,
# but in each case the group G8 = <L,M> is a comlement for
# the stabiliser, so the G8 orbits of p,q,r,s and their
# inverses give a system of generators that is invariant under
# inversion and under the action of G.

# A triple [T,g,i] represents the image under T of g^i, where
# T is an element of G and g is in {p,q,r,s} and i is in {1,-1}.

#@ Gamma_gens
Gamma_gens := [seq(seq(seq([T,g,i],i in [1,-1]),T in G8),g in ["p","q","r","s"])]:

# Stabilisers
#@ pg_stab
pg_stab  := table(["p" =  N, "q" = LLN, "r" = LN, "s" = MN]):

# p lies along C[5], q along C[3], r along C[1] and s along C[0]
#@ pg_curve
pg_curve := table(["p" =  5, "q" =   3, "r" =  1, "s" =  0]):

# Source vertices
#@ pg_src0
pg_src0  := table(["p" =  0, "q" =  11, "r" =  0, "s" =  6]):

# Target vertices
#@ pg_tgt0
pg_tgt0  := table(["p" = 11, "q" =   3, "r" =  6, "s" =  3]):

# Action of G on the set of generators
#@ pg_act
pg_act := proc(U,Tgi)
 local T,g,i,UT;

 T,g,i := op(Tgi);
 UT := G_mult(U,T);
 if not member(UT,G8) then
  UT := G_mult(UT,pg_stab[g]);
 fi;
 return [UT,g,i];
end:

# Inversion of generators
#@ pg_inv
pg_inv := (Tgi) -> [Tgi[1],Tgi[2],-Tgi[3]]:

# This function sends a generator to its source vertex
#@ pg_src
pg_src := proc(Tgi)
 local T,g,i,j;
 T,g,i := op(Tgi);
 j := `if`(i = 1,pg_src0[g],pg_tgt0[g]);
 return act_V[T](j);
end:

# This function sends a generator to its target vertex
#@ pg_src
pg_tgt := (Tgi) -> pg_src(pg_inv(Tgi)):

#@ `type/Gamma_element`
`type/Gamma_element` := proc(PP)
 local n,m,i,j;

 if not(type(PP,list)) then return false; fi;
 
 n := nops(PP);
 if not type(n,odd) then return false; fi;
 m := (n-1)/2;

 for i from 0 to m do
  j := PP[2*i+1];
  if not(type(j,integer) and j >= 0 and j < 14) then
   return false;
  fi;
 od;
 
 for i from 1 to m do 
  if pg_tgt(PP[2*i]) <> PP[2*i-1] then 
   return false;
  fi;
  if pg_src(PP[2*i]) <> PP[2*i+1] then 
   return false;
  fi;
 od:
 return true;
end:

Gamma_src := (PP) -> PP[nops(PP)]: #@ Gamma_src
Gamma_tgt := (PP) -> PP[1]:        #@ Gamma_tgt

#@ Gamma_reduce
Gamma_reduce := proc(PP)
 local n,m,i,P,QQ,changed;

 n := nops(PP);
 if not type(n,odd) then return FAIL; fi;
 m := (n-1)/2;

 QQ := [PP[1]];

 changed := false;

 for i from 1 to m do
  if nops(QQ) > 1 and PP[2*i] = pg_inv(QQ[nops(QQ)-1]) then
   QQ := [op(1..-3,QQ)];
   changed := true;
  else
   QQ := [op(QQ),PP[2*i],PP[2*i+1]];
  fi;
 od:

 if changed then
  return Gamma_reduce(QQ);
 else
  return QQ;
 fi;
end:

# This implements composition of paths.  The convention is that
# Gamma_o(P,Q) is Q followed by P, so the target of Q should be
# the source of P.  Any strictly positive number of arguments
# can be given.

#@ Gamma_o
Gamma_o   := proc() 
 local PP,QQ,RR;
 if nargs = 0 then
  return FAIL;
 elif nargs = 1 then
  return args[1];
 else
  PP := args[1];
  QQ := args[2];
  if Gamma_src(PP) <> Gamma_tgt(QQ) then
   return FAIL;
  fi;
  RR := Gamma_reduce([op(1..-2,PP),op(QQ)]);
  if nargs = 2 then
   return RR;
  else
   return Gamma_o(RR,args[3..-1]);
  fi;
 fi; 
end:

# This implements inversion of paths
#@ Gamma_inv
Gamma_inv := proc(PP)
 local n,m,i,QQ;

 n := nops(PP);
 if not type(n,odd) then return FAIL; fi;
 m := (n-1)/2;
 QQ := PP[n];

 for i from 1 to m do
  QQ := QQ,pg_inv(PP[2*(m+1-i)]),PP[2*(m-i)+1];
 od:

 return [QQ];
end:

# Gamma_id(i) is the identity path at vertex i
#@ Gamma_id
Gamma_id := (i) -> [i]:

# Our generators are represented in a slightly different form from
# general elements of Gamma.  This function performs the required
# conversion.

#@ gen_path
gen_path := (Tgi) -> [pg_tgt(Tgi),Tgi,pg_src(Tgi)]:

# This implements the action of G on Gamma
#@ Gamma_act

Gamma_act := proc(T,PP)
 local n,m,i,P,QQ;

 n := nops(PP);
 if not type(n,odd) then return FAIL; fi;
 m := (n-1)/2;
 QQ := act_V[T](PP[1]);

 for i from 1 to m do
  QQ := QQ,pg_act(T,PP[2*i]),act_V[T](PP[2*i+1]);
 od: 

 return [QQ];
end:

# Each of our generators is equivalent to a word of length three in
# some other generators, representing a path that goes around the
# opposite side of an appropriate fundamental domain.  This table
# records the details.

#@ Gamma_flip0
Gamma_flip0 := table([
 "p" = [11,[1,"q",-1], 3,[1,"s", 1], 6,[1,"r", 1], 0],
 "q" = [ 3,[1,"s", 1], 6,[1,"r", 1], 0,[1,"p",-1],11],
 "r" = [ 6,[1,"s",-1], 3,[1,"q", 1],11,[1,"p", 1], 0],
 "s" = [ 3,[1,"q", 1],11,[1,"p", 1], 0,[1,"r",-1], 6]
]):

# This function flips the k'th letter in the word PP, and then
# simplifies the result.  Each word lies on the boundary between
# two different translates of F16, so there are two ways to flip
# it; this can be controlled by supplying 0 or 1 as the third
# argument l_.  For convenience we also allow the argument k to
# be zero, in which case the original word is returned unchanged.

#@ Gamma_flip
Gamma_flip := proc(PP,k,l_)
 local T,g,i,Q,l;

 if k = 0 then return PP; fi;

 l := `if`(nargs > 2,l_,0);

 T,g,i := op(PP[2*k]);

 if l > 0 then T := G_mult(T,pg_stab[g]); fi;

 Q := Gamma_act(T,Gamma_flip0[g]);
 if i = -1 then Q := Gamma_inv(Q); fi;

 Gamma_reduce([op(1..2*k-2,PP),op(Q),op(2*k+2..-1,PP)]);
end:

#@ Gamma_flip_multiple
Gamma_flip_multiple := proc(PP,FF)
 local QQ,kl;
 QQ := PP;
 for kl in FF do QQ := Gamma_flip(QQ,op(kl)); od;
 return QQ;
end:

# The following function attempts to find a sequence FF of
# flips that shortens PP.  It will try FF of length at most r.
# It returns [FF,QQ], where QQ is the result of flipping.

#@ find_flip
find_flip := proc(PP,r := 2)
 local m,i1,i2,j1,j2,QQ;
 if r = 0 then return [[],PP]; fi;
 m := (nops(PP)-1)/2;
 for i1 from 1 to m do
  for j1 from 0 to 1 do
   QQ := find_flip(Gamma_flip(PP,i1,j1),r-1);
   if nops(QQ[2]) < nops(PP) then
    return [[[i1,j1],op(QQ[1])],QQ[2]];
   fi;
  od;
 od;
 return [[],PP];
end:

# The  following function applies find_flip() repeatedly to
# shorten PP as much as possible.  It again returns [FF,QQ],
# where FF is a flipping sequence, and QQ is the result of
# applying it.

#@ find_flips
find_flips := proc(PP,r := 2)
 local QQ,RR,EE,FF,ok;
 QQ := PP;
 FF := [];
 ok := true;
 while ok do
  EE,RR := op(find_flip(QQ,r));
  if nops(RR) < nops(QQ) then
   QQ := RR;
   FF := [op(FF),op(EE)];
  else
   ok := false;
  fi;
 od;
 return ([FF,QQ]);
end:


Gamma_u := [12, [LLLM, "p", 1], 1, [LLLM, "r", -1], 8, [LL, "r", 1], 0];

# These elements of Gamma have source = target = 0, so they correspond
# to elements of the fundamental group Pi.  In fact, Gamma_beta[i]
# corresponds to beta[i].
#@ Gamma_beta

Gamma_beta[0] := [0,[LL,"p",-1],11,[1,"p",1],0];
Gamma_beta[1] := Gamma_o(Gamma_inv(Gamma_act(LL,Gamma_u)),Gamma_u);
Gamma_beta[2] := Gamma_act(L,Gamma_beta[0]);
Gamma_beta[3] := Gamma_act(L,Gamma_beta[1]);
Gamma_beta[4] := Gamma_act(L,Gamma_beta[2]);
Gamma_beta[5] := Gamma_act(L,Gamma_beta[3]);
Gamma_beta[6] := Gamma_act(L,Gamma_beta[4]);
Gamma_beta[7] := Gamma_act(L,Gamma_beta[5]);

# Gamma_base[i] is a path from v[i] to the basepoint v[0]
#@ Gamma_base
Gamma_base[ 0] := [ 0];
Gamma_base[ 1] := [ 1,[LM, "r",-1], 6,[1,  "r", 1],0];
Gamma_base[ 2] := [ 2,[LLL,"q", 1],10,[LLL,"p", 1],0];
Gamma_base[ 3] := [ 3,[1,  "q", 1],11,[1,  "p", 1],0];
Gamma_base[ 4] := [ 4,[L,  "q", 1],10,[L,  "p", 1],0];
Gamma_base[ 5] := [ 5,[LL, "q", 1],11,[LL, "p", 1],0];
Gamma_base[ 6] := [ 6,[1,  "r", 1], 0];
Gamma_base[ 7] := [ 7,[L,  "r", 1], 0];
Gamma_base[ 8] := [ 8,[LL, "r", 1], 0];
Gamma_base[ 9] := [ 9,[LLL,"r", 1], 0];
Gamma_base[10] := [10,[L  ,"p", 1], 0];
Gamma_base[11] := [11,[1  ,"p", 1], 0];
Gamma_base[12] := [12,[LM, "p", 1], 1,[LM, "r",-1], 6,[1,"r",1], 0];
Gamma_base[13] := [13,[LLM,"p", 1], 1,[LLM,"r",-1], 7,[L,"r",1], 0];




==> anc/maple/groupoid_check.mpl <==
check_groupoid := proc()
 local GG,PP,FF,i,g;

 printf("%a()\n",procname);

 GG := [
  seq(gen_path(U),U in Gamma_gens),
  seq(Gamma_beta[i],i = 0 .. 7),
  seq(Gamma_base[i],i = 0 .. 13)
 ]:

 _ASSERT(
  `and`(op(map(type,GG,Gamma_element))),
  "all named elements lie in Gamma"
 );

 _ASSERT(
  `and`(seq(evalb(Gamma_o(g,Gamma_inv(g)) = Gamma_id(Gamma_tgt(g))),g in GG)),
  "inverses of named elements a"
 );

 _ASSERT(
  `and`(seq(evalb(Gamma_o(Gamma_inv(g),g) = Gamma_id(Gamma_src(g))),g in GG)),
  "inverses of named elements b"
 );

 _ASSERT(
  `and`(seq(evalb(Gamma_src(Gamma_base[i]) = 0) and
            evalb(Gamma_tgt(Gamma_base[i]) = i),i=0..13)),
  "Gamma_base[i] goes from v[0] to v[i]"
 );

 _ASSERT(
  `and`(seq(evalb(Gamma_src(Gamma_beta[i]) = 0) and
            evalb(Gamma_tgt(Gamma_beta[i]) = 0),i=0..7)),
  "Gamma_beta[i] is a loop based at v[0]"
 );

 _ASSERT(
  `and`(seq(evalb(Gamma_o(Gamma_beta[i],Gamma_beta[modp(i+4,8)]) = Gamma_id(0)),i = 0..7)),
  "beta[i+4] is inverse to beta[i]"
 );

 PP := Gamma_o(Gamma_beta[0],Gamma_beta[1],Gamma_beta[2],Gamma_beta[3],
               Gamma_beta[4],Gamma_beta[5],Gamma_beta[6],Gamma_beta[7]):
 FF := [[6,0],[7,1],[7,0],[5,1],[6,0],[7,1],[7,0],[5,1],
        [6,0],[7,1],[7,0],[5,1],[2,0],[3,1],[3,0],[1,1]];
 PP := Gamma_flip_multiple(PP,FF);
 _ASSERT(PP = Gamma_id(0),
  "composite of all beta[i] is the identity"
 );

end:

add_check(check_groupoid):

==> anc/maple/homology_check.mpl <==
check_homology := proc()
 local i,j,T,U,V,m,c,n,nn,mm;

 printf("%a()\n",procname);

 for T in [L,M,N] do
  for i from 0 to 8 do 
   j,m,c := op(act_c_data[T,i]);
   _ASSERT(
    act_Z4[T](c_homology[i]) -~ m *~ c_homology[j] = [0$4],
    sprintf("homology action of %A on c[%d]",T,i));
  od;
 od:

 unassign('m');

 nn := [n[1],n[2],n[3],n[4]];
 mm := [m[1],m[2],m[3],m[4]];

 _ASSERT(
  `and`(seq(seq(
    evalb(act_Z4[T](act_Z4[U](nn)) -~ act_Z4[G_mult(T,U)](nn) = [0$4]),
     U in G16),T in G16)),
  "Action on homology is associative"
 );

 _ASSERT({
  act_Z4[L](homology_u[1,1]) -~ homology_u[1,2],
  act_Z4[L](homology_u[1,2]) +~ homology_u[1,1],
  act_Z4[L](homology_u[2,1]) -~ homology_u[2,2],
  act_Z4[L](homology_u[2,2]) +~ homology_u[2,1],
  act_Z4[M](homology_u[1,1]) -~ homology_u[1,1],
  act_Z4[M](homology_u[1,2]) +~ homology_u[1,2],
  act_Z4[M](homology_u[2,1]) +~ homology_u[2,1],
  act_Z4[M](homology_u[2,2]) -~ homology_u[2,2],
  act_Z4[N](homology_u[1,1]) -~ homology_u[1,1],
  act_Z4[N](homology_u[1,2]) +~ homology_u[1,2],
  act_Z4[N](homology_u[2,1]) -~ homology_u[2,1],
  act_Z4[N](homology_u[2,2]) +~ homology_u[2,2]
  } = {[0,0,0,0]},
  "action on alternative homology basis"
 );

 _ASSERT(
  {seq(expand(cap_product(act_Z4[T](nn),act_Z4[T](mm)) - 
              character[7][T] * cap_product(nn,mm)),
       T in G16)} = {0},
  "cap product is equivariant"
 );

 _ASSERT(
  homology_theta_p(act_Z4[ M](nn)) -~ homology_theta_p(nn) = [0,0],
  "homology_theta_p coequalises M"
 );
 
 _ASSERT(
  homology_theta_m(act_Z4[LM](nn)) -~ homology_theta_m(nn) = [0,0],
  "homology_theta_m coequalises M"
 );
 
 NULL;
end:

add_check(check_homology):


==> anc/maple/hyperbolic/HP_table.mpl <==
`Class/Declare`("HP_table",
 "An instance of this class encapsulates data about a family of cromulent isomorphisms $HX(a_H) \\to PX(a_P)$ for various values of $a_H$ and $a_P$",

 ["Field","H_to_P_maps"::table,"A table of objects of class @H_to_P_map@, indexed by values of @a_H@"],

 ["Field","P_to_H_maps"::table,"A table of objects of class @P_to_H_map@, indexed by values of @a_P@"],

 ["Field","H_to_P_num_samples"::posint = 200],
 ["Field","H_to_P_poly_deg"::posint = 20],
 ["Field","H_to_P_num_steps"::posint = 20],
 ["Field","P_to_H_poly_deg"::posint = 20],
 ["Field","P_to_H_num_charts"::posint = 10],
 ["Field","P_to_H_tolerance"::RR1 = 10.^(-20)],
 ["Field","P_to_H_gap"::RR1 = 0.02],

 ["Field","a_H_to_a_P_spline" = NULL],

 ["Constructor","",
  proc(this)
   this["H_to_P_maps"] := table();
   this["P_to_H_maps"] := table();
  end
 ],

 ["Method","a_H_indices","",
  proc(this)
   local T,L;
   T := eval(this["H_to_P_maps"]);
   L := sort(map(op,[indices(T)]));
   L := remove(a -> (T[a] = NULL),L);
   return L;
  end
 ],

 ["Method","a_P_indices","",
  proc(this)
   local T,L;
   T := eval(this["P_to_H_maps"]);
   L := sort(map(op,[indices(T)]));
   L := remove(a -> (T[a] = NULL),L);
   return L;
  end
 ],

 ["Method","a_H_a_P_pairs","",
  proc(this)
   local A_H;

   A_H := this["a_H_indices"];
   map(a -> [a,this["H_to_P_maps"][a]["a_P"]],A_H);
  end
 ],

 ["Method","a_P_a_H_pairs","",
  proc(this)
   local A_P;

   A_P := this["a_P_indices"];
   map(a -> [a,this["P_to_H_maps"][a]["a_H"]],A_P);
  end
 ],

 ["Method","set_spline","",
  proc(this)
   this["a_H_to_a_P_spline"] := 
    unapply(CurveFitting[Spline]([[0,1],op(HP_table["a_H_a_P_pairs"]),[1,0]],a_H),a_H):
  end
 ],

 ["Method","a_H_to_a_P","",
  proc(this,a)
   if this["a_H_to_a_P_spline"] = NULL then
    this["set_spline"];
   fi;
   this["a_H_to_a_P_spline"](evalf(a));
  end
 ],

 ["Method","a_P_to_a_H","",
  proc(this,a)
   local f,b;
   if this["a_H_to_a_P_spline"] = NULL then
    this["set_spline"];
   fi;
   f := eval(this["a_H_to_a_P_spline"]);
   return fsolve(f(b) = a,b);
  end
 ],

 ["Method","add_a_H","",
  proc(this,a0)
   local A_H,A_HL,A_HR,a_HL,a_HR,aL,aR,HP;

   userinfo(7,genus2,sprintf("Adding entry with a_H=%A",a0));

   A_H := this["a_H_indices"];
   A_HL := select(a -> (a < a0),A_H);
   A_HR := select(a -> (a > a0),A_H);

   if member(a0,A_H) then
    HP := eval(this["H_to_P_maps"][a0]);
    HP["make_samples",this["H_to_P_num_samples"]];
    HP["set_poly_deg",this["H_to_P_poly_deg"]];
   else
    HP := `new/H_to_P_map`():
    HP["set_a_H",a0];
    this["H_to_P_maps"][a0] := eval(HP);

    HP["make_samples",this["H_to_P_num_samples"]];
    HP["set_poly_deg",this["H_to_P_poly_deg"]];
    if A_HL <> [] then
     a_HL := max(A_HL);
     if A_HR <> [] then
      a_HR := min(A_HR);
      userinfo(7,genus2,sprintf("Interpolating between a_H=%A and a_H=%A",a_HL,a_HR));
      HP["a"] := this["H_to_P_maps"][a_HR]["a"];
      HP["fix_a"];
      aR := HP["a"];
      HP["a"] := this["H_to_P_maps"][a_HL]["a"];
      HP["fix_a"];
      aL := HP["a"];
      HP["a"] := ((a0 - a_HL) *~ aR +~
                  (a_HR - a0) *~ aL) /~ (a_HR - a_HL);
     else
      userinfo(7,genus2,sprintf("Extrapolating from a_H=%A",a_HL));
      HP["a"] := this["H_to_P_maps"][a_HL]["a"];
      HP["fix_a"];
     fi;
    else
     if A_HR <> [] then
      a_HR := min(A_HR);
      userinfo(7,genus2,sprintf("Extrapolating from a_H=%A",a_HR));
      HP["a"] := this["H_to_P_maps"][a_HR]["a"];
      HP["fix_a"];
     fi;
    fi;
   fi;

   HP["find_p1",this["H_to_P_num_steps"]];
   HP["set_p1_inv"];
   NULL;
  end
 ],

 ["Method","remove_a_H","",
  proc(this,a0)
   this["H_to_P_maps"][a0] := NULL;
  end
 ],

 ["Method","add_a_P","",
  proc(this,a0)
   local A_P,PH;

   userinfo(7,genus2,sprintf("Adding entry with a_P=%A",a0));

   A_P := this["a_P_indices"];

   if member(a0,A_P) then
    PH := eval(this["P_to_H_maps"][a0]);
    PH["degree"] := this["P_to_H_poly_deg"];
   else
    PH := `new/P_to_H_map`():
    PH["set_a_P",a0];
   fi;

   this["P_to_H_maps"][a0] := eval(PH);

   PH["add_charts",this["P_to_H_num_charts"]];
   PH["find_p1_inv",this["P_to_H_tolerance"],this["P_to_H_gap"]];   
  end
 ],

 ["Method","remove_a_P","",
  proc(this,a0)
   this["P_to_H_maps"][a0] := NULL;
  end
 ],

 ["Method","a_H_a_P_plot","",
  proc(this)
   local P;
   P := this["a_H_a_P_pairs"];
   if P = [] then
    return NULL;
   else
    return 
     display(
      map(u -> point([u[1],u[2]],colour=blue),P),
      view = [0..1,0..1]
     );
   fi;
  end
 ],

 ["Method","a_P_a_H_plot","",
  proc(this)
   local P;
   P := this["a_P_a_H_pairs"];
   if P = [] then
    return NULL;
   else
    return 
     display(
      map(u -> point([u[2],u[1]],colour=red),P),
      view = [0..1,0..1]
     );
   fi;
  end
 ],

 ["Method","spline_plot","",
  proc(this)
   display(
    plot(this["a_H_to_a_P_spline"](a),a=0..1,colour=grey),
    view = [0..1,0..1]
   );
  end
 ],

 ["Method","full_plot","",
  proc(this)
   display(
    this["spline_plot"],
    this["a_H_a_P_plot"],
    this["a_P_a_H_plot"],
    view = [0..1,0..1]
   );
  end
 ],

 ["Method","spline_plot_tikz","",
  proc(this)
   local s1,t1,p,pts,T;
   T := eval(this["H_to_P_maps"]);

   pts := [[0,1],
	   seq([a,T[a]["a_P"]],
	       a in sort(map(op,[indices(T)]))),
	   [1,0]
	  ];

   s1 := sprintf(" \\draw[%s] plot[smooth] coordinates{ ","red");

   for p in pts do 
    s1 := cat(s1,sprintf("(%.3f,%.3f) ",op(1,p),op(2,p)));
   od;
   s1 := cat(s1,"};\n");

   t1 := cat(
     "\\begin{center}\n",
     " \\begin{tikzpicture}[scale=4]\n",
     "  \\draw[black,->] (-0.05,0) -- (1.05,0);\n",
     "  \\draw[black,->] (0,-0.05) -- (0,1.05);\n",
     "  \\draw[black] (1,-0.05) -- (1,0);\n",
     "  \\draw[black] (-0.05,1) -- (0,1);\n",
     "  \\draw ( 0.00,-0.05) node[anchor=north] {$0$};\n",
     "  \\draw ( 1.00,-0.05) node[anchor=north] {$1$};\n",
     "  \\draw (-0.05, 0.00) node[anchor=east ] {$0$};\n",
     "  \\draw (-0.05, 1.00) node[anchor=east ] {$1$};\n",
     "  \\draw ( 1.05, 0.00) node[anchor=west ] {$b$};\n",
     "  \\draw ( 0.00, 1.05) node[anchor=south] {$a$};\n",
     s1,
     sprintf("  \\fill[black] (%.3f,%.3f) circle(0.015);\n",a_H0,a_P0),
     " \\end{tikzpicture}\n",
     "\\end{center}\n"
   ):

   return t1;
  end
 ]
):


==> anc/maple/hyperbolic/HX.mpl <==
######################################################################
######################################################################

# The covering by the Poincare disk

assume (0 < a_H and a_H < 1);

ap_H := sqrt(1+a_H^2); #@ ap_H
am_H := sqrt(1-a_H^2); #@ am_H

#@ simplify_H 
simplify_H := proc(u)
 local v;
 v := simplify(u);
 v := simplify(subs(sqrt(1-a_H^4)=ap_H * am_H,u));
 v := simplify(subs(sqrt(5+2*a_H^2+a_H^4)=
                    sqrt(3+a_H^2+2*sqrt(1+a_H^2)) *
                    sqrt(3+a_H^2-2*sqrt(1+a_H^2)),v));
 v := simplify(subs(sqrt(1-a_H^4)=ap_H * am_H,v));
 return(v);
end:

######################################################################

#@ is_member_H 
is_member_H := (z) -> is(simplify_H(1 - z*conjugate(z)) > 0);

#@ is_equal_H 
is_equal_H := proc(z,w,witness_)
 local z0;
 z0 := z;
 if nargs > 2 then z0 := act_Pi(witness_,z0); fi;
 
 evalb(factor(expand(simplify_H(z0-w))) = 0);
end;

######################################################################
# Hyperbolic metric on the unit disc, scaled to have curvature -1.

# m_hyp, d_hyp and E_hyp take arguments in R^2
# m_hyp_c, d_hyp_c and E_hyp_c take arguments in C

# d_hyp and d_hyp_c give the actual metric, ie the distance between 
# a pair of points.  E_hyp and E_hyp_c give the multiplier for the
# metric tensor relative to the standard euclidean metric.

#@ m_hyp_c 
m_hyp_c := (z,w) -> abs((z-w)/(1-z*conjugate(w)));

#@ m_hyp   
m_hyp   := (x,y) -> sqrt(((x[1]-y[1])^2+(x[2]-y[2])^2)/((x[1]*y[2]-x[2]*y[1])^2+(x[1]*y[1]+x[2]*y[2]-1)^2)):

#@ d_hyp_c 
d_hyp_c := (z,w) -> 2*arctanh(m_hyp_c(z,w));

#@ d_hyp   
d_hyp   := (x,y) -> 2*arctanh(m_hyp(x,y));

#@ E_hyp_c 
E_hyp_c := (z) -> 4/(1 - abs(z)^2)^2;

#@ E_hyp   
E_hyp   := (x) -> 4/(1 - x[1]^2 - x[2]^2)^2;

# This returns a parametrisation of the locus of points at 
# hyperbolic distance r from a.

#@ hyp_sphere 
hyp_sphere := proc(a,r)
 local t,u,v,m;
 t := tanh(r/2);
 u := abs(a);
 v := (1-t^2)/(1-t^2*u^2)*a;
 m := t*(1-u^2)/(1-t^2*u^2);
 unapply(v + m * exp(I*s),s);
end:

#@ hyp_midpoint 
hyp_midpoint := proc(a,b)
 (1 - abs(a*b)^2 - sqrt((1-abs(a)^2)*(1-abs(b)^2)) * abs(1 - conjugate(a)*b))/
  ((1-abs(a)^2)*conjugate(b) + (1-abs(b)^2)*conjugate(a));
end:

######################################################################

lambda_H := (z) -> I*z;                                #@ lambda_H
lambda_inv_H := (z) -> -I*z;                           #@ lambda_inv_H
lambda_sq_H := (z) -> -z;                              #@ lambda_sq_H
mu_H := (z) -> ((ap_H*z-a_H^2-I)/((a_H^2-I)*z-ap_H));  #@ mu_H
nu_H := (z) -> conjugate(z);                           #@ nu_H

#@ act_H
act_H[1]    := (z) ->  z;
act_H[L]    := (z) -> I*z;
act_H[LL]   := (z) -> -z;
act_H[LLL]  := (z) -> -I*z;
act_H[M]    := unapply(simplify(   mu_H(z)),z);
act_H[LM]   := unapply(simplify( I*mu_H(z)),z);
act_H[LLM]  := unapply(simplify(  -mu_H(z)),z);
act_H[LLLM] := unapply(simplify(-I*mu_H(z)),z);
act_H[N]    := unapply(simplify(   nu_H(z)),z);
act_H[LN]   := unapply(simplify( I*nu_H(z)),z);
act_H[LLN]  := unapply(simplify(  -nu_H(z)),z);
act_H[LLLN] := unapply(simplify(-I*nu_H(z)),z);
act_H[MN]   := unapply(simplify(   mu_H(nu_H(z))),z);
act_H[LMN]  := unapply(simplify( I*mu_H(nu_H(z))),z);
act_H[LLMN] := unapply(simplify(  -mu_H(nu_H(z))),z);
act_H[LLLMN]:= unapply(simplify(-I*mu_H(nu_H(z))),z);

#@ beta
beta[0] := unapply(simplify((ap_H*z+1)/(z+ap_H)),z):
beta[1] := unapply(simplify((ap_H^3*z-(2+I)*a_H^2-I)/(((I-2)*a_H^2+I)*z + ap_H^3)),z);
beta[2] := unapply(simplify(I*beta[0](-I*z)),z):
beta[3] := unapply(simplify(I*beta[1](-I*z)),z):
beta[4] := unapply(simplify(I*beta[2](-I*z)),z):
beta[5] := unapply(simplify(I*beta[3](-I*z)),z):
beta[6] := unapply(simplify(I*beta[4](-I*z)),z):
beta[7] := unapply(simplify(I*beta[5](-I*z)),z):

# There is a standard isomorphism between the conformal automorphism
# group of the unit disc, and PSL_2(R).  The following matrices
# correspond to the maps beta[i].

#@ beta_SL2R
beta_SL2R[0] := <<ap_H - 1|0>,<0|ap_H + 1>>/a_H:
beta_SL2R[1] := <<ap_H^3+2*a_H^2|-1-a_H^2>,<-1-a_H^2|ap_H^3-2*a_H^2>>/(a_H-a_H^3):
beta_SL2R[2] := <<ap_H|1>,<1|ap_H>>/a_H:
beta_SL2R[3] := <<ap_H^3-ap_H^2|-2*a_H^2>,<-2*a_H^2|ap_H^3+ap_H^2>>/(a_H-a_H^3):
beta_SL2R[4] := <<1 + ap_H|0>,<0|ap_H - 1>>/a_H:
beta_SL2R[5] := <<ap_H^3-2*a_H^2|1+a_H^2>,<1+a_H^2|ap_H^3+2*a_H^2>>/(a_H-a_H^3):
beta_SL2R[6] := <<ap_H|-1>,<-1|ap_H>>/a_H:
beta_SL2R[7] := <<ap_H^3+ap_H^2|2*a_H^2>,<2*a_H^2|ap_H^3-ap_H^2>>/(a_H-a_H^3):

######################################################################

# The point v_H[i] is a choice of lift of the point v[i] in HX(a).

#@ v_H
v_H[ 0] := 0;
v_H[ 1] := ap_H*(1+I)/2;
v_H[ 2] := (a_H*am_H-ap_H)/(I-a_H^2);
v_H[ 3] := (a_H*am_H-ap_H)/(I*a_H^2-1);
v_H[ 4] :=  I*v_H[3];
v_H[ 5] := -I*v_H[2];
v_H[ 6] := (1+I)*(sqrt(2)-am_H)/sqrt(2)/ap_H;
v_H[ 7] :=  I*v_H[6];
v_H[ 8] :=   -v_H[6];
v_H[ 9] := -I*v_H[6];
v_H[10] := I*(ap_H-a_H);
v_H[11] := ap_H-a_H;
v_H[12] := (ap_H+a_H)*(I + (I+2)*a_H^2)/((ap_H+a_H)^2+a_H^2);
v_H[13] := I*conjugate(v_H[12]);

for i from 0 to 13 do v_H[i] := simplify(v_H[i]); od:

# The point v_H[2.1] is in the same Pi-orbit as v[2] and so represents
# the same point of the cromulent surface HX(a) = disc/Pi.  Similarly
# v_H[1.1], v_H[1.2] and v_H[1.3] are in the same Pi-orbit as v_H[1]
# and so on. Recall also that Maple does not treat 1.0 as being exactly
# equal to 1, so we find it convenient to define v_H[1.0] to be v_H[1].

v_H[ 1.0] :=  v_H[1];
v_H[ 1.1] :=  lambda_H(v_H[1.0]);
v_H[ 1.2] :=  lambda_H(v_H[1.1]);
v_H[ 1.3] :=  lambda_H(v_H[1.2]);
v_H[ 2.0] :=  simplify(expand(v_H[2]));
v_H[ 2.1] :=  conjugate(v_H[2.0]);
v_H[ 3.0] :=  simplify(expand(v_H[3]));
v_H[ 3.1] := -conjugate(v_H[3.0]);
v_H[ 4.0] :=  simplify(expand(v_H[4]));
v_H[ 4.1] :=  conjugate(v_H[4.0]);
v_H[ 5.0] :=  simplify(expand(v_H[5]));
v_H[ 5.1] := -conjugate(v_H[5.0]);
v_H[10.0] :=  simplify(expand(v_H[10]));
v_H[10.1] :=  conjugate(v_H[10.0]);
v_H[11.0] :=  simplify(expand(v_H[11]));
v_H[11.1] := -conjugate(v_H[11.0]);
v_H[12.0] :=  simplify(expand(v_H[12]));
v_H[12.1] := -v_H[12.0];
v_H[12.2] := -conjugate(v_H[12.0]);
v_H[12.3] :=  conjugate(v_H[12.0]);
v_H[13.0] :=  simplify(expand(v_H[13]));
v_H[13.1] := -v_H[13.0];
v_H[13.2] :=  conjugate(v_H[13.0]);
v_H[13.3] := -conjugate(v_H[13.0]);

# The following declarations specify elements of Pi that take 
# v_H[floor(i)] to v_H[i].  For example, the first declaration
# corresponds to the fact that v_H[1.1] = beta[2](beta[1](v_H[1])).

#@ v_H_fraction_offset
v_H_fraction_offset[ 1.1] := [2,1]:
v_H_fraction_offset[ 1.2] := [1,2,3,4]:
v_H_fraction_offset[ 1.3] := [3,4]:
v_H_fraction_offset[ 2.1] := [6]:
v_H_fraction_offset[ 3.1] := [4]:
v_H_fraction_offset[ 4.1] := [6]:
v_H_fraction_offset[ 5.1] := [4]:
v_H_fraction_offset[10.1] := [6]:
v_H_fraction_offset[11.1] := [4]:
v_H_fraction_offset[12.1] := [1]:
v_H_fraction_offset[12.2] := [2,1]:
v_H_fraction_offset[12.3] := [6]:
v_H_fraction_offset[13.1] := [4,3,4]:
v_H_fraction_offset[13.2] := [3,4]:
v_H_fraction_offset[13.3] := [4]:

#@ v_H_fraction_transform
v_H_fraction_transform[ 1.1] := L:
v_H_fraction_transform[ 1.2] := LL:
v_H_fraction_transform[ 1.3] := LLL:
v_H_fraction_transform[ 2.1] := N:
v_H_fraction_transform[ 3.1] := LLN:
v_H_fraction_transform[ 4.1] := N:
v_H_fraction_transform[ 5.1] := LLN:
v_H_fraction_transform[10.1] := N:
v_H_fraction_transform[11.1] := LLN:
v_H_fraction_transform[12.1] := LL:
v_H_fraction_transform[12.2] := LLN:
v_H_fraction_transform[12.3] := N:
v_H_fraction_transform[13.1] := LL:
v_H_fraction_transform[13.2] := N:
v_H_fraction_transform[13.3] := LLN:

# If T is in G16 and T(v[i]) = v[j] in X then in the hyperbolic disc 
# H we should have T(v[i]) = w(v[j]) for some word w in the generators
# beta[0], ... , beta[7].  The table v_action_witness_H records the required
# words.
 
#@ v_action_witness_H
for T in {L,M,N} do
 for i from 0 to 13 do
  v_action_witness_H[T,i] := []:
 od:
od:

unassign('T','i'):

v_action_witness_H[L, 1] := [2,1]:
v_action_witness_H[L, 2] := [4]:
v_action_witness_H[L, 4] := [4]:
v_action_witness_H[L,10] := [4]:
v_action_witness_H[L,11] := []:
v_action_witness_H[L,12] := [4]:
v_action_witness_H[L,13] := [2,1]:
v_action_witness_H[M, 0] := [2,3,4]:
v_action_witness_H[M, 1] := [2]:
v_action_witness_H[M, 3] := [2]:
v_action_witness_H[M, 4] := [5,6]:
v_action_witness_H[M, 5] := [2,3,4]:
v_action_witness_H[M, 6] := [2]:
v_action_witness_H[M, 7] := [5]:
v_action_witness_H[M, 8] := [5,4,3]:
v_action_witness_H[M, 9] := [2,3,4]:
v_action_witness_H[M,10] := []:
v_action_witness_H[M,11] := [2,3,4]:
v_action_witness_H[M,12] := []:
v_action_witness_H[M,13] := [2]:
v_action_witness_H[N, 1] := [3,4]:
v_action_witness_H[N, 2] := [6]:
v_action_witness_H[N, 3] := []:
v_action_witness_H[N, 4] := [6]:
v_action_witness_H[N, 5] := []:
v_action_witness_H[N,10] := [6]:
v_action_witness_H[N,12] := [6]:
v_action_witness_H[N,13] := [3,4]:

######################################################################

# For each complex number p with |p| > 1 we have an antiholomorphic
# involution xi(p,-) on the unit disk.  This gives all such 
# antiholomorphic involutions except those of the form 
# z |-> a * conjugate(z) with |a| = 1.  Every geodesic occurs
# as the fixed point set of a unique antiholomorphic involution.

#@ xi 
xi := (p,z) -> (p*conjugate(z) - 1)/conjugate(z - p);

#@ xi_alt
xi_alt := (theta,z) -> exp(I*theta) * conjugate(z);

# The function xi_curve(p,-) is a speed one parametrisation of the
# fixed point curve for xi(p,-).

#@ xi_curve 
xi_curve := proc(p,s)
 local d;
 d := sqrt(abs(p)^2-1);
 (I*d - 1) * ((I*d + 1) - I * abs(p) * exp(s)) / 
      (conjugate(p) * (I * abs(p) * exp(s) + (I * d - 1)));
end:

xi_curve_alt := (theta,s) -> exp(I*theta/2) * (exp(s) - 1)/(exp(s) + 1);

# xi_circle_orthogonal(p,q) returns an equation that will hold 
# iff the fixed point circles for xi(p,-) and xi(q,-) meet 
# orthogonally.

#@ xi_circle_orthogonal 
xi_circle_orthogonal := proc(p,q)
 return(p*conjugate(q) + conjugate(p)*q - 2 = 0);
end:

# If the circles as above do in fact meet orthogonally, then 
# the following function will return the point of intersection.

#@ xi_circle_intersect 
xi_circle_intersect := proc(p,q)
 local r,s,a,b;
 r := simplify(sqrt(factor(p * conjugate(p) - 1)));
 s := simplify(sqrt(factor(q * conjugate(q) - 1)));
 a := factor((p * conjugate(q) - 1 + I * r * s)/conjugate(q-p));
 b := factor((p * conjugate(q) - 1 - I * r * s)/conjugate(q-p));
 return([a,b]);
end:

# This function will return the two fixed points of xi(p,-) that
# lie on the unit circle.

#@ xi_circle_ends 
xi_circle_ends := proc(p) 
 local r;
 r := factor(expand(1 - p * conjugate(p)));
 [(1 + sqrt(r))/conjugate(p),(1 - sqrt(r))/conjugate(p)];
end:

# Given points a and b on the unit circle that are not opposite,
# this returns the centre of the circle that crosses S^1
# orthogonally at a and b.

#@ ends_to_centre 
ends_to_centre := proc(a,b)
 (a + b)/(1 + Re(a/b));
end:

#@ ends_to_radius 
ends_to_radius := proc(a,b)
 local x;
 x := Re(a/b); 
 sqrt((1 - x)/(1 + x));
end:

# We now define geodesics c_H[0] , ... , c_H[8] in the
# Poincare disk that will cover the curves c[0], ... , c[8] in X.  

#@ c_H_p
c_H_p[0] := (1+I)/ap_H;
c_H_p[3] := ap_H;
c_H_p[4] := I*ap_H;
c_H_p[7] := (I*ap_H/2+1/ap_H);
c_H_p[8] := (ap_H/2+I/ap_H);

# These are the corresponding radii so c_H_r[k] = sqrt(abs(c_H_p[k])^2-1)
#@ c_H_r
c_H_r[0] := am_H/ap_H;
c_H_r[3] := a_H;
c_H_r[4] := a_H;
c_H_r[7] := am_H^2/(2*ap_H);
c_H_r[8] := am_H^2/(2*ap_H);

#@ s_H
s_H[0] := 2*log(sqrt(2)*a_H/(ap_H-am_H));
s_H[1] := log((sqrt(2)+ap_H)/(sqrt(2)-ap_H))/2;
s_H[2] := log((1+a_H)/am_H);
s_H[3] := log((ap_H+a_H+1)/(ap_H+a_H-1))/2;
s_H[4] := log((ap_H^2+2*ap_H+2)/(ap_H^2-2*ap_H+2))/4;

# Maple does a bad job of simplifying expressions involving 
# tanh(), so we write our own version that immediately 
# converts to exponentials.

#@ Tanh 
Tanh := (s) -> (exp(s) - exp(-s))/(exp(s) + exp(-s));

#@ c_H
c_H[0] := (t) -> xi_curve(c_H_p[0],2*s_H[0]*(t/Pi-1/4));
c_H[1] := (t) -> ((I + 1)/sqrt(2)) * Tanh(t*s_H[1]/Pi);
c_H[2] := (t) -> ((I - 1)/sqrt(2)) * Tanh(t*s_H[1]/Pi);
c_H[3] := (t) -> xi_curve(c_H_p[3],-2*t*s_H[2]/Pi);
c_H[4] := (t) -> xi_curve(c_H_p[4],-2*t*s_H[2]/Pi);
c_H[5] := (t) -> Tanh(t*s_H[3]/Pi);
c_H[6] := (t) -> I * Tanh(t*s_H[3]/Pi);
c_H[7] := (t) -> xi_curve(c_H_p[7], 2*t*s_H[3]/Pi - 2*s_H[4]);
c_H[8] := (t) -> xi_curve(c_H_p[8],-2*t*s_H[3]/Pi + 2*s_H[4]);

#@ v_H_theta 
v_H_theta := 2*arctan(a_H*(sqrt(a_H^2+1)-a_H));

# The following functions parametrise the boundary of the
# region F8.  They move anticlockwise as the parameter
# s increases from 0 to 1.

#@ c_H_simple
c_H_simple[5] := (s) -> s * v_H[11];
c_H_simple[3] := (s) -> ap_H - a_H * exp(-I*s*v_H_theta);
c_H_simple[7] := (s) -> 1/ap_H + I/2*ap_H + (1 - a_H^2)/ap_H/2 * exp(-I*((1+s)*Pi/2 + (1-s)*v_H_theta));
c_H_simple[1] := (s) -> (1-s)*v_H[1];

# This records the endpoints on the unit circle of the geodesics
# that form the boundary of F16.

#@ c_H_ends
c_H_ends[0] := [-(1-I)/2*(am_H - I*ap_H),(1-I)/2*(am_H+I*ap_H)];
c_H_ends[1] := [-(1+I)/sqrt(2), (1+I)/sqrt(2)];
c_H_ends[3] := [(1 - I*a_H)/ap_H,(1 + I*a_H)/ap_H];
c_H_ends[5] := [-1,1];

# The curves c_H[k](t) have constant speed with respect to the
# hyperbolic metric.  The speeds are given below.

#@ c_H_speed
c_H_speed[0] := 2*s_H[0]/Pi;
c_H_speed[1] := 2*s_H[1]/Pi;
c_H_speed[2] := 2*s_H[1]/Pi;
c_H_speed[3] := 2*s_H[2]/Pi;
c_H_speed[4] := 2*s_H[2]/Pi;
c_H_speed[5] := 2*s_H[3]/Pi;
c_H_speed[6] := 2*s_H[3]/Pi;
c_H_speed[7] := 2*s_H[3]/Pi;
c_H_speed[8] := 2*s_H[3]/Pi;

# c_H_cycle[k] gives the element g in the group Pi such that
# c_H[k](t + 2*Pi) = g . c_H[k](t).

#@ c_H_cycle
c_H_cycle[0] := [0,2,4,6];
c_H_cycle[1] := [0,7,6,5];
c_H_cycle[2] := [2,1,0,7];
c_H_cycle[3] := [0,7];
c_H_cycle[4] := [2,1];
c_H_cycle[5] := [0];
c_H_cycle[6] := [2];
c_H_cycle[7] := [0,2,1];
c_H_cycle[8] := [2,3,4];

#@ c_action_witness_H
for T in {L,M,N} do
 for i from 0 to 8 do
  c_action_witness_H[T,i] := []:
 od:
od:

unassign('T','i'):

c_action_witness_H[L,0] := [4];
c_action_witness_H[L,4] := [4];
c_action_witness_H[L,7] := [2,1];
c_action_witness_H[L,8] := [2,1];
c_action_witness_H[M,1] := [5,4,3];
c_action_witness_H[M,2] := [2,3,4];
c_action_witness_H[M,3] := [2,3,4];
c_action_witness_H[M,5] := [2,3,4];
c_action_witness_H[M,6] := [2,3,4];
c_action_witness_H[M,7] := [2];
c_action_witness_H[M,8] := [2];
c_action_witness_H[N,0] := [6];
c_action_witness_H[N,4] := [6];
c_action_witness_H[N,7] := [3,4];
c_action_witness_H[N,8] := [3,4];

#@ v_on_c_witness_H
for i from 0 to 14 do
 for j from 0 to 8 do
  v_on_c_witness_H[i,j] := [];
 od;
od;

v_on_c_witness_H[ 4,0] := [0];
v_on_c_witness_H[ 5,0] := [2];
v_on_c_witness_H[ 7,0] := [0];
v_on_c_witness_H[ 8,0] := [2,0];
v_on_c_witness_H[ 9,0] := [2];
v_on_c_witness_H[ 1,2] := [2,1];
v_on_c_witness_H[12,4] := [2,1];


######################################################################

#@ c_check_H
c_check_H[0] := (z) -> is_equal_H(z, xi(c_H_p[0],z),args[2..-1]);
c_check_H[1] := (z) -> is_equal_H(z, I*conjugate(z),args[2..-1]);
c_check_H[2] := (z) -> is_equal_H(z,-I*conjugate(z),args[2..-1]);
c_check_H[3] := (z) -> is_equal_H(z, xi(c_H_p[3],z),args[2..-1]);
c_check_H[4] := (z) -> is_equal_H(z, xi(c_H_p[4],z),args[2..-1]);
c_check_H[5] := (z) -> is_equal_H(z,   conjugate(z),args[2..-1]);
c_check_H[6] := (z) -> is_equal_H(z,  -conjugate(z),args[2..-1]);
c_check_H[7] := (z) -> is_equal_H(z, xi(c_H_p[7],z),args[2..-1]);
c_check_H[8] := (z) -> is_equal_H(z, xi(c_H_p[8],z),args[2..-1]);

######################################################################

#@ F1_H_B 
F1_H_B := [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]];

#@ is_in_F1_H 
is_in_F1_H := proc(z)
 local T,w,r;

 for T in F1_H_B do
  w := simplify_H(act_Pi(T,z));
  r := simplify_H(z * conjugate(z) - w * conjugate(w));
  if is(r > 0) then return false; fi;
 od;

 return true;
end;

#@ is_in_F4_H 
is_in_F4_H := proc(z)
 local z0;
 z0 := simplify_H(z);
 is_in_F1_H(z0) and is(simplify_H(Re(z)) >= 0) and is(simplify_H(Im(z)) >= 0);
end;

#@ is_in_F16_H 
is_in_F16_H := proc(z)
 local m,d;

 if not is_in_F4_H(z) then return false; fi;
 if is(simplify_H(Im(z) - Re(z)) > 0) then return false; fi;
 m := c_H_p[0];
 d := simplify_H((z-m)*conjugate(z-m) - m*conjugate(m) + 1);
 if is(d < 0) then return false; fi;
 return true;
end;

#@ random_Delta_point 
random_Delta_point := proc(min_abs_)
 local x,y,min_abs;
 x := 1;
 y := 1;
 min_abs := `if`(nargs > 0,min_abs_,0);
 while x^2 + y^2 >= 1 or x^2 + y^2 < min_abs^2 do
  x := (rand(0..2000)()-1000)/1000.;
  y := (rand(0..2000)()-1000)/1000.;
 od;
 return(x + I * y);
end:

#@ F1_edge
F1_edge[ 1, 1,'a'] := [v_H[ 1  ],v_H[12  ]]:
F1_edge[ 1, 1,'b'] := [v_H[12  ],v_H[12.2]]:
F1_edge[ 1, 1,'c'] := [v_H[ 1.1],v_H[13.3]]:
F1_edge[ 1, 1,'d'] := [v_H[13.3],v_H[13.1]]:
F1_edge[ 1, 1,'e'] := [v_H[ 1.2],v_H[12.1]]:
F1_edge[ 1, 1,'f'] := [v_H[ 1.3],v_H[13.2]]:
F1_edge[ 1,-1,'a'] := [v_H[ 1.1],v_H[12.2]]:
F1_edge[ 1,-1,'b'] := [v_H[12.3],v_H[12.1]]:
F1_edge[ 1,-1,'c'] := [v_H[ 1.2],v_H[13.1]]:
F1_edge[ 1,-1,'d'] := [v_H[13  ],v_H[13.2]]:
F1_edge[ 1,-1,'e'] := [v_H[ 1.3],v_H[12.3]]:
F1_edge[ 1,-1,'f'] := [v_H[ 1  ],v_H[13  ]]:

#@ F1_pairing
F1_pairing['a'] := [5,6];
F1_pairing['b'] := [2];
F1_pairing['c'] := [7,0];
F1_pairing['d'] := [4];
F1_pairing['e'] := [1,2];
F1_pairing['f'] := [3,4];

#@ F1_arcs 
F1_arcs := [
  [    ap_H ,  0      , c_H_r[3] , Pi-v_H_theta     , Pi+v_H_theta     , magenta],
  [  1/ap_H ,  ap_H/2 , c_H_r[7] , Pi               , 3*Pi/2-v_H_theta , blue   ],
  [  ap_H/2 ,  1/ap_H , c_H_r[7] , Pi+v_H_theta     , 3*Pi/2           , blue   ],
  [     0   ,  ap_H   , c_H_r[3] , 3*Pi/2-v_H_theta , 3*Pi/2+v_H_theta , magenta],
  [ -ap_H/2 ,  1/ap_H , c_H_r[7] , 3*Pi/2           , 2*Pi-v_H_theta   , blue   ],
  [ -1/ap_H ,  ap_H/2 , c_H_r[7] , 3*Pi/2+v_H_theta , 2*Pi             , blue   ],
  [   -ap_H ,  0      , c_H_r[3] , -v_H_theta       , v_H_theta        , magenta],
  [ -1/ap_H , -ap_H/2 , c_H_r[7] , 0                , Pi/2-v_H_theta   , blue   ],
  [ -ap_H/2 , -1/ap_H , c_H_r[7] , v_H_theta        , Pi/2             , blue   ],
  [     0   ,   -ap_H , c_H_r[3] , Pi/2-v_H_theta   , Pi/2+v_H_theta   , magenta],
  [  ap_H/2 , -1/ap_H , c_H_r[7] , Pi/2             , Pi-v_H_theta     , blue   ],
  [  1/ap_H , -ap_H/2 , c_H_r[7] , Pi/2+v_H_theta   , Pi               , blue   ]
 ];

#@ F1_area 
F1_area :=
 (3+a_H^2)
 -2*a_H*am_H^2/ap_H
 -am_H^4/ap_H^2/2*Pi
 -v_H_theta*(3*a_H^4+6*a_H^2-1)/(1+a_H^2);

# This value of a_H makes F1 into a regular dodecagon, with
# vertices of absolute value 3^(-1/4).

#@ a_H_regular 
a_H_regular := sqrt(2/sqrt(3)-1);

side_length_H[ 0] := 2*arctanh((ap_H - sqrt(2)*a_H)/am_H);
side_length_H[ 1] := 2*arctanh((sqrt(2) - am_H)/ap_H);
side_length_H[ 3] := 2*arctanh((1 - am_H)/a_H);
side_length_H[ 5] := 2*arctanh(ap_H - a_H);

######################################################################

#@ recenter_H
recenter_H[0] := (z) -> z:

recenter_H[3] :=
 unapply(factor(-(-(I*sqrt(-(a_H-1)*(a_H+1))-a_H*sqrt(a_H^2+1))/(I-a_H^2)) * (z - v_H[3])/(1-conjugate(v_H[3])*z)),z):

recenter_H[6] := 
 unapply(simplify((1-I)/sqrt(2)*(z - v_H[6])/(1 - conjugate(v_H[6])*z)),z);

recenter_H[11] := 
 unapply(simplify((z - v_H[11])/(1 - conjugate(v_H[6])*z)),z);

#@ square_diffeo_H_ca 
square_diffeo_H_ca := (1+I*a_H)/ap_H;

#@ square_diffeo_H_ra 
square_diffeo_H_ra := am_H/(1+a_H);

#@ square_diffeo_H_ma 
square_diffeo_H_ma := (z) -> (square_diffeo_H_ca-z)/(1-square_diffeo_H_ca*z);

#@ square_diffeo_H_pa 
square_diffeo_H_pa := (z) -> log(abs(square_diffeo_H_ma(z)))/log(square_diffeo_H_ra);

#@ square_diffeo_H_cb 
square_diffeo_H_cb := (ap_H+I*am_H)/(1+I);

#@ square_diffeo_H_rb 
square_diffeo_H_rb := (ap_H+am_H)/a_H/sqrt(2);

#@ square_diffeo_H_mb 
square_diffeo_H_mb := (z) -> (I*square_diffeo_H_cb-z)/(1-square_diffeo_H_cb*z);

#@ square_diffeo_H_pb 
square_diffeo_H_pb := (z) -> log(abs(square_diffeo_H_mb(z)))/log(square_diffeo_H_rb);

#@ square_diffeo_H 
square_diffeo_H := (z) -> [1-square_diffeo_H_pa(z),square_diffeo_H_pb(z)];

#@ square_diffeo_inv_H0 
square_diffeo_inv_H0 := proc(t)
 local sa,sb,ca,cb,aa,bb,z;
 
 sa := square_diffeo_H_ra0^(1-t[1]);
 sb := square_diffeo_H_rb0^t[2];
 ca := (sa^2/square_diffeo_H_ca0 -     square_diffeo_H_ca0)/(sa^2 - 1);
 cb := (sb^2/square_diffeo_H_cb0 - I * square_diffeo_H_cb0)/(sb^2 - 1);
 aa := Re(ca*conjugate(ca - cb)/abs(ca - cb)^2);
 bb := sqrt((abs(ca)^2 - 1)/abs(ca - cb)^2 - aa^2);
 z := (1 - aa + I * bb) * ca + (aa - I * bb) * cb;
 return z;
 
end:

######################################################################

# This gives an array of group elements in Pi tilde.  The corresponding
# translates of F16 fit together nicely and contain a reasonable 
# neighbourhood of F16.

#@ tile
tile[-1, 2.2] := [LLL,[2,1]]:
tile[-1, 2  ] := [LLLMN,[6,5,6]]:
tile[-1, 1.8] := [LLLM,[5]]:
tile[-1, 1.6] := [LLMN,[6,5,6,7,0]]:
tile[-1, 1.4] := [LLM,[5,4,3]]:
tile[-1, 1.2] := [LMN,[6,0,7]]:
tile[-1, 1  ] := [LM,[2,3,4]]:
tile[-1, 0  ] := [LN,[]]:
tile[-1,-0.2] := [L,[]]:
tile[-1,-0.4] := [LLN,[]]:
tile[-1,-0.6] := [LL,[]]:
tile[-1,-0.8] := [LLLN,[]]:
tile[-1,-1  ] := [LLL,[]]:
tile[-1,-1.2] := [LLLMN,[6]]:

tile[ 0, 4] := [1,[0,7]]:
tile[ 0, 3] := [N,[3,4]]:
tile[ 0, 2] := [M,[2]]:
tile[ 0, 1] := [MN,[6]]:
tile[ 0, 0] := [1,[]]:
tile[ 0,-1] := [N,[]]:
tile[ 0,-2] := [M,[2,3,4]]:
tile[ 0,-3] := [MN,[6,0,7]]:
tile[ 0,-4] := [1,[3,4]]:

tile[ 1, 4] := [LLN,[7]]:
tile[ 1, 3] := [LL,[4,3,4]]:
tile[ 1, 2] := [LLMN,[6,5,6,7]]:
tile[ 1, 1] := [LLM,[5,4,3,4]]:
tile[ 1, 0] := [LLN,[4]]:
tile[ 1,-1] := [LL,[4]]:
tile[ 1,-2] := [LLMN,[6,5,6,4]]:
tile[ 1,-3] := [LLM,[5,4]]:
tile[ 1,-4] := [LLN,[4,3,4]]:





==> anc/maple/hyperbolic/HX0.mpl <==
# Many functions related to the hyperbolic family treat the parameter a_H
# as a symbol.  One might also want to work with a numeric value of a_H.
# For that, we can invoke set_a_H0(4/5) (for example).  This will set
# a_H0 to the exact rational value 4/5, and a_H1 to the approximate value
# 0.8.  It will also set a long list of other global variables.  Typically,
# there is an existing global variable, say foo, whose value involves
# a_H, and the function set_a_H0(4/5) will set foo0 and foo1 to the
# values obtained by substituting a_H = 4/5 or a_H = 0.8 in foo.

set_a_H0 := proc(a)
 global a_H0,a_H1,ap_H0,ap_H1,am_H0,am_H1,v_H0,v_H1,
        v_H0xy,v_H1xy,v_H_label,beta0,beta1,beta_SL2R0,beta_SL2R1,
        beta_matrix,beta0_matrix,beta1_matrix,c_H0,c_H1,c_H_label,
        c_H_p0,c_colour,s_H0,c_H_speed0,
        lambda_H0,lambda_inv_H0,lambda_sq_H0,mu_H0,nu_H0,
        lambda_H1,lambda_inv_H1,lambda_sq_H1,mu_H1,nu_H1,
        act_H0,act_H1,T,min_centre_a0,
        corner_shift_H0,corner_unshift_H0,
        square_diffeo_H_ca0,square_diffeo_H_ra0,square_diffeo_H_ma0,square_diffeo_H_pa0,
        square_diffeo_H_cb0,square_diffeo_H_rb0,square_diffeo_H_mb0,square_diffeo_H_pb0;

 local ii,i,j,k,c_H_eqs,alpha,lambda,s;

 a_H0 := a;               #@ a_H0
 a_H1 := evalf(a);        #@ a_H1

 ap_H0 := sqrt(1+a_H0^2); #@ ap_H0
 am_H0 := sqrt(1-a_H0^2); #@ am_H0
 ap_H1 := sqrt(1+a_H1^2); #@ ap_H1
 am_H1 := sqrt(1-a_H1^2); #@ am_H1

 for ii in indices(v_H) do
  i := op(ii);
  v_H0[i] := simplify(subs(a_H=a_H0,v_H[i])); #@ v_H0
  v_H0xy[i] := [Re(v_H0[i]),Im(v_H0[i])];     #@ v_H0xy
  v_H1[i] := evalf(v_H0[i]);                  #@ v_H1
  v_H1xy[i] := [Re(v_H1[i]),Im(v_H1[i])];     #@ v_H1xy
  v_H_label[i] := TEXT(v_H1xy[i],i);          #@ v_H_label
 od:

 for k from 0 to 7 do
  beta0[k] := unapply(evalf(subs(a_H=a_H0,beta[k](z))),z):      #@ beta0
  beta1[k] := unapply(evalf(subs(a_H=a_H1,beta[k](z))),z):      #@ beta1
  beta_SL2R0[k] := map(evalf,map2(subs,a_H=a_H0,beta_SL2R[k])); #@ beta_SL2R0
  beta_SL2R1[k] := map(evalf,map2(subs,a_H=a_H1,beta_SL2R[k])); #@ beta_SL2R1
  beta_matrix[k]  := map(simplify,mobius_matrix(beta[k](z),z)); #@ beta_matrix
  beta0_matrix[k] := mobius_matrix(beta0[k](z),z);              #@ beta0_matrix
  beta1_matrix[k] := mobius_matrix(beta1[k](z),z);              #@ beta1_matrix
 od:

 for i from 0 to 8 do
  c_H0[i] := unapply(simplify((subs(a_H=a_H0,c_H[i](s)))),s): #@ c_H0
  c_H1[i] := unapply(evalf((subs(a_H=a_H0,c_H0[i](s)))),s):   #@ c_H1
  c_H_label[i] := ctext(c_H0[i](0),i,colour = c_colour[i]):   #@ c_H_label
 od:

 c_H_eqs := [abs(v_H0[1])^2 + 1 - 2*Re(v_H0[1])*x - 2*Im(v_H0[1])*y,
	       abs(v_H0[3])^2 + 1 - 2*Re(v_H0[3])*x - 2*Im(v_H0[3])*y]:

 c_H_p0[17] := subs(solve(c_H_eqs,{x,y}),x+I*y);
 for k from 1 to 3 do c_H_p0[17+k] := I^k * c_H_p0[17]: od:

 for i from 17 to 20 do
  c_colour[i] := "DarkGreen";
  c_H0[i] := unapply(xi_curve(c_H_p0[i],s),s);
  c_H_label[i] := ctext(c_H0[i](0),i,colour = c_colour[i]):
 od:

 lambda_H0     := lambda_H;                          #@ lambda_H0
 lambda_inv_H0 := lambda_inv_H;                      #@ lambda_inv_H0
 lambda_sq_H0  := lambda_sq_H;                       #@ lambda_sq_H0
 mu_H0         := unapply(subs(a_H=a_H0,mu_H(z)),z); #@ mu_H0
 nu_H0         := nu_H:                              #@ nu_H0

 lambda_H1     := lambda_H;                                 #@ lambda_H1
 lambda_inv_H1 := lambda_inv_H;                             #@ lambda_inv_H1
 lambda_sq_H1  := lambda_sq_H;                              #@ lambda_sq_H1
 mu_H1         := unapply(evalf(subs(a_H=a_H0,mu_H(z))),z); #@ mu_H1
 nu_H1         := nu_H:                                     #@ nu_H1

 for T in G16 do
  act_H0[T] := unapply(simplify(subs(a_H=a_H0,act_H[T](z))),z): #@ act_H0
  act_H1[T] := unapply(evalf(subs(a_H=a_H1,act_H[T](z))),z):    #@ act_H1
 od:

 for i from 0 to 4 do
  s_H0[i] := evalf(subs({a_H=a_H0},s_H[i]));  #@ s_H0
 od;

 for i from 0 to 8 do
  c_H_speed0[i] := evalf(subs({a_H=a_H0},c_H_speed[i])); #@ c_H_speed0
 od;

 for i in [0,3,4,7,8] do
  c_H_p0[i] := evalf(subs(a_H=a_H0,c_H_p[i])); #@ c_H_p0
 od;

 min_centre_a0 := evalf(subs(a_H=a_H0,min_centre_a)); #@ min_centre_a0 

 #@ corner_shift_H0
 #@ corner_unshift_H0
 for i from 1 to 3 do
  j := [11,3,6,0][i];
  k := [11,3,6,0][i+1];
  alpha := v_H0[j];
  lambda := conjugate((v_H0[k] - v_H0[j])/(1 - conjugate(v_H0[j])*v_H0[k]));
  lambda := lambda/abs(lambda):
  corner_shift_H0[j] := unapply((lambda*z - lambda*alpha)/(1 - conjugate(alpha)*z),z);
  corner_unshift_H0[j] := unapply((z + alpha*lambda)/(conjugate(alpha)*z + lambda),z);
 od:

 square_diffeo_H_ca0 := evalf(subs(a_H=a_H0,square_diffeo_H_ca));               #@ square_diffeo_H_ca0 
 square_diffeo_H_ra0 := evalf(subs(a_H=a_H0,square_diffeo_H_ra));               #@ square_diffeo_H_ra0 
 square_diffeo_H_cb0 := evalf(subs(a_H=a_H0,square_diffeo_H_cb));               #@ square_diffeo_H_cb0 
 square_diffeo_H_rb0 := evalf(subs(a_H=a_H0,square_diffeo_H_rb));               #@ square_diffeo_H_rb0 
 square_diffeo_H_ma0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_ma(z))),z); #@ square_diffeo_H_ma0 
 square_diffeo_H_pa0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_pa(z))),z); #@ square_diffeo_H_pa0 
 square_diffeo_H_mb0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_mb(z))),z); #@ square_diffeo_H_mb0 
 square_diffeo_H_pb0 := unapply(evalf(subs(a_H=a_H0,square_diffeo_H_pb(z))),z); #@ square_diffeo_H_pb0 
end:

#@ c_check_H0
c_check_H0[0] := (z) -> abs(z - xi(c_H_p0[0],z));
c_check_H0[1] := (z) -> abs(z -  I*conjugate(z));
c_check_H0[2] := (z) -> abs(z +  I*conjugate(z));
c_check_H0[3] := (z) -> abs(z - xi(c_H_p0[3],z));
c_check_H0[4] := (z) -> abs(z - xi(c_H_p0[4],z));
c_check_H0[5] := (z) -> abs(z -    conjugate(z));
c_check_H0[6] := (z) -> abs(z +    conjugate(z));
c_check_H0[7] := (z) -> abs(z - xi(c_H_p0[7],z));
c_check_H0[8] := (z) -> abs(z - xi(c_H_p0[8],z));

#@ is_in_F1_H0 
is_in_F1_H0 := proc(z) 
 local T,w,r;

 for T in [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]] do
  w := evalf(act_Pi0(T,z));
  r := evalf(z * conjugate(z) - w * conjugate(w));
  if r > 0 then return false; fi;
 od;

 return true;
end;

#@ is_in_F4_H0 
is_in_F4_H0 := proc(z)
 local z0;
 z0 := evalf(z);
 is_in_F1_H0(z0) and (Re(z0) >= 0) and (Im(z0) >= 0);
end;

#@ is_in_F16_H0 
is_in_F16_H0 := proc(z)
 local m,d;

 if not is_in_F4_H0(z) then return false; fi;
 if evalf(Im(z) - Re(z)) > 0 then return false; fi;
 m := c_H_p0[0];
 d := evalf((z-m)*conjugate(z-m) - m*conjugate(m) + 1);
 if d < 0 then return false; fi;
 return true;
end;

# Given z in Delta, this returns [T0,z0] where  T0 is in Pi
# and the point T0 z = z0 lies in F1.

#@ retract_F1_H0_aux 
retract_F1_H0_aux := proc(z) 
 local z0,z1,T0,T1,T;

 z0 := evalf(z);
 T0 := []:
 for T in [[0],[2],[4],[6],[0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0]] do
  z1 := evalf(act_Pi1_map(T)(z));
  if abs(z1) < abs(z0) then
   T0 := T;
   z0 := z1;
  fi:
 od:

 if T0 = [] then
  return([[],z0]);
 else
  T1,z1 := op(retract_F1_H0_aux(z0));
  return([Pi_mult(T1,T0),z1]);
 fi;
end:

#@ retract_F1_H0 
retract_F1_H0 := (z) -> retract_F1_H0_aux(z)[2]: 

# Given z in Delta, this returns [T1,T0,z0] where T1 is in G and T0 is in Pi
# and the point T1 T0 z = z0 lies in F16.

#@ retract_F16_H0_aux
retract_F16_H0_aux := proc(z)
 local T0,T1,z0,m,d;

 T0,z0 := op(retract_F1_H0_aux(z));

 if Re(z0) < 0 then
  if Im(z0) < 0 then
   T1 := LL;
  else
   T1 := LLL;
  fi:
 else
  if Im(z0) < 0 then
   T1 := L;
  else
   T1 := 1;
  fi:
 fi:

 z0 := act_H1[T1](z0);

 if Re(z0) < Im(z0) then
  T1 := G_mult(LN,T1);
  z0 := act_H1[LN](z0);
 fi;

 m := c_H_p0[0];
 d := evalf((z0-m)*conjugate(z0-m) - m*conjugate(m) + 1);
 if d < 0 then
  z0 := act_H1[MN](act_Pi1([6],z0));
  T1,T0 := op(Pi_tilde_mult([MN,[6]],[T1,T0]));
 fi;

 return [T1,T0,z0];
end:

# This is a continuous retraction of the unit disc onto HF16 which
# sends the complement of HF16 to the boundary of HF16 (and so
# has no interesting equivariance).

#@ squash_F16_H0
squash_F16_H0 := proc(z)
 local w,i;
 w := z;
 for i in [3,6,11] do
  w := corner_shift_H0[i](w);
  w := max(0,Re(w)) + max(0,Im(w))*I;
  w := corner_unshift_H0[i](w);
 od;
 if Im(w) <= 0 then
  if Re(w) >= 0 then
   w := Re(w);
  else
   w := 0;
  fi;
 elif Im(w) >= Re(w) then
  if Im(w) + Re(w) >= 0 then
   w := (Re(w)+Im(w)) * (1+I)/2;
  else
   w := 0;
  fi;
 fi;

 return w;
end:

#@ square_diffeo_H0
square_diffeo_H0 := (z) -> [1-square_diffeo_H_pa0(z),square_diffeo_H_pb0(z)];

#@ square_diffeo_H0_inverse
square_diffeo_H0_inverse := proc(t0)
 local ca,sa,sb,pa,pb,aa,bb,zz,mm;
 sa := square_diffeo_H_ra0^(1-t0[1]);
 sb := square_diffeo_H_rb0^t0[2];

 if trim(sa) = 1 then
  if trim(sb) = 1 then
   return(0);
  else
   return evalf(
    (1/sqrt(2)*a_H0*square_diffeo_H_rb0*sb^2-(sqrt(1+a_H0^2)-sqrt(1-a_H0^2))/2-
     sqrt(((sqrt(1-a_H0^4)-1)*sb^4+(4-2*a_H0^2)*sb^2-(sqrt(1-a_H0^4)+1))/2))/(sb^2-1));
  fi;
 fi;

 if trim(sb) = 1 then
  ca := square_diffeo_H_ca0;
  mm := evalf(sqrt(2)*(ca-1/ca)/I/(sa^2-1));
  zz := evalf((1/ca+I*ca)/2 - (1+I)*sqrt(2)*mm/4 -
        sqrt((1/ca^2-ca^2)/4-I*(2-mm^2)/4+((1-I)*ca-(1+I)/ca)*sqrt(2)*mm/4));
  return zz;
 fi;

 pa := (conjugate(square_diffeo_H_ca0)*sa^2-  square_diffeo_H_ca0)/(sa^2-1);
 pb := (conjugate(square_diffeo_H_cb0)*sb^2-I*square_diffeo_H_cb0)/(sb^2-1);
 aa := Re(pa*conjugate(pa-pb))/abs(pa-pb)^2;
 bb := sqrt((abs(pa)^2-1)/abs(pa-pb)^2-aa^2);
 return (1-aa+I*bb)*pa+(aa-I*bb)*pb;
end:

# set_a_H0(4/5);

# The value below is obtained as follows:
#
# 1) Find an approximation to the function f such that exp(2f) times
#    the euclidean metric on EX^* has curvature -1.
# 2) Find the lengths of the sides of F16 with respect to this
#    rescaled metric.
# 3) Find the value of a_H that makes the sides of F16 in HX
#    have the same lengths as in (2).  We get a different answer
#    for each side, but the differences are around 10^(-5.5).
#    The value below is the average.
#
# I think that the error in the value below is probably < 10^(-9).

set_a_H0(0.8005319048923638104265325104767778171017180985241883922169730841584541075292965796346466097572031440);

==> anc/maple/hyperbolic/HX_check.mpl <==
check_hyperbolic_metric := proc()
 local x1,x2,y1,y2,a1,a2,x,y,a,t;

 printf("%a()\n",procname);

 assume(x1::real,x2::real,y1::real,y2::real,a1::real,a2::real);
 assume(t > 0);
 x := x1 + I*x2;
 y := y1 + I*y2;
 a := a1 + I*a2;

 _ASSERT(
  simplify(d_hyp_c(x,y) - d_hyp([x1,x2],[y1,y2])) = 0,
  "real and complex formulae for d_hyp"
 );

 _ASSERT(
  simplify(E_hyp_c(x) - E_hyp([x1,x2])) = 0,
  "real and complex formulae for E_hyp"
 );

 _ASSERT(
  simplify(d_hyp_c(exp(I*t)*x,exp(I*t)*y) - d_hyp_c(x,y)) = 0,
  "rotation invariance of d_hyp"
 );

 _ASSERT(
  simplify(d_hyp_c((x - a)/(1 - conjugate(a)*x),
                   (y - a)/(1 - conjugate(a)*y)) - d_hyp_c(x,y)) = 0,
  "Mobius invariance of d_hyp"
 );

 _ASSERT(
  simplify(convert(series(d_hyp_c(x,x+t*y)^2,t=0,3),polynom,t) - E_hyp_c(x)*t^2*abs(y)^2 = 0),
  "Compatibility of d_hyp and E_hyp"
 );

 _ASSERT(
  simplify(brioschi_formula(E_hyp([t,u]),0,E_hyp([t,u]),t,u)+1) = 0,
  "curvature of d_hyp"
 );
end:

add_check(check_hyperbolic_metric):

######################################################################

check_Pi_action := proc()
 local i,j,k,ij,T,U,A,w,z,err,ncheck,ncheck_b,old_digits;

 printf("%a()\n",procname);

 for i from 0 to 3 do
  _ASSERT(
   simplify(act_Pi([i,i+4],z) - z) = 0,
   sprintf("beta[%d] o beta[%d] on H",i,i+4)
  );
 od:

 w :=          beta[7](z);
 w := simplify(beta[6](w));
 w := simplify(beta[5](w));
 w := simplify(beta[4](w));
 w := simplify(beta[3](w));
 w := simplify(beta[2](w));
 w := simplify(beta[1](w));
 w := simplify(beta[0](w));

 _ASSERT(simplify(w-z) = 0,"long beta relation on H");

 for T in L8 do
  for U in L8 do
   _ASSERT(
    act_H[T](act_H[U](z)) = act_H[G_mult(T,U)](z),
    "composition for action of L8 on H"
   );
  od;
 od;

 _ASSERT(
  simplify(act_H[LM](z) - act_H[L](act_H[M](z))) = 0,
  "LM = L o M on H"
 );

 _ASSERT(
  simplify(act_H[LLM](z) - act_H[LL](act_H[M](z))) = 0,
  "LLM = LL o M on H"
 );

 _ASSERT(
  simplify(act_H[LLLM](z) - act_H[LLL](act_H[M](z))) = 0,
  "LLLM = LLL o M on H"
 );

 _ASSERT(
  simplify(act_H[MN](z) - act_H[M](act_H[N](z))) = 0,
  "MN = M o N on H"
 );

 _ASSERT(
  simplify(act_H[LMN](z) - act_H[LM](act_H[N](z))) = 0,
  "LMN = LM o N on H"
 );

 _ASSERT(
  simplify(act_H[LLMN](z) - act_H[LLM](act_H[N](z))) = 0,
  "LLMN = LLM o N on H"
 );

 _ASSERT(
  simplify(act_H[LLLMN](z) - act_H[LLLM](act_H[N](z))) = 0,
  "LLLMN = LLLM o N on H"
 );

 _ASSERT(
  simplify(act_H[M](act_H[M](z)) - z) = 0,
  "MM = 1 on H"
 );

 _ASSERT(
  simplify(act_H[LM](act_H[LM](z)) - 
	   act_Pi([7,6],z)) = 0,
  "LMLM on H"
 );

 _ASSERT(
  simplify(act_H[N](act_H[M](act_H[N](act_H[M](z)))) - 
	   act_Pi([6,0,7,6],z)) = 0,
  "NMNM on H"
 );

 NULL;
end:

add_check(check_Pi_action):

######################################################################

check_v_H := proc()
 local i,i0,ii,A,T,err;

 printf("%a()\n",procname);

 for ii in {indices(v_H)} do
  i := op(ii);
  if i = evalf(floor(i)) then
   i := floor(i);
  fi;
  _ASSERT(
   R2_zone(op(net_0["v"][i])) = C_zone(v_H1[i]),
   sprintf("zone for v[%a]",i)
  );
 od:

 for ii in indices(v_H_fraction_offset) do
  i := op(ii);
  i0 := floor(i);
  A := v_H_fraction_offset[i]:
  err := simplify(act_Pi(A,v_H[i0])-v_H[i]);
  _ASSERT(err=0,sprintf("v_H_fraction_offset[%a]",i));
 od:

 for ii in indices(v_H_fraction_transform) do
  i := op(ii);
  i0 := floor(i);
  T := v_H_fraction_transform[i]:
  err := simplify(act_H[T](v_H[i0])-v_H[i]);
  _ASSERT(err=0,sprintf("v_H_fraction_transform[%a]",i));
 od:
end:

add_check(check_v_H):

######################################################################

check_c_H_monodromy := proc()
 local k,err;

 printf("%a()\n",procname);

 for k from 0 to 8 do
  err := c_H[k](t+2*Pi) - act_Pi(c_H_cycle[k],c_H[k](t));
  err := factor(expand(simplify_H(err)));
  _ASSERT(
   err = 0,
   sprintf("monodromy for curve c_H[%d]",k)
   );
 od;
end:

add_check(check_c_H_monodromy):

######################################################################

check_H_F1 := proc()
 local t,err,V;

 printf("%a()\n",procname);

 for t in ['a','b','c','d','e','f'] do 
  err := map(simplify,map2(act_Pi,F1_pairing[t],F1_edge[1,-1,t]) -~ F1_edge[1,1,t]);
  _ASSERT(err = [0,0],sprintf("F1 edge pairing for edge %a",t));
 od;

 V := map(u -> simplify(subs(a_H=a_H_regular,(u[1]+I*u[2]) + u[3]*exp(I*u[4]))),F1_arcs):
 err := max(seq(abs(evalf(V[i] - 3^(-1/4) * exp(I*Pi/12*(2*i-1)))),i=1..12));
 _ASSERT(err < 10.^(-90), "F1 as a regular dodecagon");
 
end:

add_check(check_H_F1):

######################################################################

check_F1_area := proc()
 local A,k,s,c,u,err;
 
 printf("%a()\n",procname);

 _ASSERT(simplify(v_H[11] - (c_H_p[3] - c_H_r[3])) = 0,
         "angle for v[11] on C[3]");

 _ASSERT(simplify(v_H[13] - (c_H_p[3] - c_H_r[3] * exp(-I*v_H_theta))) = 0,
         "angle for v[13] on C[3]");

 _ASSERT(simplify(v_H[13] - (c_H_p[7] - c_H_r[7] * I * exp(-I*v_H_theta))) = 0,
         "angle for v[13] on C[7]");

 _ASSERT(simplify(v_H[ 1] - (c_H_p[7] - c_H_r[7])) = 0,
         "angle for v[1] on C[7]");

 _ASSERT({
  simplify(expand(c_H_simple[ 5](0) - v_H[ 0])),
  simplify(expand(c_H_simple[ 5](1) - v_H[11])),
  simplify(expand(c_H_simple[ 3](0) - v_H[11])),
  simplify(expand(c_H_simple[ 3](1) - v_H[13])),
  simplify(expand(c_H_simple[ 7](0) - v_H[13])),
  simplify(expand(c_H_simple[ 7](1) - v_H[ 1])),
  simplify(expand(c_H_simple[ 1](0) - v_H[ 1])),
  simplify(expand(c_H_simple[ 1](1) - v_H[ 0]))} = {0},
  "Parametrisation of the boundary of F8"
 );

 assume(s > 0);
 
 A := 0;
 for k in [1,5,3,7] do
  c := c_H_simple[k](s);
  u := simplify(expand(Im(c) * diff(Re(c),s)));
  A := A - int(u,s=0..1);
 od;
 A := simplify(expand(A));
 err := simplify(expand(8*A - F1_area));

 _ASSERT(err = 0,"area of F1");
end:

add_check(check_F1_area):

######################################################################

check_Pi_bound := proc()
 local a1,a2,L,err;

 printf("%a()\n",procname);

 a1 := (1+(1-a_H^2)/(1+a_H^2))/2;
 a2 := 4/5*(1+(a_H^2*(3-a_H^2))/(5+2*a_H^2+a_H^4));
 err := factor(map(L -> abs(act_Pi(L,0))^2,F1_H_B) -~ [a1$4,a2$8]);
 
 _ASSERT(err = [0$12],"|gamma(0)|^2 >= 1/2");
end:

add_check(check_Pi_bound);

######################################################################

check_square_diffeo_H := proc()
 local s,u,err,i,j,t0,t1,z0;
 
 printf("%a()\n",procname);

 u[ 6] := [0,0];
 u[ 0] := [1,0];
 u[ 3] := [0,1];
 u[11] := [1,1];

 for i in [6,0,3,11] do
  err := square_diffeo_H(v_H[i]) -~ u[i];
  err := rationalize(simplify(expand(err)));
  err := map(numer,err);
  err := factor(expand(rationalize(map(exp,err))));
  err := factor(expand(rationalize(err)));
  err := map(ln,err);
  _ASSERT(err = [0,0],sprintf("square_diffeo_H(v_H[%d])",i));
 od:

 assume(s > 0);
 
 err := simplify(expand(square_diffeo_H(c_H[1](s))[2]));
 _ASSERT(err = 0,"square_diffeo_H(c_H[1](s))[2] = 0");

 err := simplify(expand(square_diffeo_H(c_H[5](s))[1] - 1));
 _ASSERT(err = 0,"square_diffeo_H(c_H[5](s))[1] = 1");

 err := square_diffeo_H(c_H[0](s))[1]:
 err := max(seq(seq(abs(evalf(subs({a_H=i*0.1,s=j*Pi/12},err))),j=-11..12),i=1..9));
 _ASSERT(err < 10.^(-90),"square_diffeo_H(c_H[0](s))[1] = 0");

 err := square_diffeo_H(c_H[3](s))[2] - 1:
 err := max(seq(seq(abs(evalf(subs({a_H=i*0.1,s=j*Pi/12},err))),j=-11..12),i=1..9));
 _ASSERT(err < 10.^(-90),"square_diffeo_H(c_H[3](s))[2] = 1");

 err := 0;
 for i from 1 to 9 do
  for j from 1 to 9 do
   t0 := [i,j] *~ 0.1;
   z0 := square_diffeo_inv_H0(t0);
   t1 := square_diffeo_H0(z0);
   err := max(err,d2f(t0,t1));
  od;
 od;
 _ASSERT(err < 10.^(-90),"square_diffeo_H o square_diffeo_inv_H");
end:

add_check(check_square_diffeo_H):

######################################################################

check_xi := proc()
 local p,r,s,t,u,v;

 printf("%a()\n",procname);

 assume(r > 1);
 assume(t::real);
 assume(s::real);
 assume(u::real);
 assume(v::real);
 p := r*cos(t) + I*r*sin(t);

 _ASSERT(
  simplify(xi(p,xi(p,u+I*v)) - (u+I*v)) = 0,
  "xi(p,-) is an involution"
 ):

 _ASSERT(
  simplify(xi(p,xi_curve(p,s)) - xi_curve(p,s)) = 0,
  "xi_curve(p,s) is fixed by xi(p,-)"
 ):

 _ASSERT(
  simplify(abs(xi_curve(p,s) - p)^2 - (abs(p)^2-1)) = 0,
  "distance of xi_curve(p,s) from p"
 ):

 _ASSERT(
  simplify(4*abs(diff(xi_curve(p,s),s))^2/(1 - abs(xi_curve(p,s))^2)^2 - 1) = 0,
  "xi_curve(p,-) has speed one"
 ):

 _ASSERT(
  simplify(xi_alt(t,xi_alt(t,u+I*v)) - (u+I*v)) = 0,
  "xi_alt(t,-) is an involution"
 ):

 _ASSERT(
  simplify(xi_alt(t,xi_curve_alt(t,s)) - xi_curve_alt(t,s)) = 0,
  "xi_curve_alt(t,s) is fixed by xi_alt(t,-)"
 ):

 _ASSERT(
  simplify(4*abs(diff(xi_curve_alt(t,s),s))^2/(1 - abs(xi_curve_alt(t,s))^2)^2 - 1) = 0,
  "xi_curve_alt(t,-) has speed one"
 ):

end:

add_check(check_xi):

######################################################################

check_move_inwards := proc()
 local a,b,c,w,x,y,z,theta,alpha,lambda,q,r,err;

 printf("%a()\n",procname);

 assume(b::real,c::real,x::real,y::real,theta::real);
 alpha := b + I*c;
 lambda := exp(I*theta);
 z := x+I*y;
 w := lambda*(z - alpha)/(1 - conjugate(alpha)*z);
 q := simplify(abs(w)^2 - abs(z)^2);
 r := abs(alpha/(1 - conjugate(alpha)*z))^2 * 
      (1 - abs(z)^2) *
      (abs(z - 1/conjugate(alpha))^2 - (abs(alpha)^(-2) - 1));
 err := simplify(q-r);
 _ASSERT(err = 0,"|gamma(z)|^2 - |z|^2");
end:

add_check(check_move_inwards):

######################################################################

check_side_lengths := proc()

 printf("%a()\n",procname);

 _ASSERT(
  is(side_length_H[0] >= 0) and 
  simplify_H(m_hyp_c(v_H[ 3],v_H[ 6])^2 - tanh(side_length_H[ 0]/2)^2) = 0,
  "side_length_H[0]"
 );
 
 _ASSERT(
  is(side_length_H[1] >= 0) and 
  simplify_H(m_hyp_c(v_H[ 0],v_H[ 6])^2 - tanh(side_length_H[ 1]/2)^2) = 0,
  "side_length_H[1]"
 );
 
 _ASSERT(
  is(side_length_H[3] >= 0) and 
  simplify_H(m_hyp_c(v_H[ 3],v_H[11])^2 - tanh(side_length_H[ 3]/2)^2) = 0,
  "side_length_H[3]"
 );
 
 _ASSERT(
  is(side_length_H[5] >= 0) and 
  simplify_H(m_hyp_c(v_H[ 0],v_H[11])^2 - tanh(side_length_H[ 5]/2)^2) = 0,
  "side_length_H[5]"
 );
 
end:

add_check(check_side_lengths):



==> anc/maple/hyperbolic/H_to_P.mpl <==
#@ CLASS: H_to_P_map

`Class/Declare`("H_to_P_map",
 "An instance of this class encapsulates data about a cromulent isomorphism $HX(a_H) \\to PX(a_P)$ for some specific numerical values of $a_H$ and $a_P$",

 ["Field","a_H"::numeric,"This should be set by the @set_a_H@ method."],
 ["Field","a_P"::numeric,"This will be calculated by the @find_p1@ method, and should not be set directly."],

 ["Field","v_HS"::table,"As in Definition defn-schwarz-phi"],
 ["Field","v_PS"::table,"As in Definition defn-schwarz-phi"],
 ["Field","c_HS"::table,"As in Definition defn-schwarz-phi"],
 ["Field","c_PS"::table,"As in Definition defn-schwarz-phi"],
 ["Field","psi","As in Definition defn-schwarz-phi.  This is set up so that if @X@ is an instance of the present class, the required syntax is @X[\"psi\"](z)@."],
 ["Field","psi_inv","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],
 ["Field","phi","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],
 ["Field","phi_inv","As in Definition defn-schwarz-phi, with the same kind of syntax as for @psi@"],

 ["Field","samples"::list(CC0),"This is a list of points lying in $\\psi^{-1}((C_3\\cup C_5)\\cap F_{16})$.  These should be sent by $p_1$ to the unit circle, and the @find_p1@ method will try to choose the coefficients of $p_1$ to make this true.  This should be set by the @make_samples@ method."],

 ["Field","num_samples"::posint = 200,"Number of sample points.  This should be significantly larger than the @poly_deg@ field.  It should be set by the @make_samples@ method."],
 ["Field","errs"::list,"The list of differences $|p_1(z)|^2-1$, as $z$ runs through the sample points. "],
 ["Field","err"::RR0,"The maximum absolute value of the above errors."],

 ["Field","poly_deg"::posint = 20,"Number of degrees of freedom when choosing $p_1$.  It should be set by the @set_poly_deg@ method."],

 ["Field","a"::list(RR0),"This is a list of coefficients (of length equal to @poly_deg@) which determines the approximating function $p_1$.  In more detail, we have $p_1=p_{10}+a_1p_{11}(z)+a_2p_{12}(z)+a_3p_{13}(z)+(\sum_{i>3}a_iz^{2*i-8})p_{14}(z)$ for certain fixed functions $p_{1k}(z)$."],

 ["Field","p1","A rational function of $z$ which approximates the map $p_1\\:\\Delta\\to\\C$."],
 ["Field","p1_series","A Taylor series for $p_1$."],
 ["Field","p10","An auxiliary polynomial."],
 ["Field","p11","An auxiliary polynomial."],
 ["Field","p12","An auxiliary polynomial."],
 ["Field","p13","An auxiliary rational function."],
 ["Field","p14","An auxiliary polynomial."],
 ["Field","p1_inv","A polynomial approximation to the compositional inverse of $p_1$."],
 ["Field","S_p1_inv","A polynomial approximation to the schwarzian derivative of $p_1^{-1}$."],
 ["Field","d","A constant such that the schwarzian derivative of $p_1^{-1}$ is @S0_p1_inv + d * S1_p1_inv@"],
 ["Field","schwarzian_errs"::list,"A list of differences between the coefficients of $S(p_1^{-1})$ and @S0_p1_inv + d * S1_p1_inv@"],
 ["Field","m_series","A Taylor series for the function $m(z)$ such that $\\omega_0=m(z) dz$."],
 ["Field","p_series","A Taylor series for $p(z)$."],
 ["Field","mp_series","A Taylor series for $m(z)p(z)$."],

 ["Method","set_a_H"::RR1,
  "Set the @a_H@ field and perform associated bookkeeping.",
  proc(this,a::RR1)
   local i,t,z;
   this["a_H"] := evalf(a);
   this["v_HS"] := table();
   for i in [0,1,2,3,6,10,11,12,13] do 
    this["v_HS"][i] := evalf(subs(a_H = a,v_HS[i]));
   od;
   this["c_HS"] := table();
   for i in [0,1,3,5] do
    this["c_HS"][i] := unapply(evalf(subs(a_H = a,c_HS[i](t))),t);
   od;
   this["psi"]     := unapply(evalf(subs(a_H = a,schwarz_psi(z))),z);
   this["psi_inv"] := unapply(evalf(subs(a_H = a,schwarz_psi_inv(z))),z);

   this["set_p_aux"];
   return a;
  end
 ],
 
 ["Method","set_a_P"::RR1,
  "Set the @a_P@ field and perform associated bookkeeping.  Normally one should only use the @set_a_H@ method directly; then other code will calculate an appropriate value for @a_P@ and call the @set_a_P@ method.",
  proc(this,a::RR1)
   local i,t,z;
   this["a_P"] := evalf(a);
   this["v_PS"] := table();
   for i in [0,1,2,3,6,10,11,12,13] do 
    this["v_PS"][i] := evalf(subs(a_P = a,v_PS[i]));
   od;
   this["c_PS"] := table();
   for i in [0,1,3,5] do
    this["c_PS"][i] := unapply(evalf(subs(a_P = a,c_PS[i](t))),t);
   od;
   this["phi"]     := eval(schwarz_phi);
   this["phi_inv"] := eval(schwarz_phi_inv);

   this["set_p_aux"];
   return a;
  end
 ],
 
 ["Method","set_poly_deg"::void,
  "Set the @poly_deg@ field and perform associated bookkeeping.",
  proc(this,d::posint)
   this["poly_deg"] := d;
   this["fix_a"];
   this["set_p_aux"];
   NULL;
  end
 ],

 ["Method","fix_a"::void,
  "Truncate or extend the @a@ field to ensure that it has the right length.",
  proc(this)
   local a,n,m,z0;
   n := this["poly_deg"];
   a := this["a"];
   if not(type([a],[list])) then
    if type(this["a_P"],numeric) then
     z0 := evalf(subs(a_P=this["a_P"],v_PS[11])):
    else 
     z0 := evalf(subs(a_P=0.5,v_PS[11])):
    fi;
    if n >= 2 then
     this["a"] := [Re(z0),Im(z0),0$(n-2)];
    else
     this["a"] := [0$n];
    fi;
    return;
   fi;
   m := nops(a);
   if m < n then
    this["a"] := [op(a),0 $ (n-m)];
   else
    this["a"] := [op(1..n,a)];
   fi;
   NULL;
  end
 ],

 ["Method","set_p_aux"::void,
  "Set the auxiliary functions @p11@ to @p15@.  These are all odd polynomials with real coefficients and vanishing derivatives at $\\psi^{-1}(v_0)$ and $\\psi^{-1}(v_{11})$.  The polynomials @p11@ and @p12@ vanish at $\\psi^{-1}(v_0)$ and $\\psi^{-1}(v_3)$, and take the values $1$ and $i$ respectively at $\\psi^{-1}(v_{11})$.  The polynomial @p13@ sends $\\psi^{-1}(v_i)$ to $\\phi(v_i)$ for $i\\in\\{0,3,6,11\\}$, whereas @p14@ sends all these points to zero.  The polynomials @p11@, @p12@ and @p13@ have degree $13$, whereas @p14@ has degree $15$, with linear term $z$.  These properties charecterise the polynomials uniquely.",
  proc(this)
   local v,e,d,a,i,aP,sol,z0,p10,p11,p12,p13,p14;
   v := eval(this["v_HS"]);
   e := (f) -> evalf([Im(f(v[3])),Re(f(v[0])),Re(D(f)(v[0])),
                      Re(f(v[11])),Im(f(v[11])),
                      Re(D(f)(v[11])),Im(D(f)(v[11]))]);
   d := this["poly_deg"];
   for i from 0 to max(6,d) do assume(a[i]::real); od:

   aP := this["a_P"];
   if not(type([aP],[numeric])) then
    aP := fsolve(schwarz_b_approx(a) - this["a_H"],a=0..1);
    this["set_a_P"][aP];
   fi;


   p10 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
#   z0 := subs(a_P=aP,v_PS[11]):
#   sol := solve(e(p10) -~ [1,1,0,Re(z0),Im(z0),0,0]):
   sol := solve(e(p10) -~ [1,1,0,0,0,0,0]):
   p10 := unapply(subs(sol,p10(z)),z):

   p11 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
   sol := solve(e(p11) -~ [0,0,0,1,0,0,0]):
   p11 := unapply(subs(sol,p11(z)),z):

   p12 := unapply(add(a[i]*z^(2*i+1),i=0..6),z):
   sol := solve(e(p12) -~ [0,0,0,0,1,0,0]):
   p12 := unapply(subs(sol,p12(z)),z):

   p14 := unapply(z+add(a[i]*z^(2*i+1),i=1..7),z):
   sol := solve(e(p14)):
   p14 := unapply(tidy(subs(sol,p14(z))),z):

   p13 := unapply(p14(z)/evalf(subs(a_H = this["a_H"],tiny_p1_denom(z))),z);

   this["p10"] := eval(p10):
   this["p11"] := eval(p11):
   this["p12"] := eval(p12):
   this["p13"] := eval(p13):
   this["p14"] := eval(p14):

   NULL;
  end
 ],

 ["Method","p"::CC0,"This calculates the function $p=\\phi^{-1}\\circ p_1\\circ\\psi$",
  proc(this,z::CC0)
   this["phi_inv"](this["p1"](this["psi_inv"](z)));
  end
 ],

 ["Method","p_piecewise"::CC0,
  "This also calculates $p(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small",
  proc(this,z::CC0)
   local T0,T1,z0,w0,w;

   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
   # not assumed elsewhere.
   T1,T0,z0 := op(retract_F16_H0_aux(z));
   w0 := this["p",z0];
   w := act_C[G_inv(T1)](w0);
   return w;
  end
 ],

 ["Method","m"::CC0,
  "This calculates the function $m(z)$ such that $p^*(\\omega_0)=m(z) dz$",
  proc(this,z0::CC0)
   local z,z1,z2,z3,w3,a1;
   
   z1 := this["psi_inv"](z0);
   z2 := this["p1"](z1);
   z3 := this["phi_inv"](z2);
   w3 := sqrt(subs(a_P = this["a_P"],r_P(z3)));
   a1 := -2*I/(1+z2)^2 *
         subs(z=z1,diff(this["p1"](z),z)) *
         subs(z=z0,diff(this["psi_inv"](z),z));
   return a1/w3;
  end
 ],
 
 ["Method","m_piecewise"::CC0,
  "This also calculates $m(z)$, but it uses the equivariance properties of $p_1$ so we only need to calculate $p_1(w)$ when $w$ is small",
  proc(this,z0::CC0)
   local T0,T1,z1,z2,m0,m1,m2;

   # Note: this assumes that a_H0 = this["a_H"], which we have generally 
   # not assumed elsewhere.
   T1,T0,z2 := op(retract_F16_H0_aux(z0));
   z1 := act_Pi0(T0,z0);
   m2 := this["m",z2];

   if member(T1,{1,L,LL,LLL}) then
    m1 := m2;
   elif member(T1,{N,LN,LLN,LLLN}) then
    m1 := conjugate(m2);
   elif member(T1,{M,LM,LLM,LLLM}) then
    m1 := m2 * D(act_H1[M])(z1) / act_C[G_inv(T1)](this["p",z2]);
   elif member(T1,{MN,LMN,LLMN,LLLMN}) then
    m1 := conjugate(m2 * D(act_H1[M])(conjugate(z1))) / act_C[G_inv(T1)](this["p",z2]);
   fi;

   m0 := m1 * subs(z = z0,diff(act_Pi0(T0,z),z));
   return m0;
  end
 ],

 ["Method","find_m_series",
  "This finds a power series approximation to $m(z)$",
  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
   local i,j,ri,samples,v,M,a,z;

   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
   ri := (u) -> map(z -> (Re(z),Im(z)),u);
   v := Vector(ri(map(z -> this["m_piecewise",z],samples)));
   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j),i=1..num_samples)]),j=0..poly_deg-1)]));
   a := LeastSquares(M,v,method='QR');
   this["m_series"] := unapply(add(a[j]*z^(4*j-4),j=1..poly_deg),z);
   return eval(this["m_series"]);
  end
 ],

 ["Method","find_mp_series",
  "This finds a power series approximation to $m(z)p(z)$",
  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
   local i,j,ri,samples,v,M,a,z;

   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
   ri := (u) -> map(z -> (Re(z),Im(z)),u);
   v := Vector(ri(map(z -> this["m_piecewise",z]*this["p_piecewise",z],samples)));
   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j+2),i=1..num_samples)]),j=0..poly_deg-1)]));
   a := LeastSquares(M,v,method='QR');
   this["mp_series"] := unapply(add(a[j]*z^(4*j-2),j=1..poly_deg),z);
   return eval(this["mp_series"]);
  end
 ],

 ["Method","find_p_series",
  "This finds a power series approximation to $p(z)$",
  proc(this,radius::RR0,num_samples::posint,poly_deg::posint)
   local i,j,ri,samples,v,M,a,z;

   samples := evalf([seq(radius * exp(Pi*I/2*i/num_samples),i=1..num_samples)]);
   ri := (u) -> map(z -> (Re(z),Im(z)),u);
   v := Vector(ri(map(z -> this["p_piecewise",z],samples)));
   M := Transpose(Matrix([seq(ri([seq(samples[i]^(4*j+2),i=1..num_samples)]),j=0..poly_deg-1)]));
   a := LeastSquares(M,v,method='QR');
   this["p_series"] := unapply(add(a[j]*z^(4*j-2),j=1..poly_deg),z);
   return eval(this["p_series"]);
  end
 ],

 ["Method","make_samples"::void,
  "Calculate a list of sample points.  We have used equally spaced points, but Chebyshev spacing might be better.",
  proc(this,num_samples_)
   local n3,n5,c3,c5,i;
   
   if nargs > 1 and num_samples_ > 4 then
    this["num_samples"] := num_samples_;
   else
    this["num_samples"] := 50;
   fi;

   n3 := floor(this["num_samples"]/2);
   n5 := this["num_samples"] - n3;
   c3 := eval(this["c_HS"][3]);
   c5 := eval(this["c_HS"][5]);

   this["samples"] := [
    seq(evalf(c3(i*Pi/(2*n3))),i=1..n3),
    seq(evalf(c5(i*Pi/(n5-1))),i=0..n5-1)
   ];

   NULL;
  end
 ],

 ["Method","find_p1"::void,
  "This method searches for a polynomial @p1@ of the required form, which sends the sample points as close as possible to the unit circle.",
  proc(this,num_steps::posint := 10)
   local i,j,k,d,ns,S,pv,PV,CV,A,dA,J,E,aP,u,p10,p11,p12,p13,p14;

   this["set_p_aux"];
   this["fix_a"];
   d := this["poly_deg"];
   if not(type([this["samples"]],[list(CC0)])) then
    this["make_samples"]:
   fi; 

   S := this["samples"];
   ns := nops(S);

   p10 := eval(this["p10"]);
   p11 := eval(this["p11"]);
   p12 := eval(this["p12"]);
   p13 := eval(this["p13"]);
   p14 := eval(this["p14"]);

   pv := proc(z)
    u := p14(z);
    [p11(z),p12(z),p13(z),seq(z^(2*i)*u,i=0..d-4)];
   end:
   PV := Matrix(map(pv,S));
   CV := Vector(map(p10,S));

   A := Vector(this["a"]);
   J := Matrix(ns,d);

   # We want this vector to be zero.
   E := map(z -> abs(z)^2 - 1,PV . A + CV);

   for i from 1 to num_steps do

    # Set J to be the Jacobian matrix of the map A |-> E
    for j from 1 to ns do
     for k from 1 to d do
      J[j,k] := 2*Re(conjugate(PV[j,k]) * (add(PV[j,l]*A[l],l=1..d) + CV[j]));
     od;
    od;

    # Newton-Raphson step
    dA := LeastSquares(J,-E);
    A := A + dA;
    E := map(z -> abs(z)^2 - 1,PV . A + CV);

    userinfo(7,genus2,
     sprintf("log[10](step_size) = %A, log[10](max_err) = %A",
      evalf[5](log[10](Norm(dA,2))), 
      evalf[5](log[10](Norm(E))))
    );
   od:

   this["a"] := convert(A,list);
   this["p1"] := 
    unapply(A[3] * p13(z) + 
     expand(p10(z) + A[1] * p11(z) + A[2] * p12(z) + 
            add(A[i]*z^(2*(i-4)),i=4..d) * p14(z)),z);

   this["p1_series"] := unapply(convert(series(this["p1"](z),z=0,2*d+9),polynom,z),z);

   aP := Re(schwarz_phi_inv(this["p1"](this["v_HS"][11])));
   this["set_a_P",aP];

   this["errs"] := convert(E,list);
   this["err"] := Norm(E);
   NULL;
  end
 ],

 ["Method","set_p1_inv"::void,
  "This sets the fields @p1_inv@, @S_p1_inv@ and @d@ based on the @p1@ field.",
  proc(this)
   local m,z,p1,p1i,Sp1i,err;

   p1 := this["p1_series"](z);
   p1i := revert_series(p1,z);
   m := degree(p1,z);

   this["p1_inv"] := unapply(p1i,z);
   Sp1i := convert(series(schwarzian(p1i,z),z=0,m+1),polynom,z);
   this["S_p1_inv"] := unapply(Sp1i,z);

   err := evalf(subs({a_P = this["a_P"]},subs(z = 0,Sp1i) - S_p1_inv(0)));
   this["d"] := solve(err,d_p_inv);

   err := Sp1i - evalf(subs({a_P=this["a_P"],d_p_inv=this["d"]},S_p1_inv(z)));
   err := convert(series(err,z=0,m+1),polynom,z); 
   this["schwarzian_errs"] := [seq(abs(coeff(err,z,i)),i=2..m-3,2)];

   NULL;
  end
 ],

 ["Method","p1_plot"::plot,
  "Generates a plot of p1(F16), which should just be the first quadrant of the unit disc",
  proc(this)
   local c,i,t;
   for i in [0,1,3,5] do
    c[i] := evalf(this["p1"](this["c_HS"][i](t)));
   od:

   display(
    seq(cplot(c[i],t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
    axes=none,scaling=constrained
   );
  end
 ],

 ["Method","v11_plot"::plot,
  "Generates a plot of the behaviour of $p_1$ near $v_{11}$",
  proc(this,eps := 0.01)
   local c,i,t,t0,z0;
   for i in [3,5] do
    c[i] := evalf(this["p1"](this["c_HS"][i](t)));
   od:
   z0 := this["v_PS"][11];
   t0 := argument(z0);

   display(
    plot([cos(t),sin(t),t=t0-eps..t0+eps],colour=grey),
    cplot(c[3],t=-2*sqrt(eps)..2*sqrt(eps),colour=c_colour[3]),
    cplot(c[5],t=Pi-4*sqrt(eps)..Pi+4*sqrt(eps),colour=c_colour[5]),
    cpoint(subs(t=0,c[3]),colour=black),
    scaling=constrained,
    view=[Re(z0)-eps..Re(z0)+eps,Im(z0)-eps..Im(z0)+eps]
   );
  end
 ],

 ["Method","err_plot"::plot,
  "This generates a plot showing the errors stored in the @errs@ field.",
  proc(this) listplot(this["errs"],style=point); end
 ],

 ["Method","a_plot"::plot,
  "This generates a plot showing the logs of the absolute values of the coefficients in the @a@ field, which determine the approximating function $p_1$",
  proc(this) listplot(map(log,map(abs,this["a"])),style=point); end
 ],

 ["Method","p1_coeff_plot"::plot,
  "This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1(z)$",
  proc(this)
   local p1,d,z;

   p1 := this["p1_series"](z):
   d := (degree(p1,z)-1)/2;
   display(seq(point([2*i+1,log(abs(coeff(p1,z,2*i+1)))]),i=0..d));
  end
 ],

 ["Method","p1_inv_coeff_plot",
  "This generates a plot showing the logs of the absolute values of the coefficients in the Taylor expansion of $p_1^{-1}(z)$",
  proc(this)
   local i,d,z,p1i,cols;

   cols := ["Red","YellowGreen","BlueViolet","Gold","Olive","Tomato","Lime",
            "VioletRed","DeepSkyBlue","DarkOrange","Cyan","Magenta","Goldenrod",
            "Turquoise","ForestGreen","DarkOrchid"];

   p1i := this["p1_inv"](z):
   d := (degree(p1i,z)-1)/2;
   display(seq(point([2*i+1,log(abs(coeff(p1i,z,2*i+1)))],
                     colour=cols[modp(i,16)+1],
                     symbol=solidcircle),
               i=0..d));

  end
 ],

 ["Method","schwarzian_err_plot",
  "This generates a plot showing the logs of the absolute values of the errors stored in the @schwarzian_errs@ field.",
  proc(this) listplot(map(log,map(abs,this["schwarzian_errs"])),style=point); end
 ],

 ["Method","m_plot",
  "This generates a plot showing the curve $m(r e^{it})$, where $r$ is the @radius@ argument.",
  proc(this,radius,num_points)
   local ms,P,i,z;
   
   ms := eval(this["m_series"]);
   P := NULL;
   for i from 0 to num_points do
    z := evalf(radius * exp(Pi*I*i/2/num_points));
    P := P,C_to_R2(ms(z));
   od:
   display(curve([P],args[4..-1]),axes=none,scaling=constrained);
  end
 ],

 ["Method","m_plot_tikz",
  "This generates a tikzpicture environment showing the curve $m(r e^{it})$, where $r$ is the @radius@ argument.",
  proc(this,radius,num_points,scale)
   local ms,s,i,z,w;
   
   ms := eval(this["m_series"]);
   s := "\\begin{center}\n";
   s := cat(s,sprintf(" \\begin{tikzpicture}[scale=%A]\n",scale));
   s := cat(s,"  \\draw[smooth] "):
   for i from 1 to num_points do
    z := evalf(radius * exp(Pi*I*i/2/num_points));
    w := ms(z);
    s := cat(s,sprintf("(%1.4f,%1.4f) -- ",-Im(w),Re(w)));
   od:
   s := cat(s," cycle;\n \\end{tikzpicture}\n\\end{center}\n"):

   return s;
  end
 ],

 ["Method","check","",
  proc(this)
   return [
   trim(P["p10"](z) + P["p10"](-z)),
   trim(P["p11"](z) + P["p11"](-z)),
   trim(P["p12"](z) + P["p12"](-z)),
   trim(P["p14"](z) + P["p14"](-z)),
   map(trim,map(Im,[coeffs(P["p10"](z),z)])),
   map(trim,map(Im,[coeffs(P["p11"](z),z)])),
   map(trim,map(Im,[coeffs(P["p12"](z),z)])),
   map(trim,map(Im,[coeffs(P["p14"](z),z)])),
   degree(P["p10"](z),z) - 13,
   degree(P["p11"](z),z) - 13,
   degree(P["p12"](z),z) - 13,
   degree(P["p14"](z),z) - 15,
   trim(evalf(subs(a_H = P["a_H"],D(P["p10"])(v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p11"])(v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p12"])(v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p14"])(v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p10"])(v_HS[11])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p11"])(v_HS[11])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p12"])(v_HS[11])))),
   trim(evalf(subs(a_H = P["a_H"],D(P["p14"])(v_HS[11])))),
   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[ 0]) - 1))),
   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[ 3]) - I))),
   trim(evalf(subs(a_H = P["a_H"],P["p10"](v_HS[11])))),
   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[ 3])))),
   trim(evalf(subs(a_H = P["a_H"],P["p11"](v_HS[11]) - 1))),
   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[ 3])))),
   trim(evalf(subs(a_H = P["a_H"],P["p12"](v_HS[11]) - I))),
   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[ 0])))),
   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[ 3])))),
   trim(evalf(subs(a_H = P["a_H"],P["p14"](v_HS[11])))),
   trim(rem(P["p14"](z),z^3,z) - z)
   ];
  end
 ]
):



==> anc/maple/hyperbolic/P_to_H.mpl <==
#@ CLASS: P_to_H_chart

`Class/Declare`(
 "P_to_H_chart",
 "An instance of this class represents a pair of approximate polynomial solutions (f0,f1) near z=z0 to a certain linear second order differential equation depending on a parameter @d@.  If @d@ is chosen correctly, then f0 and f1 will be closely related to the canonical hyperbolic covering of the surface PX(a_P).",
 ["Field","a_P"::RR1,""],
 ["Field","degree"::posint=100,"The degree of polynomials used for approximate power series."],
 ["Field","d"::RR1,""],

 ["Field","z0"::CC1,"The centre around which we expand various power series."],

 ["Field","ss0"::procedure,"The series @ff0@ and @ff1@ satisfy $f''+s f/2=0$, where $s$ is @ss0 + d * ss1@.  Note that we are primarily interested in the function @s0(z)=ss0(z-z0)@ rather than @ss0@ itself."],
 ["Field","ss1"::procedure,"The series @ff0@ and @ff1@ satisfy $f''+s f/2=0$, where $s$ is @ss0 + d * ss1@.  Note that we are primarily interested in the function @s1(z)=ss1(z-z0)@ rather than @ss1@ itself."],
 ["Field","ff0"::procedure,"The series @ff0@ satisfies $f''+s f/2=0$ with $f(z)=1+O(z^2)$.  Note that we are primarily interested in the function @f0(z)=ff0(z-z0)@ rather than @ff0@ itself."],
 ["Field","ff1"::procedure,"The series @ff1@ satisfies $f''+s f/2=0$ with $f(z)=z+O(z^2)$.  Note that we are primarily interested in the function @f1(z)=ff1(z-z0)@ rather than @ff1@ itself."],
 ["Field","M"::Matrix,"This should be a $2\\times 2$ invertible complex matrix, to be interpreted as follows.  We have solutions $f_0$ and $f_1$ satisfying $f_i=(z-z_0)^i+O((z-z_0)^2)$, and there are also solutions $f_{00}$ and $f_{01}$ satisfying $f_{0i}=z^i+O(z^2)$.  The @M@ field should be set so that $(f_0,f_1)=M.(f_{00},f_{01})$."],
 ["Field","index"::integer,"Objects of the class @P_to_H_map@ will maintain a table of charts, identified by an integer index, which is stored in this field."],
 ["Field","parent_index"::integer,"This is the index of another chart, whose centre is closer to the origin.  We will set the @M@ field of this chart by comparing it with the parent chart, whose @M@ field will have been calculated already.  (The induction starts with the chart of index zero, which is centred at the origin and has @M@ equal to the identity matrix.)"],

 ["Method","ss"::procedure,"",
  proc(this)
   local z;
   unapply(expand(this["ss0"](z) + this["d"] * this["ss1"](z)),z);
  end
 ],

 ["Method","s0"::CC,"",
  proc(this,z::CC) this["ss0"](z-this["z0"]); end
 ],

 ["Method","s1"::CC,"",
  proc(this,z::CC) this["ss1"](z-this["z0"]); end
 ],

 ["Method","s"::CC,"",
  proc(this,z::CC) this["ss"](z-this["z0"]); end
 ],

 ["Method","f0"::CC,"",
  proc(this,z::CC) this["ff0"](z-this["z0"]); end
 ],

 ["Method","f1"::CC,"",
  proc(this,z::CC) this["ff1"](z-this["z0"]); end
 ],

 ["Method","df0"::CC,"",
  proc(this,z::CC) 
   local w;
   evalf(subs(w = z,diff(this["ff0"](w-this["z0"]),w)));
  end
 ],

 ["Method","df1"::CC,"",
  proc(this,z::CC) 
   local w;
   evalf(subs(w = z,diff(this["ff1"](w-this["z0"]),w)));
  end
 ],

 ["Method","f00"::CC,"",
  proc(this,z::CC)
   ((1/this["M"]) . <this["f0",z],this["f1",z]>)[1];
  end
 ],

 ["Method","f01"::CC,"",
  proc(this,z::CC)
   ((1/this["M"]) . <this["f0",z],this["f1",z]>)[2];
  end
 ],

 ["Method","g"::CC,
  "This is a function of the form $z+O(z^3)$, whose schwarzian derivative is $s$.",
  proc(this,z::CC)
   local v;
   v := ((1/this["M"]) . <this["f0",z],this["f1",z]>);
   v[2]/v[1];
  end
 ],

 ["Method","set_a_P"::void,"This sets the @a_P@ field, and also sets the @d@ field to a value that is approximately correct.",
  proc(this,a,d_)
   this["a_P"] := a;
   if nargs > 2 then
    this["d"] := d_
   else
    this["d"] := schwarz_d_approx(a);
   fi;

   NULL;
  end
 ],

 ["Method","set_s"::void,"This method sets the fields @ss0@ and @ss1@.  Note that these are independent of @d@, so we do not need to use this method again if we choose a new value of @d@.",
  proc(this)
   local z,s0,s1;

   s0 := evalf(subs(a_P = this["a_P"],S0_p1_inv(z+this["z0"])));
   s1 := evalf(subs(a_P = this["a_P"],S1_p1_inv(z+this["z0"])));
   s0 := convert(series(s0,z=0,this["degree"]+3),polynom,z);
   s1 := convert(series(s1,z=0,this["degree"]+3),polynom,z);
   this["ss0"] := unapply(s0,z);
   this["ss1"] := unapply(s1,z);

   NULL;
  end
 ],

 ["Method","set_f"::void,
  "This sets the fields @ff0@ and @ff1@",
  proc(this)
   local z,n,s,a,b,c,i,l;

   n := this["degree"];
   s := expand(this["ss0"](z) + this["d"] * this["ss1"](z));
   c := table():
   for i from 0 to n+3 do c[i] := coeff(s,z,i); od:

   a[0] := 1;
   a[1] := 0;
   for l from 0 to n-1 do
    a[l+2] := -add(a[i]*c[l-i],i=0..l)/2/(l+1)/(l+2);
   od:
   this["ff0"] := unapply(add(a[i]*z^i,i=0..n+1),z);

   b[0] := 0;
   b[1] := 1;
   for l from 0 to n-1 do
    b[l+2] := -add(b[i]*c[l-i],i=0..l)/2/(l+1)/(l+2);
   od:
   this["ff1"] := unapply(add(b[i]*z^i,i=0..n+1),z);
 
   if this["z0"] = 0 then this["M"] := IdentityMatrix(2); fi;

   NULL;   
  end
 ],

 ["Method","propagate_M"::void,
  "This method sets the @M@ field of this chart based on the @M@ field for another chart @C@ (whose centre should be close to the centre of this chart)",
  proc(this,C::P_to_H_chart)
   local z,f0,f1,df0,df1,N;
   # Note: we could do this by evaluating f0 and f1 from this chart, or from C.
   # The latter is better because the functions from C will usually have a 
   # larger radius of convergence.
   f0  := C["f0", this["z0"]];
   f1  := C["f1", this["z0"]];
   df0 := C["df0",this["z0"]];
   df1 := C["df1",this["z0"]];
   N := <<f0|df0>,<f1|df1>>;
   this["M"] := (1/N) . C["M"];
   NULL;
  end
 ]
):

######################################################################

#@ CLASS: P_to_H_map

`Class/Declare`(
 "P_to_H_map",
 "An instance of this class encapsulates data about a cromulent isomorphism $PX(a_P)\\to HX(a_H)$ for some specific numerical values of $a_H$ and $a_P$",

 ["Field","a_H"::RR1,""],
 ["Field","a_P"::RR1,""],
 ["Field","degree"::posint=20,"The degree of polynomials used for approximate power series."],
 ["Field","d"::RR1,"This is the number $d$ that enters into the formula for the schwarzian derivative of $p^{-1}$"],
 ["Field","test_point"::CC],

 ["Field","ap_H"::RR1],
 ["Field","am_H"::RR1],
 ["Field","v_HS"::table,"Table containing the points $\\psi^{-1}(v_{Hi})$"],
 ["Field","v_PS"::table,"Table containing the points $\\phi(v_{Pi})$"],
 ["Field","c_HS"::table,"Table containing the curves $\\psi^{-1}(c_{Hi}(t))$"],
 ["Field","c_PS"::table,"Table containing the curves $\\phi(c_{Pi}(t))$"],
 ["Field","psi"::procedure],
 ["Field","psi_inv"::procedure],
 ["Field","phi"::procedure],
 ["Field","phi_inv"::procedure],

 ["Field","c"::RR1,"The coefficient of $z$ in $p_1^{-1}(z)$"],
 ["Field","num_charts"::integer = 0],
 ["Field","charts"::table],
 ["Field","zero_chart"::P_to_H_chart],
 ["Field","unit_chart"::P_to_H_chart],
 ["Field","test_chart"::P_to_H_chart],
 ["Field","err"::RR1],
 ["Field","errs"::table],
 ["Field","p1_inv"::procedure],
 ["Field","p1"::procedure],

 ["Method","set_a_H"::RR1,
  "Set the @a_H@ field and perform associated bookkeeping.  Normally one should only use the @set_a_P@ method directly; then other code will calculate an appropriate value for @a_H@ and call the @set_a_H@ method.",
  proc(this,a::RR0)
   local i;

   this["a_H"]  := evalf(a);
   this["am_H"] := evalf(sqrt(1-a^2));
   this["ap_H"] := evalf(sqrt(1+a^2));

   this["v_HS"] := table();
   for i in [0,1,2,3,6,10,11,12,13] do 
    this["v_HS"][i] := evalf(subs(a_H = a,v_HS[i]));
   od;
   this["c_HS"] := table();
   for i in [0,1,3,5] do
    this["c_HS"][i] := unapply(evalf(subs(a_H = a,c_HS[i](t))),t);
   od;
   this["psi"]     := unapply(evalf(subs(a_H = a,schwarz_psi(z))),z);
   this["psi_inv"] := unapply(evalf(subs(a_H = a,schwarz_psi_inv(z))),z);

   return this["a_H"];
  end
 ],

 ["Method","set_a_P"::void,
  "Set the @a_H@ field and perform associated bookkeeping.",
  proc(this,a::RR0,d_)
   local i,n,theta,CC,C;

   this["a_P"] := evalf(a);

   this["v_PS"] := table();
   for i in [0,1,2,3,6,10,11,12,13] do 
    this["v_PS"][i] := evalf(subs(a_P = a,v_PS[i]));
   od;
   this["c_PS"] := table();
   for i in [0,1,3,5] do
    this["c_PS"][i] := unapply(evalf(subs(a_P = a,c_PS[i](t))),t);
   od;
   this["phi"]     := eval(schwarz_phi);
   this["phi_inv"] := eval(schwarz_phi_inv);

   theta := argument(this["v_PS"][11]):

   this["test_point"] :=  evalf(exp(I*(theta/2)));

   this["errs"] := table();

   if nargs > 2 then
    this["d"] := d_
   else
    this["d"] := schwarz_d_approx(a);
   fi;
   CC := eval(this["charts"]);
   n := this["num_charts"];
   for i from 0 to n-1 do 
    CC[i]["set_a_P",this["a_P"],this["d"]];
   od;
   NULL;
  end
 ],

 ["Method","add_chart"::P_to_H_chart,
  "Create and add a new chart centred at @z0@",
  proc(this,z0::CC)
   local C,n;

   C := eval(`new/P_to_H_chart`());
   C["set_a_P",this["a_P"],this["d"]];
   C["degree"] := this["degree"];
   C["z0"] := z0;
   C["set_s"];
   if not(type(this["charts"],table)) then
    this["charts"] := table():
   fi;
   n := this["num_charts"];
   C["index"] := n;
   this["charts"][n] := eval(C);
   this["num_charts"] := n+1;

   userinfo(5,genus2,sprintf("Added chart %d centred at %A",n,evalf[5](z0)));
   return eval(C);
  end
 ],

 ["Method","add_charts"::void,
  "Create and add $2n+1$ new charts.  Of these, one is centred at the origin, $n$ are centred at equally spaced points between $0$ and $i$, and $n$ are centred at equally spaed points between $0$ and @test_point@.",
  proc(this,n::posint := 10)
   local i,C;

   this["charts"] := table():
   this["num_charts"] := 0;

   C := eval(this["add_chart",0.]);
   this["zero_chart"] := eval(C);

   for i from 1 to n do
    C := eval(this["add_chart",evalf(I*i/n)]);
    C["parent_index"] := i-1;
   od:
   this["unit_chart"] := eval(this["charts"][n]);

   for i from 1 to n do
    C := eval(this["add_chart",evalf(i/n * this["test_point"])]);
    if i = 1 then
     C["parent_index"] := 0;
    else
     C["parent_index"] := n+i-1;
    fi;
   od:
   this["test_chart"] := eval(this["charts"][2*n]);
   NULL;
  end
 ],

 ["Method","set_d"::RR1,
  "This sets the @d@ field, then sets the @M@ fields of all charts based on that, then calculates @c@ and @a_H@ and @p1_inv@ as described in the text.  It returns an error term, which should be zero if we have the correct value of @d@.",
  proc(this,d::RR1)
   local i,j,n,CC,C,v,g,z,t,u0,u1,u2,p1i;

   this["d"] := evalf(d);
   userinfo(5,genus2,sprintf("set_d(%A)",evalf[5](this["d"])));

   n := this["num_charts"];
   CC := eval(this["charts"]);
   for i from 0 to n-1 do
    C := eval(CC[i]);
    C["d"] := evalf(d);
    C["set_f"];
    if i = 0 then
     C["M"] := IdentityMatrix(2);
     userinfo(6,genus2,"set_d for chart 0");
    else
     j := C["parent_index"];
     C["propagate_M",CC[j]];
     userinfo(6,genus2,sprintf("set_d for chart %d, parent is %d",i,j));
    fi;
   od;

   C := eval(this["unit_chart"]);
   g := C["g",I*exp(I*t)]/I;
   g := convert(series(g,t=0,3),polynom,t);
   u0 := Re(coeff(g,t,0));
   u1 := Re(coeff(g,t,1)/I);
   u2 := Re(coeff(g,t,2));
   this["c"] := sqrt(u2/(u0*(u0*u2+u1^2)));
   this["set_a_H", u1^2/sqrt(8*u0*u2*(u0*u2+u1^2)+u1^4)];

   C := eval(this["zero_chart"]);
   p1i := this["c"] * C["g",z];
   p1i := convert(series(p1i,z=0,this["degree"]),polynom,z);

   this["p1_inv"] := unapply(p1i,z);

   C := eval(this["test_chart"]);
   g := this["c"] * C["g",C["z0"]];
   this["err"] := Im(this["psi"](g));

   this["errs"][this["d"]] := this["err"];

   userinfo(5,genus2,sprintf("log[10](|err|) = %A",evalf[5](log[10](abs(this["err"])))));

   return this["err"];
  end
 ],

 ["Method","find_p1_inv"::void,
  "This calls the @set_d@ method repeatedly with different values of @d@, searching for the value that makes the @set_d@ error term equal to zero.  It also sets the fields @c@, @a_H@ and @p1_inv@.",
  proc(this,tol := 10.^(-20),gap := 1)
   local F,d0;

   F := proc(d) 
    local T;
    `P_to_H_map!set_d`(this,d);
    T := table():
    T["err"] := this["err"];
    return eval(T);
   end:

   d0 := this["d"];
   if not type(d0,RR1) then
    d0 := schwarz_d_approx(this["a_H"]);
   fi;

   brent_fsolve(F,d0-gap,d0+gap,false,false,tol);
   NULL;
  end
 ],

 ["Method","set_p1"::void,
  "This sets the @p1@ field based on the @p1_inv@ field.",
  proc(this)
   local z,p1,p1i;

   p1i := this["p1_inv"](z);
   p1 := revert_series(p1i,z);
   this["p1"] := unapply(p1,z);

   NULL;
  end
 ],

 ["Method","p1_coeff_plot"::plot,
  "This generates a plot of the logs of the absolute values of the coefficients of the power series for $p_1(z)$",
  proc(this)
   local p1,d,z;

   p1 := this["p1"](z):
   d := (degree(p1,z)-1)/2;
   display(seq(point([2*i+1,log(abs(coeff(p1,z,2*i+1)))]),i=0..d));
  end
 ],

 ["Method","p1_inv_coeff_plot",
  "This generates a plot of the logs of the absolute values of the coefficients of the power series for $p^{-1}_1(z)$",
  proc(this)
   local i,d,z,p1i,cols;

   cols := ["Red","YellowGreen","BlueViolet","Gold","Olive","Tomato","Lime",
            "VioletRed","DeepSkyBlue","DarkOrange","Cyan","Magenta","Goldenrod",
            "Turquoise","ForestGreen","DarkOrchid"];

   p1i := this["p1_inv"](z):
   d := (degree(p1i,z)-1)/2;
   display(seq(point([2*i+1,log(abs(coeff(p1i,z,2*i+1)))],
                     colour=cols[modp(i,16)+1],
                     symbol=solidcircle),
               i=0..d));

  end
 ]
):

######################################################################
######################################################################
######################################################################
######################################################################

# Here is some older code for schwarzian solutions near a critical point.
# Ideally, it should be incorporated in the above framework.

# # For technical reasons this returns power series in z, but they should
# # really be regarded as power series in (z-alpha).
# schwarz_critical_basic_solutions := proc(a0,d0)
#  local ss,c,g0,g1,err,sol;
# 
#  ss := simplify(S_p1_inv(z+schwarz_alpha)):
#  ss := evalf(subs({a_P = a0,d_p_inv = d0},ss));
#  ss := convert(series(ss,z=0,2*p1_inv_N),polynom,z):
# 
#  # This funny sequence seems to be necessary to remove a tiny imaginary 
#  # part from the coefficient of z^(-2).
#  c  := coeff(ss,z,-2):
#  ss := expand(ss - c*z^(-2)):
#  ss := expand(ss + Re(c)*z^(-2)):
# 
#  g0 := z^(1/4) + add(aa0[k]*z^(k+1/4),k=1..2*p1_inv_N+1):
#  err := convert(series(expand((diff(g0,z,z)+ss*g0/2)/z^(1/4)),z=0,2*p1_inv_N),polynom,z):
#  err := err - coeff(err,z,-2)/z^2: # should be zero already, but there is a small numerical error
#  sol := solve({coeffs(err,z)}):
#  g0 := expand(z^(-1/4) * subs(sol,g0)):
# 
#  g1 := z^(3/4) + add(aa0[k]*z^(k+3/4),k=1..2*p1_inv_N+1):
#  err := convert(series(expand((diff(g1,z,z)+ss*g1/2)/z^(3/4)),z=0,2*p1_inv_N),polynom,z):
#  err := err - coeff(err,z,-2)/z^2: # should be zero already, but there is a small numerical error
#  sol := solve({coeffs(err,z)}):
#  g1 := expand(z^(-3/4) * subs(sol,g1)):
# 
#  return([g0,g1]);
# end:
# 
# schwarz_critical_rebase := proc(a0,d0,z0,f)
#  local c0,c1,c2,alpha0,g0,g1,g0o,g1o,ff,ffo,p0,p1,p2,err,sol;
#  c0 := subs(z=z0,f);
#  c1 := subs(z=z0,diff(f,z));
#  c2 := subs(z=z0,diff(f,z,z));
#  g0o,g1o := op(schwarz_critical_basic_solutions(a0,d0));
#  alpha0 := evalf(subs(a_P = a0,schwarz_alpha));
#  g0 := subs(z = z+z0-alpha0,g0o);
#  g1 := subs(z = z+z0-alpha0,g1o);
# 
#  ffo := (p0*g0o+p1*g1o*sqrt(z))/(g0o+p2*g1o*sqrt(z)):
#  err := (p0*g0+p1*g1*sqrt(z+z0-alpha0)) - (c0+c1*z+c2*z^2/2)*(g0+p2*g1*sqrt(z+z0-alpha0)):
#  err := convert(series(err,z=0,3),polynom,z);
#  sol := solve({coeffs(err,z)},{p0,p1,p2});
#  ffo := subs(sol,ffo):
#  ffo := convert(series(ffo,z=0,2*p1_inv_N),polynom,z):
#  ffo := simplify(subs(z=t^2,ffo),symbolic):
#  
#  return(subs(t = -I*sqrt(alpha0-z),ffo));
# end:


==> anc/maple/hyperbolic/Pi.mpl <==
# This file defines the group Pi generated by beta[0],...,beta[7] 
# (with indices read modulo 8) subject to relations beta[i] beta[i+4] = 1 
# and beta[0] beta[1] beta[2] beta[3] beta[4] beta[5] beta[6] beta[7] = 1 

# Elements of Pi are represented as lists of integers.  For example,
# [1,3,0] represents beta[1] o beta[3] o beta[0].  We allow indices
# outside {0,..,7} with the understanding that beta[i] = beta[i mod 8].

#@ `type/Pi_element`
`type/Pi_element` := (L) -> type(L,list(integer));

# We say that a word in the generators beta[i] is reduced if it contains 
# no subwords beta[i] beta[i+4], no decreasing runs of length at least 4,
# and no increasing runs of length at least 5.  The following function 
# checks whether a word (represented as a list of integers) is reduced.

#@ is_Pi_reduced
is_Pi_reduced := proc(L::Pi_element)
 local n,i,run_length,run_direction;
 n := nops(L);
 for i from 1 to n do
  if L[i] < 0 or L[i] > 7 then
   return(false);
  fi;
 od;
 if n <= 1 then
  return(true);
 fi;
 for i from 1 to n-1 do
  if modp(L[i+1]-L[i]+4,8) = 0 then
   return(false);
  fi;
 od;
 run_length := 0;
 run_direction := 0;
 for i from 2 to n do
  if run_direction = 0 then
   if mods(L[i]-L[i-1],8) = 1 then
    run_direction := 1;
    run_length := 2;
   elif mods(L[i]-L[i-1],8) = -1 then
    run_direction := -1;
    run_length := 2;
   fi; 
  else 
   if mods(L[i]-L[i-1]-run_direction,8) = 0 then
    run_length := run_length+1;
    if run_length >=4 and (run_direction = -1 or run_length > 4) then
     return(false);
    fi;
   else
    run_length := 0;
    run_direction := 0;
   fi;
  fi;
 od:
 return(true);
end; 

# The function Pi_reduce_once eliminates any subwords of the form 
# beta[i] beta[i+4], then removes the first inadmissable run that 
# it finds.  It returns a word that represents the same element of
# Pi as the original word supplied as an argument, but that is 
# closer to being reduced.

#@ Pi_reduce_once
Pi_reduce_once := proc(L::Pi_element)
 local n,i,run_length,run_direction,R;
 n := nops(L);
 if n = 0 then
  return([]);
 fi;

 R := [];
 for i from 1 to n do
  if R <> [] and modp(L[i]-R[-1]-4,8)=0 then
   R := R[1..-2];
  else
   R := [op(R),modp(L[i],8)];
  fi;
 od;
 if nops(R) <= 1 then
  return(R);
 fi;
 n := nops(R);
 run_length := 0;
 run_direction := 0;
 for i from 2 to n do
  if run_direction = 0 then
   if mods(R[i]-R[i-1],8) = 1 then
    run_direction := 1;
    run_length := 2;
   elif mods(R[i]-R[i-1],8) = -1 then
    run_direction := -1;
    run_length := 2;
   fi; 
  else 
   if mods(R[i]-R[i-1]-run_direction,8) = 0 then
    run_length := run_length+1;
    if run_length >=4 and (run_direction = -1 or run_length > 4) then
     return([seq(R[j],j=1..i-run_length),
             seq(modp(R[i+1-run_length]+(4-j)*run_direction,8),j=1..8-run_length),
             seq(R[j],j=i+1..n)]);
    fi;
   else
    run_length := 0;
    run_direction := 0;
   fi;
  fi;
 od:
 return(R);
end; 

# The function Pi_reduce applies Pi_reduce_once repeatedly to find
# the unique reduced word representing the same element of Pi as the 
# argument.

#@ Pi_reduce
Pi_reduce := proc(L)
 local M,N;
 M := L;
 N := Pi_reduce_once(M);
 while (M <> N) do
  M := N;
  N := Pi_reduce_once(M);
 od:
 return(N);
end;

# Pi_mult is the multiplication function for the group Pi.
# It concatenates its arguments to produce a (possibly unreduced)
# word, and then reduces it.

#@ Pi_mult
Pi_mult := proc() Pi_reduce(map(op,[args])); end;

# Pi_inv returns the inverse of a word in Pi.

#@ Pi_inv
Pi_inv := proc(L)
 local n,i;
 n := nops(L);
 [seq(modp(L[-i]+4,8),i=1..n)];
end;

# An alternative system of generators alpha[j]

#@ Pi_alpha
Pi_alpha[0] := [7,6,0]:
Pi_alpha[1] := [1,2,3]:
Pi_alpha[2] := [6]:
Pi_alpha[3] := [7]:

# The original generators beta[i] in terms of the alpha[j]

#@ Pi_beta_alpha
Pi_beta_alpha[0] := [-2,-3, 0];
Pi_beta_alpha[1] := [ 1, 3, 2];
Pi_beta_alpha[2] := [-2];
Pi_beta_alpha[3] := [-3];

# Another alternative system of generators sigma[t]

#@ Pi_sigma_beta
Pi_sigma_beta["a"] := [5,6];
Pi_sigma_beta["b"] := [2];
Pi_sigma_beta["c"] := [7,0];
Pi_sigma_beta["d"] := [4];
Pi_sigma_beta["e"] := [1,2];
Pi_sigma_beta["f"] := [3,4];

for i in ["a","b","c","d","e","f"] do
 Pi_sigma_beta[i, 1] := Pi_sigma_beta[i];
 Pi_sigma_beta[i,-1] := Pi_inv(Pi_sigma_beta[i]);
od:

# The original generators beta[i] in terms of the sigma[t]

#@ Pi_beta_sigma
Pi_beta_sigma[0] := [["d",-1]];
Pi_beta_sigma[1] := [["e", 1],["b",-1]];
Pi_beta_sigma[2] := [["b", 1]];
Pi_beta_sigma[3] := [["f", 1],["d",-1]];
Pi_beta_sigma[4] := [["d", 1]];
Pi_beta_sigma[5] := [["b", 1],["e",-1]];
Pi_beta_sigma[6] := [["b",-1]];
Pi_beta_sigma[7] := [["d", 1],["f",-1]];

# If L is a reduced word in Pi, then Pi_reduced_extensions(L)
# is the sequence of all reduced words that can be obtained by 
# adding an extra letter to the end of L

#@ Pi_reduced_extensions
Pi_reduced_extensions := proc(L::Pi_element)
 local n,A,B;
 n := nops(L);
 A := {0,1,2,3,4,5,6,7};
 if (n = 0) then
  return(seq([i],i=0..7));
 fi;
 A := A minus {modp(L[n]+4,8)};
 if n >= 3 and
  modp(L[n-1]-L[n  ],8) = 1 and
  modp(L[n-2]-L[n-1],8) = 1 then
  A := A minus {modp(L[n]-1,8)};
 elif n >= 4 and
  modp(L[n  ]-L[n-1],8) = 1 and
  modp(L[n-1]-L[n-2],8) = 1 and
  modp(L[n-2]-L[n-3],8) = 1 then
  A := A minus {modp(L[n]+1,8)};
 fi;
 A := sort([op(A)]);
 seq([op(L),A[i]],i=1..nops(A));
end;

# Pi_words(m) is the list of all reduced words of length precisely m.
#@ Pi_words
Pi_words := proc(m::nonnegint)
 option remember;
 if m = 0 then
  return([[]]);
 else
  return (map(Pi_reduced_extensions,Pi_words(m-1)));
 fi;
end;

# Pi_words_leq(m) is the list of all reduced words of length at most m.
#@ Pi_words_leq
Pi_words_leq := proc(m::nonnegint)
 map(op,[seq(Pi_words(k),k=0..m)]);
end;

# Pi_word_band(k) is a subset of Pi, starting with Pi_word_band(0)={1}.
# If we put
# A(k) = union of translates of F1 under Pi_word_band(j) with j <= k
# then A(k) is contained in the interior of A(k+1).

#@ Pi_word_band
Pi_word_band := proc(k)
 option remember;
 local B,L,M,j;

 if k = 0 then
  return([[]]);
 elif k = 1 then 
  return ([
   [0],[1],[2],[3],[4],[5],[6],[7],
   [0,7],[1,2],[2,1],[3,4],[4,3],[5,6],[6,5],[7,0],
   [0,7,0],[2,1,2],[4,3,4],[6,5,6],
   [1,2,3,4],[3,4,5,6],[5,6,7,0],[7,0,1,2]
  ]):
 else
  B := {seq(seq(Pi_mult(L,M),
                L in Pi_word_band(1)),
                M in Pi_word_band(k-1))}
        minus {seq(op(Pi_word_band[j]),j=0..k-1)}:
  B := [op(B)];
  return(B);
 fi;
end;

#@ Pi_word_block
Pi_word_block := proc(k)
 option remember;
 [seq(op(Pi_word_band(j)),j=0..k)];
end;

# act_Pi(L,z) gives the action of the word L on a point z in the
# open unit disc.  This depends on the parameter a_H.

#@ act_Pi
act_Pi := proc(L::Pi_element,z)
 local n,i,j,w;
 n := nops(L);
 w := z;
 for i from 0 to n-1 do
  w := simplify(beta[L[n-i]](w));
 od;
 return(w);
end;

# act_Pi0(L,z) and act_Pi1(L,z) are the same as 
# act_Pi(L,z) except that the numerical value a_H0 or
# a_H1 = evalf(a_H0) is substituted for the symbolic a_H.

#@ act_Pi0
act_Pi0 := proc(L::Pi_element,z)
 local n,i,j,w;
 n := nops(L);
 w := z;
 for i from 0 to n-1 do
  w := simplify(beta0[L[n-i]](w));
 od;
 return(w);
end;

#@ act_Pi1
act_Pi1 := proc(L::Pi_element,z)
 local n,i,j,w;
 n := nops(L);
 w := z;
 for i from 0 to n-1 do
  w := simplify(beta1[L[n-i]](w));
 od;
 return(w);
end;

# This is organised to be more efficient than act_Pi1

#@ act_Pi1_map
act_Pi1_map := proc(L::Pi_element)
 option remember;
 local z,zz,zd,zn,dd,ff;

 if L = [] then
  return((z) -> z);
 else
  zz := simplify(beta1[L[1]](act_Pi1_map(L[2..-1])(z))):
  zd := denom(zz):
  zn := numer(zz):
  dd := sqrt(abs(coeff(zn,z,0))^2 + abs(coeff(zn,z,1))^2 + abs(coeff(zd,z,0))^2 + abs(coeff(zd,z,1))^2);
  zd := expand(zd/dd);
  zn := expand(zn/dd);
  zz := zn/zd;
  return(unapply(zz,z));
 fi:
end;

# Given an expression f of the form (a z + b)/(c z + d), 
# the function mobius_matrix(f,z) returns the matrix
# [[a,b],[c,d]]/r, where r is chosen to make the determinant
# equal to one.

#@ mobius_matrix
mobius_matrix := proc(f,z)
 local ab,cd,a,b,c,d,rd;
 ab := numer(f);
 cd := denom(f);
 a := coeff(ab,z,1);
 b := coeff(ab,z,0);
 c := coeff(cd,z,1);
 d := coeff(cd,z,0);
 rd := sqrt(a*d - b*c);
 a := a/rd;
 b := b/rd;
 c := c/rd;
 d := d/rd;
 return(<<a|b>,<c|d>>);
end;

# Let M be a matrix in SL_2(C) representing a Mobius map that 
# preserves the unit disc.  Then SL2R_conjugate(M) returns a 
# matrix M1 in SL_2(R) that is conjugate to M.
  
#@ SL2R_conjugate
SL2R_conjugate := proc(M)
 local a,b,c,d,A,B,C,D,E;

 a,b,c,d := M[1,1],M[1,2],M[2,1],M[2,2];
 A := (  a - b - c + d)/2;
 B := (- a - b + c + d)/2*I;
 C := (  a - b + c - d)/2*I;
 D := (  a + b + c + d)/2;
 E := sqrt(A*D - B*C);
 A := Re(A/E); B := Re(B/E); C := Re(C/E); D := Re(D/E);
# A := A/E; B := B/E; C := C/E; D := D/E;
 return(<<A|B>,<C|D>>);
end;

# Given a word L in Pi, the function act_Pi1_matrix(L) returns
# a matrix in SL_2(C) that implements the action of L on the unit disk.

#@ act_Pi1_matrix
act_Pi1_matrix := proc(L::Pi_element)
 option remember;
 local z,zz,zd,zn,dd,ff;

 if L = [] then
  return(<<1|0>,<0|1>>);
 else
  return(beta1_matrix[L[1]] . act_Pi1_matrix(L[2..-1]));
 fi;
end;

# beta_L_word[i] is the conjugate of beta[i] by lambda

#@ beta_L_word
beta_L_word[0] := [2]:
beta_L_word[1] := [3]:
beta_L_word[2] := [4]:
beta_L_word[3] := [5]:
beta_L_word[4] := [6]:
beta_L_word[5] := [7]:
beta_L_word[6] := [0]:
beta_L_word[7] := [1]:

# beta_M_word[i] is the conjugate of beta[i] by mu

#@ beta_M_word
beta_M_word[0] := [2,0,1]:
beta_M_word[1] := [5,4,3]:
beta_M_word[2] := [0,7,6]:
beta_M_word[3] := [2,3,1]:
beta_M_word[4] := [5,4,6]:
beta_M_word[5] := [7,0,1]:
beta_M_word[6] := [2,3,4]:
beta_M_word[7] := [5,7,6]:

# beta_N_word[i] is the conjugate of beta[i] by nu

#@ beta_N_word
beta_N_word[0] := [0]:
beta_N_word[1] := [2,1,2]:
beta_N_word[2] := [6]:
beta_N_word[3] := [0,7,0]:
beta_N_word[4] := [4]:
beta_N_word[5] := [6,5,6]:
beta_N_word[6] := [2]:
beta_N_word[7] := [4,3,4]:

# The function act_on_Pi gives the action of L, M and N on Pi 
# by conjugation in Pi_tilde

#@ act_on_Pi
act_on_Pi[L] := proc(W::Pi_element)
 local W1;
 W1 := subs({seq(i = beta_L_word[i],i=0..7)},W);
 W1 := Pi_reduce(map(op,W1));
 return(W1);
end;

act_on_Pi[M] := proc(W::Pi_element)
 local W1;
 W1 := subs({seq(i = beta_M_word[i],i=0..7)},W);
 W1 := Pi_reduce(map(op,W1));
 return(W1);
end;

act_on_Pi[N] := proc(W::Pi_element)
 local W1;
 W1 := subs({seq(i = beta_N_word[i],i=0..7)},W);
 W1 := Pi_reduce(map(op,W1));
 return(W1);
end;

# If T.U = V in G, then T.U = V.L in Pi_tilde for some L in Pi.
# The appropriate value of L is stored as G_Pi_cocycle[T,U].

#@ G_Pi_cocycle
G_Pi_cocycle := table([(M,M)=[],(LLMN,LLLM)=[4,6],(LLMN,LLMN)=[1,2],(L,LLLM)=[],(N,LLL)=[],(LLLN,N)=[],(LL,M)=[],(LM,LLL)=[2,3],(LLN,LLLM)=[6,0,7,6],(LMN,MN)=[2,3,4,2],(1,N)=[],(LLL,LLL)=[],(LLM,1)=[],(LN,1)=[],(LLLM,LLMN)=[2,1,2,3,4,2],(LLLMN,LMN)=[3,2,1,2],(LLM,MN)=[],(MN,LN)=[2,3],(LL,LLM)=[],(LM,LM)=[7,6],(LLN,LLMN)=[2,3,4,2],(LMN,1)=[],(LLLN,LLMN)=[2,3,4,2],(L,LN)=[],(LLL,LM)=[],(N,LLLN)=[],(LLMN,LM)=[0,7,0,1],(M,LLLMN)=[0,2,1,2],(LLN,L)=[],(1,LLN)=[],(MN,LLL)=[6,5,6,4],(LLMN,N)=[],(LM,LLMN)=[2,1,2,3,4,2],(LLLM,1)=[],(LLLM,LLN)=[6,5,6,7,0,6],(L,LL)=[],(MN,LLLN)=[5,4],(LLL,LLLM)=[],(N,LN)=[],(LN,M)=[6,0,7,6],(LLMN,LLLN)=[5,4],(1,L)=[],(LMN,LLM)=[2,1],(1,M)=[],(M,LMN)=[4,3,4,2],(LLN,LLL)=[],(1,MN)=[],(LL,LLN)=[],(LM,LLN)=[6,5,6,7,0,6],(LN,LLM)=[6,0,7,6],(M,LL)=[2,3,4,5],(LLN,LM)=[6,0,7,6],(LMN,LLN)=[2,3,4,5],(LLLM,LM)=[7,6],(LLLMN,LM)=[0,7,0,1],(LLLM,N)=[],(LLLM,L)=[5,4],(L,LMN)=[],(LLM,LLN)=[6,5,6,7,0,6],(LLLM,LLL)=[2,3],(LLLMN,1)=[],(LMN,M)=[6,0,7,6],(LLLMN,LLLN)=[5,4],(N,LMN)=[2,3,4,2],(LMN,LN)=[2,3],(LLM,LL)=[2,3,4,5],(LLLMN,LLL)=[6,5,6,4],(L,M)=[],(M,N)=[],(LLN,LLN)=[],(LL,LLMN)=[],(LLLN,MN)=[2,3,4,2],(MN,LLM)=[2,1],(LMN,LL)=[6,5,6,7,0,6],(LL,1)=[],(LM,LLLM)=[0,1],(LLL,LMN)=[],(M,LN)=[6,5,6,4],(LMN,LLLMN)=[4,2],(LLLMN,L)=[6,0,7,0],(LLLM,MN)=[],(N,LLM)=[6,0,7,6],(LN,LL)=[],(LLN,1)=[],(MN,LMN)=[3,2,1,2],(LLL,LLN)=[],(1,LLL)=[],(LL,LL)=[],(LM,LN)=[6,5,6,4],(LN,LN)=[],(LL,MN)=[],(LLLN,LLN)=[],(LLMN,LLL)=[6,5,6,4],(LLLN,LM)=[6,0,7,6],(LLL,L)=[],(LLN,MN)=[2,3,4,2],(LLM,LLMN)=[2,1,2,3,4,2],(LLLMN,N)=[],(LLM,LLLM)=[0,1],(LN,LLMN)=[2,3,4,2],(LLMN,LLN)=[2,3,4,5],(L,LLLN)=[],(LLLM,LLLMN)=[0,2,1,2],(MN,L)=[6,0,7,0],(MN,LLLMN)=[4,2],(LLL,N)=[],(LLLM,LLM)=[6,7,0,1],(1,LLM)=[],(LM,MN)=[],(LLM,N)=[],(LLLN,LL)=[],(N,L)=[],(N,LLLMN)=[2,3,4,2],(LN,LLLN)=[],(1,LLLMN)=[],(LLLMN,LLLMN)=[4,2],(LLMN,L)=[6,0,7,0],(LL,LLLM)=[],(L,LLM)=[],(M,LLM)=[6,7,0,1],(LLL,LLLMN)=[],(M,LLLN)=[6,0,7,0],(LLLN,LLLMN)=[2,3,4,2],(L,MN)=[],(LM,1)=[],(LLN,LL)=[],(MN,M)=[6,0,7,6],(1,LMN)=[],(LM,LLLMN)=[0,2,1,2],(LLLMN,MN)=[2,3,4,2],(LLM,LM)=[7,6],(LLLN,LLLM)=[6,0,7,6],(LLM,LMN)=[4,3,4,2],(LLMN,LMN)=[3,2,1,2],(LL,LM)=[],(M,LLL)=[2,3],(LN,MN)=[2,3,4,2],(LMN,L)=[6,0,7,0],(LLLN,LMN)=[2,3,4,2],(LMN,LLLN)=[5,4],(LLL,M)=[],(LM,LL)=[2,3,4,5],(N,LLN)=[],(LLLMN,LLN)=[2,3,4,5],(LLL,LL)=[],(1,LLLN)=[],(LLM,M)=[],(LLM,L)=[5,4],(LN,L)=[],(1,LL)=[],(LLLM,LMN)=[4,3,4,2],(LL,LN)=[],(LLN,LMN)=[2,3,4,2],(LLLN,1)=[],(N,M)=[6,0,7,6],(LL,LLL)=[],(M,L)=[5,4],(L,LLN)=[],(LLN,N)=[],(LLLN,M)=[6,0,7,6],(LLMN,LLLMN)=[4,2],(LLLN,LLLN)=[],(LLMN,LL)=[6,5,6,7,0,6],(LLMN,LN)=[2,3],(LL,LLLN)=[],(N,N)=[],(LMN,LM)=[0,7,0,1],(MN,LLN)=[2,3,4,5],(LM,LLLN)=[6,0,7,0],(LN,LLLM)=[6,0,7,6],(1,1)=[],(LLN,LLLMN)=[2,3,4,2],(L,N)=[],(LMN,LLMN)=[1,2],(LLLMN,LLM)=[2,1],(LLN,LLM)=[6,0,7,6],(LLLM,LL)=[2,3,4,5],(LMN,LLLM)=[4,6],(L,LLMN)=[],(LLM,LLLN)=[6,0,7,0],(M,LLMN)=[2,1,2,3,4,2],(LLN,M)=[6,0,7,6],(LLL,MN)=[],(L,L)=[],(LLL,1)=[],(LLLM,M)=[],(LLMN,LLM)=[2,1],(LLLM,LN)=[6,5,6,4],(LLLN,LN)=[],(LLMN,M)=[6,0,7,6],(1,LLLM)=[],(LLL,LLM)=[],(LM,M)=[],(MN,N)=[],(LN,LM)=[6,0,7,6],(LLL,LLLN)=[],(LL,LLLMN)=[],(LM,N)=[],(LN,N)=[],(LLL,LLMN)=[],(L,LLLMN)=[],(MN,LLLM)=[4,6],(LLLMN,LL)=[6,5,6,7,0,6],(LLLM,LLLM)=[0,1],(LLLN,LLL)=[],(L,LLL)=[],(LLLM,LLLN)=[6,0,7,0],(LN,LLL)=[],(LN,LLLMN)=[2,3,4,2],(L,1)=[],(LLN,LLLN)=[],(M,LLLM)=[0,1],(LLN,LN)=[],(M,1)=[],(LM,LLM)=[6,7,0,1],(LMN,LLL)=[6,5,6,4],(M,LLN)=[6,5,6,7,0,6],(N,MN)=[2,3,4,2],(MN,MN)=[2,3,4,2],(LMN,N)=[],(LLLMN,LLLM)=[4,6],(1,LM)=[],(LLLMN,M)=[6,0,7,6],(N,LLLM)=[6,0,7,6],(1,LN)=[],(LL,N)=[],(M,LM)=[7,6],(M,MN)=[],(MN,1)=[],(LLM,LLM)=[6,7,0,1],(N,LL)=[],(LLMN,1)=[],(LLLMN,LN)=[2,3],(N,LLMN)=[2,3,4,2],(LLM,LLLMN)=[0,2,1,2],(N,LM)=[6,0,7,6],(LLLMN,LLMN)=[1,2],(MN,LL)=[6,5,6,7,0,6],(L,LM)=[],(LLLN,LLM)=[6,0,7,6],(LLL,LN)=[],(LLMN,MN)=[2,3,4,2],(LL,LMN)=[],(MN,LLMN)=[1,2],(LL,L)=[],(MN,LM)=[0,7,0,1],(LM,L)=[5,4],(LM,LMN)=[4,3,4,2],(LLM,LN)=[6,5,6,4],(LN,LLN)=[],(LLM,LLL)=[2,3],(LLLN,L)=[],(LN,LMN)=[2,3,4,2],(1,LLMN)=[],(N,1)=[],(LMN,LMN)=[3,2,1,2]]):

# If T is in G then beta[i] . T = T . L in Pi_tilde for some L in Pi.
# The appropriate value of L is stored as beta_G_twist[i,T]. 

#@ beta_G_twist
beta_G_twist := table();
for i from 0 to 7 do
 beta_G_twist[i,1]   := [i];
 beta_G_twist[i,L]   := [modp(i-2,8)];
 beta_G_twist[i,LL]  := [modp(i-4,8)];
 beta_G_twist[i,LLL] := [modp(i-6,8)];
od:
for i from 0 to 7 do
 beta_G_twist[i,M]    := beta_M_word[i]; 
 beta_G_twist[i,LM]   := beta_M_word[modp(i-2,8)]; 
 beta_G_twist[i,LLM]  := beta_M_word[modp(i-4,8)]; 
 beta_G_twist[i,LLLM] := beta_M_word[modp(i-6,8)]; 
 beta_G_twist[i,N]    := beta_N_word[i]; 
 beta_G_twist[i,LN]   := beta_N_word[modp(i-2,8)]; 
 beta_G_twist[i,LLN]  := beta_N_word[modp(i-4,8)]; 
 beta_G_twist[i,LLLN] := beta_N_word[modp(i-6,8)]; 
 beta_G_twist[i,MN]   := Pi_mult(op(map(p -> beta_N_word[p],beta_M_word[i])));
od:
for i from 0 to 7 do
 beta_G_twist[i,LMN]   := beta_G_twist[modp(i-2,8),MN];
 beta_G_twist[i,LLMN]  := beta_G_twist[modp(i-4,8),MN];
 beta_G_twist[i,LLLMN] := beta_G_twist[modp(i-6,8),MN];
od:

# Elements of Pi_tilde are represented by pairs [T,L], where T is in G16
# and L is a list of integers representing an element of Pi

#@ `type/Pi_tilde_element`
`type/Pi_tilde_element` := (TL) ->
 type(TL,list) and nops(TL) = 2 and member(TL[1],G16) and type(TL[2],Pi_element); 

# The identity element in Pi_tilde
#@ Pi_tilde_id
Pi_tilde_id := [1,[]]:

# The multiplication function for Pi_tilde. 
# It accepts an arbitrary number of arguments.

#@ Pi_tilde_mult
Pi_tilde_mult := proc()
 local T0,L0,T1,L1,T2,L2;
 if nargs = 0 then
  return [1,[]];
 elif nargs = 1 then
  return args[1];
 else
  T0,L0 := op(args[1]);
  T1,L1 := op(args[2]);
  T2 := G_mult(T0,T1);
  L2 := Pi_mult(G_Pi_cocycle[T0,T1],op(map(i -> beta_G_twist[i,T1],L0)),L1);
  if nargs = 2 then
   return [T2,L2];
  else
   return Pi_tilde_mult([T2,L2],args[3..-1]);
  fi;
 fi;
end:

# The inversion function for Pi_tilde

#@ Pi_tilde_inv
Pi_tilde_inv := proc(A0::Pi_tilde_element)
 local T0,L0,T1,L1,T2,L2;
 T0,L0 := op(A0);
 T1 := G_inv(T0);
 Pi_tilde_mult([1,Pi_inv(L0)],[T1,Pi_inv(G_Pi_cocycle[T0,T1])]);
end:

# Action of Pi_tilde on the unit disk

#@ act_Pi_tilde
act_Pi_tilde := proc(A0::Pi_tilde_element,z::CC)
 local T0,L0;
 T0,L0 := op(A0);

 act_H[T0](act_Pi(L0,z));
end:

# Action of Pi_tilde on the unit disk (numeric version)

#@ act_Pi_tilde0
act_Pi_tilde0 := proc(A0::Pi_tilde_element,z::CC1)
 local T0,L0;
 T0,L0 := op(A0);

 act_H0[T0](act_Pi0(L0,z));
end:

# Reflections across walls of F16
#@ Pi_tilde_s
Pi_tilde_s[0] := [MN,[6]];
Pi_tilde_s[1] := [LN,[]];
Pi_tilde_s[3] := [LLN,[4]];
Pi_tilde_s[5] := [N,[]];

# Generators of Pi_tilde as words in the reflections
#@ G_s_word
G_s_word[1]     := [];
G_s_word[L]     := [1,5];
G_s_word[LL]    := [1,5,1,5];
G_s_word[LLL]   := [5,1];
G_s_word[M]     := [1,5,3,5,1,0];
G_s_word[LM]    := [1,5,1,5,3,5,1,0];
G_s_word[LLM]   := [5,1,3,5,1,0];
G_s_word[LLLM]  := [3,5,1,0];
G_s_word[N]     := [5];
G_s_word[LN]    := [1];
G_s_word[LLN]   := [1,5,1];
G_s_word[LLLN]  := [5,1,5];
G_s_word[MN]    := [1,5,3,5,1,0,5];
G_s_word[LMN]   := [1,5,1,5,3,5,1,0,5];
G_s_word[LLMN]  := [5,1,3,5,1,0,5];
G_s_word[LLLMN] := [3,5,1,0,5];

#@ beta_s_word
beta_s_word[0] := [3,1,5,1];
beta_s_word[1] := [5,1,5,0,3,5,1,0];
beta_s_word[2] := [1,5,3,5,1,5];
beta_s_word[3] := [5,0,3,5,1,0,5,1];
beta_s_word[4] := [1,5,1,3];
beta_s_word[5] := [0,1,5,3,0,5,1,5];
beta_s_word[6] := [5,1,5,3,5,1];
beta_s_word[7] := [1,5,0,1,5,3,0,5];


######################################################################

# Given an expression p involving a_H  and z, this tries to find an 
# element L in Pi which sends z to p.

#@ find_Pi_word
find_Pi_word := proc(p,max_length_) 
 local max_length,err,found,i,L;

 max_length := `if`(nargs > 1,max_length,5);
 for i from 0 to max_length do
  for L in Pi_words(i) do
   err := simplify(p - act_Pi(L,z));
   if err = 0 then
    return(L);
   fi;
  od;
 od;

 return FAIL;
end;

# Given expressions p and q involving a_H, this tries to find an 
# element L in Pi which sends p to q.

#@ find_Pi_word_points
find_Pi_word_points := proc(p,q,max_length_) 
 local max_length,err,found,i,L;

 max_length := `if`(nargs > 2,max_length,5);
 for i from 0 to max_length do
  for L in Pi_words(i) do
   err := simplify(q - act_Pi(L,p));
   if err = 0 then
    return(L);
   fi;
  od;
 od;

 return FAIL;
end;

# Given complex numbers p and q, this tries to find an element L in Pi which
# sends p to q (where the action is determined by the numerical parameter a_H0).

#@ find_Pi_word_points0
find_Pi_word_points0 := proc(p,q,max_length_,tolerance_) 
 local max_length,tolerance,p1,q1,err,found,i,L;

 max_length := `if`(nargs > 2,max_length_,5);
 tolerance := `if`(nargs > 3,tolerance_,10.^(-8));

 p1 := evalf(subs(a_H = a_H1,p));
 q1 := evalf(subs(a_H = a_H1,q));

 for i from 0 to max_length do
  for L in Pi_words(i) do
   err := q1 - act_Pi1(L,p1);
   if abs(err) < tolerance then
    return(L);
   fi;
  od;
 od;

 return FAIL;
end;




==> anc/maple/hyperbolic/Pi_check.mpl <==
check_Pi_relations := proc()
 local i,alpha;

 printf("%a()\n",procname);

 for i from 0 to 3 do
  _ASSERT(act_on_Pi[L]([i,i+4])=[],sprintf("L preserves inverse of beta[%d]",i));
  _ASSERT(act_on_Pi[M]([i,i+4])=[],sprintf("M preserves inverse of beta[%d]",i));
  _ASSERT(act_on_Pi[N]([i,i+4])=[],sprintf("N preserves inverse of beta[%d]",i));
 od:
 _ASSERT(act_on_Pi[L]([0,1,2,3,4,5,6,7])=[],"L preserves the long beta relation");
 _ASSERT(act_on_Pi[M]([0,1,2,3,4,5,6,7])=[],"M preserves the long beta relation");
 _ASSERT(act_on_Pi[N]([0,1,2,3,4,5,6,7])=[],"N preserves the long beta relation");
 for i from 0 to 7 do
  _ASSERT(
   act_on_Pi[L](act_on_Pi[L](act_on_Pi[L](act_on_Pi[L]([i])))) = [i],
   sprintf("LLLL=1 on beta[%d]",i)
  );
  _ASSERT(
   act_on_Pi[M](act_on_Pi[M]([i])) = [i],
   sprintf("MM=1 on beta[%d]",i)
  );
  _ASSERT(
   act_on_Pi[N](act_on_Pi[N]([i])) = [i],
   sprintf("NN=1 on beta[%d]",i)
  );
  _ASSERT(
   act_on_Pi[L](act_on_Pi[N](act_on_Pi[L](act_on_Pi[N]([i])))) = [i],
   sprintf("LNLN=1 on beta[%d]",i)
  );
  _ASSERT(
   act_on_Pi[L](act_on_Pi[M](act_on_Pi[L](act_on_Pi[M]([i])))) = 
    Pi_mult([7,6],Pi_mult([i],Pi_inv([7,6]))),
   sprintf("LMLM is inner on beta[%d]",i)
  );
  _ASSERT(
   act_on_Pi[N](act_on_Pi[M](act_on_Pi[N](act_on_Pi[M]([i])))) = 
    Pi_mult([6,0,7,6],Pi_mult([i],Pi_inv([6,0,7,6]))),
   sprintf("NMNM is inner on beta[%d]",i)
  );
 od;
end:

add_check(check_Pi_relations):

######################################################################

check_Pi_alpha := proc()
 local i;

 printf("%a()\n",procname);

 for i from 0 to 3 do
  _ASSERT(
   Pi_mult(op(map(a -> `if`(a>=0,Pi_alpha[a],Pi_inv(Pi_alpha[abs(a)])),Pi_beta_alpha[i])))
    = [i],
   sprintf("beta[%d] in terms of Pi_alpha",i)
  );
 od;

 _ASSERT(
  Pi_mult(
   Pi_alpha[0],
   Pi_alpha[1],
   Pi_inv(Pi_alpha[0]),
   Pi_inv(Pi_alpha[1]),
   Pi_alpha[2],
   Pi_alpha[3],
   Pi_inv(Pi_alpha[2]),
   Pi_inv(Pi_alpha[3])
  ) = [],
  "alpha commutator relation"
 );

end:

add_check(check_Pi_alpha):

######################################################################

check_Pi_sigma := proc()
 local i,k;

 printf("%a()\n",procname);

 _ASSERT(
  Pi_mult(Pi_sigma_beta["a", 1],Pi_sigma_beta["c", 1],Pi_sigma_beta["e", 1],Pi_sigma_beta["f", 1]) = [] and
  Pi_mult(Pi_sigma_beta["b", 1],Pi_sigma_beta["e",-1],Pi_sigma_beta["b",-1],Pi_sigma_beta["a",-1]) = [] and
  Pi_mult(Pi_sigma_beta["d", 1],Pi_sigma_beta["f",-1],Pi_sigma_beta["d",-1],Pi_sigma_beta["c",-1]) = [],
  "sigma relations in terms of beta"
 );

 for k from 0 to 7 do 
  _ASSERT(
   Pi_mult(op(map(ii -> Pi_sigma_beta[op(ii)],Pi_beta_sigma[k])))=[k],
   sprintf("beta[%d] in terms of sigma[j]",k)
  );
 od;
end:

add_check(check_Pi_sigma):

######################################################################

check_Pi_tilde_s := proc()
 local i,k,s;

 printf("%a()\n",procname);

 _ASSERT(
  `and`(seq(
    evalb(Pi_tilde_mult(Pi_tilde_s[i],Pi_tilde_s[i]) = [1,[]]),
     i in [0,1,3,5])),
  "Reflections Pi_tilde_s[i] are involutions"
 );

 assume(s::real);

 _ASSERT(
  {seq(simplify(act_Pi_tilde(Pi_tilde_s[k],c_H[k](s)) - c_H[k](s)),k in [0,1,3,5])} = {0},
  "s[i] fixes c[i](t)"
 );

 _ASSERT(
  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[5,1,5,1,5,1,5,1]))) = [1,[]],
  "s[5] s[1] has order 4"
 );

 _ASSERT(
  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[1,0,1,0]))) = [1,[]],
  "s[1] s[0] has order 2"
 );

 _ASSERT(
  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[0,3,0,3]))) = [1,[]],
  "s[0] s[3] has order 2"
 );

 _ASSERT(
  Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],[3,5,3,5]))) = [1,[]],
  "s[3] s[5] has order 2"
 );

 _ASSERT(
  `and`(seq(evalb(Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],G_s_word[T]))) = [T,[]]),T in G16)),
  "Elements of G as words in s[i]"
 );

 _ASSERT(
  `and`(seq(evalb(Pi_tilde_mult(op(map(i -> Pi_tilde_s[i],beta_s_word[k]))) = [1,[k]]),k = 0..7)),
  "Generators beta[j] as words in s[i]"
 );
end:

add_check(check_Pi_tilde_s):


==> anc/maple/hyperbolic/automorphic.mpl <==
#@ CLASS: automorphy_system

`Class/Declare`("automorphy_system",
 "An instance of this class encapsulates information about automorphic functions for $HX(a_H)$",

 ["Field","a_H"::RR1,"This is the relevant value of a_H.  WARNING: various things will work incorrectly if this field is different from the global variable a_H0.  This is poor design, but significant effort would be required to fix it."],
 ["Field","poly_deg"::posint = 100,"degree of approximating polynomials"],
 ["Field","band_number"::posint = 3,"controls the number of group elements to sum over"],
 ["Field","p_series"::table,"A power series approximation to the function $p_{jk}(z)=\\sum_{\\gamma}\\gamma(z)^j\\gamma'(z)^k$."],
 ["Field","a_star","This is the constant $a^*$, as defined in Section sec-hol-forms"],
 ["Field","m_series","This is the function $m(z)$, as defined in Section sec-hol-forms"],

 ["Method","num_group_elements","This returns the number of group elements that we sum over.  It increases rapidly with the band number.",
  proc(this) nops(Pi_word_band(this["band_number"])); end
 ],
 
 ["Method","p","This calculates individual values of the function $p_{jk}(z)$.",
  proc(this,j,k,z::CC1)
   local w,B,T,M,a,b;
   
   w := 0;
   B := Pi_word_block(this["band_number"]);
   for T in B do
    M := act_Pi1_matrix(T);
    a := (M[1,1]*z+M[1,2])/(M[2,1]*z+M[2,2]);
    b := 1/(M[2,1]*z+M[2,2])^2;
    w := w + a^j*b^k;
   od;
   return w;
  end
 ],

 ["Method","set_p_series","This calculates a power series approximation to $p_{jk}(z)$",
  proc(this,j,k)
   local d,w,B,T,M,a,b,t,z;

   d := this["poly_deg"];
   w := 0;
   B := Pi_word_block(this["band_number"]);
   for T in B do
    M := act_Pi1_matrix(T);
    a := (M[1,1]*z+M[1,2])/(M[2,1]*z+M[2,2]);
    b := 1/(M[2,1]*z+M[2,2])^2;
    t := series(a^j*b^k,z=0,d);
    w := w + convert(t,polynom,t);
   od;

   w := add(Re(coeff(w,z,i))*z^i,i=0..d);
   
   if not(type(this["p_series"],table)) then
    this["p_series"] := table();
   fi;
   
   this["p_series"][j,k] := unapply(w,z);
   
   return eval(this["p_series"][j,k]);
  end
 ],
 
 ["Method","set_p0_series","This calculates a power series approximation to $p_{0k}(z)$, with some optimizations for this particular case",
  proc(this,k)
   local d,w,B,bc,T,M,u,v,t,z;

   d := floor(this["poly_deg"]/4);
   w := 0;
   B := Pi_word_block(this["band_number"]);
   bc := [seq(binomial(2*k-1+4*l,4*l),l=0..d)];
   
   for T in B do
    M := act_Pi1_matrix(T);
    u := M[2,2]^(-2*k);
    v := (M[2,1]/M[2,2])^4;
    t := add(Re(bc[l+1]*u*v^l)*z^(4*l),l=0..d);
    w := w + t;
   od;

   if not(type(this["p_series"],table)) then
    this["p_series"] := table();
   fi;
   
   this["p_series"][0,k] := unapply(w,z);
   
   return eval(this["p_series"][0,k]);
  end
 ],

 ["Method","set_m_series","This calculates $a^*$ and $m(z)$",
  proc(this)
   local p,q,v0,v1,mz,mm,m;

   p := eval(this["p_series"][0,2]);
   v0 := evalf(subs(a_H = this["a_H"],v_H[0]));
   v1 := evalf(subs(a_H = this["a_H"],v_H[1]));
   mz := evalf(subs(a_H = this["a_H"],act_H[M](z)));
   q := unapply(convert(series(p(mz) * diff(mz,z),z=0,this["poly_deg"]),polynom,z),z);
   this["a_star"] := -(1-this["a_H"]^2)/4*p(v1)/p(v0);
   mm := expand(p(z) - this["a_star"] * q(z));
   mm := expand(mm / subs(z = 0,mm));
   m := series(sqrt(mm),z=0,this["poly_deg"]);
   m := convert(m,polynom,z);
   m := add(Re(coeff(m,z,4*i))*z^(4*i),i=0..this["poly_deg"]/4);
   this["m_series"] := unapply(m,z);
   return eval(this["m_series"]);
  end
 ]
);
 


==> anc/maple/hyperbolic/geodesics.mpl <==
# Suppose that phi is a conformal automorphism of the disc with no fixed points.
# Note that phi has two fixed points (with multiplicity) in the Riemann sphere,
# and they are exchanged by z |-> 1/conjugate(z).  As neither lies in the disc,
# they must both lie on the unit circle.  Assuming that they are different, there
# is a unique hyperbolic geodesic joining them.  If phi is in our Fuchsian group
# Pi, then this will descend to a closed geodesic on HX(a).  

# We are particularly interested in geodesics which cut diagonally across the
# fundamental domain F16.

#@ geodesic_H
#@ geodesic_start_H
#@ geodesic_end_H
#@ geodesic_period_H
#@ geodesic_shift_H

# This describes a geodesic passing through v[0] and v[3]
geodesic_H[0,3] := (t) -> Tanh(t/2) * (1 + I * a_H^2)/sqrt(1 + a_H^4);
geodesic_start_H[0,3] := 0;
geodesic_end_H[0,3] := ln((ap_H+sqrt(a_H^4+1))/(a_H*am_H));
geodesic_period_H[0,3] := 2*ln((2+a_H^4+2*ap_H*sqrt(a_H^4+1)+a_H^2)/(a_H^2*(1-a_H^2)));
geodesic_shift_H[0,3] := [0,2,1,0,7,0];

# This describes a geodesic passing through v[6] and v[11]
geodesic_H[6,11] := (t) -> xi_curve((1-I)*(a_H^2+I)/ap_H,t);
geodesic_start_H[6,11] := ln((1-a_H^2+3*a_H^4+a_H^6-2*a_H^2*sqrt(1+a_H^2)*sqrt(1-a_H^2+2*a_H^4))/((1-a_H^2)*(1+a_H^4)))/2;
geodesic_end_H[6,11] := ln(((1-a_H^2+a_H^4+a_H^6) + (1-a_H^2)*sqrt(2*a_H^4-a_H^2+1)*ap_H)/(a_H^2*(1+a_H^4)))/2;
geodesic_period_H[6,11] := ln((1+a_H^4+sqrt(2*a_H^4-a_H^2+1)*ap_H)/(1+a_H^4-sqrt(2*a_H^4-a_H^2+1)*ap_H));
geodesic_shift_H[6,11] := [0,1];

#@ geodesic_crossing
geodesic_crossing := -I*(a_H^4+sqrt((a_H-1)*(a_H+1)*(a_H^4-4*a_H^2-3))*a_H-2*a_H^2-1)/(ap_H*(a_H^2+I));

# The point below is the midpoint (with respect to the hyperbolic metric) of the
# geodesic joining v[0]=0 to v[3].  Morever, if we let r denote the distance
# from min_centre_a to v[0] (or equivalently, to v[3]), then the disc of
# radius r centred at min_centre_a is the minimum radius disc that contains
# HF_16(a).

#@ min_centre_a
min_centre_a := (1 + a_H^4 - sqrt(2*a_H*am_H*(ap_H-a_H*am_H)*(1+a_H^4)))/
                 ((1-I*a_H^2)*(ap_H - a_H * am_H));

# The point below is equidistant from v_0, v_3 and v_11.

#@ tricentre_a
tricentre_a := 
 a_H+ap_H+sqrt(2*a_H^2+2*a_H*ap_H)*(-((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1)/(((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1)+(2*I)*sqrt(2*a_H^2+2*a_H*ap_H)*((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))/(((2*am_H+2)*(sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+(ap_H+a_H)^2-1)/((ap_H+a_H)^2-1)+sqrt((-2*(ap_H+a_H)^4+8*am_H*(ap_H+a_H)^2+11*(ap_H+a_H)^2-1)*(2*sqrt(2)*sqrt(a_H)*(ap_H+a_H)^(3/2)+2*(ap_H+a_H)^2-1)/((ap_H+a_H)^4-(ap_H+a_H)^2)))^2+1):

==> anc/maple/hyperbolic/geodesics_check.mpl <==
check_geodesic_H := proc()
 local i,j,err0,err1,err2,A0,A1,A2,A3;

 printf("%a()\n",procname);

 i,j := 0,3;
 err0 := simplify(geodesic_H[i,j](geodesic_start_H[i,j]) - v_H[i]):
 _ASSERT(err0 = 0,"geodesic passes through v[0]");

 err1 := simplify(geodesic_H[i,j](geodesic_end_H[i,j]) - v_H[j]):
 _ASSERT(err1 = 0,"geodesic passes through v[3]");

 err2 := simplify(act_Pi(geodesic_shift_H[i,j],geodesic_H[i,j](t)) -
                   geodesic_H[i,j](geodesic_period_H[i,j] + t)):
 _ASSERT(err2 = 0,"geodesic has shifted periodicity");

 A0 := -a_H^2*sqrt(a_H^2+1)+sqrt(2*a_H^4-a_H^2+1);
 A1 := (1/2*( sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)-a_H^2+1))*sqrt(2);
 A2 := a_H^6-2*sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)*a_H^2+3*a_H^4-a_H^2+1;
 A3 := a_H^6-sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)*a_H^2+a_H^4+sqrt(2*a_H^4-a_H^2+1)*sqrt(a_H^2+1)-a_H^2+1;

 _ASSERT(expand(A2 - A0^2) = 0,"auxiliary square root 1");
 _ASSERT(expand(A3 - A1^2) = 0,"auxiliary square root 2");

 i,j := 6,11;
 err0 := simplify(geodesic_H[i,j](geodesic_start_H[i,j]) - v_H[i]):
 err0 := simplify(subs(sqrt(A2)=A0,err0));
 _ASSERT(err0 = 0,"geodesic passes through v[6]");

 err1 := simplify(geodesic_H[i,j](geodesic_end_H[i,j]) - v_H[j]):
 err1 := simplify(subs(sqrt(A3)=A1,err1));
 _ASSERT(err1 = 0,"geodesic passes through v[11]");

 err2 := simplify(act_Pi(geodesic_shift_H[i,j],geodesic_H[i,j](t)) -
                   geodesic_H[i,j](geodesic_period_H[i,j] + t)):
 _ASSERT(err2 = 0,"geodesic has shifted periodicity");
end:

add_check(check_geodesic_H):

==> anc/maple/hyperbolic/plots.mpl <==
######################################################################

# Convenience functions for plotting.

#@ xi_curve_xy
xi_curve_xy := proc(p,s)
 local z;
 z := xi_curve(p,s);
 return([Re(z),Im(z)]);
end:

#@ xi_arc
xi_arc := proc(p,a,b) 
 plot(subs(a_H=a_H0,[Re(xi_curve(p,s)),Im(xi_curve(p,s)),s=a..b]),numpoints=200,args[4..-1]);
end:

#@ xi_circle
xi_circle := proc(p) 
 local q,t;
 q := p * (1 - sqrt(1-1/abs(p)^2) * exp(I*t));
 plot([Re(q),Im(q),t=-arcsin(1/abs(p)) .. arcsin(1/abs(p))],args[2..-1]);
end:

#@ xi_curve_tikz
xi_curve_tikz := proc(p,col_)
 local p0,r,d,x0,x1,y0,y1,m0,m1,theta,phi,col;

 if nargs > 1 then
  if type(col_,string) then
   col := sprintf("[%s]",col_);
  else
   col := sprintf("[%a]",col_);
  fi;
 else
  col := "";
 fi;

 p0 := evalf(subs(a_H=a_H0,p)); 
 r := evalf(abs(p0));
 d := sqrt(r^2-1);
 theta := evalf(argument(-p0));
 phi   := evalf(arccos(d/r));
 x0 := Re(p0);
 y0 := Im(p0);
 x1 := x0 + d * cos(theta-phi);
 y1 := y0 + d * sin(theta-phi);
 m0 := round(evalf((theta-phi)*180/Pi));
 m1 := round(evalf((theta+phi)*180/Pi));
 sprintf("  \\draw%s (%.3f,%.3f) (%.3f,%.3f) arc(%d:%d:%.3f);\n",
         col,x0,y0,x1,y1,m0,m1,d);
end:

######################################################################

#@ make_HX_plot_tikz
make_HX_plot_tikz := proc()
 local A,s,i,j,k,ii,x,y,col,c_offset,v_offset;
 global hyp_plot_tikz;

 A := map(op,[indices(v_H)]);
 A := remove(i -> (i = evalf(floor(i)) and not(type(i,integer))),A);

 s := cat(
  "\\begin{center}\n",
  " \\begin{tikzpicture}[scale=7]\n",
  "  \\draw (0,0) circle(1);\n",
  "  \\draw[blue] (-1,0) -- (1,0);\n",
  "  \\draw[blue] (0,-1) -- (0,1);\n",
  "  \\draw[green] (-0.707,-0.707) -- ( 0.707, 0.707);\n",
  "  \\draw[green] (-0.707, 0.707) -- ( 0.707,-0.707);\n"
 );

 for k in [0,3,4,7,8] do
  s := cat(s,xi_curve_tikz(c_H_p[k],c_colour[k]));
  col := sprintf("%a,dotted",c_colour[k]);
  for j from 1 to 3 do
   s := cat(s,xi_curve_tikz(I^j*c_H_p[k],col));
  od:
 od:

 for i in A do
  if type(i,integer) then
   s := sprintf("%s  \\fill[black](%.3f,%.3f) circle(0.007);\n",
                s,Re(v_H1[i]),Im(v_H1[i]));
  else
   s := sprintf("%s  \\fill[gray!60](%.3f,%.3f) circle(0.007);\n",
                s,Re(v_H1[i]),Im(v_H1[i]));
  fi;
 od;

 s := cat(s,
  "  \\draw( 0.30, 0.25) node{$c_1$};\n",
  "  \\draw(-0.30, 0.25) node{$c_2$};\n",
  "  \\draw( 0.80,-0.03) node{$c_5$};\n",
  "  \\draw(-0.05, 0.80) node{$c_6$};\n"
 );

 c_offset[0] := [ 0.32,-0.15];
 c_offset[3] := [ 0.07, 0.10];
 c_offset[4] := [ 0.22, 0.03];
 c_offset[7] := [-0.01,-0.07];
 c_offset[8] := [-0.06,-0.02];

 for k in [0,3,4,7,8] do
  x := evalf(Re(c_H1[k](0.5)));
  y := evalf(Im(c_H1[k](0.5)));
  x := x + c_offset[k][1];
  y := y + c_offset[k][2];
  s := sprintf("%s  \\draw(%.3f,%.3f) node{$c_{%d}$};\n",
               s,x,y,k);
 od:

 v_offset[ 0  ] := [ 0.06, 0.02];
 v_offset[ 1  ] := [ 0.03, 0.03];
 v_offset[ 1.1] := [-0.05,-0.03];
 v_offset[ 2  ] := [-0.05, 0.01];
 v_offset[ 2.1] := [ 0.06, 0.01];
 v_offset[ 3  ] := [-0.05, 0.00];
 v_offset[ 3.1] := [-0.05,-0.01];
 v_offset[ 4  ] := [-0.05, 0.00];
 v_offset[ 4.1] := [-0.06, 0.00];
 v_offset[ 5  ] := [ 0.05, 0.00];
 v_offset[ 5.1] := [-0.05, 0.00];
 v_offset[ 6  ] := [-0.04, 0.00];
 v_offset[ 7  ] := [ 0.04, 0.00];
 v_offset[ 8  ] := [ 0.03,-0.03];
 v_offset[ 9  ] := [-0.03,-0.03];
 v_offset[10  ] := [-0.04,-0.03];
 v_offset[10.1] := [-0.06,-0.03];
 v_offset[11  ] := [-0.03,-0.03];
 v_offset[11.1] := [ 0.06,-0.03];
 v_offset[12  ] := [-0.07, 0.00];
 v_offset[12.1] := [-0.06, 0.00];
 v_offset[12.2] := [-0.06, 0.00];
 v_offset[12.3] := [ 0.06, 0.00];
 v_offset[13  ] := [ 0.01,-0.04];
 v_offset[13.1] := [-0.06, 0.00];
 v_offset[13.2] := [ 0.06, 0.00];
 v_offset[13.3] := [-0.06, 0.00];
 v_offset[14  ] := [ 0.00, 0.00];

 for i in A do
  x := Re(v_H1[i]);
  y := Im(v_H1[i]);
  if not(type(v_offset[i],indexed)) then
   x := x + v_offset[i][1];
   y := y + v_offset[i][2];
  fi;
  s := sprintf("%s  \\draw(%.3f,%.3f) node{$v_{%a}$};\n",
               s,x,y,i);
 od;

 s := cat(s,
  " \\end{tikzpicture}\n",
  "\\end{center}"
 );

 save_tikz("HX",s);
 return s;
end:

######################################################################

#@ make_a_H_dependence_plot_tikz
make_a_H_dependence_plot_tikz := proc(a)
 local s,k,d,phi,m,p,r,theta;

 s := cat(
  " \\begin{tikzpicture}[scale=3]\n",
  "  \\draw (0,0) (1,0) arc(0:90:1);\n",
  "  \\draw[blue] (0,1) -- (0,0) -- (1,0);\n",
  "  \\draw[green] (0,0) -- ( 0.707, 0.707);\n"
 );

 for k in [0,7,8] do
  s := cat(s,xi_curve_tikz(evalf(subs(a_H=a,c_H_p[k])),c_colour[k]));
 od:

 p := evalf(subs(a_H = a,c_H_p[3]));
 r := evalf(subs(a_H = a,c_H_r[3]));
 theta := round(evalf(arctan(1/r) * 180 / Pi));
 s := sprintf("%s  \\draw[magenta](%.3f,0) (%.3f,0) arc(180:%d:%.3f);\n",
	       s,p,p-r,180-theta,r);
 s := sprintf("%s  \\draw[magenta](0,%.3f) (0,%.3f) arc(270:%d:%.3f);\n",
	       s,p,p-r,270+theta,r);
 
 if false then
  d := evalf(sqrt(1/p^2-1));
  phi := evalf(arccos(d*p));
  m := round(evalf(phi * 180/Pi));
  s := sprintf("%s  \\draw[magenta](%.3f,0) (%.3f,0) arc(180:%d:%.3f);\n",
	       s,evalf(1/p),evalf(1/p-d),180-m,d);
  s := sprintf("%s  \\draw[magenta](0,%.3f) (0,%.3f) arc(270:%d:%.3f);\n",
	       s,evalf(1/p),evalf(1/p-d),270+m,d);
 fi;
 
 s := cat(s,
  " \\end{tikzpicture}\n"
 );

 save_tikz("a_H_dependence",s);
 return s;
end:

######################################################################

#@ make_F1_plot_tikz
make_F1_plot_tikz := proc()
 local theta,r0,r1,m0,m1,arcs,vertices,a,s;
 global F1_arcs,F1_theta,F1_tikz;
 
 r0 := period_a;
 r1 := (2*period^2-1)/(2*period);

 vertices := [
  [13  ,"west"],
  [ 1  ,"south west"],
  [12.2,"south"],
  [12  ,"south"],
  [ 1.1,"south east"],
  [13.3,"east"],
  [13.1,"east"],
  [ 1.2,"north east"],
  [12.3,"north"],
  [12.1,"north"],
  [ 1.3,"north west"],
  [13.2,"west"]
 ];

 arcs := evalf(subs(a_H = a_H0,F1_arcs));

 s := cat(
  "\\begin{center}\n",
  " \\begin{tikzpicture}[scale=5]\n"
 );

 for a in arcs do
  m0 := round(evalf(a[4]*180/Pi));
  m1 := round(evalf(a[5]*180/Pi));
  s := sprintf("%s  \\draw[%a](%.3f,%.3f) +(%d:%.3f) arc(%d:%d:%.3f);\n",
               s,a[6],a[1],a[2],m0,a[3],m0,m1,a[3]);
 od;

 for a in vertices do
  s := sprintf("%s  \\fill(%.3f,%.3f) circle(0.01);\n",
               s,Re(v_H1[a[1]]),Im(v_H1[a[1]]));
 od:

 for a in vertices do
  s := sprintf("%s  \\draw(%.3f,%.3f) node[anchor=%s]{$v_{%a}$};\n",
               s,Re(v_H1[a[1]]),Im(v_H1[a[1]]),a[2],a[1]);
 od:

 s := cat(s,
  " \\end{tikzpicture}\n",
  "\\end{center}"
 );

 F1_tikz := s;

 save_tikz("F1",s);
 return s;
end:

######################################################################

#@ beta_offset_latex
beta_offset_latex := proc()
 local i,j,k,s,t,A;

 s := "\\begin{align*}\n";

 for i from 0 to 13 do
  j := act_V[L](i);
  t := sprintf(" \\lm(v_{%2d}) &= ",i);
  A := v_beta_offset[L,i];
  for k in A do
   t := sprintf("%s\\bt_%d(",t,k);
  od:
  t := sprintf("%sv_{%2d}",t,j);
  for k in A do
   t := cat(t,")");
  od:
  t := cat(t," &\n");
  s := cat(s,t);

  j := act_V[M](i);
  t := sprintf(" \\mu(v_{%2d}) &= ",i);
  A := v_beta_offset[M,i];
  for k in A do
   t := sprintf("%s\\bt_%d(",t,k);
  od:
  t := sprintf("%sv_{%2d}",t,j);
  for k in A do
   t := cat(t,")");
  od:
  t := cat(t," &\n");
  s := cat(s,t);

  j := act_V[N](i);
  t := sprintf(" \\nu(v_{%2d}) &= ",i);
  A := v_beta_offset[N,i];
  for k in A do
   t := sprintf("%s\\bt_%d(",t,k);
  od:
  t := sprintf("%sv_{%2d}",t,j);
  for k in A do
   t := cat(t,")");
  od:
  t := cat(t," \\\\\n");
  s := cat(s,t);
 od;

 s := cat(s,"\\end{align*}\n");

 return(s);
end:

######################################################################

#@ make_c_H_plots
make_c_H_plots := proc()
 local i;
 global pics,c_H_plot;

 c_H_plot[1] := line([-1,-1] /~ sqrt(2.),[ 1, 1] /~ sqrt(2.),colour=c_colour[1]);
 c_H_plot[2] := line([-1, 1] /~ sqrt(2.),[ 1,-1] /~ sqrt(2.),colour=c_colour[2]);

 c_H_plot[5] := line([-1, 0],[ 1, 0],colour=c_colour[5]);
 c_H_plot[6] := line([ 0,-1],[ 0, 1],colour=c_colour[6]);

 for i in [0,3,4,7,8] do
  c_H_plot[i] := xi_circle(c_H_p0[i],colour = c_colour[i]);
 od:

 for i from 0 to 8 do
  pics[sprintf("c_H[%d]",i)] :=
   display(c_H_plot[i],axes=none,scaling=constrained);
 od:

 pics["curves_H"] := 
  display(
   circle(),
   seq(c_H_plot[i],i=0..8),
   scaling=constrained,axes=none
  );

 save_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
 save_jpgs( seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
 pics["curves_H"];
end:

save_c_H_plots := proc()
 save_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
end:

load_c_H_plots := proc()
 load_plots(seq(sprintf("c_H[%d]",i),i=0..8),"curves_H");
end:

######################################################################

#@ make_hyperbolic_domains
make_hyperbolic_domains := proc()
 local c_H_list,m,m1,s0,s1,t0,t1,u0,u1,v0,v1;
 global F1_H_boundary,F1_H_boundaryo,F4_H_boundary,F8_H_boundary,F16_H_boundary;

 c_H_list := proc(k,a,b)
  [seq(evalf(c_H0[k](a + 0.05*i*(b-a))),i=0..20)];
 end:

 F16_H_boundary := [
  op(c_H_list(5,0,Pi)),
  op(c_H_list(3,0,Pi/2)),
  op(c_H_list(0,Pi/2,Pi/4)),
  op(c_H_list(1,Pi,0))
 ]:

 F8_H_boundary := [
  op(c_H_list(5,0,Pi)),
  op(c_H_list(3,0,Pi/2)),
  op(c_H_list(0,Pi/2,0)),
  op(c_H_list(4,-Pi/2,0)),
  op(c_H_list(6,Pi,0))
 ]:

 F4_H_boundary := [
  op(c_H_list(5,0,Pi)),
  op(c_H_list(3,0,Pi)),
  op(c_H_list(7,Pi,0)),
  op(c_H_list(8,Pi,0)),
  op(c_H_list(4,-Pi,0)),
  op(c_H_list(6,Pi,0))
 ]:

 F1_H_boundary := [
  op(c_H_list(3,-Pi,Pi)),
  op(c_H_list(7,Pi,0)),
  op(c_H_list(8,0,Pi))
 ]:
 F1_H_boundary := [op(F1_H_boundary),op(map(z ->I*z,F1_H_boundary))]:
 F1_H_boundary := [op(F1_H_boundary),op(map(z -> -z,F1_H_boundary))]:

 NULL:
end:

######################################################################

#@ make_H_plots
make_H_plots := proc()
 local k,s;
 global pics;

 pics["F1_H_boundary"] := display(
  seq(cplot(I^k*c_H0[3](s),s=-Pi..Pi,colour = c_colour[3]),k=0..3),
  seq(cplot(I^k*c_H0[7](s),s= Pi.. 0,colour = c_colour[7]),k=0..3),
  seq(cplot(I^k*c_H0[8](s),s=  0..Pi,colour = c_colour[8]),k=0..3),
  axes=none
 ):

 pics["F1_H_boundary_b"] :=
  display(
   map(u -> plot([u[1]+u[3]*cos(t),u[2]+u[3]*sin(t),t=u[4]..u[5]],colour=u[6]),
       evalf(subs(a_H = a_H0,F1_arcs))),
   axes = none
  );

 pics["F4_H_boundary"] := display(
  cplot(c_H0[5](s),s=0..Pi, colour = c_colour[5]),
  cplot(c_H0[3](s),s=0..Pi, colour = c_colour[3]),
  cplot(c_H0[7](s),s=Pi..0, colour = c_colour[7]),
  cplot(c_H0[8](s),s=Pi..0, colour = c_colour[8]),
  cplot(c_H0[4](s),s=-Pi..0,colour = c_colour[4]),
  cplot(c_H0[6](s),s=Pi..0, colour = c_colour[6]),
  axes=none,scaling=constrained
 ):

 pics["F8_H_boundary"] := display(
  cplot(c_H0[5](s),s=0..Pi,     colour = c_colour[5]),
  cplot(c_H0[3](s),s=0..Pi,     colour = c_colour[3]),
  cplot(c_H0[0](s),s=Pi/4..Pi/2,colour = c_colour[0]),
  cplot(c_H0[7](s),s=0..Pi,     colour = c_colour[7]),
  cplot(c_H0[1](s),s=0..Pi,     colour = c_colour[1]),
  axes=none,scaling=constrained
 );

 pics["F16_H_boundary"] := display(
  cplot(c_H0[0](s),s=Pi/4..Pi/2,colour = c_colour[0]),
  cplot(c_H0[1](s),s=0..Pi/2,   colour = c_colour[1]),
  cplot(c_H0[3](s),s=0..Pi/2,   colour = c_colour[3]),
  cplot(c_H0[5](s),s=0..Pi,     colour = c_colour[5]),
  axes=none,scaling=constrained
 ):

 save_plot("F1_H_boundary");
 save_plot("F1_H_boundary_b");
 save_plot("F4_H_boundary");
 save_plot("F8_H_boundary");
 save_plot("F16_H_boundary");

 save_jpg("F1_H_boundary");
 save_jpg("F1_H_boundary_b");
 save_jpg("F4_H_boundary");
 save_jpg("F8_H_boundary");
 save_jpg("F16_H_boundary");

 NULL;
end:

######################################################################

#@ make_radius_plot_tikz
make_radius_plot_tikz := proc()
 global tikz_pics;
 local s;

 s := cat(
   "\\begin{center}\n",
   " \\begin{tikzpicture}[scale=3]\n",
   "  \\draw[black,->] (-0.05,0) -- (2.05,0);\n",
   "  \\draw[black,->] (0,-0.05) -- (0,1.05);\n",
   "  \\draw[black] (2,-0.05) -- (2,0);\n",
   "  \\draw[black] (-0.05,1) -- (0,1);\n",
   "  \\draw ( 0.00,-0.05) node[anchor=north] {$0$};\n",
   "  \\draw ( 2.00,-0.05) node[anchor=north] {$1$};\n",
   "  \\draw (-0.05, 0.00) node[anchor=east ] {$0$};\n",
   "  \\draw (-0.05, 1.00) node[anchor=east ] {$1$};\n",
   "  \\draw ( 2.05, 0.00) node[anchor=west ] {$b$};\n",
   "  \\draw ( 0.00, 1.05) node[anchor=south] {$|m|$};\n",
   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.0..0.1,30,red),
   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.1..0.9,30,red),
   tikz_plot(unapply([2*a_H,abs(min_centre_a)],a_H),0.9..1.0,30,red),
   " \\end{tikzpicture}\n",
   "\\end{center}\n"
 ):

 tikz_pics["radius_plot"] := s;
 save_tikz("radius_plot",s);
 return s;
end:

######################################################################

#@ make_H_to_P_graph_tikz
make_H_to_P_graph_tikz := proc()
 local s;

 if not(assigned(HP_table)) then
  load_data["HP_table"]();
 fi;
 s := HP_table["spline_plot_tikz"];
 save_tikz("H_to_P_graph",s);

 return s;
end:


######################################################################

#@ make_square_diffeo_H_plot
make_square_diffeo_H_plot := proc()
 global pics;
 local NN,PP,i,j,c,t0;

 NN := 20;
 PP := NULL;
 for i from 0 to NN do
  for j from 0 to NN do
   t0[i,j] := C_to_R2(square_diffeo_H0_inverse([i/NN,j/NN])); 
  od:
 od:
 for i from 0 to NN do
  for j from 0 to NN-1 do
   if i = 0 then 
    c := c_colour[0];
   elif i = NN then
    c := c_colour[5];
   else
    c := grey;
   fi;
   PP := PP,line(t0[i,j],t0[i,j+1],colour=c);
  od:
 od:
 for i from 0 to NN-1 do
  for j from 0 to NN do
   if j = 0 then 
    c := c_colour[1];
   elif j = NN then
    c := c_colour[3];
   else
    c := grey;
   fi;
   PP := PP,line(t0[i,j],t0[i+1,j],colour=c);
  od:
 od:
 pics["square_diffeo_H"] := display(PP,scaling=constrained,axes=none);
 save_plot("square_diffeo_H");
 save_jpg( "square_diffeo_H");
 pics["square_diffeo_H"];
end:

######################################################################

#@ make_tile_plot
make_tile_plot := proc()
 local P,z0,k,T,e0,e1,m1;
 global pics;

 P := circle(1):
 z0 := v_H0[3]/2:
 for k in [0,1,3,5] do
  e0 := evalf(subs(a_H=a_H0,c_H_ends[k])):
  for T in [entries(tile)] do
   e1 := map2(act_Pi_tilde0,op(T),e0);
   if abs(e1[1] + e1[2]) > 10^(-20) then
    m1 := ends_to_centre(op(e1));
    P := P,xi_circle(m1,colour = c_colour[k]);
   else
    P := P,line(C_to_R2(e1[1]),C_to_R2(e1[2]),colour=c_colour[k]);
   fi:
  od:
 od:
 for T in [entries(tile)] do
  P := P,cpoint(act_Pi_tilde(op(T),z0)):
 od:

 P := display(P,axes=none,scaling=constrained);
 pics["tiles"] := P;
 save_plot("tiles");
 save_jpg( "tiles");
 P;
end:

######################################################################

#@ make_H_to_P_poles_plot
make_H_to_P_poles_plot := proc()
 global pics;
 
 pics["H_to_P_poles"] := display(
  circle(1),
  circle(0.468,colour=grey),
  cplot(subs(a_H=a_H0,c_HS[0](t)),t=F4_curve_limits[0],colour=c_colour[0]),
  cplot(subs(a_H=a_H0,c_HS[1](t)),t=F4_curve_limits[1],colour=c_colour[1]),
  cplot( subs(a_H=a_H0,c_HS[3](t)),t=F4_curve_limits[3],colour=c_colour[3]),
  cplot(-subs(a_H=a_H0,c_HS[3](t)),t=F4_curve_limits[3],colour=c_colour[3]),
  cplot( subs(a_H=a_H0,c_HS[5](t)),t=F4_curve_limits[5],colour=c_colour[5]),
  cplot(-subs(a_H=a_H0,c_HS[5](t)),t=F4_curve_limits[5],colour=c_colour[5]),
  cplot( conjugate(subs(a_H=a_H0,c_HS[5](t))),t=F4_curve_limits[5],colour=c_colour[5]),
  cplot(-conjugate(subs(a_H=a_H0,c_HS[5](t))),t=F4_curve_limits[5],colour=c_colour[5]),
  map(cpoint,evalf(subs(a_H=a_H0,small_p1_poles)),colour=red),
  scaling=constrained,axes=none
 ):

 save_plot("H_to_P_poles");
 save_jpg( "H_to_P_poles");

 pics["H_to_P_poles"];
end:


==> anc/maple/hyperbolic/schwarz.mpl <==
# The schwarzian differential operator

#@ schwarzian
schwarzian :=
 (f,z) -> diff(f,z,z,z)/diff(f,z) - (3/2) * (diff(f,z,z)/diff(f,z))^2;

# This is as in Proposition prop-S-p-inv
#@ S_p_inv
S_p_inv :=
 unapply((3/8)*(1/z^2 + 1/(z-a_P)^2 + 1/(z+a_P)^2 + 1/(z-1/a_P)^2 + 1/(z+1/a_P)^2) +
         (d_p_inv*z - 3*z^3/2)/r_P(z),z);

# These functions are as in Definition defn-schwarz-phi
schwarz_phi     := (z) -> (I - z)/(I + z);        #@ schwarz_phi    
schwarz_phi_inv := (w) -> I * (1 - w)/(1 + w);    #@ schwarz_phi_inv

#@ schwarz_psi
schwarz_psi :=
 (w) -> ((1 + I)/sqrt(2)*(sqrt(2)-am_H-w*ap_H))/(ap_H + (am_H-sqrt(2))*w);

#@ schwarz_psi_inv
schwarz_psi_inv :=
 (z) -> (-(sqrt(2) - am_H - (1-I)/sqrt(2)*ap_H*z))/((1-I)*(1-am_H/sqrt(2))*z - ap_H);

schwarz_alpha := (I - a_P)/(I + a_P);  #@ schwarz_alpha

# This is s^*_0 in Proposition prop-p-one
#@ S0_p1_inv
S0_p1_inv := (z) -> (9/2*(1-z^2)^4*(1-a_P^4)^2+96*a_P^4*z^2*(1+z^2)^2)/
                    ((1-z^2)^2*((1-z^2)^2*(1+a_P^2)^2+16*a_P^2*z^2)^2);

# This is s^*_1 in Proposition prop-p-one
#@ S1_p1_inv
S1_p1_inv := (z) -> -4*a_P^2/((1-z^2)^2*(1+a_P^2)^2+16*a_P^2*z^2);

#@ S_p1_inv 
S_p1_inv  := unapply(S0_p1_inv(z) + S1_p1_inv(z) * d_p_inv, z);

# We take p2 = xi o p1 as in Remark rem-heun
schwarz_xi := (z) -> 2/(z^2+1/z^2);               #@ schwarz_xi
schwarz_xi_inv := (Z) -> sqrt((sqrt(1-Z^2)-1)/Z); #@ schwarz_xi_inv

# Schwarzian of the inverse of p2
#@ S0_p2_inv
S0_p2_inv := (Z) -> 3/16*(9*Z^4*a_P^8+15*Z^3*a_P^8-72*Z^4*a_P^6+5*Z^2*a_P^8-48*Z^3*a_P^6+Z*a_P^8+254*Z^4*a_P^4+2*a_P^8-190*Z^3*a_P^4-16*Z*a_P^6-72*Z^4*a_P^2+150*Z^2*a_P^4+8*a_P^6-48*Z^3*a_P^2-34*Z*a_P^4+9*Z^4+12*a_P^4+15*Z^3-16*Z*a_P^2+5*Z^2+8*a_P^2+Z+2)/Z^2/(Z-1)^2/(Z+1)^2/(Z*a_P^4+a_P^4-6*Z*a_P^2+2*a_P^2+Z+1)^2;

#@ S1_p2_inv
S1_p2_inv := (Z) -> -1/2*a_P^2/(Z*a_P^4+a_P^4-6*Z*a_P^2+2*a_P^2+Z+1)/(Z+1)/Z/(Z-1);

#@ S_p2_inv
S_p2_inv := unapply(S0_p2_inv(Z) + d_p_inv * S1_p2_inv(Z),Z);

#@ heun_F00
heun_F00 := (Z) -> Z^(1/4)*(Z-1)^(1/4)*(Z+1)^(3/8)*((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1)^( 1/8);

#@ heun_F10
heun_F10 := (Z) -> Z^(3/4)*(Z-1)^(1/4)*(Z+1)^(3/8)*((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1)^(-3/8);

#@ heun_F01
heun_F01 := (Z) -> HeunG(-4*a_P^2/(a_P^4-2*a_P^2+1),
                        (5*a_P^4+5+(-8*d_p_inv-10)*a_P^2)/(64*a_P^4-128*a_P^2+64),
			1/8, 5/8, 1/2, 3/4,
			-8*Z*a_P^2/((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1));

#@ heun_F11
heun_F11 := (Z) -> HeunG(-4*a_P^2/(a_P^4-2*a_P^2+1),
			 (21+21*a_P^4+(-8*d_p_inv-138)*a_P^2)/(64*a_P^4-128*a_P^2+64),
			 5/8, 9/8, 3/2, 3/4,
			 -8*Z*a_P^2/((Z+1)*a_P^4+(-6*Z+2)*a_P^2+Z+1));

heun_F0 := unapply(heun_F00(Z) * heun_F01(Z),Z); #@ heun_F0
heun_F1 := unapply(heun_F10(Z) * heun_F11(Z),Z); #@ heun_F1

# Images of some points v_H[i] under schwarz_psi_inv, as in
# Definition defn-schwarz-phi

r_schwarz := (sqrt(2) - am_H)/ap_H;                                     #@ r_schwarz
s_schwarz := (ap_H*am_H - sqrt(2)*(a_H - a_H^3))/(1 - a_H^2 + 2*a_H^4); #@ s_schwarz
t_schwarz := a_H^2 * (sqrt(2)*ap_H - 2*a_H*am_H)/(1 - a_H^2 + 2*a_H^4); #@ t_schwarz

#@ v_HS
v_HS[ 0] :=  r_schwarz;
v_HS[ 1] := -r_schwarz;
v_HS[ 2] :=  -I * am_H/(ap_H + sqrt(2)*a_H);
v_HS[ 3] :=   I * am_H/(ap_H + sqrt(2)*a_H);

v_HS[ 6] :=  0;

v_HS[10] :=  t_schwarz - I * s_schwarz;
v_HS[11] :=  t_schwarz + I * s_schwarz;
v_HS[12] := -t_schwarz - I * s_schwarz;
v_HS[13] := -t_schwarz + I * s_schwarz;

# Images of some curves c_H[i] under schwarz_psi_inv, as in
# Definition defn-schwarz-phi

#@ c_HS
c_HS_p[3] := I * ap_H/am_H;
c_HS_p[5] := (sqrt(2) + I*am_H)/ap_H;
c_HS_r[3] := sqrt(2) * a_H / am_H;
c_HS_r[5] := sqrt(2)*am_H/ap_H;

c_HS[ 0] := (t) -> I * Tanh((t-Pi/4)*s_H[0]/Pi);
c_HS[ 1] := (t) ->   - Tanh((t-Pi/2)*s_H[1]/Pi);
c_HS[ 3] := (t) -> xi_curve(c_HS_p[3],2*(Pi/2-t)*s_H[2]/Pi);
c_HS[ 5] := (t) -> xi_curve(c_HS_p[5],log((2+ap_H)/sqrt(3-a_H^2))-2*t*s_H[3]/Pi);

#@ v_PS
v_PS[ 0] :=  1;
v_PS[ 1] := -1;
v_PS[ 2] := -I;
v_PS[ 3] :=  I;
v_PS[ 6] :=  0;

v_PS[10] :=  (I + a_P)/(I - a_P);
v_PS[11] :=  (I - a_P)/(I + a_P);
v_PS[12] := -(I - a_P)/(I + a_P);
v_PS[13] := -(I + a_P)/(I - a_P);

#@ c_PS
c_PS[ 0] := (t) -> I * tan(t - Pi/4);
c_PS[ 1] := (t) -> cos(t);
c_PS[ 3] := unapply(simplify(schwarz_phi(p_P(c_P[ 3](t)))),t);
c_PS[ 5] := unapply(simplify(schwarz_phi(p_P(c_P[ 5](t)))),t);


# This function corresponds to Definition defn-circle-fit

#@ series_circle_fit
series_circle_fit := proc(u0,u1,u2)
 local T;

 T := table();
 T["c"] := sqrt(u2/(u0*(u0*u2+u1^2)));
 T["b"] := u1^2/sqrt(8*u0*u2*(u0*u2+u1^2)+u1^4);
 T["bp"] := sqrt(1 + T["b"]^2);
 T["bm"] := sqrt(1 - T["b"]^2);
 T["d"]  := T["bp"]/T["bm"];
 T["r"]  := sqrt(2)*T["b"]/T["bm"];
 return(eval(T));
end:

#@ sample_circle_fit
sample_circle_fit := proc(L)
 local N,XX,XY,YY,XXX,XXY,XYY,YYY,L1,z0,u1,v1,r1,T;
 N := nops(L);
 z0 := add(z,z in L)/N;
 L1 := map(z -> [Re(z-z0),Im(z-z0)],L);
 XX := add(a[1]^2      ,a in L1);
 XY := add(a[1]*a[2]   ,a in L1);
 YY := add(a[2]^2      ,a in L1);
 XYY := add(a[1]*a[2]^2,a in L1);
 XXY := add(a[1]^2*a[2],a in L1);
 XXX := add(a[1]^3     ,a in L1);
 YYY := add(a[2]^3     ,a in L1);
 u1 := (1/2)*(YY*N*XYY+YY*N*XXX-XY*N*XXY-XY*N*YYY)/(XX*N*YY-XY^2*N);
 v1 := (1/2)*(-XY*N*XYY-XY*N*XXX+XX*N*XXY+XX*N*YYY)/(XX*N*YY-XY^2*N);
 r1 := sqrt(XX/N+YY/N+(u1^2+v1^2));

 T := table():
 T["centre"] := z0+u1+I*v1;
 T["radius"] := r1;

 return(eval(T));
end:

#@ tiny_p1_poles
tiny_p1_poles := [I*am_H/ap_H,-I*am_H/ap_H];

#@ tiny_p1_denom
tiny_p1_denom := (z) -> z^2 + (1-a_H^2)/(1+a_H^2);

#@ small_p1_poles
small_p1_poles := map(simplify_H,[
 seq(schwarz_psi_inv(act_Pi(W,v_H[7])),W in
    [[],[0],[2],[6],[0,6],[2,0],[2,3],[5,6],[2,0,6],[5,4,3],[0,7,0,6],[5,6,7,0,6]]),
 seq(schwarz_psi_inv(act_Pi(W,v_H[9])),W in
    [[],[0],[2],[4],[0,2],[0,7],[2,4],[5,4],[0,2,4],[5,6,7],[0,2,1,2],[0,7,0,1,2]])
]):

#@ small_p1_denom
small_p1_denom := (z) -> 
(z^4-2*z^2*(a_H^2+1)^2/(a_H^2-3)^2+(a_H^2+1)^2/(a_H^2-3)^2)*
(z^4-2*z^2*(a_H^4-4*a_H^2+7)/(a_H^2-3)^2+(a_H^4+3)^2/((a_H^2-3)^2*(a_H^2+1)^2))*
(z^4-2*z^2*(a_H^4+12*a_H^2-9)/(a_H^2-3)^2+(a_H^4+3)^2/((a_H^2-3)^2*(a_H^2+1)^2))*
(z^4-2*z^2*(a_H^2+1)*(a_H^10+a_H^8-12*a_H^6+12*a_H^4+4*a_H^2-4)/(a_H^6-a_H^4-2)^2+(a_H^4-2*a_H^2+2)^2*(a_H^2+1)^2/(a_H^6-a_H^4-2)^2)*
((-a_H^2+1)^2*(a_H^2+2)^2/((a_H^2-2)^2*(a_H^2+1)^2)+(2*(-a_H^2+1))*(a_H^2+2*a_H+2)*(a_H^2-2*a_H+2)*z^2/((a_H^2-2)^2*(a_H^2+1))+z^4)*
(z^4-2*z^2*(a_H^2+1)*(a_H^10+a_H^8+4*a_H^6-4*a_H^4+4*a_H^2-4)/(a_H^6-a_H^4-2)^2+(a_H^4-2*a_H^2+2)^2*(a_H^2+1)^2/(a_H^6-a_H^4-2)^2);

#@ schwarz_b_approx
schwarz_b_approx := (a) -> 0.9069138819607508504414623413486215941630984580580672212927769794572584355051327480722389917832436934-1.765474192590781737605598080177250320104598155751747434554168434791386658985099944462154268627034137*a+11.53828977378593312763653588864186488647822466461521372737570552945692216438365003085500639707627312*a^2-66.41329361574075935661075187078177669195661108874142415658152457434993361143811500196721781770233091*a^3+252.8047438337293960095779707025769471443777311418990076217550032752073341113370756286590049291734747*a^4-629.9078607801038186456330794089845793458290861471589728999709363487263998249145987081714492089597137*a^5+1020.358374393808620210881702144982983157533265009871970569144218800724280434738209698557221801944654*a^6-1048.740900936545828704047197583117104725092127778886883795987693295565268942430022674598654591538775*a^7+643.8321100777354751651656927733692084746561441636024348187111032073278314905473663698929203277312212*a^8-205.7057517407104396403773030537487539842131344061422435468478074909575133773836375067202807801834757*a^9+23.38607168239802899455924047642001005632471745805821178139327421692228478867776411933175717692491330*a^10:

#@ schwarz_c_approx
schwarz_c_approx := (a) -> 0.2056091544987268220798370509160122242052513020545736786917007651838825344075819746412368048506824587+2.119297075747641460259319400109999804985002300201054267836014494876919786679576153075604342457731568*a-16.97540822063646794986589307304361914439032663427820975529588004577721559151722238273988798645387885*a^2+111.4327378813141625581053815667432701695777351827357767550594836286884557435518311962928179512904584*a^3-497.8280364102672996457064931256207794883799477913510984282768168044619968942609452870938085877487818*a^4+1476.634802306891170011190691150734072380963465242558167864043549037878387924612396089910412834763057*a^5-2911.486921527754435081165570561377274531794255693475113920098627252088320106419198173223937280420437*a^6+3764.776092932513000365494958037208518369588704079674268647925524858402564822809018562240131432396151*a^7-3062.124943339760129219656222429329602995172168558081544206872235816258108390142091508467676886602552*a^8+1419.161466628264212988621492211939809097559453474182385809990554936216592522540270481899308288835179*a^9-285.5632912305122964461160136643477626369817953502233169909822129018875329729882841139629237168807451*a^10:

#@ schwarz_d_approx
schwarz_d_approx := (a) -> 0.6058377776502591150030967209491610331137537677546949034892689791801117384031868648857514189653909987/a^2-.5757005908854302939614660937646876562654754515805005628087462836547958761923587568388355714371388714/a+5.021674398133655864578418815878447581276579088374614078136131501609845114356760506017104132006848330-43.16353936606263677547932945959892277835334907696685728427630724492400682586012593021292899097419813*a+241.8407229892773138470807499563123837224094002654279722152557185141028854360356546579916505481536750*a^2-879.0714590308607269819325703549455540514915711553653262927964838656598213111121450666908004116820733*a^3+2076.040895943393049644902980965714646064319589501870239295214407029360258959685895189594048279798827*a^4-3142.620916760244192487301982269231601288293368722269041885451780412098378428607098882183962177408837*a^5+2932.327786651674606817506043850011956678724313527912316782251698822788840925528158290855391540457352*a^6-1532.037358618056904591964225256643925414126844321878829249902243192169256224299948152044642786850792*a^7+342.3168903638456056003706421234452452496222552478738690336322529610781181380798425890881658924475955*a^8:



==> anc/maple/hyperbolic/schwarz_check.mpl <==
check_schwarz := proc()
 local err,i,u0,u1,u2,fs,T,t;

 printf("%a()\n",procname);

 _ASSERT(simplify(S_p_inv(z) - S_p_inv(-z)) = 0,"S_p_inv is even");

 _ASSERT(simplify(S_p_inv(1/z) - z^4*S_p_inv(z)) = 0,"S_p_inv(1/z)");

 _ASSERT(simplify(schwarz_phi_inv(schwarz_phi(z)) - z) = 0,"Inverse of schwarz_phi");

 _ASSERT(simplify(schwarz_psi_inv(schwarz_psi(z)) - z) = 0,"Inverse of schwarz_psi");

 _ASSERT(simplify(S_p1_inv(z) - subs(z = schwarz_phi_inv(z),S_p_inv(z)) * 
                                diff(schwarz_phi_inv(z),z)^2) = 0,
         "Schwarzian chain rule for p and p1");

 _ASSERT({seq(simplify_H(schwarz_psi(v_HS[i]) - v_H[i]),
          i in [0,1,2,3,6,10,11,12,13])} = {0},
	  "schwartz_psi(v_HS[i]) = v_H[i]");

 _ASSERT({seq(simplify_P(schwarz_phi(p_P(v_P[i])) - v_PS[i]),
          i in [0,2,3,6,10,11,12,13])} = {0},
	  "schwartz_phi(v_P[i]) = v_PS[i]");
	  
 _ASSERT(simplify(schwarz_psi( 1) + (1+I)/sqrt(2)) = 0,"schwarz_psi( 1)");
 _ASSERT(simplify(schwarz_psi(-1) - (1+I)/sqrt(2)) = 0,"schwarz_psi(-1)");

 _ASSERT(simplify_H(schwarz_psi(c_HS[0](t)) - c_H[0](t)) = 0,
         "schwarz_psi on C[0]");

 err := simplify_H(schwarz_psi(c_HS[1](t)) - c_H[1](t)):
 err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
 _ASSERT(err = 0,"schwarz_psi on C[1]");

 err := simplify_H(schwarz_psi(c_HS[3](t)) - c_H[3](t)):
 err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
 _ASSERT(err = 0,"schwarz_psi on C[3]");

 err := simplify_H(schwarz_psi(c_HS[5](t)) - c_H[5](t)):
 err := tidy(max(seq(abs(evalf(subs({a_H=a_H0,t=k},err))),k=-5..5)));
 _ASSERT(err = 0,"schwarz_psi on C[5]");

 assume(u0>0 and u1>0 and u2>0 and t>0);
 T := series_circle_fit(u0,u1,u2);
 fs := (t) -> u0 + I*u1*t + u2*t^2;
 err := (T["d"] - T["c"]*fs(t))*(T["d"] - T["c"]*fs(-t)) - T["r"]^2;
 err := simplify(expand(err));
 err := rem(err,t^3,t);

 _ASSERT(err = 0,"series_circle_fit");

end:

add_check(check_schwarz):

######################################################################

check_heun := proc()
 local err;

 printf("%a()\n",procname);

 err := S_p1_inv(schwarz_xi_inv(Z)) * D(schwarz_xi_inv)(Z)^2 +
        schwarzian(schwarz_xi_inv(Z),Z) - S_p2_inv(Z);

 err := factor(expand(rationalize(simplify(err))));

 _ASSERT(err = 0,"S_p2_inv is consistent with the schwarzian chain rule");

 err := D(D(heun_F0))(Z) + heun_F0(Z) * S_p2_inv(Z)/2;

 err := factor(expand(rationalize(simplify(err))));

 _ASSERT(err = 0,"heun_F0 solves the relevant schwarzian differential equation");

 err := D(D(heun_F1))(Z) + heun_F1(Z) * S_p2_inv(Z)/2;

 err := factor(expand(rationalize(simplify(err))));

 _ASSERT(err = 0,"heun_F1 solves the relevant schwarzian differential equation");
end:

add_check(check_heun):

==> anc/maple/latex.mpl <==
# This file defines Maple functions to generate various chunks of LaTeX to be
# included in the main document for the project.

######################################################################

# LaTeX names for elements of the group G.

#@ G_latex
G_latex[1]     := "1";
G_latex[L]     := "\\lm";
G_latex[LL]    := "\\lm^2";
G_latex[LLL]   := "\\lm^3";
G_latex[M]     := "\\mu";
G_latex[LM]    := "\\lm\\mu";
G_latex[LLM]   := "\\lm^2\\mu";
G_latex[LLLM]  := "\\lm^3\\mu";
G_latex[N]     := "\\nu";
G_latex[LN]    := "\\lm\\nu";
G_latex[LLN]   := "\\lm^2\\nu";
G_latex[LLLN]  := "\\lm^3\\nu";
G_latex[MN]    := "\\mu\\nu";
G_latex[LMN]   := "\\lm\\mu\\nu";
G_latex[LLMN]  := "\\lm^2\\mu\\nu";
G_latex[LLLMN] := "\\lm^3\\mu\\nu";

######################################################################

# Latex for common angles

#@ angle_latex
angle_latex[0]    := "0";
angle_latex[Pi]   := "\\pi";
angle_latex[2*Pi] := "2\\pi";
angle_latex[Pi/4] := "\\qpi";
angle_latex[Pi/2] := "\\ppi";

######################################################################

# Both tikz and Maple have the ability to place a text label on a
# picture and place it intelligently offset from the point being 
# labelled.  This table helps translate between the tikz syntax and
# the Maple syntax.

#@ tikz_anchor
tikz_anchor['above'] := "south";
tikz_anchor['below'] := "north";
tikz_anchor['right'] := "west";
tikz_anchor['left']  := "east";
tikz_anchor[{'above','left' }] := "south east";
tikz_anchor[{'above','right'}] := "south west";
tikz_anchor[{'below','left' }] := "north east";
tikz_anchor[{'below','right'}] := "north west";

######################################################################

# Generate a tikz plotting command using syntax parallel to that for
# Maple plotting commands.

#@ tikz_plot 
tikz_plot := proc(xy,t_range,num_points,col)
 local t0,t1,tt,pts,s,p;
 t0 := op(1,t_range);
 t1 := op(2,t_range);
 tt := seq(t0 + i/num_points*(t1 - t0),i=0..num_points);
 if type(xy,procedure) then
  pts := evalf(map(xy,[tt]));
 else
  pts := [seq(evalf(subs(t=s,xy)),s in tt)];
 fi;

 s := sprintf(" \\draw[%s] plot[smooth] coordinates{ ",col);
 for p in pts do 
  s := cat(s,sprintf("(%.3f,%.3f) ",op(p)));
 od;
 s := cat(s,"};\n");
 return(s);
end:

######################################################################
# Generate tikz code for a point, using syntax similar to Maple

#@ tikz_point 
tikz_point := proc(xy,sz) 
 sprintf(" \\fill (%.3f,%.3f) circle(%.3f);\n",op(evalf(xy)),sz);
end;

########################################
# Generate tikz code for a line, using syntax similar to Maple

#@ tikz_line 
tikz_line := proc(xy1,xy2,col_)
 local s,d;

 s := " \\draw";
 if nargs > 2 then 
  s := cat(s,"[",col_,"]");
 fi;
 
 s := cat(s,sprintf(" (%.3f,%.3f) -- (%.3f,%.3f);\n",op(evalf(xy1)),op(evalf(xy2))));

 return s;
end:

########################################
# Generate tikz code for a curve, using syntax similar to Maple

#@ tikz_curve 
tikz_curve := proc(pts,col_)
 local s,d,p;

 if nargs > 1 then
  s := cat(" \\draw[smooth,",col_,"] ");
 else 
  s := " \\draw[smooth] ";
 fi;

 d := "";

 for p in pts do 
  s := cat(s,d,sprintf(" (%.3f,%.3f) ",op(evalf(p))));
  d := "--";
 od;

 s := cat(s,";\n");

 return s;
end:

######################################################################
# Generate tikz code for a label, using syntax similar to Maple

#@ tikz_label 
tikz_label := proc(xy,t,a_)
 local a,s;

 a := NULL;

 if nargs > 2 then
  a := a_;
  if not(member(a,["north","south","east","west",
                   "north west","north east","south west","south east"])) then
   a := tikz_anchor[a];
   if not(member(a,["north","south","east","west",
		    "north west","north east","south west","south east"])) then
    a := NULL;
   fi;
  fi;
 fi;

 if a = NULL then
  s := sprintf(" \\draw (%.3f,%.3f) node {$%s$};\n",op(evalf(xy)),t);
 else
  s := sprintf(" \\draw (%.3f,%.3f) node[anchor=%s] {$%s$};\n",op(evalf(xy)),a,t);
 fi;

 return(s);
end;

######################################################################

#@ save_tikz 
save_tikz := proc(s::string,txt::string) 
 local fd;

 fd := fopen(cat(latex_dir,"/tikz_includes/",s,".tex"),WRITE);
 fprintf(fd,"%s",txt);
 fclose(fd);
 return(txt);
end: 



==> anc/maple/nets.mpl <==
#@ CLASS: net

`Class/Declare`("net",
 "An instance of this class represents a net which can be glued to produce a cromulent surface.  ",

 ["Constructor","",
  proc(this)
   this["v"] := table();
   this["v_anchor"] := table():
   this["squares"] := table():
   this["square_centres"] := table():
  end
 ],

 ["Field","name"::string,"A name for the net"],

 ["Field","v"::table,"This is a table of points in $\\mathbb{R}^2$.  The indices are integers in $\\{0,1,\\dotsc,13\\}$, or integers in that range plus a multiple of $0.1$.  The idea is that vertices indexed 10, 10.1, 10.2 and so on will all be identified together and will become the vertex $v_{10}$ in the glued surface"],

 ["Field","edges"::list([numeric,numeric]),"This is a list of pairs.  A pair @[i,j]@ appears in the list if @i@ and @j@ are indices in the @v@ table, and there is an edge from vertex @i@ to vertex @j@ in the net."],

 ["Field","outer_edges"::list([numeric,numeric]),"This is a list containing some of the entries in the @edges@ list, namely those that lie on the boundary of the net.  It can be set by the @set_outer_edges@ method."],

 ["Field","squares"::table,"This is a table indexed by the 16 elements of the group $G$.  Each entry is a list of four indices from the @v@ table.  If $g\\in G$ and $F$ is the fundamental domain, then the net will have a quadrilateral region corresponding to $g.F$, and the corners of that region are indexed by the elements of the $g$'th element in the @squares@ table.  These indices should be listed so that they correspond to $g.v_6$, $g.v_0$, $g.v_{11}$ and $g.v_3$ in that order."],
 
 ["Field","square_centres"::table,"This is a table indexed by the 16 elements of the group $G$, withentries in $\\mathbb{R}^2$.  The $g$'th entry is the barycentre of the quadrilateral region in the net corresponding to $g.F$."],

 ["Field","tikz_scale"::numeric = 1,"This is the scale parameter that should be used when generating a tikzpicture environment illustrating this net."],
 
 ["Field","v_anchor"::table,"This is a table with the same indices as the @v@ table.  The entries are strings like \"north\", \"south east\" and so on.  These entries indicate where the relevant vertex labels should be placed relative to the vertices themselves."],

 ["Method","set_edges_from_squares","If the @squares@ table has been filled, then this method can be used to fill the @edges@ list.",
  proc(this)
   local Q,E;

   E := map(Q ->[[Q[1],Q[2]],[Q[2],Q[3]],[Q[3],Q[4]],[Q[4],Q[1]]],
	    {seq(this["squares"][T],T in G16)});
   E := sort(map(sort,map(op,E)));
   this["edges"] := [op(E)];
  end
 ],

 ["Method","set_square_centres","This fills the @square_centres@ table using information from the @v@ and @squares@ tables.",
  proc(this)
   local T,Q;

   for T in G16 do 
    Q := this["squares"][T];
     this["square_centres"][T] := 
     this["v"][Q[1]] /~ 4 +~
     this["v"][Q[2]] /~ 4 +~
     this["v"][Q[3]] /~ 4 +~
     this["v"][Q[4]] /~ 4;
   od:
  end
 ],

 ["Method","set_outer_edges","This works out which edges lie on the boundary of the net.",
  proc(this)
   local E,S,N,T,Q,e;

   E := this["edges"];
   S := this["squares"];
   N := table();
   for e in E do N[e] := 0; od;
   for T in G16 do
    Q := S[T];
    e := sort([Q[1],Q[2]]); N[e] := N[e] + 1;
    e := sort([Q[2],Q[3]]); N[e] := N[e] + 1;
    e := sort([Q[3],Q[4]]); N[e] := N[e] + 1;
    e := sort([Q[4],Q[1]]); N[e] := N[e] + 1;
   od;
   this["outer_edges"] := select(e -> (N[e] = 1),E);
  end
 ],

 ["Method","plot","This generates a Maple plot illustrating the net.",
  proc(this)
   local V;

   V := eval(this["v"]);

   display(map(e -> line(V[e[1]],V[e[2]],colour=edge_colour(e)),
               this["edges"]),
    seq(textplot([op(V[i]),i]),
        i in map(op,[indices(V)])),
    seq(textplot([op(this["square_centres"][T]),T]),T in G16),
    axes = none
   );
  end
 ],

 ["Method","save_plot","This calls the @plot@ method and saves the result, both as en entry in the global variable @pics@ and as a file in the @plots@ directory",
  proc(this)
   global pics;
   pics[this["name"]] := this["plot"];
   save_plot(this["name"]);
  end
 ],

 ["Method","outer_edge_plot","This generates a Maple plot showing the outer edges of the net.",
  proc(this)
   local V,W,E;

   V := eval(this["v"]);
   E := this["outer_edges"];
   W := {op(map(op,E))};

   display(map(e -> line(V[e[1]],V[e[2]],colour=edge_colour(e)),
               this["outer_edges"]),
    seq(textplot([op(V[i]),i]),i in W),
    axes = none
   );
  end
 ],

 ["Method","tikz","This generates a tikzpicture environment illustrating the net.",
  proc(this,scale_)
   local scale,s,e,i,ii,aa,T,V,E;

   V := eval(this["v"]);
   E := eval(this["edges"]);

   scale := `if`(nargs > 1, scale_, this["tikz_scale"]);

   s := "% Generated by net_square_tikz()\n";
   s := cat(s,sprintf("\\begin{tikzpicture}[scale=%A]\n",scale));
   for e in E do
    s := cat(s,sprintf(" \\draw[%7A] (%3d,%3d) -- (%3d,%3d);\n",
                       edge_colour(e),op(V[e[1]]),op(V[e[2]])));
   od:
   for i in map(op,[indices(V)]) do
    ii := `if`(0<i and i<1,sprintf("%1.1f",i),sprintf("%A",i));
    aa := this["v_anchor"][i];
    if type(aa,string) then
     aa := cat("[anchor=",aa,"]");
    else
     aa := "";
    fi;
    s := cat(s,sprintf(" \\draw (%3d,%3d) node%s{$\\ss %s$};\n",op(V[i]),aa,ii));
   od;
   for T in G16 do
    s := cat(s,sprintf(" \\draw (%3.2f,%3.2f) node{$%s$};\n",
                       op(this["square_centres"][T]),G_latex[T]));
   od;
   s := cat(s,"\\end{tikzpicture}\n");
   return(s);
  end
 ],

 ["Method","save_tikz","This calls the @tikz@ method and saves the result",
  proc(this)
   save_tikz(this["name"],this["tikz"]);
  end
 ],

 ["Method","check","This checks the combinatorial structure of the net.  It uses the global variable @edges@, which is set in @cromulent.mpl@",
  proc(this)
   local T;

   _ASSERT(
    sort([op({op(map(u -> map(floor,u),this["edges"]))})]) = edges,
    sprintf("Net %s: correct edge set",this["name"])
   );

   for T in G16 do
    _ASSERT(
     map(act_V[T],[6,0,11,3]) = map(floor,this["squares"][T]),
     sprintf("Net %s, square %A: correct vertices",this["name"],T)
    );
   od;
  end
 ]
);

######################################################################

#@ net_0 
net_0 := `new/net`();
net_0["name"] := "net_0";

net_0["v"] := table():

net_0["v"][  0  ] := [  0,   0]:
net_0["v"][  1  ] := [ 12,  12]:
net_0["v"][  1.1] := [-12,  12]:
net_0["v"][  1.2] := [-12, -12]:
net_0["v"][  1.3] := [ 12, -12]:
net_0["v"][  2  ] := [  4,   8]:
net_0["v"][  2.1] := [  4,  -8]:
net_0["v"][  3  ] := [  8,   4]:
net_0["v"][  3.1] := [ -8,   4]:
net_0["v"][  4  ] := [ -4,   8]:
net_0["v"][  4.1] := [ -4,  -8]:
net_0["v"][  5  ] := [  8,  -4]:
net_0["v"][  5.1] := [ -8,  -4]:
net_0["v"][  6  ] := [  6,   6]:
net_0["v"][  7  ] := [ -6,   6]:
net_0["v"][  8  ] := [ -6,  -6]:
net_0["v"][  9  ] := [  6,  -6]:
net_0["v"][ 10  ] := [  0,   8]:
net_0["v"][ 10.1] := [  0,  -8]:
net_0["v"][ 11  ] := [  8,   0]:
net_0["v"][ 11.1] := [ -8,   0]:
net_0["v"][ 12  ] := [  4,  12]:
net_0["v"][ 12.1] := [ -4, -12]:
net_0["v"][ 12.2] := [ -4,  12]:
net_0["v"][ 12.3] := [  4, -12]:
net_0["v"][ 13  ] := [ 12,   4]:
net_0["v"][ 13.1] := [-12,  -4]:
net_0["v"][ 13.2] := [ 12,  -4]:
net_0["v"][ 13.3] := [-12,   4]:

net_0["v_anchor"][ 0  ] := "north";
net_0["v_anchor"][ 1  ] := "south west";
net_0["v_anchor"][ 1.1] := "south east";
net_0["v_anchor"][ 1.2] := "north east";
net_0["v_anchor"][ 1.3] := "north west";
net_0["v_anchor"][ 2  ] := "south east";
net_0["v_anchor"][ 2.1] := "north east";
net_0["v_anchor"][ 3.1] := "north east";
net_0["v_anchor"][ 3  ] := "north west";
net_0["v_anchor"][ 4.1] := "north west";
net_0["v_anchor"][ 4  ] := "south west";
net_0["v_anchor"][ 5  ] := "south west";
net_0["v_anchor"][ 5.1] := "south east";
net_0["v_anchor"][ 6  ] := "north";
net_0["v_anchor"][ 7  ] := "north";
net_0["v_anchor"][ 8  ] := "north";
net_0["v_anchor"][ 9  ] := "north";
net_0["v_anchor"][10  ] := "south";
net_0["v_anchor"][10.1] := "north";
net_0["v_anchor"][11  ] := "west";
net_0["v_anchor"][11.1] := "east";
net_0["v_anchor"][12.2] := "south west";
net_0["v_anchor"][12.3] := "north east";
net_0["v_anchor"][12  ] := "south east";
net_0["v_anchor"][12.1] := "north west";
net_0["v_anchor"][13  ] := "north west";
net_0["v_anchor"][13.1] := "south east";
net_0["v_anchor"][13.2] := "south west";
net_0["v_anchor"][13.3] := "north east";

net_0["squares"] := table([
    1 = [6, 0  , 11  , 3  ],
    L = [7, 0  , 10  , 4  ],
   LL = [8, 0  , 11.1, 5.1],
  LLL = [9, 0  , 10.1, 2.1],
    M = [9, 1.3, 13.2, 5  ],
   LM = [6, 1  , 12  , 2  ],
  LLM = [7, 1.1, 13.3, 3.1],
 LLLM = [8, 1.2, 12.1, 4.1],
    N = [9, 0  , 11  , 5  ],
   LN = [6, 0  , 10  , 2  ],
  LLN = [7, 0  , 11.1, 3.1],
 LLLN = [8, 0  , 10.1, 4.1],
   MN = [6, 1  , 13  , 3  ],
  LMN = [7, 1.1, 12.2, 4  ],
 LLMN = [8, 1.2, 13.1, 5.1],
LLLMN = [9, 1.3, 12.3, 2.1]
]):

net_0["set_edges_from_squares"];
net_0["tikz_scale"] := 0.5;
net_0["set_outer_edges"];
net_0["set_square_centres"];

######################################################################

#@ net_1 
net_1 := `new/net`();
net_1["name"] := "net_1";
net_1["v"] := table():

net_1["v"][  0  ] := [  4,   4]:
net_1["v"][  0.1] := [ -4,   4]:
net_1["v"][  0.2] := [ -4,  -4]:
net_1["v"][  0.3] := [  4,  -4]:
net_1["v"][  1  ] := [  2,   2]:
net_1["v"][  1.1] := [ -2,   2]:
net_1["v"][  1.2] := [ -2,  -2]:
net_1["v"][  1.3] := [  2,  -2]:
net_1["v"][  2  ] := [  0,   3]:
net_1["v"][  3  ] := [ -3,   0]:
net_1["v"][  4  ] := [  0,  -3]:
net_1["v"][  5  ] := [  3,   0]:
net_1["v"][  6  ] := [ -3,   3]:
net_1["v"][  7  ] := [ -3,  -3]:
net_1["v"][  8  ] := [  3,  -3]:
net_1["v"][  9  ] := [  3,   3]:
net_1["v"][ 10  ] := [  0,   4]:
net_1["v"][ 10.1] := [  0,  -4]:
net_1["v"][ 11  ] := [  4,   0]:
net_1["v"][ 11.1] := [ -4,   0]:
net_1["v"][ 12  ] := [  0,   2]:
net_1["v"][ 12.1] := [  0,  -2]:
net_1["v"][ 13  ] := [  2,   0]:
net_1["v"][ 13.1] := [ -2,   0]:

net_1["v_anchor"][  0  ] := "south west";
net_1["v_anchor"][  0.1] := "south east";
net_1["v_anchor"][  0.2] := "north east";
net_1["v_anchor"][  0.3] := "north west";
net_1["v_anchor"][  1  ] := "north east";
net_1["v_anchor"][  1.1] := "north west";
net_1["v_anchor"][  1.2] := "south west";
net_1["v_anchor"][  1.3] := "south east";
net_1["v_anchor"][ 10  ] := "south";
net_1["v_anchor"][ 10.1] := "north";
net_1["v_anchor"][ 11  ] := "west";
net_1["v_anchor"][ 11.1] := "east";
net_1["v_anchor"][ 12  ] := "north";
net_1["v_anchor"][ 12.1] := "south";
net_1["v_anchor"][ 13  ] := "east";
net_1["v_anchor"][ 13.1] := "west";

net_1["squares"] := table([
    1 = [6,0.1,11.1,3],
    L = [7,0.2,10.1,4],
   LL = [8,0.3,11  ,5],
  LLL = [9,0  ,10  ,2],
    M = [9,1  ,13  ,5],
   LM = [6,1.1,12  ,2],
  LLM = [7,1.2,13.1,3],
 LLLM = [8,1.3,12.1,4],
    N = [9,0  ,11  ,5],
   LN = [6,0.1,10  ,2],
  LLN = [7,0.2,11.1,3],
 LLLN = [8,0.3,10.1,4],
   MN = [6,1.1,13.1,3],
  LMN = [7,1.2,12.1,4],
 LLMN = [8,1.3,13  ,5],
LLLMN = [9,1  ,12  ,2]
]):

net_1["set_edges_from_squares"];
net_1["set_outer_edges"];
net_1["set_square_centres"];

######################################################################

#@ net_2 
net_2 := `new/net`();
net_2["name"] := "net_2";
net_2["v"] := table():

net_2["v"][  0  ] := [ -4,   0]:
net_2["v"][  0.1] := [ -4,   8]:
net_2["v"][  0.2] := [ -4,  -8]:
net_2["v"][  1  ] := [  4,   0]:
net_2["v"][  1.1] := [  4,   8]:
net_2["v"][  1.2] := [  4,  -8]:
net_2["v"][  2  ] := [  0,   4]:
net_2["v"][  3  ] := [  0,  -4]:
net_2["v"][  4  ] := [  8,   4]:
net_2["v"][  4.1] := [ -8,   4]:
net_2["v"][  5  ] := [  8,  -4]:
net_2["v"][  5.1] := [ -8,  -4]:
net_2["v"][  6  ] := [  0,   0]:
net_2["v"][  7  ] := [  8,   1]:
net_2["v"][  7.1] := [ -8,   1]:
net_2["v"][  7.2] := [  0,  -8]:
net_2["v"][  8  ] := [  8,   8]:
net_2["v"][  8.1] := [ -8,   8]:
net_2["v"][  8.2] := [ -8,  -8]:
net_2["v"][  8.3] := [  8,  -8]:
net_2["v"][  9  ] := [  8,  -1]:
net_2["v"][  9.1] := [ -8,  -1]:
net_2["v"][  9.2] := [  0,   8]:
net_2["v"][ 10  ] := [ -4,   4]:
net_2["v"][ 11  ] := [ -4,  -4]:
net_2["v"][ 12  ] := [  4,   4]:
net_2["v"][ 13  ] := [  4,  -4]:

net_2["v_anchor"][  0  ] := "east";
net_2["v_anchor"][  0.1] := "south";
net_2["v_anchor"][  0.2] := "north";
net_2["v_anchor"][  1  ] := "west";
net_2["v_anchor"][  1.1] := "south";
net_2["v_anchor"][  1.2] := "north";
net_2["v_anchor"][  4  ] := "west";
net_2["v_anchor"][  4.1] := "east";
net_2["v_anchor"][  5  ] := "west";
net_2["v_anchor"][  5.1] := "east";
net_2["v_anchor"][  7  ] := "west";
net_2["v_anchor"][  7.1] := "east";
net_2["v_anchor"][  7.2] := "north";
net_2["v_anchor"][  8  ] := "south west";
net_2["v_anchor"][  8.1] := "south east";
net_2["v_anchor"][  8.2] := "north east";
net_2["v_anchor"][  8.3] := "north west";
net_2["v_anchor"][  9  ] := "west";
net_2["v_anchor"][  9.1] := "east";
net_2["v_anchor"][  9.2] := "south";

net_2["squares"] := table([
    1 = [ 6  ,0  , 11  , 3  ], 
    L = [ 7.1,0  , 10  , 4.1], 
   LL = [ 8.2,0.2, 11  , 5.1], 
  LLL = [ 9.2,0.1, 10  , 2  ], 
    M = [ 9  ,1  , 13  , 5  ], 
   LM = [ 6  ,1  , 12  , 2  ], 
  LLM = [ 7.2,1.2, 13  , 3  ], 
 LLLM = [ 8  ,1.1, 12  , 4  ], 
    N = [ 9.1,0  , 11  , 5.1], 
   LN = [ 6  ,0  , 10  , 2  ], 
  LLN = [ 7.2,0.2, 11  , 3  ], 
 LLLN = [ 8.1,0.1, 10  , 4.1], 
   MN = [ 6  ,1  , 13  , 3  ], 
  LMN = [ 7  ,1  , 12  , 4  ], 
 LLMN = [ 8.3,1.2, 13  , 5  ], 
LLLMN = [ 9.2,1.1, 12  , 2  ]
]):

net_2["tikz_scale"] := 0.5;
net_2["set_edges_from_squares"];
net_2["set_outer_edges"];
net_2["set_square_centres"];

######################################################################

#@ net_3 
net_3 := `new/net`();
net_3["name"] := "net_3";
net_3["v"] := table():

net_3["v"][  0  ] := [  8,   4]:
net_3["v"][  0.1] := [ -8,   4]:
net_3["v"][  0.2] := [ -8,  -4]:
net_3["v"][  0.3] := [  8,  -4]:
net_3["v"][  1  ] := [  0,   4]:
net_3["v"][  1.1] := [  0,  -4]:
net_3["v"][  2  ] := [  4,   8]:
net_3["v"][  2.1] := [ -4,   8]:
net_3["v"][  3  ] := [ -4,   0]:
net_3["v"][  4  ] := [  4,  -8]:
net_3["v"][  4.1] := [ -4,  -8]:
net_3["v"][  5  ] := [  4,   0]:
net_3["v"][  6  ] := [ -4,   4]:
net_3["v"][  7  ] := [ -4,  -4]:
net_3["v"][  8  ] := [  4,  -4]:
net_3["v"][  9  ] := [  4,   4]:
net_3["v"][ 10  ] := [  8,   8]:
net_3["v"][ 10.1] := [ -8,   8]:
net_3["v"][ 10.2] := [ -8,  -8]:
net_3["v"][ 10.3] := [  8,  -8]:
net_3["v"][ 11  ] := [  8,   0]:
net_3["v"][ 11.1] := [ -8,   0]:
net_3["v"][ 12  ] := [  1,   8]:
net_3["v"][ 12.1] := [ -1,   8]:
net_3["v"][ 12.2] := [ -1,  -8]:
net_3["v"][ 12.3] := [  1,  -8]:
net_3["v"][ 13  ] := [  0,   0]:

net_3["v_anchor"][  0  ] := "west";
net_3["v_anchor"][  0.1] := "east";
net_3["v_anchor"][  0.2] := "east";
net_3["v_anchor"][  0.3] := "west";
net_3["v_anchor"][  1  ] := "south";
net_3["v_anchor"][  1.1] := "north";
net_3["v_anchor"][  2  ] := "south";
net_3["v_anchor"][  2.1] := "south";
net_3["v_anchor"][  4  ] := "north";
net_3["v_anchor"][  4.1] := "north";
net_3["v_anchor"][ 10  ] := "south west";
net_3["v_anchor"][ 10.1] := "south east";
net_3["v_anchor"][ 10.2] := "north east";
net_3["v_anchor"][ 10.3] := "north west";
net_3["v_anchor"][ 11  ] := "west";
net_3["v_anchor"][ 11.1] := "east";
net_3["v_anchor"][ 12  ] := "south";
net_3["v_anchor"][ 12.1] := "south";
net_3["v_anchor"][ 12.2] := "north";
net_3["v_anchor"][ 12.3] := "north";

net_3["squares"] := table([
    1 = [ 6  ,0.1, 11.1, 3  ], 
    L = [ 7  ,0.2, 10.2, 4.1], 
   LL = [ 8  ,0.3, 11  , 5  ], 
  LLL = [ 9  ,0  , 10  , 2  ], 
    M = [ 9  ,1  , 13  , 5  ], 
   LM = [ 6  ,1  , 12.1, 2.1], 
  LLM = [ 7  ,1.1, 13  , 3  ], 
 LLLM = [ 8  ,1.1, 12.3, 4  ], 
    N = [ 9  ,0  , 11  , 5  ], 
   LN = [ 6  ,0.1, 10.1, 2.1], 
  LLN = [ 7  ,0.2, 11.1, 3  ], 
 LLLN = [ 8  ,0.3, 10.3, 4  ], 
   MN = [ 6  ,1  , 13  , 3  ], 
  LMN = [ 7  ,1.1, 12.2, 4.1], 
 LLMN = [ 8  ,1.1, 13  , 5  ], 
LLLMN = [ 9  ,1  , 12  , 2  ]
]):

net_3["tikz_scale"] := 0.5;
net_3["set_edges_from_squares"];
net_3["set_outer_edges"];
net_3["set_square_centres"];

######################################################################

#@ net_5 
net_5 := `new/net`();
net_5["name"] := "net_5";
net_5["v"] := table():

net_5["v"][  0  ] := [  3,   2]:
net_5["v"][  0.1] := [  2,   6]:
net_5["v"][  0.2] := [ -2,   3]:
net_5["v"][  0.3] := [ -6,   2]:
net_5["v"][  0.4] := [ -3,  -2]:
net_5["v"][  0.5] := [ -2,  -6]:
net_5["v"][  0.6] := [  2,  -3]:
net_5["v"][  0.7] := [  6,  -2]:
net_5["v"][  1  ] := [  0,   0]:
net_5["v"][  2  ] := [  3,   1]:
net_5["v"][  2.1] := [ -3,   1]:
net_5["v"][  3  ] := [  1,  -3]:
net_5["v"][  3.1] := [  1,   3]:
net_5["v"][  4  ] := [ -3,  -1]:
net_5["v"][  4.1] := [  3,  -1]:
net_5["v"][  5  ] := [ -1,   3]:
net_5["v"][  5.1] := [ -1,  -3]:
net_5["v"][  6  ] := [  2,   2]:
net_5["v"][  6.1] := [ -6,   1]:
net_5["v"][  7  ] := [  2,  -2]:
net_5["v"][  7.1] := [  1,   6]:
net_5["v"][  8  ] := [ -2,  -2]:
net_5["v"][  8.1] := [  6,  -1]:
net_5["v"][  9  ] := [ -2,   2]:
net_5["v"][  9.1] := [ -1,  -6]:
net_5["v"][ 10  ] := [  5,  -3]:
net_5["v"][ 10.1] := [ -5,   3]:
net_5["v"][ 11  ] := [  3,   5]:
net_5["v"][ 11.1] := [ -3,  -5]:
net_5["v"][ 12  ] := [  3,   0]:
net_5["v"][ 12.1] := [ -3,   0]:
net_5["v"][ 13  ] := [  0,   3]:
net_5["v"][ 13.1] := [  0,  -3]:

net_5["v_anchor"][  0  ] := "west":
net_5["v_anchor"][  0.1] := "south west":
net_5["v_anchor"][  0.2] := "south":
net_5["v_anchor"][  0.3] := "south east":
net_5["v_anchor"][  0.4] := "east":
net_5["v_anchor"][  0.5] := "north east":
net_5["v_anchor"][  0.6] := "north":
net_5["v_anchor"][  0.7] := "north west":
net_5["v_anchor"][  1  ] := "east":
net_5["v_anchor"][  2  ] := "west":
net_5["v_anchor"][  2.1] := "north east":
net_5["v_anchor"][  3  ] := "north":
net_5["v_anchor"][  3.1] := "south east":
net_5["v_anchor"][  4  ] := "east":
net_5["v_anchor"][  4.1] := "south west":
net_5["v_anchor"][  5  ] := "south":
net_5["v_anchor"][  5.1] := "north west":
net_5["v_anchor"][  6  ] := "south":
net_5["v_anchor"][  6.1] := "north":
net_5["v_anchor"][  7  ] := "west":
net_5["v_anchor"][  7.1] := "east":
net_5["v_anchor"][  8  ] := "north":
net_5["v_anchor"][  8.1] := "south":
net_5["v_anchor"][  9  ] := "east":
net_5["v_anchor"][  9.1] := "west":
net_5["v_anchor"][ 10  ] := "north":
net_5["v_anchor"][ 10.1] := "south":
net_5["v_anchor"][ 11  ] := "west":
net_5["v_anchor"][ 11.1] := "east":
net_5["v_anchor"][ 12  ] := "west":
net_5["v_anchor"][ 12.1] := "east":
net_5["v_anchor"][ 13  ] := "south":
net_5["v_anchor"][ 13.1] := "north":

net_5["squares"] := table([
    1 = [ 6  ,0  , 11  , 3.1], 
    L = [ 7  ,0.6, 10  , 4.1], 
   LL = [ 8  ,0.4, 11.1, 5.1], 
  LLL = [ 9  ,0.2, 10.1, 2.1], 
    M = [ 9  ,1  , 13  , 5  ], 
   LM = [ 6  ,1  , 12  , 2  ], 
  LLM = [ 7  ,1  , 13.1, 3  ], 
 LLLM = [ 8  ,1  , 12.1, 4  ], 
    N = [ 9.1,0.5, 11.1, 5.1], 
   LN = [ 6.1,0.3, 10.1, 2.1], 
  LLN = [ 7.1,0.1, 11  , 3.1], 
 LLLN = [ 8.1,0.7, 10  , 4.1], 
   MN = [ 6  ,1  , 13  , 3.1], 
  LMN = [ 7  ,1  , 12  , 4.1], 
 LLMN = [ 8  ,1  , 13.1, 5.1], 
LLLMN = [ 9  ,1  , 12.1, 2.1]
]):

net_5["set_edges_from_squares"];
net_5["set_outer_edges"];
net_5["set_square_centres"];




==> anc/maple/nets_check.mpl <==
check_nets := proc()
 printf("%a()\n",procname);

 net_0["check"];
 net_1["check"];
 net_2["check"];
 net_3["check"];
 net_5["check"];
 
end:

add_check(check_nets):

==> anc/maple/plots.mpl <==
# This file defines Maple functions to generate various plots and save
# them as jpg files or in Maple's internal format.  Some of the jpg
# files are then included in the main LaTeX document for the project.

# There are directories called plots and images, which are siblings
# of the top maple directory.  Plots in Maple's internal format are
# stored in the plots directory, with names like foo.m.  Images in
# jpg format are stored in the images directory, with names like
# foo.jpg.  There is also a global variable called pics, and a Maple
# representation of the plot may be stored as pics["foo"].

#@ pics 
pics := table():

# Files in .m format cannot contain bare, unnamed expressions.
# Instead, they record values for certain named variables.  To save
# a plot P, we first assign P to the variable __pic__, then we
# save that variable.  When we read the file later, the required
# plot will be assigned to __pic__ again, and we will immediately
# copy it to somewhere more useful.  The housekeeping is managed
# by the functions save_plot and load_plot.

__pic__ := NULL:
make_plot := table():

######################################################################

# This function returns true if P is a 2 or 3 dimensional plot object.
# This fits into a general Maple framework, so if we define
# a function like foo := proc(X::plot) ... end, then an error will
# be generated if we call foo with an argument that is not a plot
# object.

#@ `type/plot`
`type/plot` := (P) ->
 (type(P,function) and
  (op(0,P) = PLOT or op(0,P) = PLOT3D or op(0,P) = _PLOTARRAY));

######################################################################

# The function list_plots() returns a list of names of plot files
# in the plots directory.  They are returned without the suffix .m.
# One can also supply a regular expression to match agianst.  For
# example, list_plots("^E") will return a list of files that start
# with E.

#@ list_plots
list_plots := proc(regex)
 local P,Q,f;
 
 Q := FileTools[ListDirectory](plots_dir);
 P := NULL;
 for f in Q do
  if length(f) > 2 and substring(f,-2..-1) = ".m" then
   P := P,substring(f,1..-3);
  fi;
 od;
 
 P := [P];
 
 if nargs > 0 then
  P := select(f -> StringTools[RegMatch](regex,f),P);
 fi;
 return P;
end:

######################################################################

# This function saves a plot.  It can be called in two ways.
# If we invoke save_plot("foo",P), then P will be saved in the file
# foo.m in the plots directory, and pics["foo"] will also be set
# equal to P.  If we just invoke save_plot("foo"), then pics["foo"]
# should already be set equal to a plot object, and that object
# will be saved in foo.m.

#@ save_plot 
save_plot := proc(s::string,P_::plot) 
 global __pic__,pics;
 local P;

 if nargs > 1 then
  pics[s] := P_;
  P := P_;
 else 
  P := pics[s];
  if not type(P,plot) then
   error(sprintf("pics[%s] is not a plot",s));
  fi;
 fi;
 
 __pic__ := pics[s];
 if not(type(plots_dir,string)) then
  error("plots_dir is not set");
 fi;
 if not(isdir(plots_dir)) then
  mkdir(plots_dir);
 fi;
 
 save(__pic__,cat(plots_dir,"/",s,".m"));
 __pic__ := NULL;
end: 

# This accepts an arbitrary number of arguments, and applies the
# single-argument form of save_plot() to each of them.

#@ save_plots 
save_plots := proc()
 local s;
 for s in args do save_plot(s); od;
end:

######################################################################

# Invoking load_plot("foo") will read a plot from the file foo.m,
# save it as pics["foo"], and return the result.

#@ load_plot 
load_plot := proc(s::string) 
 global __pic__,pics;
 read(cat(genus2_dir,"/plots/",s,".m"));
 pics[s] := __pic__;
 __pic__ := NULL;
 pics[s];
end: 

# This accepts an arbitrary number of arguments, and applies 
# load_plot() to each of them.

#@ load_plots 
load_plots := proc()
 local s;
 for s in args do load_plot(s); od;
 NULL;
end:

######################################################################

# Invoking save_jpg("foo") will convert pics["foo"] to a jpg image
# and save it in the images directory.  Note that pics["foo"] should
# have been set equal to a plot object before using this function.

#@ save_jpg 
save_jpg := proc(s::string,w_,h_) 
 local P,old_dir,w,h;

 P := pics[s];
 if not type(P,plot) then
  error(sprintf("pics[%s] is not a plot",s));
 fi;

 w := `if`(nargs>1,w_,1000);
 h := `if`(nargs>2,h_,1000);

 if not(type(images_dir,string)) then
  error("images_dir is not set");
 fi;
 if not(isdir(images_dir)) then
  mkdir(images_dir);
 fi;

 old_dir := currentdir(images_dir);
 plotsetup(jpeg,
  plotoutput=cat(s,".jpg"),
  plotoptions=sprintf("height=%d,width=%d",h,w)
 );
 print(P);
 plotsetup(default);
 currentdir(old_dir);
end: 

save_jpgs := proc()
 local s;
 for s in args do save_jpg(s); od;
end:

#@ save_thumbnail
save_thumbnail := proc(s::string) 
 local P,old_dir,w,h;

 P := pics[s];
 if not type(P,plot) then
  error(sprintf("pics[%s] is not a plot",s));
 fi;

 if not(type(plots_dir,string)) then
  error("plots_dir is not set");
 fi;
 if not(isdir(plots_dir)) then
  mkdir(plots_dir);
 fi;
 if not(isdir(thumbs_dir)) then
  mkdir(thumbs_dir);
 fi;
 
 old_dir := currentdir(thumbs_dir);
 plotsetup(jpeg,
  plotoutput=cat(s,".jpg"),
  plotoptions="height=100,width=100"
 );
 print(P);
 plotsetup(default);
 currentdir(old_dir);
end:

#@ make_all_thumbnails
make_all_thumbnails := proc()
 local old_pics,labels,label,P;
 global pics;
 
 # To avoid using an enormous amount of memory, we do not retain
 # all plot objects in the pics table.
 old_pics := eval(pics):
 
 labels := list_plots():
 for label in labels do
  printf("%s\n",label);
  pics := table():
  load_plot(label);
  P := pics[label];
  if not(type(P,plot)) then
   P := display(P);
   pics[label] := P;
  fi;
  if type(P,plot) then
   save_thumbnail(label);
  fi;
 od:
 pics := eval(old_pics);
 NULL;
end:

######################################################################
# This just makes the syntax for plotting plane curves more
# compatible with the syntax for plotting space curves.

#@ planecurve 
planecurve := (xy,R) -> plot([op(xy),R],args[3..-1]);

#@ planetext 
planetext := (xy, t) -> textplot([op(xy),t],args[3..-1]);

#@ spacetext 
spacetext := (xyz,t) -> textplot3d([op(xyz),t],args[3..-1]);

######################################################################

# Some convenience functions for plotting complex numbers as 
# points in R^2.  Note that these functions will work with
# expressions involving the symbolic constants a_H, a_P and a_E.
# They will be replaced by the numerical values a_H0, a_P0 and a_E0.

#@ cpolygon 
cpolygon :=
 proc(points)
  polygon(map(z -> evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),points),args[2..-1]);
 end:

#@ ccurve 
ccurve :=
 proc(points)
  curve(map(z -> evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),points),args[2..-1]);
 end:

#@ cpoint 
cpoint :=
 proc(z)
  point(evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),args[2..-1]);
 end:

#@ cline
cline :=
 proc(z,w)
  line(evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(z),Im(z)])),
       evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},[Re(w),Im(w)])),
       args[3..-1]);
 end:

#@ ctext 
ctext := 
 proc(z,t)
  local x0,y0,z0;
  z0 := evalf(subs({a_H=a_H0,a_P=a_P0,a_E=a_E0},z));
  x0 := Re(z0);
  y0 := Im(z0);
  textplot([x0,y0,t],args[3..-1]);
 end:

#@ cplot 
cplot := proc(c,R) plot([Re(c),Im(c),R],args[3..-1]); end:

######################################################################

# sphere_arc(a,b,col) returns a plot element that can be used as an 
# argument to the display() function.  It represents an arc of the
# sphere joining a to b, in the colour specified by the argument col.
# It is crude and only works well for short arcs.

#@ sphere_arc 
sphere_arc := proc(a::RR0_3,b::RR0_3,col)
 local c,i,j,r;
 for i from 0 to 10 do
  c[i] := [seq(0.1* (i * a[j] + (10-i) * b[j]),j=1..3)]:
  r := sqrt(add(c[i][j]^2,j=1..3));
  c[i] := [seq(c[i][j]/r,j=1..3)];
 od:
 curve([seq(c[i],i=0..10)],colour=col);
end:


######################################################################

# torus_box_plot(c) expects c to be a function R -> S^1 x S^1 which
# is periodic of period 2 pi.  It returns a plot of c with the torus
# unwrapped to a flat square, and it deals with discontinuities in a
# way that is adequate for the cases that we need.  One can pass
# additional arguments, such as torus_box_plot(c,colour = red).

torus_box_plot_aux := proc(c,s)
 local a,eps;

 eps := 0.0001;
 a := map(argument,c)/~Pi +~ (2 *~ s);
 display(
  seq(planecurve(a,t=j*Pi/2+eps..(j+1)*Pi/2-eps,args[3..-1]),j=0..4),
  axes=none,scaling=constrained
 ):
end:

#@ torus_box_plot 
torus_box_plot := proc(c)
 if c[1] = -1 then
  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]),
          torus_box_plot_aux(c,[-1, 0],args[2..-1]));
 elif c[2] = -1 then
  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]),
          torus_box_plot_aux(c,[ 0,-1],args[2..-1]));
 else
  display(torus_box_plot_aux(c,[ 0, 0],args[2..-1]));
 fi:
end:

######################################################################

triangle_axes := proc(z_range := -2..2)
 local tc,z_min,z_max;
 
 tc[1] := evalf([op(triangle_proj([1,0,0])),0]):
 tc[2] := evalf([op(triangle_proj([0,1,0])),0]):
 tc[3] := evalf([op(triangle_proj([0,0,1])),0]):
 z_min := op(1,z_range);
 z_max := op(2,z_range);
 
 display(
  line(tc[1],tc[2],colour=black),
  line(tc[2],tc[3],colour=black),
  line(tc[3],tc[1],colour=black),
  line(tc[1],[0,0,0],colour=black),
  line(tc[2],[0,0,0],colour=black),
  line(tc[3],[0,0,0],colour=black),
  line([0,0,z_min],[0,0,z_max],colour=black),
  scaling=constrained,axes=none
 ):
end:

######################################################################

#@ make_wireframe_plots
make_wireframe_plots := proc()
 global pics;

 pics["torus_wireframe"] := 
  plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
           colour=gray,style=wireframe,scaling=constrained,axes=none);

 pics["sphere_wireframe"] := 
  display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):

 save_plot("torus_wireframe");
 save_plot("sphere_wireframe");
 save_jpg("torus_wireframe");
 save_jpg("sphere_wireframe");
 NULL;
end:


==> anc/maple/projective/PK_subfields.mpl <==
`Class/Declare`(
 "PK_subfield",
 "An instance of this class represents a subfield of the field $PK$ of functions on $PX(a)$ generated by the functions $w$ and $z$",

 ["Field","stabiliser"::list,"The list of elements of the group $G_{16}$ that act as the identity on this subfield"],
 ["Field","generating_sets"::list,"A list of generating sets for the subfield"],
 ["Field","conversion_rules"::table,"In the $(i,j)$ slot this should have a list of equations expressing the elements of generating set $i$ in terms of generating set $j$.  The $(i,i)$ slots can be left unset."],

 ["Method","check_stabiliser","",
  proc(this)
   local A,B,F,a,T,err,H;

   A := {op(map(op,this["generating_sets"]))};
   F := table():

   for a in A do
    for T in G8 do
     err := simplify(act_PK[T](a) - a);
     F[a,T] := evalb(err = 0);
    od;
   od;

   for a in A do
    for T in this["stabiliser"] do 
     if not(F[a,T]) then
      printf("%A is not fixed by %A\n",a,T);
      return false;
     fi;
    od;
   od;

   for B in this["generating_sets"] do
    H := select(T -> (map(a -> F[a,T],{op(B)}) = {true}),G8);
    if H <> this["stabiliser"] then
     printf("stabiliser(%A) = %A\n",B,H);
     return false;
    fi;
   od:

   return true;
  end
 ],

 ["Method","check_conversion","",
  proc(this)
   local i,j,n,A,B,C,R,E,e,err;

   A := this["generating_sets"];
   n := nops(A);
   R := eval(this["conversion_rules"]);
   for i from 1 to n do
    for j from 1 to n do
     if i <> j then
      B := A[i]; 
      C := A[j];
      E := R[i,j];
      if not(type(E,list(equation))) then
       printf("rule (%d,%d) is not a list of equations \n",i,j);
       return false;
      fi;
      if {op(map(lhs,E))} <> {op(B)} then
       printf("rule (%d,%d) is not a list of equations for generating set %d\n",i,j,i);
       return false;
      fi;
      if indets({op(map(rhs,E))}) minus {op(C)} <> {} then
       printf("rule (%d,%d) does not express generating set %d in terms of generating set %d\n",i,j,i,j);
       return false;
      fi;

      for e in E do 
       if not(PK_check_zero(lhs(e) - rhs(e))) then
        printf("in rule (%d,%d), equation %A is incorrect\n",i,j,e);
        return false;
       fi;
      od;
     fi;
    od;
   od;

   return true;
  end
 ],

 ["Method","check","",
  proc(this)
   this["check_stabiliser"] and this["check_conversion"];
  end
 ]
):

PK_subfields := table():

######################################################################

PK_subfields[ 1] := `new/PK_subfield`():
PK_subfields[ 1]["stabiliser"] := [1];
PK_subfields[ 1]["generating_sets"] := [[z,w],[t[0],u[0]]];
CR := table():
CR[1,2] := [z = t[0],w = u[0]];
CR[2,1] := [t[0] = z,u[0] = w];
PK_subfields[ 1]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 2] := `new/PK_subfield`():
PK_subfields[ 2]["stabiliser"] := [1,LL];
PK_subfields[ 2]["generating_sets"] := [[z],[t[0]]];
CR := table():
CR[1,2] := [z = t[0]];
CR[2,1] := [t[0] = z];
PK_subfields[ 2]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 3] := `new/PK_subfield`():
PK_subfields[ 3]["stabiliser"] := [1,L,LL,LLL];
PK_subfields[ 3]["generating_sets"] := [[t[1]]];
CR := table():
PK_subfields[ 3]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 4] := `new/PK_subfield`():
PK_subfields[ 4]["stabiliser"] := [1,M];
PK_subfields[ 4]["generating_sets"] := [[t[2],u[1]],[t[2],v[1]]];
CR := table():
CR[1,2] := [t[2] = t[2],u[1] = -v[1]*t[2]^3/(2+t[2])];
CR[2,1] := [t[2] = t[2],v[1] = -u[1]*(2+t[2])/t[2]^3];
PK_subfields[ 4]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 5] := `new/PK_subfield`():
PK_subfields[ 5]["stabiliser"] := [1,LM];
PK_subfields[ 5]["generating_sets"] := [[t[3],u[2]],[t[3],v[2]]];
CR := table():
CR[1,2] := [t[3] = t[3],u[2] = -(1-I)/sqrt(2)*v[2]*t[3]^3/(2+t[3])];
CR[2,1] := [t[3] = t[3],v[2] = -(1+I)/sqrt(2)*u[2]*(2+t[3])/t[3]^3];
PK_subfields[ 5]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 6] := `new/PK_subfield`():
PK_subfields[ 6]["stabiliser"] := [1,LLM];
PK_subfields[ 6]["generating_sets"] := [[t[2],u[3]],[t[2],v[3]]];
CR := table():
CR[1,2] := [t[2] = t[2],u[3] = -I*v[3]*t[2]^3/(2-t[2])];
CR[2,1] := [t[2] = t[2],v[3] =  I*u[3]*(2-t[2])/t[2]^3];
PK_subfields[ 6]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 7] := `new/PK_subfield`():
PK_subfields[ 7]["stabiliser"] := [1,LLLM];
PK_subfields[ 7]["generating_sets"] := [[t[3],u[4]],[t[3],v[4]]];
CR := table():
CR[1,2] := [t[3] = t[3],u[4] = -(1+I)/sqrt(2)*v[4]*t[3]^3/(2-t[3])];
CR[2,1] := [t[3] = t[3],v[4] = -(1-I)/sqrt(2)*u[4]*(2-t[3])/t[3]^3];
PK_subfields[ 7]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 8] := `new/PK_subfield`():
PK_subfields[ 8]["stabiliser"] := [1,LL,M,LLM];
PK_subfields[ 8]["generating_sets"] := [[t[2]]];
CR := table():
PK_subfields[ 8]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[ 9] := `new/PK_subfield`():
PK_subfields[ 9]["stabiliser"] := [1,LL,LM,LLLM];
PK_subfields[ 9]["generating_sets"] := [[t[3]]];
CR := table():
PK_subfields[ 9]["conversion_rules"] := eval(CR):

##################################################

PK_subfields[10] := `new/PK_subfield`():
PK_subfields[10]["stabiliser"] := [1,L,LL,LLL,M,LM,LLM,LLLM];
PK_subfields[10]["generating_sets"] := [[t[4]]];
CR := table():
PK_subfields[10]["conversion_rules"] := eval(CR):





==> anc/maple/projective/PX.mpl <==
assume(a_P > 0 and a_P < 1);

######################################################################

# These are b_- and b_+ in the LaTeX document
bp_P := (1/a_P+a_P)/2; #@ bp_P 
bm_P := (1/a_P-a_P)/2; #@ bm_P 

A_P := a_P^2 + a_P^(-2); #@ A_P 

r_P := (z) -> z^5 - A_P*z^3 + z; #@ r_P 

# These are such that
#  r_P_cofactor0 * r_P(z) + r_P_cofactor1 * diff(r_P(z),z) = 1

#@ r_P_cofactor0 
r_P_cofactor0 := (z) -> ((100-30*A_P^2)*z^3+(18*A_P^3-70*A_P)*z)/(4*(A_P^2-4)); 

#@ r_P_cofactor1
r_P_cofactor1 := (z) -> ((6*A_P^2-20)*z^4-(6*A_P^3-22*A_P)*z^2+(4*A_P^2-16))/(4*(A_P^2-4));

# These relations define PX(a) in CP^4
#@ P_rel
P_rel[0] := (z) -> z[1]^2 - (z[2]*z[3] + z[4]*z[5]) + A_P*z[3]*z[4];
P_rel[1] := (z) -> z[2]*z[4] - z[3]^2;
P_rel[2] := (z) -> z[2]*z[5] - z[3]*z[4];
P_rel[3] := (z) -> z[3]*z[5] - z[4]^2;

# This sets up a Grobner basis for the above relations
P_vars := tdeg(z[1],z[2],z[3],z[4],z[5]);                     #@ P_vars 
P_rels := Basis({seq(P_rel[i]([op(P_vars)]),i=0..3)},P_vars); #@ P_rels 
NF_P := (u) -> NormalForm(u,P_rels,P_vars);                   #@ NF_P 

# This is the inclusion of the affine curve PX_0(a) in PX(a)
j_P  := wz   -> [wz[1],1,wz[2],wz[2]^2,wz[2]^3]: #@ j_P  

# This is inverse to j_P
j_inv_P := (x) -> [x[1]/x[2],x[3]/x[2]]: #@ j_inv_P 

#@ jj_P 
jj_P := proc(uvw) 
 local u,v,w;
 u,v,w := op(uvw);
 return([u,v^3,v^2*w,v*w^2,w^3]);
end:

# A metric on CP^4
#@ d_CP4
d_CP4 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..5),i=1..4)/
                       (add(abs(u[i])^2,i=1..5)*add(abs(v[i])^2,i=1..5)));

#@ d_P_0
d_P_0 := (u,v) -> d_CP4(j_P(u),j_P(v));

# Two projections from PX(a) to C u {infinity}
p_P  := (z) -> z[3]/z[2]; #@ p_P  
q_P  := (z) -> z[1]/z[2]; #@ q_P  

# pq_P is the same as j_inv_P
pq_P := (z) -> [z[1]/z[2],z[3]/z[2]]; #@ pq_P 

# This function simplifies algebraic expressions by manipulating
# some square roots in a way that is valid for all a_P in (0,1),
# but which is not done automatically by Maple.

#@ simplify_P
simplify_P := proc(u)
 local v;
 v := simplify(u);
 v := simplify(subs(sqrt(1 - a_P^2) = sqrt(1 - a_P)*sqrt(1 + a_P),v));
 v := simplify(subs(sqrt((I*a_P+1)/(I*a_P-1)) = -I*sqrt(I-a_P)/sqrt(I+a_P),v));
 return v;
end:

#@ is_member_P_0
is_member_P_0 := (wz) -> simplify_P(wz[1]^2 - r_P(wz[2])) = 0;

#@ is_member_P
is_member_P := (z) -> simplify_P([seq(P_rel[i](z),i=0..3)]) = [0$4];

#@ is_equal_P_list
is_equal_P_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..5),i=1..4)];

#@ is_equal_P
is_equal_P := proc(z,w)
 local L,u;

 L := is_equal_P_list(z,w);
 for u in L do 
  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
   return(false);
  fi;
 od;
 return(true);
end:

######################################################################

#@ act_P_0
act_P_0[1]     := (wz) -> [   wz[1], wz[2]];
act_P_0[L]     := (wz) -> [ I*wz[1],-wz[2]];
act_P_0[LL]    := (wz) -> [-  wz[1], wz[2]];
act_P_0[LLL]   := (wz) -> [-I*wz[1],-wz[2]];
act_P_0[M]     := (wz) -> [-  wz[1]/wz[2]^3, 1/wz[2]];
act_P_0[LM]    := (wz) -> [-I*wz[1]/wz[2]^3,-1/wz[2]];
act_P_0[LLM]   := (wz) -> [   wz[1]/wz[2]^3, 1/wz[2]];
act_P_0[LLLM]  := (wz) -> [ I*wz[1]/wz[2]^3,-1/wz[2]];
act_P_0[N]     := (wz) -> map(conjugate,[   wz[1], wz[2]]);
act_P_0[LN]    := (wz) -> map(conjugate,[-I*wz[1],-wz[2]]);
act_P_0[LLN]   := (wz) -> map(conjugate,[-  wz[1], wz[2]]);
act_P_0[LLLN]  := (wz) -> map(conjugate,[ I*wz[1],-wz[2]]);
act_P_0[MN]    := (wz) -> map(conjugate,[-  wz[1]/wz[2]^3, 1/wz[2]]);
act_P_0[LMN]   := (wz) -> map(conjugate,[-I*wz[1]/wz[2]^3,-1/wz[2]]);
act_P_0[LLMN]  := (wz) -> map(conjugate,[   wz[1]/wz[2]^3, 1/wz[2]]);
act_P_0[LLLMN] := (wz) -> map(conjugate,[ I*wz[1]/wz[2]^3,-1/wz[2]]);

#@ act_P
act_P[1]     := (z) -> [   z[1],z[2], z[3],z[4], z[5]];
act_P[L]     := (z) -> [ I*z[1],z[2],-z[3],z[4],-z[5]];
act_P[LL]    := (z) -> [-  z[1],z[2], z[3],z[4], z[5]];
act_P[LLL]   := (z) -> [-I*z[1],z[2],-z[3],z[4],-z[5]];
act_P[M]     := (z) -> [-  z[1],z[5], z[4],z[3], z[2]];
act_P[LM]    := (z) -> [-I*z[1],z[5],-z[4],z[3],-z[2]];
act_P[LLM]   := (z) -> [   z[1],z[5], z[4],z[3], z[2]];
act_P[LLLM]  := (z) -> [ I*z[1],z[5],-z[4],z[3],-z[2]];
act_P[N]     := (z) -> map(conjugate,[   z[1],z[2], z[3],z[4], z[5]]);
act_P[LN]    := (z) -> map(conjugate,[-I*z[1],z[2],-z[3],z[4],-z[5]]);
act_P[LLN]   := (z) -> map(conjugate,[-  z[1],z[2], z[3],z[4], z[5]]);
act_P[LLLN]  := (z) -> map(conjugate,[ I*z[1],z[2],-z[3],z[4],-z[5]]);
act_P[MN]    := (z) -> map(conjugate,[-  z[1],z[5], z[4],z[3], z[2]]);
act_P[LMN]   := (z) -> map(conjugate,[ I*z[1],z[5],-z[4],z[3],-z[2]]);
act_P[LLMN]  := (z) -> map(conjugate,[   z[1],z[5], z[4],z[3], z[2]]);
act_P[LLLMN] := (z) -> map(conjugate,[-I*z[1],z[5],-z[4],z[3],-z[2]]);

######################################################################
# The map p_P is equivariant with respect to the following action
# of G on C u {infinity}

#@ act_C
act_C[1]    := (z) ->  z;
act_C[L]    := (z) -> -z;
act_C[LL]   := (z) ->  z;
act_C[LLL]  := (z) -> -z;
act_C[M]    := (z) -> `if`(z=0,infinity, 1/z);
act_C[LM]   := (z) -> `if`(z=0,infinity,-1/z);
act_C[LLM]  := (z) -> `if`(z=0,infinity, 1/z);
act_C[LLLM] := (z) -> `if`(z=0,infinity,-1/z);
act_C[N]    := (z) ->  conjugate(z);
act_C[LN]   := (z) -> -conjugate(z);
act_C[LLN]  := (z) ->  conjugate(z);
act_C[LLLN] := (z) -> -conjugate(z);
act_C[MN]   := (z) -> `if`(z=0,infinity, 1/conjugate(z));
act_C[LMN]  := (z) -> `if`(z=0,infinity,-1/conjugate(z));
act_C[LLMN] := (z) -> `if`(z=0,infinity, 1/conjugate(z));
act_C[LLLMN]:= (z) -> `if`(z=0,infinity,-1/conjugate(z));

# If we identify C u {infinity} with S^2 by the map C_to_S2,
# we get the following action.

#@ act_S2
act_S2[1]    := (u) -> [ u[1], u[2], u[3]];
act_S2[L]    := (u) -> [-u[1],-u[2], u[3]];
act_S2[LL]   := (u) -> [ u[1], u[2], u[3]];
act_S2[LLL]  := (u) -> [-u[1],-u[2], u[3]];
act_S2[M]    := (u) -> [ u[1],-u[2],-u[3]];
act_S2[LM]   := (u) -> [-u[1], u[2],-u[3]];
act_S2[LLM]  := (u) -> [ u[1],-u[2],-u[3]];
act_S2[LLLM] := (u) -> [-u[1], u[2],-u[3]];
act_S2[N]    := (u) -> [ u[1],-u[2], u[3]];
act_S2[LN]   := (u) -> [-u[1], u[2], u[3]];
act_S2[LLN]  := (u) -> [ u[1],-u[2], u[3]];
act_S2[LLLN] := (u) -> [-u[1], u[2], u[3]];
act_S2[MN]   := (u) -> [ u[1], u[2],-u[3]];
act_S2[LMN]  := (u) -> [-u[1],-u[2],-u[3]];
act_S2[LLMN] := (u) -> [ u[1], u[2],-u[3]];
act_S2[LLLMN]:= (u) -> [-u[1],-u[2],-u[3]];

######################################################################

#@ v_P_0
v_P_0[ 0] := [0,0]:
v_P_0[ 1] := [infinity,infinity]:
v_P_0[ 2] := [-  (a_P^(-1)-a_P),-1]:
v_P_0[ 3] := [-I*(a_P^(-1)-a_P), 1]:
v_P_0[ 4] := [   (a_P^(-1)-a_P),-1]:
v_P_0[ 5] := [ I*(a_P^(-1)-a_P), 1]:
v_P_0[ 6] := [ (1+I)*(a_P^(-1)+a_P)/sqrt(2), I]:
v_P_0[ 7] := [-(1-I)*(a_P^(-1)+a_P)/sqrt(2),-I]:
v_P_0[ 8] := [-(1+I)*(a_P^(-1)+a_P)/sqrt(2), I]:
v_P_0[ 9] := [ (1-I)*(a_P^(-1)+a_P)/sqrt(2),-I]:
v_P_0[10] := [0,  -a_P]:
v_P_0[11] := [0,   a_P]:
v_P_0[12] := [0,-1/a_P]:
v_P_0[13] := [0, 1/a_P]:

#@ v_P
v_P[ 0] := [0,1,0,0,0]:
v_P[ 1] := [0,0,0,0,1]:
for i from 2 to 13 do v_P[i] := j_P(v_P_0[i]); od:

######################################################################

#@ c_P_jj
c_P_jj[ 0] := (t) -> [
 -sqrt((1/a_P-a_P)^2 + 4*sin(2*t)^2),
  exp(I*t),
 -exp(-I*t)
];

c_P_jj[ 1] := (t) -> [
 (1+I)/sqrt(2)*sin(t)*sqrt(16*cos(t)^2+(a_P^(-1)+a_P)^2*sin(t)^4)/8,
   (1+cos(t))/2,
 I*(1-cos(t))/2
];

c_P_jj[ 3] := (t) -> [
(-I*(a_P^(-1)-a_P)*sin(t)*sqrt((1+a_P)^4-(1-a_P)^4*cos(t)^2)*sqrt((1+a_P)^2-(1-a_P)^2*cos(t)^2))/8,
((1+a_P)+(1-a_P)*cos(t))/2,
((1+a_P)-(1-a_P)*cos(t))/2
];

c_P_jj[5] := (t) -> [
 sin(t)*sqrt(a_P*(3-cos(t))*(4-a_P^4*(1-cos(t))^2)/32),
 1,
 a_P * (1 - cos(t))/2
];

#@ c_P
c_P[ 0] := unapply(jj_P(c_P_jj[0](t)),t);
c_P[ 1] := unapply(jj_P(c_P_jj[1](t)),t);
c_P[ 2] := unapply(act_P[L](c_P[1](t)),t);
c_P[ 3] := unapply(jj_P(c_P_jj[3](t)),t);
c_P[ 4] := unapply(act_P[L](c_P[3](t)),t);
c_P[ 5] := unapply(jj_P(c_P_jj[5](t)),t);
c_P[ 6] := unapply(act_P[ L](c_P[5](t)),t);
c_P[ 7] := unapply(act_P[ M](c_P[5](t)),t);
c_P[ 8] := unapply(act_P[LM](c_P[5](t)),t);

#@ pc_P
pc_P[ 0] := (t) -> -exp(-2*I*t);
pc_P[ 1] := (t) ->  I*(1-cos(t))/(1+cos(t));
pc_P[ 2] := (t) -> -I*(1-cos(t))/(1+cos(t));
pc_P[ 3] := (t) ->  ((1+a_P)-(1-a_P)*cos(t))/((1+a_P)+(1-a_P)*cos(t));
pc_P[ 4] := (t) -> -((1+a_P)-(1-a_P)*cos(t))/((1+a_P)+(1-a_P)*cos(t));
pc_P[ 5] := (t) ->  (1-cos(t))/2 * a_P;
pc_P[ 6] := (t) -> -(1-cos(t))/2 * a_P;
pc_P[ 7] := (t) ->  1/((1-cos(t))/2 * a_P);
pc_P[ 8] := (t) -> -1/((1-cos(t))/2 * a_P);

#@ pc_P_lim
pc_P_lim[ 1] := [0,infinity * I];
pc_P_lim[ 2] := [-infinity * I,0];
pc_P_lim[ 3] := [   a_P, 1/a_P];
pc_P_lim[ 4] := [-1/a_P,  -a_P];
pc_P_lim[ 5] := [     0,   a_P];
pc_P_lim[ 6] := [  -a_P,     0];
pc_P_lim[ 7] := [ 1/a_P, infinity];
pc_P_lim[ 8] := [-infinity,-1/a_P];

######################################################################
# The function c_check_P[k](z) returns true if z lies in C[k]
# (This assumes that we already know that z lies in PX(a))

#@ c_check_P

c_check_P[0] := (z) ->
 simplify(z[2]*conjugate(z[2]) - z[5]*conjugate(z[5])) = 0;

c_check_P[1] := (z) -> is(simplify( I*z[2]*conjugate(z[3])) >= 0);

c_check_P[2] := (z) -> is(simplify(-I*z[2]*conjugate(z[3])) >= 0);

 c_check_P[3] := (z) -> is(simplify((  z[3] - a_P*z[2])*conjugate(z[2])) >= 0) and 
                       is(simplify((  z[4] - a_P*z[5])*conjugate(z[5])) >= 0);

c_check_P[4] := (z) -> is(simplify((- z[3] - a_P*z[2])*conjugate(z[2])) >= 0) and 
                       is(simplify((- z[4] - a_P*z[5])*conjugate(z[5])) >= 0);

c_check_P[5] := (z) -> is(simplify((- z[3] + a_P*z[2])*conjugate(z[2])) >= 0) and
                       is(simplify((- z[5] + a_P*z[4])*conjugate(z[5])) >= 0);

c_check_P[6] := (z) -> is(simplify((  z[3] + a_P*z[2])*conjugate(z[2])) >= 0) and
                       is(simplify((- z[5] - a_P*z[4])*conjugate(z[5])) >= 0);

c_check_P[7] := (z) -> is(simplify((- z[2] + a_P*z[3])*conjugate(z[2])) >= 0) and 
                       is(simplify((- z[4] + a_P*z[5])*conjugate(z[5])) >= 0);

c_check_P[8] := (z) -> is(simplify((- z[2] - a_P*z[3])*conjugate(z[2])) >= 0) and
                       is(simplify((  z[4] + a_P*z[5])*conjugate(z[5])) >= 0);

######################################################################

#@ is_in_F4_P
is_in_F4_P := proc(z)
 local u,v,w,err;
 if not is(simplify(Im(z[3]*conjugate(z[2]))) >= 0) then return false; fi;
 if simplify(z[2]) = 0 then return true; fi;
 u := simplify(z[3]/z[2]);
 v := simplify(z[1]/z[2]);
 w := sqrt(u)*sqrt(u-a_P)*sqrt(u+a_P)*sqrt(u-1/a_P)*sqrt(u+1/a_P);
 err := simplify_P(v + w);

 return evalb(err = 0);
end:

#@ is_in_F16_P
is_in_F16_P := proc(z)
 is(simplify(z[2]*conjugate(z[2]) - z[5]*conjugate(z[5])) >= 0) and
 is(simplify(Re(z[3]*conjugate(z[2]))) >= 0) and
 is(simplify(Im(z[3]*conjugate(z[2]))) >= 0) and
 is(simplify(Re(z[1]*conjugate(z[2]))) >= 0) and
 is(simplify(Re(z[1]*conjugate(z[2])) - Im(z[1]*conjugate(z[2]))) >= 0);
end:



==> anc/maple/projective/PX0.mpl <==
# Many functions related to the hyperbolic family treat the parameter a_P
# as a symbol.  One might also want to work with a numeric value of a_P.
# For that, we can invoke set_a_P0(1/10) (for example).  This will set
# a_P0 to the exact rational value 1/10, and a_P1 to the approximate value
# 0.1.  It will also set a long list of other global variables.  Typically,
# there is an existing global variable, say foo, whose value involves
# a_P, and the function set_a_P0(1/10) will set foo0 and foo1 to the
# values obtained by substituting a_P = 1/10 or a_P = 0.1 in foo.

set_a_P0 := proc(a)
 global a_P0,a_P1,A_P0,A_P1,r_P0,r_P1,P_rel0,P_rel1,
  v_P0,v_P1,c_P0,c_P1,q_Ep0,q_Em0,is_in_Ep0_0,is_in_Em0_0,
  P_to_Ep0_0,P_to_Em0_0,Ep0_0_e,Em0_0_e,Ep0_0_trans,Em0_0_trans,
  Wg2p0,Wg3p0,WPp0,WPPp0,Wg2m0,Wg3m0,WPm0,WPPm0,
  C_to_Ep0_0,C_to_Em0_0,c_Ep0_0,c_Em0_0,
  latt_a0,latt_b0,latt_c0,latt_d0,latt_e0,latt_f0,
  v_Ep0_0,v_Em0_0;
 local i,wz;

 a_P0 := a;                  #@ a_P0 
 a_P1 := evalf(a);           #@ a_P1 
 A_P0 := subs(a_P=a_P0,A_P); #@ A_P0 
 A_P1 := evalf(A_P0);        #@ A_P1 

 r_P0 := subs(a_P=a_P0,r_P); #@ r_P0 
 r_P1 := subs(a_P=a_P1,r_P); #@ r_P1 

 for i from 0 to 3 do 
  P_rel0[i] := subs(a_P=a_P0,P_rel[i]); #@ P_rel0 
  P_rel1[i] := subs(a_P=a_P1,P_rel[i]); #@ P_rel1 
 od;

 for i from 0 to 13 do
  v_P0[i] := simplify(subs(a_P=a_P0,v_P[i])); #@ v_P0
  v_P1[i] := evalf(v_P0[i]);                  #@ v_P1
 od;

 for i from 0 to 8 do
  c_P0[i] := unapply(simplify(subs(a_P=a_P0,c_P[i](t))),t); #@ c_P0
  c_P1[i] := unapply(evalf(c_P0[i](t)),t);                  #@ c_P1

  c_Ep0_0[i] := unapply(simplify(subs(a_P=a_P0,c_Ep_0[i](t))),t); #@ c_Ep0_0
  c_Em0_0[i] := unapply(simplify(subs(a_P=a_P0,c_Em_0[i](t))),t); #@ c_Em0_0
 od;

 q_Ep0 := unapply(eval(subs(a_P=a_P0,q_Ep(x))),x); #@ q_Ep0 
 q_Em0 := unapply(eval(subs(a_P=a_P0,q_Em(x))),x); #@ q_Em0 

 is_in_Ep0_0 := unapply(eval(subs(a_P=a_P0,is_in_Ep_0(YX))),YX); #@ is_in_Ep0_0 
 is_in_Em0_0 := unapply(eval(subs(a_P=a_P0,is_in_Em_0(YX))),YX); #@ is_in_Em0_0 

 P_to_Ep0_0 := unapply(eval(subs(a_P=a_P0,P_to_Ep_0([wz[1],wz[2]]))),wz); #@ P_to_Ep0_0 
 P_to_Em0_0 := unapply(eval(subs(a_P=a_P0,P_to_Em_0([wz[1],wz[2]]))),wz); #@ P_to_Em0_0 

 for i from 0 to 3 do 
  Ep0_0_e[i] := subs(a_P=a_P0,Ep_0_e[i]); #@ Ep0_0_e[i] 
  Em0_0_e[i] := subs(a_P=a_P0,Em_0_e[i]); #@ Em0_0_e[i] 

  Ep0_0_trans[i] := unapply(eval(subs(a_P=a_P0,Ep_0_trans[i](YX))),YX); #@ Ep0_0_trans[i] 
  Em0_0_trans[i] := unapply(eval(subs(a_P=a_P0,Em_0_trans[i](YX))),YX); #@ Em0_0_trans[i] 
 od:

 Wg2p0 := subs(a_P=a_P0,Wg2p);                         #@ Wg2p0
 Wg3p0 := subs(a_P=a_P0,Wg3p);                         #@ Wg3p0
 WPp0  := unapply(subs(a_P=a_P0,WPp(z)),z);            #@ WPp0
 WPPp0 := unapply(subs(a_P=a_P0,WPPp(z)),z);           #@ WPPp0
 C_to_Ep0_0 := unapply(subs(a_P=a_P0,C_to_Ep_0(z)),z); #@ C_to_Ep0_0

 Wg2m0 := subs(a_P=a_P0,Wg2m);                         #@ Wg2m0
 Wg3m0 := subs(a_P=a_P0,Wg3m);                         #@ Wg3m0
 WPm0  := unapply(subs(a_P=a_P0,WPm(z)),z);            #@ WPm0
 WPPm0 := unapply(subs(a_P=a_P0,WPPm(z)),z);           #@ WPPm0
 C_to_Em0_0 := unapply(subs(a_P=a_P0,C_to_Em_0(z)),z); #@ C_to_Em0_0

 # The code above should be correct, but is affected by a bug in Maple.
 # We therefore override it as follows:
 WPPm0 := proc(z)
  local e,u0,u1,v0,v1;
  u0 := WPm0(z);
  e := 10.^(-50);
  u1 := WPm0(z + e);
  v0 := -sqrt(2.)*I*(u1 - u0)/e;
  v1 := sqrt(4*u0^3-Wg2m0*u0-Wg3m0);
  if Re(v1/v0) < 0 then
   v1 := -v1;
  fi;
  return(v1);
 end:

 C_to_Em0_0 := (z) -> [I*WPPm0(z)/(WPm0(z)+1/3)^2/sqrt(2),1/(WPm0(z)+1/3)];
 # end of bugfix.

 latt_a0 := evalf(subs(a_P=a_P0,latt_a)); #@ latt_a0
 latt_b0 := evalf(subs(a_P=a_P0,latt_b)); #@ latt_b0
 latt_c0 := evalf(subs(a_P=a_P0,latt_c)); #@ latt_c0
 latt_d0 := evalf(subs(a_P=a_P0,latt_d)); #@ latt_d0
 latt_e0 := evalf(subs(a_P=a_P0,latt_e)); #@ latt_e0
 latt_f0 := evalf(subs(a_P=a_P0,latt_f)); #@ latt_f0

 for i from 0 to 15 do
  v_Ep0_0[i] := subs(a_P=a_P0,v_Ep_0[i]); #@ v_Ep0_0
 od:

 for i from 0 to 13 do
  v_Em0_0[i] := subs(a_P=a_P0,v_Em_0[i]); #@ v_Em0_0
 od:

 NULL;
end:

#set_a_P0(1/10);

set_a_P0(0.09835622956839951251364823009734668690409027293496644792693847749752317746490473246479165607386090621);



==> anc/maple/projective/PX_check.mpl <==
check_r_P_cofactors := proc()
 local err;

 printf("%a()\n",procname);

 err := r_P_cofactor0(z) * r_P(z) + r_P_cofactor1(z) * diff(r_P(z),z) - 1;
 err := simplify(err);

 _ASSERT(err = 0,"r_P and its derivative are coprime");
end:

add_check(check_r_P_cofactors):

######################################################################

check_P_action := proc()
 local i,a,b,z,T,U,A,B,err;

 printf("%a()\n",procname);

 for i from 1 to 5 do
  assume(a[i]::real);
  assume(b[i]::real);
  z[i] := a[i] + I * b[i];
 od:

 for T in G16 do
  for U in G16 do
   A := act_P[G_mult(T,U)](z);
   B := act_P[T](act_P[U](z));
   assert(A = B or A = (-1) *~ B,sprintf("%a o %a on PX(a)",T,U));
  od;
 od;

 _ASSERT(
  expand(P_rel[0](act_P[L](z)) + P_rel[0](z)) = 0 and
  expand(P_rel[1](act_P[L](z)) - P_rel[1](z)) = 0 and
  expand(P_rel[2](act_P[L](z)) + P_rel[2](z)) = 0 and
  expand(P_rel[3](act_P[L](z)) - P_rel[3](z)) = 0,
  "L preserves PX(a)"
 );

 _ASSERT(
  expand(P_rel[0](act_P[M](z)) - P_rel[0](z)) = 0 and
  expand(P_rel[1](act_P[M](z)) - P_rel[3](z)) = 0 and
  expand(P_rel[2](act_P[M](z)) - P_rel[2](z)) = 0 and
  expand(P_rel[3](act_P[M](z)) - P_rel[1](z)) = 0,
  "M preserves PX(a)"
 );

 _ASSERT(
  expand(P_rel[0](act_P[N](z)) - conjugate(P_rel[0](z))) = 0 and
  expand(P_rel[1](act_P[N](z)) - conjugate(P_rel[1](z))) = 0 and
  expand(P_rel[2](act_P[N](z)) - conjugate(P_rel[2](z))) = 0 and
  expand(P_rel[3](act_P[N](z)) - conjugate(P_rel[3](z))) = 0,
  "N preserves PX(a)"
 );

end:

add_check(check_P_action):

######################################################################

check_j_P := proc()
 local err,z_;

 printf("%a()\n",procname);

 err := expand(P_rel[0](j_P([w,z])) - 
               (w^2 - z*(z-a_P)*(z+a_P)*(z-1/a_P)*(z+1/a_P)));
 _ASSERT(err = 0,"j(PX_0(a)) relation 0");

 _ASSERT(P_rel[1](j_P([w,z])) = 0,"j(PX_0(a)) relation 1");
 _ASSERT(P_rel[2](j_P([w,z])) = 0,"j(PX_0(a)) relation 2");
 _ASSERT(P_rel[3](j_P([w,z])) = 0,"j(PX_0(a)) relation 3");

 _ASSERT(is_equal_P(act_P[L](j_P([w,z])),j_P([I*w,-z])),
        "L(j(w,z)) in PX(a)");
 _ASSERT(is_equal_P(act_P[M](j_P([w,z])),j_P([-w/z^3,1/z])),
        "M(j(w,z)) in PX(a)");

 z_ := [seq(z[i],i=1..5)];
 _ASSERT(NF_P(numer(j_inv_P(z_)[1]^2 - r_P(j_inv_P(z_)[2]))) = 0,
         "j_inv_P sends PX(a) to PX_0(a)");

 _ASSERT(j_inv_P(j_P([w,z])) = [w,z],"j_inv_P o j_P");

 _ASSERT(
  {op(NF_P(numer(j_inv_P(z_)[1]^2 - r_P(j_inv_P(z_)[2]))))} = {0},
  "j_P o j_inv_P");
  
end:

add_check(check_j_P):

######################################################################

check_pc_P := proc()
 local k,u,lm;

 printf("%a()\n",procname);

 for k from 0 to 8 do
  _ASSERT(simplify(p_P(c_P[k](t)) - pc_P[k](t)) = 0,
          sprintf("pc_P[%d] = p o c_P[%d]",k,k));
 od:

 for k from 1 to 8 do 
  if k <= 2 then u := I else u := 1; fi;
  lm := u *~ [minimize(pc_P[k](t)/u,t=0..2*Pi),maximize(pc_P[k](t)/u,t=0..2*Pi)];
  lm := subs({infinity/a_P = infinity,-infinity/a_P = -infinity},lm);
  _ASSERT(pc_P_lim[k] = lm,sprintf("limits for pc_P[%d]",k),
           [k,lm,pc_P_lim[k],lm -~ pc_P_lim[k]]);
 od:
end:

add_check(check_pc_P):



==> anc/maple/projective/ellquot.mpl <==
# This file contains code related to two elliptic curves which are
# quotients of PX(a).  One is denoted by E^+ in LaTeX and Ep in Maple,
# the other is E^- or Em.  The curves Ep and Em are defined as
# subvarieties of CP^4, but there are affine curves Ep_0 and
# Em_0 in C^2 which are isomorphic to dense open subvarieties of
# Ep and Em respectively.  These are quartic curves which pass through
# the origin, and we take the origin (not a point at infinity) as the
# zero element for a group structure.

#@ is_equal_CP2
is_equal_CP2 := proc(z,w)
 local i,j;
 for i from 1 to 2 do
  for j from i+1 to 3 do
   if simplify(conjugate(simplify(z[i]*w[j] - z[j]*w[i]))) <> 0 then
    return(false);
   fi;
  od;
 od;
 return(true);
end:

#@ d_CP2
d_CP2 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..3),i=1..2)/
                       (add(abs(u[i])^2,i=1..3)*add(abs(v[i])^2,i=1..3)));

#@ d_CP2_0
d_CP2_0 := (u,v) -> d_CP2([u[1],u[2],1],[v[1],v[2],1]);

#@ ss
ss := [seq(s[i],i=1..5)];

# The curves Ep_0 and Em_0 have equations y^2 = q_Ep(x) and 
# y^2 = q_Em(x) respectively, where q_Ep and q_Em are given below.

q_Ep := (x) -> 2*x*(x-1)*((1/a_P+a_P)^2/4*x^2-1); #@ q_Ep
q_Em := (x) -> 2*x*(x-1)*((1/a_P-a_P)^2/4*x^2+1); #@ q_Em

is_member_Ep_0 := (yx) -> yx[1]^2 - q_Ep(yx[2]); #@ is_member_Ep_0
is_member_Em_0 := (yx) -> yx[1]^2 - q_Em(yx[2]); #@ is_member_Em_0

#@ Ep_rel
Ep_rel[0] := (z) -> z[1]^2 - 2*(z[4]-z[3])*((1/a_P+a_P)^2/4*z[4]-z[2]); 
Ep_rel[1] := (z) -> z[2]*z[4] - z[3]^2;                                 

#@ Em_rel
Em_rel[0] := (z) -> z[1]^2 - 2*(z[4]-z[3])*((1/a_P-a_P)^2/4*z[4]+z[2]);
Em_rel[1] := (z) -> z[2]*z[4] - z[3]^2;

is_member_Ep := (z) -> simplify_P([seq(Ep_rel[i](z),i=0..1)]) = [0$2]; #@ is_member_Ep
is_member_Em := (z) -> simplify_P([seq(Em_rel[i](z),i=0..1)]) = [0$2]; #@ is_member_Em

#@ is_equal_Ep_list
is_equal_Ep_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..4),i=1..3)]; 

#@ is_equal_Ep
is_equal_Ep := proc(z,w)
 local L,u;

 L := is_equal_Ep_list(z,w);
 for u in L do 
  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
   return(false);
  fi;
 od;
 return(true);
end:

#@ is_equal_Em_list
is_equal_Em_list := (z,w) -> [seq(seq(z[i]*w[j]-z[j]*w[i],j=i+1..4),i=1..3)];

#@ is_equal_Em
is_equal_Em := proc(z,w)
 local L,u;

 L := is_equal_Em_list(z,w);
 for u in L do 
  if simplify_P(conjugate(simplify_P(expand(u)))) <> 0 then
   return(false);
  fi;
 od;
 return(true);
end:

Ep_vars := tdeg(z[1],z[2],z[3],z[4]);                  #@ Ep_vars
Ep_rels := Basis([Ep_rel[0](z),Ep_rel[1](z)],Ep_vars); #@ Ep_rels
NF_Ep := (u) -> NormalForm(u,Ep_rels,Ep_vars);         #@ NF_Ep

Em_vars := tdeg(z[1],z[2],z[3],z[4]);                  #@ Em_vars
Em_rels := Basis([Em_rel[0](z),Em_rel[1](z)],Em_vars); #@ Em_rels
NF_Em := (u) -> NormalForm(u,Em_rels,Em_vars);         #@ NF_Em

j_Ep     := (yx) -> [yx[1],1,yx[2],yx[2]^2]; #@ j_Ep
j_inv_Ep := (x)  -> [x[1]/x[2],x[3]/x[2]];   #@ j_inv_Ep

j_Em     := (yx) -> [yx[1],1,yx[2],yx[2]^2]; #@ j_Em
j_inv_Em := (x)  -> [x[1]/x[2],x[3]/x[2]];   #@ j_inv_Em

#@ d_CP3
d_CP3 := (u,v) -> sqrt(add(add(abs(u[i]*v[j]-u[j]*v[i])^2,j=i+1..4),i=1..3)/
                       (add(abs(u[i])^2,i=1..4)*add(abs(v[i])^2,i=1..4)));

# This function takes values in Ep_0, and has second component exp(I*t).
# It is well-behaved for small positive values of t.

#@ l_Ep
l_Ep := (t) -> [(1/2+1/2*I)*sqrt(2)*(-a_P^2+1)*sqrt(tan((1/2)*t))*
                  sqrt(1+I*tan((1/2)*t)*(1-a_P)^2/(1+a_P)^2)*
                  sqrt(1+I*tan((1/2)*t)*(1+a_P)^2/(1-a_P)^2)*
                   exp((1/2*I)*t)/((1-I*tan((1/2)*t))^(3/2)*a_P),
                 exp(I*t)];
		 
# The function P_to_Ep_0 gives a map from (the affine model) of
# PX(a) to Ep_0, which induces an isomorphism from
# PX(a)/\mu to Ep.

#@ P_to_Ep_0
P_to_Ep_0 := proc(wz)
 local w,z;
 w,z := op(wz);
 return([2*w*(1-z)/((1+z^2)^2),2*z/(1+z^2)]);
end:

#@ Ep_to_P_0
Ep_to_P_0 := proc(yx) 
 local y,x;
 y,x := op(yx);
 return [y*((2-x)*sqrt(1-x^2)-(x+2)*(x-1))/(x^3*(x-1)),(1+sqrt(1-x^2))/x];
end:

#@ P_to_Ep
P_to_Ep := (z) -> [2*(z[2]-z[3])*z[1],
                   z[2]^2+2*z[2]*z[4]+z[3]*z[5],
		   2*z[2]*(z[3]+z[5]),
		   4*z[2]*z[4]];

# The function P_to_Em_0 gives a map from (the affine model) of
# PX(a) to Em_0, which induces an isomorphism from
# PX(a)/\lambda\mu to Em.

#@ P_to_Em_0
P_to_Em_0 := proc(wz)
 local w,z;
 w,z := op(wz);
 return([-(1+I)*sqrt(2)*w*(I+z)/((1-z^2)^2),2*I*z/(1-z^2)]);
end:

#@ Em_to_P_0
Em_to_P_0 := proc(yx) 
 local y,x;
 y,x := op(yx);
 return [(1+I)/sqrt(2)*y*((x-2)*sqrt(1-x^2)-(x+2)*(x-1))/(x^3*(x-1)), -I*(1-sqrt(1-x^2))/x];
end:

#@ P_to_Em
P_to_Em := (z) -> [(1-I)*sqrt(2)*z[1]*(z[2]-I*z[3]),
                   z[2]^2-2*z[2]*z[4]+z[3]*z[5],
		   2*I*z[2]*(z[3]-z[5]),
		   -4*z[2]*z[4]];

#@ P_to_Epm_0
P_to_Epm_0 := (wz) -> [op(P_to_Ep_0(wz)),op(P_to_Em_0(wz))];

#@ PJ_trans
PJ_trans := (u) -> [op(Em_0_trans[1]([u[1],u[2]])),op(Ep_0_trans[1]([u[3],u[4]]))];

#@ PJ_trans
P_to_PJ := proc(wz,u_)
 local w,z,u;

 w,z := op(wz);
 u := `if`(nargs>1,u_,sqrt(z));
 
 return [
  1/sqrt(2)*u*(1-z)*(2*bp_P^2*(1-z)^2-bm_P^2*(w/u+1+z^2))/(bm_P^2*z-  (1-z)^2)^2,
    (w/u - (1-z)^2)/(bm_P^2*z-  (1-z)^2)/2,
  (1+I)/2  *u*(I+z)*(2*bm_P^2*(I+z)^2+bp_P^2*(w/u+1-z^2))/(bp_P^2*z+I*(I+z)^2)^2,
  I*(w/u + (I+z)^2)/(bp_P^2*z+I*(I+z)^2)/2
 ];

end:

#@ PJ_to_Epm_0
PJ_to_Epm_0 := (u) -> [op(Em_0_to_Ep_0([u[1],u[2]])),op(Ep_0_to_Em_0([u[3],u[4]]))];


######################################################################
# Note that only the normaliser of M acts on Ep, and only the 
# normaliser of LM acts on Em.

#@ act_Ep_0
act_Ep_0[1]    := yx -> [ yx[1],yx[2]];
act_Ep_0[LL]   := yx -> [-yx[1],yx[2]];
act_Ep_0[M]    := yx -> [ yx[1],yx[2]];
act_Ep_0[LLM]  := yx -> [-yx[1],yx[2]];
act_Ep_0[N]    := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
act_Ep_0[LLN]  := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
act_Ep_0[MN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
act_Ep_0[LLMN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];

#@ act_Ep
act_Ep[1]    := z -> [ z[1], z[2], z[3], z[4]];
act_Ep[LL]   := z -> [-z[1], z[2], z[3], z[4]];
act_Ep[M]    := z -> [ z[1], z[2], z[3], z[4]];
act_Ep[LLM]  := z -> [-z[1], z[2], z[3], z[4]];
act_Ep[N]    := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
act_Ep[LLN]  := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
act_Ep[MN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
act_Ep[LLMN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);

#@ act_Em_0
act_Em_0[1]    := yx -> yx;
act_Em_0[LL]   := yx -> [-yx[1],yx[2]];
act_Em_0[LM]   := yx -> yx;
act_Em_0[LLLM] := yx -> [-yx[1],yx[2]];
act_Em_0[LN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
act_Em_0[LLLN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];
act_Em_0[MN]   := yx -> [ conjugate(yx[1]),conjugate(yx[2])];
act_Em_0[LLMN] := yx -> [-conjugate(yx[1]),conjugate(yx[2])];

#@ act_Em
act_Em[1]    := z -> [ z[1], z[2], z[3], z[4]];
act_Em[LL]   := z -> [-z[1], z[2], z[3], z[4]];
act_Em[LM]   := z -> [ z[1], z[2], z[3], z[4]];
act_Em[LLLM] := z -> [-z[1], z[2], z[3], z[4]];
act_Em[LN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
act_Em[LLLN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);
act_Em[MN]   := z -> map(conjugate,[ z[1], z[2], z[3], z[4]]);
act_Em[LLMN] := z -> map(conjugate,[-z[1], z[2], z[3], z[4]]);

######################################################################

#@ v_Ep_0
v_Ep_0[ 0] := [0,0];
v_Ep_0[ 1] := [0,0];
v_Ep_0[ 2] := [a_P-1/a_P,-1];
v_Ep_0[ 3] := [0,1];
v_Ep_0[ 4] := [1/a_P-a_P,-1];
v_Ep_0[ 5] := [0,1];
v_Ep_0[ 6] := [infinity,infinity];
v_Ep_0[ 7] := [infinity,infinity];
v_Ep_0[ 8] := [infinity,infinity];
v_Ep_0[ 9] := [infinity,infinity];
v_Ep_0[10] := [0,-2*a_P/(1+a_P^2)];
v_Ep_0[11] := [0, 2*a_P/(1+a_P^2)];
v_Ep_0[12] := [0,-2*a_P/(1+a_P^2)];
v_Ep_0[13] := [0, 2*a_P/(1+a_P^2)];

v_Ep_0[14] := [ 2*sqrt(2)*a_P*(1-a_P^2)^2/(1+a_P^2)^3, 4*a_P^2/(1+a_P^2)^2];
v_Ep_0[15] := [-2*sqrt(2)*a_P*(1-a_P^2)^2/(1+a_P^2)^3, 4*a_P^2/(1+a_P^2)^2];

#@ v_Ep
for i from 0 to 15 do
 if not(has(v_Ep_0[i],infinity)) then
  v_Ep[i] := j_Ep(v_Ep_0[i]);
 fi;
od:

v_Ep[ 6] := [ a_P+1/a_P,0,0,-sqrt(2)];
v_Ep[ 7] := [-a_P-1/a_P,0,0,-sqrt(2)];
v_Ep[ 8] := [-a_P-1/a_P,0,0,-sqrt(2)];
v_Ep[ 9] := [ a_P+1/a_P,0,0,-sqrt(2)];

#@ omega_Em
omega_Em := (1+I)/sqrt(2);

#@ v_Em_0
v_Em_0[ 0] := [0,0];
v_Em_0[ 1] := [0,0];
v_Em_0[ 2] := [infinity,infinity];
v_Em_0[ 3] := [infinity,infinity];
v_Em_0[ 4] := [infinity,infinity];
v_Em_0[ 5] := [infinity,infinity];
v_Em_0[ 6] := [ (a_P+1/a_P),-1];
v_Em_0[ 7] := [0,1];
v_Em_0[ 8] := [-(a_P+1/a_P),-1];
v_Em_0[ 9] := [0,1];
v_Em_0[10] := [0,-2*I*a_P/(1-a_P^2)];
v_Em_0[11] := [0, 2*I*a_P/(1-a_P^2)];
v_Em_0[12] := [0, 2*I*a_P/(1-a_P^2)];
v_Em_0[13] := [0,-2*I*a_P/(1-a_P^2)];

#@ v_Em
for i from 0 to 13 do
 if not(has(v_Em_0[i],infinity)) then
  v_Em[i] := j_Em(v_Em_0[i]);
 fi;
od:

v_Em[ 2] := [ a_P-1/a_P,0,0,-sqrt(2)];
v_Em[ 3] := [ a_P-1/a_P,0,0,-sqrt(2)];
v_Em[ 4] := [-a_P+1/a_P,0,0,-sqrt(2)];
v_Em[ 5] := [-a_P+1/a_P,0,0,-sqrt(2)];

for i from 0 to 8 do 
 c_Ep_0[i] := unapply(simplify(P_to_Ep_0(pq_P(c_P[i](t)))),t); #@ c_Ep_0
 c_Em_0[i] := unapply(simplify(P_to_Em_0(pq_P(c_P[i](t)))),t); #@ c_Em_0
 c_Ep[i]   := unapply(simplify(P_to_Ep(c_P[i](t))),t);         #@ c_Ep
 c_Em[i]   := unapply(simplify(P_to_Em(c_P[i](t))),t);         #@ c_Em
od:

######################################################################

# We make Ep into a group in the usual way, with the point (0,0) in Ep_0
# as the zero element, and similarly for Em.  The points of order two are
# as follows.

#@ Ep_0_e
Ep_0_e[0] := [0,0];
Ep_0_e[1] := [0,1];
Ep_0_e[2] := [0, 2*a_P/(1+a_P^2)];
Ep_0_e[3] := [0,-2*a_P/(1+a_P^2)];

#@ Ep_0_e
Em_0_e[0] := [0,0];
Em_0_e[1] := [0,1];
Em_0_e[2] := [0, 2*I*a_P/(1-a_P^2)];
Em_0_e[3] := [0,-2*I*a_P/(1-a_P^2)];

for i from 0 to 3 do
 Ep_e[i] := j_Ep(Ep_0_e[i]); #@ Ep_e
 Em_e[i] := j_Em(Em_0_e[i]); #@ Em_e
od:

# The map Ep_0_trans[i] is u |-> u + Ep_0_e[i].

#@ Ep_0_trans
Ep_0_trans[0] := (yx) -> yx;
Ep_0_trans[1] := (yx) -> [
 4*a_P^2*(1-a_P^2)^2 * yx[1]/((1+a_P^2)^2*yx[2] - 4*a_P^2)^2,
 4*a_P^2*(yx[2]-1)/((1+a_P^2)^2*yx[2] - 4*a_P^2)
];
Ep_0_trans[2] := (yx) -> [
 -8*a_P^2*(1-a_P)^2/(1+a_P^2)*yx[1]/((1-a_P)^2*yx[2]+2*a_P*(1-yx[2]))^2,
 2*a_P/(1+a_P^2)*(2*a_P-(1+a_P^2)*yx[2])/((1-a_P)^2*yx[2]+2*a_P*(1-yx[2]))
];
Ep_0_trans[3] := (yx) -> [
 -8*a_P^2*(1+a_P)^2/(1+a_P^2)*yx[1]/((1+a_P)^2*yx[2]-2*a_P*(1-yx[2]))^2,
 2*a_P/(1+a_P^2)*(2*a_P+(1+a_P^2)*yx[2])/((1+a_P)^2*yx[2]-2*a_P*(1-yx[2]))
];

#@ Ep_trans
Ep_trans[0] := (z) -> [z[1],z[2],z[3],z[4]];

Ep_trans[1] := (z) -> [bm_P^2*z[1],
                       z[2]-2*bp_P^2*z[3]+bp_P^4*z[4],
		       z[2] - (1+bp_P^2)*z[3] + bp_P^2*z[4],
		       z[2]-2*z[3]+z[4]] /~ bm_P^2;
Ep_trans[2] := (z) -> [ 2*(1-bp_P)*z[1],
                       bp_P*z[2]+(2*bp_P^2-4*bp_P)*z[3]+(bp_P^3-4*bp_P^2+4*bp_P)*z[4],
		       z[2]-2*z[3]-(bp_P^2-2*bp_P)*z[4],
		       z[2]/bp_P-2*z[3]+bp_P*z[4]] /~ ( 2*(1-bp_P));
Ep_trans[3] := (z) -> [-2*(1+bp_P)*z[1],
                       bp_P*z[2]-(2*bp_P^2+4*bp_P)*z[3]+(bp_P^3+4*bp_P^2+4*bp_P)*z[4],
		       -z[2]+2*z[3]+(bp_P^2+2*bp_P)*z[4],
		       z[2]/bp_P+2*z[3]+bp_P*z[4]] /~ (-2*(1+bp_P));

# The map Em_0_trans[i] is u |-> u + Em_0_e[i].

#@ Em_0_trans
Em_0_trans[0] := (yx) -> yx;
Em_0_trans[1] := (yx) -> [
 -4*a_P^2*(1+a_P^2)^2*yx[1]/((1-a_P^2)^2*yx[2]+4*a_P^2)^2,
 -(4*a_P^2*(yx[2]-1)/((1-a_P^2)^2*yx[2]+4*a_P^2))
];
Em_0_trans[2] := (yx) -> [
 -8*a_P^2*(I+a_P)^2/(1-a_P^2)*yx[1]/((I+a_P)^2*yx[2]+2*I*a_P*(yx[2]-1))^2,
 -2*I*a_P/(1-a_P^2)*(2*I*a_P-(1-a_P^2)*yx[2])/((I+a_P)^2*yx[2]+2*I*a_P*(yx[2]-1))
];
Em_0_trans[3] := (yx) -> [
 -8*a_P^2*(I-a_P)^2/(1-a_P^2)*yx[1]/((I-a_P)^2*yx[2]-2*I*a_P*(yx[2]-1))^2,
 -2*I*a_P/(1-a_P^2)*(2*I*a_P+(1-a_P^2)*yx[2])/((I-a_P)^2*yx[2]-2*I*a_P*(yx[2]-1))
];

#@ Em_trans
Em_trans[0] := (z) -> [z[1],z[2],z[3],z[4]];

Em_trans[1] := (z) -> [bp_P^2*z[1],
                       -z[2]-2*bm_P^2*z[3]-bm_P^4*z[4],
		       -z[2] + (1-bm_P^2)*z[3] + bm_P^2*z[4],
		       -z[2] + 2*z[3] - z[4]] /~ (bp_P^2);

Em_trans[2] := (z) -> [(I-bm_P)*z[1],
                       -(-bm_P/2*z[2]+bm_P*(bm_P-2*I)^2/2*z[4]+(bm_P*2+I*bm_P^2)*z[3]),
                       -(-I/2*z[2]+I*z[3]-(I/2*bm_P^2+bm_P)*z[4]),
                       -(z[2]/(2*bm_P)+I*z[3]-bm_P/2*z[4])] /~ (I-bm_P);

Em_trans[3] := (z) -> [(I+bm_P)*z[1],
                        (-bm_P/2*z[2]+bm_P*(bm_P+2*I)^2/2*z[4]+(bm_P*2-I*bm_P^2)*z[3]),
                        (I/2*z[2]-I*z[3]-(-I/2*bm_P^2+bm_P)*z[4]),
                        (z[2]/(2*bm_P)-I*z[3]-bm_P/2*z[4])] /~ ((bm_P+I));

######################################################################
# It turns out that Ep and Em are isogenous.  It should be possible to
# see this abstractly using some representation theory and duality 
# theory for Jacobians.  More specifically, the function 
# Ep_0_to_Em_0 defines an isogeny Ep -> Em with kernel generated by
# the point Ep_0_e[1], whereas Em_0_to_Ep_0 is an isogeny in the 
# opposite direction with kernel generated by Em_0_e[1].

#@ Ep_0_to_Em_0
Ep_0_to_Em_0 := proc(yx)
 local y,x;
 y,x := op(yx);
 return [y*sqrt(2)*((1-x)^2+bm_P^2*x^2)/((1-x)^2-bm_P^2*x^2)^2,
         2*x*(x-1)/((1-x)^2-bm_P^2*x^2)];
end:

#@ Em_0_to_Ep_0
Em_0_to_Ep_0 := proc(yx)
 local y,x;
 y,x := op(yx);
 return [y*sqrt(2)*((1-x)^2-bp_P^2*x^2)/((1-x)^2+bp_P^2*x^2)^2,
         2*x*(x-1)/((1-x)^2+bp_P^2*x^2)];
end:

#@ Ep_to_Em
Ep_to_Em := (z) -> [
 sqrt(2)*z[1]*(z[2]-2*z[3]+bp_P^2*z[4]),
 (2-bp_P^2)^2*z[4]^2 +(z[2]-2*z[3]+2*(2-bp_P^2)*z[4])*(z[2]-2*z[3]),
 2*(z[2]-bp_P^2*z[4])*(z[4]-z[3])+4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4]),
 4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4])
];

#@ Em_to_Ep
Em_to_Ep := (z) -> [
 sqrt(2)*z[1]*(z[2]-2*z[3]-bm_P^2*z[4]),
 (2+bm_P^2)^2*z[4]^2 +(z[2]-2*z[3]+2*(2+bm_P^2)*z[4])*(z[2]-2*z[3]),
 2*(z[2]+bm_P^2*z[4])*(z[4]-z[3])+4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4]),
 4*(z[4]^2-2*z[3]*z[4]+z[2]*z[4])
];

#@ Epm_w
Epm_w[1] := [ 2*bm_P/(1+bm_P)^2, 1/(1+bm_P)];
Epm_w[2] := [ 2*bm_P/(1-bm_P)^2, 1/(1-bm_P)];
Epm_w[3] := [-2*bm_P/(1+bm_P)^2, 1/(1+bm_P)];
Epm_w[4] := [-2*bm_P/(1-bm_P)^2, 1/(1-bm_P)];

######################################################################

#@ P_0_to_J_0
P_0_to_J_0 := proc(wz)
 local w,z,ym,xm,yp,xp;

 w,z := op(wz);

 ym := 1/sqrt(2)*sqrt(z)*(1-z)*(2*bp_P^2*(1-z)^2-bm_P^2*(w/sqrt(z)+1+z^2))/(bm_P^2*z-  (1-z)^2)^2; 
 yp := (1+I)/2  *sqrt(z)*(I+z)*(2*bm_P^2*(I+z)^2+bp_P^2*(w/sqrt(z)+1-z^2))/(bp_P^2*z+I*(I+z)^2)^2;
 xm :=   (w/sqrt(z) - (1-z)^2)/(bm_P^2*z-  (1-z)^2)/2;
 xp := I*(w/sqrt(z) + (I+z)^2)/(bp_P^2*z+I*(I+z)^2)/2;

 return [ym,xm,yp,xp];
end:

######################################################################
# The curves Ep_0 and Em_0 can be parametrised using the 
# Weierstrass P-function and its derivative.  More specifically, the
# function C_to_Ep_0 gives a universal covering of Ep by C, with kernel
# generated by latt_a (in R) and latt_b (in iR).  Similarly, the function 
# C_to_Em_0 gives a universal covering of Em by C, with kernel 
# generated by latt_e and latt_f.  The numbers latt_c (in R) and
# latt_d (in iR) generate a subgroup of index 2 in the kernel.

Wg2p := 4*(1/3+bp_P^2);                                  #@ Wg2p
Wg3p := 8/3*(1/9-bp_P^2);                                #@ Wg3p
WPp  := (z) -> WeierstrassP(z/sqrt(2),Wg2p,Wg3p):        #@ WPp
WPPp := (z) -> WeierstrassPPrime(z/sqrt(2),Wg2p,Wg3p):   #@ WPPp

Wg2m := 4*(1/3-bm_P^2);                                  #@ Wg2m
Wg3m := 8/3*(1/9+bm_P^2);                                #@ Wg3m
WPm  := (z) -> WeierstrassP(I*z/sqrt(2),Wg2m,Wg3m):      #@ WPm
WPPm := (z) -> WeierstrassPPrime(I*z/sqrt(2),Wg2m,Wg3m): #@ WPPm

C_to_Ep_0 := (z) -> [- WPPp(z)/(WPp(z)+1/3)^2/sqrt(2), 1/(WPp(z)+1/3)]; #@ C_to_Ep_0
C_to_Em_0 := (z) -> [I*WPPm(z)/(WPm(z)+1/3)^2/sqrt(2), 1/(WPm(z)+1/3)]; #@ C_to_Em_0

latt_a := ap_period;                       #@ latt_a
latt_b := am_period*I;                     #@ latt_b
latt_c := ap_period*sqrt(2);               #@ latt_c
latt_d := am_period*sqrt(2)*I;             #@ latt_d
latt_e := (ap_period+am_period*I)/sqrt(2); #@ latt_e
latt_f := (ap_period-am_period*I)/sqrt(2); #@ latt_f

# These are isomorphisms C -> R^2 that send the relevant lattices to Z^2

#@ div_Ep
div_Ep  := (z) -> [   Im(z/latt_b0)/Im(latt_a0/latt_b0),
                      Im(z/latt_a0)/Im(latt_b0/latt_a0)];

#@ div_Em
div_Em  := (z) -> [   Im(z/latt_e0)/Im(latt_f0/latt_e0),
                      Im(z/latt_f0)/Im(latt_e0/latt_f0)];

#@ div_Emq
div_Emq := (z) -> [-2*Im(z/latt_c0)/Im(latt_d0/latt_c0),
                    2*Im(z/latt_d0)/Im(latt_c0/latt_d0)];

######################################################################

#@ d_Ep

d_Ep[0] := (t) -> [(1+a_P)^2*sin(t)*sqrt((1-a_P)^2/a_P + (1+a_P)^2/a_P*sin(t/2)^2)/(4*a_P),
                 (1/a_P)*((a_P+1)^2/4*cos(t)-(1-a_P)^2/4)];

d_Ep[1] := (t) -> [I*(1-a_P)^2*sin(t)*sqrt((1+a_P)^2/a_P+(1-a_P)^2/a_P*sin(t/2)^2)/(4*a_P),
                 (1/a_P)*((1+a_P)^2/4-(1-a_P)^2/4*cos(t))];

######################################################################
# Near v[0], the functions below are inverse to C_to_Ep_0 and C_to_Em_0

#@ Ep_0_to_C
Ep_0_to_C := (yx) ->
 2/(sqrt(a_P)-1/sqrt(a_P))*
  EllipticF((sqrt(a_P)-1/sqrt(a_P))*yx[1]/2/(1-yx[2])/sqrt(1-yx[2]^2/4*(a_P+1/a_P)^2),
             I*(1+a_P)/(1-a_P));

#@ Em_0_to_C
Em_0_to_C := (yx) -> 
 sqrt(2)*(1-I)/(1/sqrt(a_P)-I*sqrt(a_P))*
  EllipticF((1+I)/sqrt(2)*yx[1]/2*(1/sqrt(a_P)-I*sqrt(a_P))/(1-yx[2])/sqrt(1+yx[2]^2/4*(1/a_P-a_P)^2),
            -I*(1+I*a_P)/(1-I*a_P));


######################################################################

#@ find_ca
#@ ca
#@ ca_string

find_ca := proc()
 global i,ca,ca_string;
 ca[0] := fsolve(Re(C_to_Ep0_0(t*latt_a0+latt_b0/2)[2])+1=0,t=0.271..0.272);
 ca[1] := Re(fsolve(Ep0_0_trans[1](C_to_Ep0_0(t*latt_a0 + latt_b0/2))[2] - v_Ep0_0[14][2],t = 0.33));
 ca[2] := brent_fsolve((t) -> table(["err" = Re(1/C_to_Em0_0(t*latt_c0)[2])]),0.37,0.4,false,false,10.^(-90))[1];
 ca[3] := brent_fsolve((t) -> table(["err" = Re(3*C_to_Em0_0(latt_c0/2+t*latt_d0)[2]-1)]),0.1,0.2,false,false,10.^(-90))[1];
 ca[4] := evalf(1/4 - 1/sqrt(8) + ca[1]/sqrt(2));

 ca_string := "";
 for i from 0 to 4 do 
  ca_string := cat(ca_string,sprintf("ca[%d] := %A;\n",i,ca[i]));
 od:
end:

ca[0] := .2712198345337267409183751260826859683620639254846839852546832980918572068609141666452521341087864403;
ca[1] := .3380191917841065905435356360705057573602229775275223773576731512721457153287874464581375181454782068;
ca[2] := .3856099172668633704591875630413429841810319627423419926273416490459286034304570833226260670543932199;
ca[3] := .1690819268841186594794124671806576109783450143041054095003132968033979158300508721043901321239984256;
ca[4] := .1354622720884641394270016572560535181460733569063074476782555872580258479260520219330188552098104961;

#@ v_TEp
v_TEp[ 0] := 0;
v_TEp[ 1] := 0;
v_TEp[ 2] :=  ca[0]*latt_a0 + latt_b0/2;
v_TEp[ 3] :=    1/2*latt_a0 + latt_b0/2;
v_TEp[ 4] := -ca[0]*latt_a0 + latt_b0/2;
v_TEp[ 5] :=    1/2*latt_a0 + latt_b0/2;
v_TEp[10] := latt_b0/2;
v_TEp[12] := latt_b0/2;

######################################################################
# These are maps R -> C such that the composite with C_to_Ep_0 is
# approximately the same as the composite
#
#     c[k]
#  R ------> PX_0 ----> Ep_0

#@ c_TEp_approx
c_TEp_approx[0] := (t) -> (1/2 - (1/2 - ca[0])*cos(t))*latt_a0+latt_b0/2;
c_TEp_approx[1] := (t) -> latt_b0 * t/Pi + c_TEp_a[1,1]*sin(t) + c_TEp_a[1,2]*sin(2*t)*I + c_TEp_a[1,3]*sin(3*t);
c_TEp_approx[2] := (t) -> latt_b0 * t/Pi - c_TEp_a[1,1]*sin(t) + c_TEp_a[1,2]*sin(2*t)*I - c_TEp_a[1,3]*sin(3*t);
c_TEp_approx[3] := (t) -> latt_a0/2 + t*latt_b0/Pi + c_TEp_a[3,2] * sin(2*t) * I;
c_TEp_approx[4] := (t) -> latt_b0/2 - c_TEp_a[4,1] * sin(t) - c_TEp_a[4,3] * sin(3*t);
c_TEp_approx[5] := (t) -> t*latt_a0/(2*Pi) + c_TEp_a[5,1] * sin(t) + c_TEp_a[5,2] * sin(2*t) + c_TEp_a[5,3] * sin(3*t);
c_TEp_approx[6] := (t) -> t*latt_b0/(2*Pi) + (c_TEp_a[6,1] * sin(t) + c_TEp_a[6,2] * sin(2*t) + c_TEp_a[6,3] * sin(3*t)) * I;
c_TEp_approx[7] := unapply(c_TEp_approx[5]( t),t);
c_TEp_approx[8] := unapply(c_TEp_approx[6](-t),t);

#@ c_TEp_a
c_TEp_a[1,1] := 0.6247347995397494979304990644922278959925160558822906310627061638472069242981199313035975369049495378;
c_TEp_a[1,2] := 0.1271025486963173673053533258315918977758877826348357864853356763913426014752169850359977340543651160;
c_TEp_a[1,3] := 0.04381746206649332486668820474497225695049799820309213349946374104678578367977790428958078654155281204;
c_TEp_a[3,2] := 0.1042805083196201573848763132278556884018577757032944082115538163208094109327358933030888052414138109;
c_TEp_a[4,1] := 0.4968296088425958313893062468630599274335873218089671291381643204020161460960238235450241440954199888;
c_TEp_a[4,3] := 0.03071315983358916926430176920663159406977183930465613106149221110811287954564497454251589873134635628;
c_TEp_a[5,1] := 0.03427325618888229644323397515847565305897064093054365551658309204485785383605755460381667885437777016;
c_TEp_a[5,2] := 0.002482478177069518908910207898024965359042928275607876444506771571486982421239589861216569732858358200;
c_TEp_a[5,3] := 0.000238565053005790472482742854541616044857974248413386109265566228277239808644583552185718631302795458;
c_TEp_a[6,1] := 0.0558713002227124085540383146452715943529179849726750467583063953157534082410475171178334557306278623;
c_TEp_a[6,2] := 0.00332541457691846974120052631026377039577655088554540434419946854408626923142436070630415134361428515;
c_TEp_a[6,3] := 0.00030771228226226118360872862753417350317298244674914294818400377809424655149917305792839447143257881;

#@ c_Ep_0_approx[k]
for k from 0 to 8 do
 c_Ep_0_approx[k] := unapply(C_to_Ep0_0(c_TEp_approx[k](t)),t);
od:

#@ c_TEm_approx
c_TEm_approx[0] := (t) -> (1/2 - (1/2-ca[1])*sin(t+Pi/4))*latt_c0;
c_TEm_approx[1] := (t) -> c_TEm_a[1,1] * sin(t) + c_TEm_a[1,3] * sin(3*t);
c_TEm_approx[2] := (t) -> latt_d0 * t/Pi + c_TEm_a[2,2] * sin(2*t) * I;
c_TEm_approx[3] := (t) -> latt_c0/4 + (t/(2*Pi)-1/4)*latt_d0 + c_TEm_a[3,1] * sin(t) +
                            c_TEm_a[3,2] * sin(2*t) * I + c_TEm_a[3,3] * sin(3*t);  
c_TEm_approx[4] := (t) -> latt_c0/4 + (t/(2*Pi)+1/4)*latt_d0 - c_TEm_a[3,1] * sin(t) +
                            c_TEm_a[3,2] * sin(2*t) * I - c_TEm_a[3,3] * sin(3*t);  
c_TEm_approx[5] := (t) -> t/(4*Pi)*(latt_c0 - latt_d0) + add(c_TEm_a[5,k] * sin(k*t),k=1..3);
c_TEm_approx[6] := (t) -> t/(4*Pi)*(latt_c0 + latt_d0) + add(conjugate(c_TEm_a[5,k]) * sin(k*t),k=1..3);
c_TEm_approx[7] := eval(c_TEm_approx[6]);
c_TEm_approx[8] := eval(c_TEm_approx[5]);

#@ c_TEm_a
c_TEm_a[1,1] := 0.8835084263955505585783987716840000325926615540942614052941584433964337822854465613444230237701180424;
c_TEm_a[1,3] := 0.06196724912320348395700677267078302081353815486017812159352605843249840400768595265032504859994172416;
c_TEm_a[2,2] := 0.1797501481785187719080376142790183135790694888474575684045644044454056920630789380074211242867244138;
c_TEm_a[3,1] := 0.3511321628863063015929856160517480228866539212422554128973412749459584607846880678817297806565675990;
c_TEm_a[3,2] := 0.07373745457838359930142006274768329182000846163947333927778741589054611329411213393198338264266919790;
c_TEm_a[3,3] := 0.0218969062105503030917796584579880912692573475308448365690517306473414539254961242930202103669553839;
c_TEm_a[4,1] := 0.3511321628863063015929856160517480228866539212422554128973412749459584607846880678817297806565675990;
c_TEm_a[4,2] := 0.0737374545783835993014200627476832918200084616394733392777874158905461132941121339319833826426691980;
c_TEm_a[4,3] := 0.0218969062105503030917796584579880912692573475308448365690517306473414539254961242930202103669553839;
c_TEm_a[5,1] := 0.2423485186450247972105483564735158211534303209384437520256882975599151270558722587190358743762353599e-1-
                0.3950697526118940704300624129705708722011083550171984012465296564337878450572058529379116267915483335e-1*I;
c_TEm_a[5,2] := 0.1755377153153475687209569034468230122971514325013707849129110392164278545559798591021656717836478500e-2-
                0.2351423197595643895076828999665351369198735842034167404505480689584486014610436048646424754749428350e-2*I;
c_TEm_a[5,3] := 0.1686909667345225954045278047227347451235211096899810957501328202832040081462419337428583331437649896e-3-
                0.2175854414420338678065767392569984415709072283534971244700121606992596899087070672886264959461280586e-3*I;

#@ c_Em_0_approx
c_Em_0_approx[0] := (t) -> C_to_Em0_0(c_TEm_approx[0](t));
c_Em_0_approx[1] := (t) -> C_to_Em0_0(c_TEm_approx[1](t));
c_Em_0_approx[2] := (t) -> C_to_Em0_0(c_TEm_approx[2](t));
c_Em_0_approx[3] := (t) -> C_to_Em0_0(c_TEm_approx[3](t));
c_Em_0_approx[4] := (t) -> C_to_Em0_0(c_TEm_approx[4](t));
c_Em_0_approx[5] := (t) -> C_to_Em0_0(c_TEm_approx[5](t));
c_Em_0_approx[6] := (t) -> C_to_Em0_0(c_TEm_approx[6](t));
c_Em_0_approx[7] := (t) -> C_to_Em0_0(c_TEm_approx[7](t));
c_Em_0_approx[8] := (t) -> C_to_Em0_0(c_TEm_approx[8](t));

######################################################################

# The second component of C_to_Ep0_0 gives a doubly periodic map from C
# to C, which is real on the lines of a square grid, and purely
# imaginary on curves corresponding to C1 and C2.  It is useful to
# understand the preimage of the unit circle under this map.  One
# component of the preimage (which we call the base component) is a
# figure eight centred at the point (latt_a0+latt_b0)/2.  This should 
# be thought of as two separate lobes that happen to meet. The other
# components are translates of the base component by multiples of
# latt_a0 and latt_b0.

# These maps land in the relevant locus, but are discontinuous. 
#@ Ep0_circle_lift_a
Ep0_circle_lift_a :=
 unapply(evalf(subs(a_P=a_P0,simplify(Ep_0_to_C(          l_Ep(t))))),t):

#@ Ep0_circle_lift_b
Ep0_circle_lift_b :=
 unapply(evalf(subs(a_P=a_P0,simplify(Ep_0_to_C([-1,1] *~ l_Ep(t))))),t):

# This map is a continuous parametrisation of the right hand lobe of
# the base component, satisfying
# C_to_Ep0_0(Ep0_circle_lift_c(t))[2] = exp(I*t).

#@ Ep0_circle_lift_c
Ep0_circle_lift_c := proc(t)
 local s0,n0;
 s0 := evalf(t/(2*Pi));
 n0 := floor(s0);
 s0 := s0 - n0;
 if s0 < 0.5 then
  Ep0_circle_lift_a(Pi*(   2*s0)) + latt_a0 + latt_b0;
 else 
  Ep0_circle_lift_b(Pi*(-2+2*s0)) + latt_a0;
 fi;
end:

# This map is a continuous parametrisation of the left hand lobe of
# the base component, satisfying
# C_to_Ep0_0(Ep0_circle_lift_d(t))[2] = exp(I*t).

#@ Ep0_circle_lift_d
Ep0_circle_lift_d := (t) -> latt_a0 + latt_b0 - Ep0_circle_lift_c(t);

# This is an approximation to Ep0_circle_lift_c

#@ Ep0_circle_lift_e
Ep0_circle_lift_e := (t) ->
  sqrt(0.077410-0.076893*cos(t)-0.00051645*cos(2*t)+
       I*(0.076738*sin(t)+0.00033641*sin(2*t))) +
  (latt_a0+latt_b0)/2;

# The image of this map is approximately the same as the base
# component, but the parametrisation is arbitrary.

#@ Ep0_circle_lift_f
Ep0_circle_lift_f := (t) -> 
   latt_a0/2+latt_b0/2+
   0.393*sin(t)+I*(0.13254*sin(2.*t)+0.01876*sin(4.*t));

# These functions give implicit equations for the relevant locus.

#@ Ep0_circle_cos_equation
Ep0_circle_cos_equation := (u) -> 
 0.331208-0.0885156*u[1]^3-0.367140*u[1]^2*u[2]-0.269277*u[1]*u[2]^2-
 0.0788400*u[2]^3-0.165916*u[1]^2-0.715646*u[1]*u[2]-0.338685*u[2]^2-
 0.116555*u[1]+0.0312848*u[2];

#@ Ep0_circle_equation
Ep0_circle_equation := (z) ->
 Ep0_circle_cos_equation([cos(Re(z)/latt_a0*2*Pi),cos(Im(z)/abs(latt_b0)*2*Pi)]);



==> anc/maple/projective/ellquot_check.mpl <==
check_ellquot := proc()
 local errs,JMp,JMm,rels,i,k,kt,t0,v0,w0,x0,y0,z0;

 printf("%a()\n",procname);

 JMp := Matrix([seq([seq(diff(Ep_rel[i](z),z[j]),j=1..4)],i=0..1)]);
 rels := factor([Ep_rel[0](z),Ep_rel[1](z),seq(seq(Determinant(SubMatrix(JMp,[1,2],[i,j])),j=i+1..4),i=1..3)]):
 _ASSERT(
  [seq(solve([z[i]-1,op(rels)],[z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
  "Jacobian criterion of smoothness for Ep"
 );

 JMm := Matrix([seq([seq(diff(Em_rel[i](z),z[j]),j=1..4)],i=0..1)]);
 rels := factor([Em_rel[0](z),Em_rel[1](z),seq(seq(Determinant(SubMatrix(JMm,[1,2],[i,j])),j=i+1..4),i=1..3)]):
 _ASSERT(
  [seq(solve([z[i]-1,op(rels)],[z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
  "Jacobian criterion of smoothness for Em"
 );

 _ASSERT(
  map(e -> map(NF_P,e),is_member_Ep(P_to_Ep(z))),
  "P_to_Ep lands in Ep"
 );

 _ASSERT(
  map(e -> map(NF_P,e),is_member_Em(P_to_Em(z))),
  "P_to_Em lands in Em"
 );

 _ASSERT(`and`(seq(is_equal_Ep(v_Ep[i],P_to_Ep(v_P[i])),i in {0,seq(j,j=0..13)})),
  "P_to_Ep sends vertices to vertices"
 );

 _ASSERT(`and`(seq(is_equal_Em(v_Em[i],P_to_Em(v_P[i])),i in {0,seq(j,j=0..13)})),
  "P_to_Em sends vertices to vertices"
 );

 _ASSERT(
  `and`(
   seq(map(NF_P,is_equal_Ep_list(P_to_Ep(act_P[T](z)),act_Ep[T](P_to_Ep(z)))) = [0$6],
       T in [1,LL,M,LLM]),
   seq(map(NF_P,map(conjugate,is_equal_Ep_list(P_to_Ep(act_P[T](z)),act_Ep[T](P_to_Ep(z))))) = [0$6],
       T in [N,LLN,MN,LLMN])),
   "equivariance properties of P_to_Ep"
 );

 _ASSERT(
  `and`(
   seq(map(NF_P,is_equal_Em_list(P_to_Em(act_P[T](z)),act_Em[T](P_to_Em(z)))) = [0$6],
       T in [1,LL,LM,LLLM]),
   seq(map(NF_P,map(conjugate,is_equal_Em_list(P_to_Em(act_P[T](z)),act_Em[T](P_to_Em(z))))) = [0$6],
       T in [LN,LLLN,MN,LLMN])),
   "equivariance properties of P_to_Em"
 );

 _ASSERT(
  factor(Ep_rel[0](j_Ep([y,x])) - is_member_Ep_0([y,x])) = 0 and
  factor(Ep_rel[1](j_Ep([y,x]))) = 0,
  "j sends Ep_0 to Ep"
 );

 _ASSERT(
  factor(Em_rel[0](j_Em([y,x])) - is_member_Em_0([y,x])) = 0 and
  factor(Em_rel[1](j_Em([y,x]))) = 0,
  "j sends Em_0 to Em"
 );

 _ASSERT(
  factor(is_member_Ep_0(P_to_Ep_0([w,z])) - 4*  (1-z)^2/(1+z^2)^4*(w^2 - r_P(z))) = 0,
  "P_to_Ep_0 lands in Ep_0"
 );

 _ASSERT(
  factor(is_member_Em_0(P_to_Em_0([w,z])) - 4*I*(I+z)^2/(1-z^2)^4*(w^2 - r_P(z))) = 0,
  "P_to_Em_0 lands in Em_0"
 );

 errs := {seq(P_to_Ep_0(act_P_0[T]([w,z])) -~ act_Ep_0[T](P_to_Ep_0([w,z])),
          T in {1,LL,M,LLM,N,LLN,MN,LLMN})};
 errs := factor(expand(factor(expand(errs))));

 _ASSERT(errs = {[0,0]},
  "Equivariance properties of P_to_Ep_0" 
 );

 errs := {seq(P_to_Em_0(act_P_0[T]([w,z])) -~ act_Em_0[T](P_to_Em_0([w,z])),
          T in {1,LL,LM,LLLM,LN,LLLN,MN,LLMN})};
 errs := factor(expand(factor(expand(errs))));

 _ASSERT(errs = {[0,0]},
  "Equivariance properties of P_to_Em_0" 
 );

 w0,z0 := op(Ep_to_P_0([y0,x0]));
 _ASSERT(
  factor(subs(y0 = sqrt(q_Ep(x0)),r_P(z0) - w0^2)) = 0,
  "Ep_to_P_0 lands in P_0"
 );
 
 _ASSERT(
  simplify(act_P_0[M]([w0,z0]) -~ subs(sqrt(1-x0^2)=-sqrt(1-x0^2),[w0,z0])) = [0,0],
  "Ep_to_P_0 interacts as expected with action of M"
 );
 
 _ASSERT(
  factor(P_to_Ep_0(Ep_to_P_0([y0,x0])) -~ [y0,x0]) = [0,0],
  "P_to_Ep_0 o Ep_to_P_0 = 1"
 );

 w0,z0 := op(Em_to_P_0([y0,x0]));
 _ASSERT(
  factor(subs(y0 = sqrt(q_Em(x0)),r_P(z0) - w0^2)) = 0,
  "Em_to_P_0 lands in P_0"
 );
  
 _ASSERT(
  simplify(act_P_0[LM]([w0,z0]) -~ subs(sqrt(1-x0^2)=-sqrt(1-x0^2),[w0,z0])) = [0,0],
  "Ep_to_P_0 interacts as expected with action of LM"
 );
  
 _ASSERT(
  factor(P_to_Em_0(Em_to_P_0([y0,x0])) -~ [y0,x0]) = [0,0],
  "P_to_Em_0 o Em_to_P_0 = 1"
 );  
 
 _ASSERT(
  {seq(simplify(is_member_Ep_0(v_Ep_0[i])), i in {0,1,2,3,4,5,10,11,12,13})} = {0},
  "vertices in the affine curve Ep_0"
 );

 for i in [0,2,3,4,5,10,11,12,13] do 
  _ASSERT(factor(P_to_Ep_0(pq_P(v_P[i])) -~ v_Ep_0[i]) = [0,0],
         sprintf("formula for v_EPp_0[%d]",i));
 od;

 kt[ 1] := [1,   Pi  ];
 kt[ 6] := [0,   Pi/4];
 kt[ 7] := [0, 3*Pi/4];
 kt[ 8] := [0,-3*Pi/4];
 kt[ 9] := [0,  -Pi/4];
 
 for i in [1,6,7,8,9] do
  k,t0 := op(kt[i]);
  v0 := map(limit,P_to_Ep_0(pq_P(c_P[k](t))),t=t0,complex);
  v0 := map(u -> `if`(type(u,cx_infinity),infinity,u),v0);
  _ASSERT(v_on_c[i,k] = t0 and v0 = v_Ep_0[i],
           sprintf("formula for v_Ep_0[%d]",i));
 od:

 _ASSERT(
  {seq(simplify(is_member_Em_0(v_Em_0[i])), i in {0,1,6,7,8,9,10,11,12,13})} = {0},
  "vertices in the affine curve Ep_0"
 );

 for i in [0,6,7,8,9,10,11,12,13] do 
  _ASSERT(factor(P_to_Em_0(pq_P(v_P[i])) -~ v_Em_0[i]) = [0,0],
         sprintf("formula for v_Em_0[%d]",i));
 od;

 kt[ 1] := [1,  Pi  ];
 kt[ 2] := [0,  0   ];
 kt[ 3] := [0,  Pi/2];
 kt[ 4] := [0,  Pi  ];
 kt[ 5] := [0, -Pi/2];
 
 for i in [1,2,3,4,5] do
  k,t0 := op(kt[i]);
  v0 := map(limit,P_to_Em_0(pq_P(c_P[k](t))),t=t0,complex);
  v0 := map(u -> `if`(type(u,cx_infinity),infinity,u),v0);
  _ASSERT(v_on_c[i,k] = t0 and v0 = v_Em_0[i],
          sprintf("formula for v_Em_0[%d]",i));
 od:

 _ASSERT(
  is(convert(series(P_to_Ep_0(pq_P(c_P[5](t)))[1],t=0,3),polynom,t)/t > 0) and
  is(convert(series(P_to_Ep_0(pq_P(c_P[1](t)))[1],t=0,3),polynom,t)/(1+I)/t > 0),
  "P_to_Ep_0 to first order near v[0]");

 _ASSERT(
  is(convert(series(P_to_Em_0(pq_P(c_P[5](t)))[1],t=0,3),polynom,t)/(1-I)/t > 0) and
  is(convert(series(P_to_Em_0(pq_P(c_P[1](t)))[1],t=0,3),polynom,t)/t > 0),
  "P_to_Em_0 to first order near v[0]");

 _ASSERT(
 simplify(P_to_Ep_0(pq_P(c_P[5](t)))[2] - ( 2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
  "x-coordinate of c[5] in Ep_0"
 );
 
 _ASSERT(
 simplify(P_to_Ep_0(pq_P(c_P[6](t)))[2] - (-2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
  "x-coordinate of c[6] in Ep_0"
 );

 _ASSERT(
 simplify(P_to_Ep_0(pq_P(c_P[7](t)))[2] - ( 2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
  "x-coordinate of c[7] in Ep_0"
 );

 _ASSERT(
 simplify(P_to_Ep_0(pq_P(c_P[8](t)))[2] - (-2/(a_P*sin(t/2)^2 + 1/(a_P*sin(t/2)^2))))=0,
  "x-coordinate of c[8] in Ep_0"
 );

end:

add_check(check_ellquot):

######################################################################

check_ellquot_origin := proc()

 printf("%a()\n",procname);

 _ASSERT(
  simplify(map(convert,map(series,j_inv_P(c_Ep[5](t)),t=0,2),polynom,t) -~ [sqrt(a_P)*t,0]) = [0,0],
  "c_Ep[5] near the origin"
 );
 
 _ASSERT(
  simplify(map(convert,map(series,j_inv_P(c_Ep[1](t)),t=0,2),polynom,t) -~ [exp(I*Pi/4)*t,0]) = [0,0],
  "c_Ep[1] near the origin"
 );
 
 _ASSERT(
  simplify(map(convert,map(series,j_inv_P(c_Em[5](t)),t=0,2),polynom,t) -~ [exp(-I*Pi/4)*sqrt(a_P)*t,0]) = [0,0],
  "c_Em[5] near the origin"
 );

 _ASSERT(
  simplify(map(convert,map(series,j_inv_P(c_Em[1](t)),t=0,2),polynom,t) -~ [t,0]) = [0,0],
  "c_Em[1] near the origin"
 );  

end:

add_check(check_ellquot_origin);

######################################################################

check_translations := proc()
 local i;
 
 printf("%a()\n",procname);

 _ASSERT(`and`(seq(factor(is_member_Ep(Ep_e[i])),i=0..3),
               seq(factor(is_member_Em(Em_e[i])),i=0..3)),
  "Points Ep_e[i] and Em_e[i] lie in Ep and Em"
 );

 _ASSERT(
  {seq(seq(NF_Ep(factor(Ep_rel[i](Ep_trans[j](z)))),i=0..1),j=0..3)} = {0},
  "translations preserve Ep"
 );

 _ASSERT(
  {seq(seq(NF_Em(factor(Em_rel[i](Em_trans[j](z)))),i=0..1),j=0..3)} = {0},
  "translations preserve Em"
 );

 _ASSERT(
  {factor(Ep_trans[1](Ep_trans[1](z)) -~ Ep_trans[0](z)),
   factor(Ep_trans[2](Ep_trans[2](z)) -~ Ep_trans[0](z)),
   factor(Ep_trans[3](Ep_trans[3](z)) -~ Ep_trans[0](z)),
   factor(Ep_trans[1](Ep_trans[2](z)) -~ Ep_trans[3](z)),
   factor(Ep_trans[2](Ep_trans[3](z)) -~ Ep_trans[1](z)),
   factor(Ep_trans[3](Ep_trans[1](z)) -~ Ep_trans[2](z))} = {[0$4]},
  "translations of Ep compose correctly"
 );

 _ASSERT(
  {factor(Em_trans[1](Em_trans[1](z)) -~ Em_trans[0](z)),
   factor(Em_trans[2](Em_trans[2](z)) -~ Em_trans[0](z)),
   factor(Em_trans[3](Em_trans[3](z)) -~ Em_trans[0](z)),
   factor(Em_trans[1](Em_trans[2](z)) -~ Em_trans[3](z)),
   factor(Em_trans[2](Em_trans[3](z)) -~ Em_trans[1](z)),
   factor(Em_trans[3](Em_trans[1](z)) -~ Em_trans[2](z))} = {[0$4]},
  "translations of Em compose correctly"
 );

 for i from 1 to 3 do
  _ASSERT(is_equal_Ep(Ep_trans[i](Ep_e[0]),Ep_e[i]),
          sprintf("Ep_trans[%d] sends e[0] to e[%d]",i,i));
  _ASSERT(is_equal_Em(Em_trans[i](Em_e[0]),Em_e[i]),
          sprintf("Em_trans[%d] sends e[0] to e[%d]",i,i));
 od:
 
 _ASSERT(
  `and`(seq(is_equal_Ep(Ep_trans[i](j_Ep([y,x])),j_Ep(Ep_0_trans[i]([y,x]))),i=0..3)),
  "translations on Ep and Ep_0 are compatible"
 );
 
 _ASSERT(
  `and`(seq(is_equal_Em(Em_trans[i](j_Em([y,x])),j_Em(Em_0_trans[i]([y,x]))),i=0..3)),
  "translations on Em and Em_0 are compatible"
 );  

 _ASSERT({seq(factor(is_member_Ep_0(Ep_0_e[i])),i=0..3),
          seq(factor(is_member_Em_0(Em_0_e[i])),i=0..3)} = {0},
  "Points Ep_0_e[i] and Em_e_0[i] lie in Ep_0 and Em_0"
 );

 _ASSERT(
  factor(is_member_Ep_0(Ep_0_trans[1]([y,x])) - bm_P^4/(bp_P^2*x-1)^4*is_member_Ep_0([y,x])) = 0 and
  factor(is_member_Ep_0(Ep_0_trans[2]([y,x])) - (4*(1-1/bp_P)^2/(bp_P*x+1-2*x)^4*is_member_Ep_0([y,x]))) = 0 and
  factor(is_member_Ep_0(Ep_0_trans[3]([y,x])) - (4*(1+1/bp_P)^2/(bp_P*x-1+2*x)^4*is_member_Ep_0([y,x]))) = 0,
  "Ep_0_trans[i] preserves Ep_0"
 );

 _ASSERT(
  factor(is_member_Em_0(Em_0_trans[1]([y,x])) - bp_P^4/(bm_P^2*x+1)^4*is_member_Em_0([y,x])) = 0 and
  factor(is_member_Em_0(Em_0_trans[2]([y,x])) - 4*(1-I/bm_P)^2/(bm_P*x+I-2*I*x)^4*is_member_Em_0([y,x])) = 0 and
  factor(is_member_Em_0(Em_0_trans[3]([y,x])) - 4*(1+I/bm_P)^2/(bm_P*x-I+2*I*x)^4*is_member_Em_0([y,x])) = 0,
  "Em_0_trans[i] preserves Em_0"
 );

 _ASSERT({
   factor(Ep_0_trans[1](Ep_0_e[0]) -~ Ep_0_e[1]),
   factor(Ep_0_trans[1](Ep_0_e[1]) -~ Ep_0_e[0]),
   factor(Ep_0_trans[1](Ep_0_e[2]) -~ Ep_0_e[3]),
   factor(Ep_0_trans[1](Ep_0_e[3]) -~ Ep_0_e[2]),
   factor(Ep_0_trans[2](Ep_0_e[0]) -~ Ep_0_e[2]),
   factor(Ep_0_trans[2](Ep_0_e[1]) -~ Ep_0_e[3]),
   factor(Ep_0_trans[2](Ep_0_e[2]) -~ Ep_0_e[0]),
   factor(Ep_0_trans[2](Ep_0_e[3]) -~ Ep_0_e[1]),
   factor(Ep_0_trans[3](Ep_0_e[0]) -~ Ep_0_e[3]),
   factor(Ep_0_trans[3](Ep_0_e[1]) -~ Ep_0_e[2]),
   factor(Ep_0_trans[3](Ep_0_e[2]) -~ Ep_0_e[1]),
   factor(Ep_0_trans[3](Ep_0_e[3]) -~ Ep_0_e[0]),
   factor(Em_0_trans[1](Em_0_e[0]) -~ Em_0_e[1]),
   factor(Em_0_trans[1](Em_0_e[1]) -~ Em_0_e[0]),
   factor(Em_0_trans[1](Em_0_e[2]) -~ Em_0_e[3]),
   factor(Em_0_trans[1](Em_0_e[3]) -~ Em_0_e[2]),
   factor(Em_0_trans[2](Em_0_e[0]) -~ Em_0_e[2]),
   factor(Em_0_trans[2](Em_0_e[1]) -~ Em_0_e[3]),
   factor(Em_0_trans[2](Em_0_e[2]) -~ Em_0_e[0]),
   factor(Em_0_trans[2](Em_0_e[3]) -~ Em_0_e[1]),
   factor(Em_0_trans[3](Em_0_e[0]) -~ Em_0_e[3]),
   factor(Em_0_trans[3](Em_0_e[1]) -~ Em_0_e[2]),
   factor(Em_0_trans[3](Em_0_e[2]) -~ Em_0_e[1]),
   factor(Em_0_trans[3](Em_0_e[3]) -~ Em_0_e[0])
  } = {[0,0]},
  "Action of Ex_0_trans[i] on Ex_0_e[j]"
 );

 _ASSERT(
  {seq(factor(diff(Ep_0_trans[i]([y,x])[2],x)/Ep_0_trans[i]([y,x])[1] - 1/y),i=0..3)} = {0},
  "Ep translations preserve the invariant differential"
 );
 
 _ASSERT(
  {seq(factor(diff(Em_0_trans[i]([y,x])[2],x)/Em_0_trans[i]([y,x])[1] - 1/y),i=0..3)} = {0},
  "Em translations preserve the invariant differential"
 );
  
 _ASSERT(`and`(
  is_equal_Ep(Ep_trans[1](v_Ep[0]),v_Ep[ 3]),
  is_equal_Ep(Ep_trans[2](v_Ep[0]),v_Ep[11]),
  is_equal_Ep(Ep_trans[3](v_Ep[0]),v_Ep[10]),
  is_equal_Em(Em_trans[1](v_Em[0]),v_Em[ 7]),
  is_equal_Em(Em_trans[2](v_Em[0]),v_Em[11]),
  is_equal_Em(Em_trans[3](v_Em[0]),v_Em[10])),
  "action of translations on some vertices"
 );

end:

add_check(check_translations):

######################################################################

check_isogenies := proc()
 local i,x,y,ww;
 
 printf("%a()\n",procname);

 _ASSERT(
  [seq(solve([z[i]-1,op(Ep_to_Em(z)),op(Ep_rels)],
             [z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
  "Ep_to_Em is globally defined"
 );

 _ASSERT(
  [seq(solve([z[i]-1,op(Em_to_Em(z)),op(Em_rels)],
             [z[1],z[2],z[3],z[4]]),i=1..4)] = [[]$4],
  "Em_to_Ep is globally defined"
 );

 _ASSERT([seq(NF_Ep(expand(Em_rel[i](Ep_to_Em(z)))),i=0..1)] = [0,0],
  "Ep_to_Em lands in Em"
 );

 _ASSERT([seq(NF_Em(expand(Ep_rel[i](Em_to_Ep(z)))),i=0..1)] = [0,0],
  "Em_to_Ep lands in Ep"
 );

 _ASSERT(
  is_equal_Em(Ep_to_Em(z),Ep_to_Em(Ep_trans[1](z))),
  "Ep_to_Em is invariant under translation by Ep_e[1]"
 );

 _ASSERT(
  is_equal_Ep(Em_to_Ep(z),Em_to_Ep(Em_trans[1](z))),
  "Em_to_Ep is invariant under translation by Em_e[1]"
 );

 _ASSERT(
  is_equal_Em(Ep_to_Em(j_Ep([y,x])),j_Em(Ep_0_to_Em_0([y,x]))),
  "Ep_to_Em is compatible with Ep_0_to_Em_0"
 );

 _ASSERT(
  is_equal_Ep(Em_to_Ep(j_Em([y,x])),j_Ep(Em_0_to_Ep_0([y,x]))),
  "Em_to_Ep is compatible with Em_0_to_Ep_0"
 );

 _ASSERT(
  rem(numer(factor(is_member_Em_0(Ep_0_to_Em_0([y,x])))),is_member_Ep_0([y,x]),y) = 0,
  "Ep_0_to_Em_0 lands in Em_0"
 );

 _ASSERT(
  rem(numer(factor(is_member_Ep_0(Em_0_to_Ep_0([y,x])))),is_member_Em_0([y,x]),y) = 0,
  "Em_0_to_Ep_0 lands in Ep_0"
 );

 _ASSERT(
  factor(Ep_0_to_Em_0([y,x]) -~ Ep_0_to_Em_0(Ep_0_trans[1]([y,x]))) = [0,0],
  "Ep_0_to_Em_0 is invariant under translation by Ep_0_e[1]"
 );

 _ASSERT(
  factor(Em_0_to_Ep_0([y,x]) -~ Em_0_to_Ep_0(Em_0_trans[1]([y,x]))) = [0,0],
  "Em_0_to_Ep_0 is invariant under translation by Em_0_e[1]"
 );
  
 _ASSERT(
  simplify(PJ_to_Epm_0(PJ_trans(u)) -~ PJ_to_Epm_0(u)) = [0$4],
  "PJ -> Ep x Em is invariant under PJ_trans"
 );

 _ASSERT(
  map(rem,map(numer,simplify(PJ_to_Epm_0(P_to_PJ([w,z])) -~ P_to_Epm_0([w,z]))),w^2-r_P(z),w)
   = [0$4],
  "(P -> PJ -> Ep x Em) = (P -> Ep x Em)"
 );

 _ASSERT(
  map(rem,map(numer,simplify(P_to_PJ([w,z],-sqrt(z)) -~
                             PJ_trans(P_to_PJ([w,z],sqrt(z))))),w^2-r_P(z),w) = [0$4],
  "P -> PJ is well-defined"
 );

 _ASSERT(
  {seq(factor(is_member_Ep_0(Epm_w[i])),i=1..4)} = {0} and
  is_equal_Em(v_Em[2],factor(Ep_to_Em(j_Ep(Epm_w[1])))) and
  is_equal_Em(v_Em[2],factor(Ep_to_Em(j_Ep(Epm_w[2])))) and
  is_equal_Em(v_Em[4],factor(Ep_to_Em(j_Ep(Epm_w[3])))) and
  is_equal_Em(v_Em[4],factor(Ep_to_Em(j_Ep(Epm_w[4])))),
  "singular points for Ep_to_Em"
 );

end:

add_check(check_isogenies):

######################################################################

check_weierstrass := proc()
 local samples,chk,f0,f,g,err_a,err_b,err_c,err_d,err_e,err_f,k,m;

 printf("%a()\n",procname);

 _ASSERT(simplify(is_member_Ep_0(C_to_Ep_0(z))) = 0,
         "Weierstrass parametrisation C_to_Ep_0 lands in Ep_0");

 _ASSERT(simplify(is_member_Em_0(C_to_Em_0(z))) = 0,
         "Weierstrass parametrisation C_to_Em_0 lands in Em_0");

 _ASSERT(convert(series(C_to_Ep_0(z)[1],z=0,6),polynom,z) = z,
         "C_to_Ep_0(z) to first order");

 _ASSERT(convert(series(C_to_Em_0(z)[1],z=0,6),polynom,z) = z,
         "C_to_Em_0(z) to first order");

 _ASSERT(simplify(C_to_Ep_0(-z) -~ act_Ep_0[LL](C_to_Ep_0(z))) = [0,0],
         "C_to_Ep_0 is equivariant for LL");

 _ASSERT(simplify(C_to_Em_0(-z) -~ act_Em_0[LL](C_to_Em_0(z))) = [0,0],
         "C_to_Em_0 is equivariant for LL");

 samples := [seq(seq((-2)^i+(-3)^j*I,i=-3..3),j=-3..3)];
 chk := proc(f)
  local g;
  g := unapply(evalf(subs(a_P=0.1,max(map(abs,f)))),z);
  return evalb(max(map(g,samples)) < 10.^(-90));
 end;

 f := C_to_Ep_0(conjugate(z)) -~ act_Ep_0[N](C_to_Ep_0(z)):
 _ASSERT(chk(f),"C_to_Ep_0 is equivariant for N");

 f := C_to_Em_0(conjugate(z)) -~ act_Em_0[LLLN](C_to_Em_0(z)):
 _ASSERT(chk(f),"C_to_Em_0 is equivariant for LLLN");

 err_a := C_to_Ep_0(z + latt_a) -~ C_to_Ep_0(z):
 _ASSERT(chk(err_a),"C_to_Ep_0 is latt_a - periodic");

 err_b := C_to_Ep_0(z + latt_b) -~ C_to_Ep_0(z):
 _ASSERT(chk(err_b),"C_to_Ep_0 is latt_b - periodic");

 err_c := C_to_Em_0(z + latt_c) -~ C_to_Em_0(z):
 _ASSERT(chk(err_c),"C_to_Em_0 is latt_c - periodic");

 err_d := C_to_Em_0(z + latt_d) -~ C_to_Em_0(z):
 _ASSERT(chk(err_d),"C_to_Em_0 is latt_d - periodic");

 err_e := C_to_Em_0(z + latt_e) -~ C_to_Em_0(z):
 _ASSERT(chk(err_e),"C_to_Em_0 is latt_e - periodic");

 err_f := C_to_Em_0(z + latt_f) -~ C_to_Em_0(z):
 _ASSERT(chk(err_f),"C_to_Em_0 is latt_f - periodic");

 _ASSERT(max(
  d2f(div_Ep(latt_a0)    , [ 1, 0]),
  d2f(div_Ep(latt_b0)    , [ 0, 1]),
  d2f(div_Em(latt_f0)    , [ 1, 0]),
  d2f(div_Em(latt_e0)    , [ 0, 1]),
  d2f(div_Emq(latt_c0/2) , [ 0, 1]),
  d2f(div_Emq(latt_d0/2) , [-1, 0])) < 10.^(-90),
  "lattice division maps"
 );

 _ASSERT(
  factor(simplify(convert(series(Ep_0_to_C(C_to_Ep_0(z)),z=0,20),polynom,z))) = z,
  "Ep_0_to_C is inverse to C_to_Ep_0");

 _ASSERT(
  factor(simplify(convert(series(Em_0_to_C(C_to_Em_0(z)),z=0,20),polynom,z))) = z,
  "Em_0_to_C is inverse to C_to_Em_0");

 _ASSERT(
  max(
   op(map(abs,evalf(C_to_Ep0_0((latt_a0+latt_b0)/2) -~ Ep0_0_e[1]))),
   op(map(abs,evalf(C_to_Ep0_0(latt_a0/2)           -~ Ep0_0_e[2]))),
   op(map(abs,evalf(C_to_Ep0_0(latt_b0/2)           -~ Ep0_0_e[3])))
  ) < 10.^(-90),
  "points of order 2 on Ep, via Weierstrass"
 );

 _ASSERT(
  max(
   op(map(abs,evalf(C_to_Em0_0(latt_c0/2)) -~ Em0_0_e[1])),
   op(map(abs,evalf(C_to_Em0_0(latt_d0/2)) -~ Em0_0_e[1])),
   op(map(abs,evalf(C_to_Em0_0(latt_e0/2)) -~ Em0_0_e[3])),
   op(map(abs,evalf(C_to_Em0_0(latt_f0/2)) -~ Em0_0_e[2]))
  ) < 10.^(-49),
  "points of order 2 on Em, via Weierstrass"
 );

 _ASSERT(
  max(seq(evalf(d_CP2_0(v_Ep0_0[i],C_to_Ep0_0(v_TEp[i]))), i in [2,3,4,5,10,12])) < 10.^(-90),
  "v_TEp[i] maps to v_Ep_0[i]"
 );

 unassign('k','m');

 f := (m,t) -> abs(evalf(d_CP2_0(c_Ep0_0[m](t),c_Ep_0_approx[m](t))));
 for k from 0 to 8 do 
  _ASSERT(max(seq(f(k,i),i=1..20)) < 0.05,
          sprintf("c_TEp_approx[%d] is a good approximation",k));
 od;

 unassign('k','m');

 g := (m,t) -> abs(evalf(d_CP2_0(c_Em0_0[m](t),c_Em_0_approx[m](t))));
 for k from 0 to 8 do 
  _ASSERT(max(seq(g(k,i),i=1..20)) < 0.05,
          sprintf("c_TEm_approx[%d] is a good approximation",k));
 od;
end:

add_check(check_weierstrass):

######################################################################

check_Ep0_circle := proc()
 local NN,i,aa,pp_c,pp_d,pp_e,m;

 printf("%a()\n",procname);

 # This is a homeomorphism from R to R, with m(x+2*Pi) = m(x) + 2*Pi,
 # such that m'(0) = 0.
 m := (x) -> x - sin(x);
 
 NN := 128:
 for i from 0 to NN do 
  aa[i] := m((i+0.5)/NN * 2*Pi);
  pp_c[i] := evalf(Ep0_circle_lift_c(aa[i]));
  pp_d[i] := evalf(Ep0_circle_lift_d(aa[i]));
  pp_e[i] := evalf(Ep0_circle_lift_e(aa[i]));
 od:

 _ASSERT(max([seq(abs(pp_c[i]-pp_c[i-1]),i=1..NN)]) < 0.01,
         "Ep0_circle_lift_c is continuous");
	 
 _ASSERT(max([seq(abs(pp_d[i]-pp_d[i-1]),i=1..NN)]) < 0.01,
         "Ep0_circle_lift_d is continuous");
	 
 _ASSERT(max([seq(abs(pp_c[i]-pp_e[i  ]),i=1..NN)]) < 0.002,
         "Ep0_circle_lift_e approximates Ep0_circle_lift_c");
	 
 _ASSERT(
   max([seq(abs(evalf(C_to_Ep0_0(pp_c[i])[2] - exp(I*aa[i]))),i=1..NN)]) < 10.^(-90),
   "Ep0_circle_lift_c is a lift");
   
 _ASSERT(
   max([seq(abs(evalf(C_to_Ep0_0(pp_d[i])[2] - exp(I*aa[i]))),i=1..NN)]) < 10.^(-90),
   "Ep0_circle_lift_d is a lift");
   
 _ASSERT(
  max([seq(abs(evalf(Ep0_circle_equation(pp_c[i]))),i=0..127)]) < 10.^(-5),
  "Ep0_circle_lift_c satisfies the approximate lifted circle equation");

 _ASSERT(
  max([seq(abs(evalf(Ep0_circle_equation(pp_d[i]))),i=0..127)]) < 10.^(-5),
  "Ep0_circle_lift_d satisfies the approximate lifted circle equation");

 _ASSERT(
  max([seq(abs(evalf(Ep0_circle_equation(pp_e[i]))),i=0..127)]) < 0.0011,
  "Ep0_circle_lift_e satisfies the approximate lifted circle equation");
end:

add_check(check_Ep0_circle):



==> anc/maple/projective/galois.mpl <==
#@ PK_vars
PK_vars := [z,w,seq(t[i],i=0..4),seq(u[i],i=0..4),seq(v[i],i=1..4)];

#@ PK_rels
PK_rels := [
 t[4] - 2*t[1]/(1+t[1]^2),
 t[4] - t[2]^2/(2-t[2]^2),
 t[4] - t[3]^2/(t[3]^2-2),
 t[2] - 2*t[0]/(1+t[0]^2),
 t[3] - 2*I*t[0]/(1-t[0]^2),
 u[1]^2 - q_Ep( t[2]),
 u[2]^2 - q_Em( t[3]),
 u[3]^2 - q_Ep(-t[2]),
 u[4]^2 - q_Em(-t[3]),
 v[1]^2 -     q_Ep( t[2]) * (2+t[2])^2/t[2]^6,
 v[2]^2 - I * q_Em( t[3]) * (2+t[3])^2/t[3]^6,
 v[3]^2 +     q_Ep(-t[2]) * (2-t[2])^2/t[2]^6,
 v[4]^2 + I * q_Em(-t[3]) * (2-t[3])^2/t[3]^6
];

#@ twz
twz[ 0] := z;
twz[ 1] := z^2;
twz[ 2] := 2*z/(1+z^2);
twz[ 3] := 2*I*z/(1-z^2);
twz[ 4] := 2*z^2/(1+z^4);

#@ uwz
uwz[ 0] := w;
uwz[ 1] := 2*w*(1-z)/(1+z^2)^2;
uwz[ 2] := -(1+I)*sqrt(2)*w*(I+z)/(1-z^2)^2;
uwz[ 3] := -2*I*w*(1+z)/(1+z^2)^2;
uwz[ 4] := -(1-I)*sqrt(2)*w*(I-z)/(1-z^2)^2;

#@ vwz
vwz[ 1] := w*(1-1/z^3)/2;
vwz[ 2] := w*(1-I/z^3)/2;
vwz[ 3] := w*(1+1/z^3)/2;
vwz[ 4] := w*(1+I/z^3)/2;

#@ wz_reduce
wz_reduce := (a) -> eval(subs({t = twz,u = uwz,v = vwz},a));

#@ act_PK_rule
act_PK_rule[1] := {seq(a = a,a in PK_vars)};

act_PK_rule[L] := 
{z = -z,w = -I*w,
 t[0] = -t[0],t[1] = t[1], t[2] = -t[2],t[3] = -t[3],t[4] = t[4],
 u[0] = -I*u[0],u[1] = u[3],u[2] = u[4],u[3] = -u[1],u[4] = -u[2],
 v[1] = -I*v[3],v[2] = -I*v[4],v[3] = -I*v[1],v[4] = -I*v[2]
};

act_PK_rule[M] := 
{z = 1/z,w = -w/z^3,
 t[0] = 1/t[0],t[1] = 1/t[1], t[2] = t[2],t[3] = -t[3],t[4] = t[4],
 u[0] = -u[0]/t[0]^3,u[1] = u[1],u[2] = -u[4],u[3] = -u[3],u[4] = -u[2],
 v[1] = v[1],v[2] = I*v[4],v[3] = -v[3],v[4] = -I*v[2]
};

#@ act_PK
for T in [1,L,M] do
 act_PK[T] := subs(_RULE_ = act_PK_rule[T],(a) -> subs(_RULE_,a));
od:

#@ make_PK_rule
make_PK_rule := proc(T,U,TU)
 global act_PK_rule,act_PK;
 act_PK_rule[TU] := {seq(v = act_PK[T](act_PK[U](v)),v in PK_vars)};
 act_PK[TU] := subs(_RULE_=act_PK_rule[TU],eval((a) -> subs(_RULE_,a))); 
 NULL;
end:

make_PK_rule(L,L,LL);
make_PK_rule(L,LL,LLL);
make_PK_rule(L,M,LM);
make_PK_rule(L,LM,LLM);
make_PK_rule(L,LLM,LLLM);

#@ PK_check_zero
PK_check_zero := proc(a)
 local err;
 err := factor(wz_reduce(a));
 err := numer(err);
 err := expand(rem(err,w^2 - r_P(z),w));
 return evalb(err = 0);
end:

p_C[2, 3] := (z) -> z^2;
p_C[2, 8] := (z) -> 2*z/(1+z^2);
p_C[2, 9] := (z) -> 2*I*z/(1-z^2);
p_C[2,10] := (z) -> 2*z^2/(1+z^4);
p_C[3,10] := (z) -> 2*z/(1+z^2);
p_C[8,10] := (z) -> z^2/(2-z^2);
p_C[9,10] := (z) -> z^2/(z^2-2);

p_S2[2, 3] := unapply([u[1]^2-u[2]^2, 2*u[1]*u[2],2*u[3]] /~ (1+u[3]^2),u);
p_S2[2, 8] := unapply([ 2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
p_S2[2, 9] := unapply([-2*u[2],-2*u[1]*u[3],u[1]^2-u[3]^2] /~ (1+u[2]^2),u);
p_S2[2,10] := unapply([(1+u[3]^2)*(u[1]^2-u[2]^2),-4*u[1]*u[2]*u[3],2*(1+u[1]^2)*(1+u[2]^2)-4] /~ ((1-u[1]^2)^2+(1-u[2]^2)^2),u);
p_S2[3,10] := unapply([2*u[1],-2*u[2]*u[3],u[2]^2-u[3]^2] /~ (1+u[1]^2),u);
p_S2[8,10] := unapply([ (1-u[3])^2 - 4*(1-u[1]^2), 4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);
p_S2[9,10] := unapply([-(1-u[3])^2 + 4*(1-u[1]^2),-4*u[1]*u[2],4*(u[1]^2+u[3]-1)]/~((1-u[3])^2+4*(1-u[1]^2)),u);



==> anc/maple/projective/galois_check.mpl <==
check_PK := proc()
 local i,T,U,t2,err,rr;

 printf("%a()\n",procname);

 _ASSERT(
  `and`(op(map(PK_check_zero,PK_rels))),
  "PK relations"
 );

 _ASSERT(
  {seq(seq(factor(act_PK[T](wz_reduce(a))-wz_reduce(act_PK[T](a))),T in G8),a in PK_vars)} = {0},
  "act_PK is consistent with expressions for t,u,v in terms of w and z"
 );

end:

add_check(check_PK):

######################################################################

check_PK_subfields := proc()
 local i;

 printf("%a()\n",procname);

 for i in sort(map(op,[indices(PK_subfields)])) do
  _ASSERT(PK_subfields[i]["check"],sprintf("PK_subfields[%d]",i));
 od;
end:

add_check(check_PK_subfields):

######################################################################

check_transition_maps := proc()
 local i,j,ij,x,y,tg,err0,err1;
 
 printf("%a()\n",procname);

 for i in [2,3,8,9,10] do
  tg[i] := PK_subfields[i]["generating_sets"][1][1];
 od:

 for ij in [[2,3],[2,8],[2,9],[2,10],[3,10],[8,10],[9,10]] do
  i,j := op(ij);
  _ASSERT(
   factor(wz_reduce(p_C[i,j](tg[i]) - tg[j])) = 0,
   sprintf("p_C[%d,%d] carries the generator of subfield %d to the generator of subfield %d",i,j,i,j)
  );
 od:
 
 _ASSERT(factor(p_C[3,10](p_C[2,3](z)) - p_C[2,10](z)) = 0,"p[3,10] o p[2,3] = p[2,10]");
 _ASSERT(factor(p_C[8,10](p_C[2,8](z)) - p_C[2,10](z)) = 0,"p[8,10] o p[2,8] = p[2,10]");
 _ASSERT(factor(p_C[9,10](p_C[2,9](z)) - p_C[2,10](z)) = 0,"p[9,10] o p[2,9] = p[2,10]");

 _ASSERT(convert(series(p_C[2, 3](z),z=0,3),polynom,z) - z^2   = 0,"p[2, 3] near v[0]");
 _ASSERT(convert(series(p_C[2, 8](z),z=0,3),polynom,z) - 2*z   = 0,"p[2, 8] near v[0]");
 _ASSERT(convert(series(p_C[2, 9](z),z=0,3),polynom,z) - 2*I*z = 0,"p[2, 9] near v[0]");
 _ASSERT(convert(series(p_C[2,10](z),z=0,3),polynom,z) - 2*z^2 = 0,"p[2,10] near v[0]");
 _ASSERT(convert(series(p_C[3,10](z),z=0,3),polynom,z) - 2*z   = 0,"p[3,10] near v[0]");
 _ASSERT(convert(series(p_C[8,10](z),z=0,3),polynom,z) - z^2/2 = 0,"p[8,10] near v[0]");
 _ASSERT(convert(series(p_C[9,10](z),z=0,3),polynom,z) + z^2/2 = 0,"p[9,10] near v[0]");

 assume(x::real, y::real);

 _ASSERT(factor(p_S2[2, 3](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 3](x+I*y))) = [0,0,0],
         "p_S2[2, 3] is compatible with p_C[2, 3]");
	 
 _ASSERT(factor(p_S2[2, 8](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 8](x+I*y))) = [0,0,0],
         "p_S2[2, 8] is compatible with p_C[2, 8]");
	 
 _ASSERT(factor(p_S2[2, 9](C_to_S2(x+I*y)) - C_to_S2(p_C[2, 9](x+I*y))) = [0,0,0],
         "p_S2[2, 9] is compatible with p_C[2, 9]");
	 
 _ASSERT(factor(p_S2[2,10](C_to_S2(x+I*y)) - C_to_S2(p_C[2,10](x+I*y))) = [0,0,0],
         "p_S2[2,10] is compatible with p_C[2,10]");

 _ASSERT(factor(p_S2[3,10](C_to_S2(x+I*y)) - C_to_S2(p_C[3,10](x+I*y))) = [0,0,0],
         "p_S2[3,10] is compatible with p_C[3,10]");
	 
 _ASSERT(factor(p_S2[8,10](C_to_S2(x+I*y)) - C_to_S2(p_C[8,10](x+I*y))) = [0,0,0],
         "p_S2[8,10] is compatible with p_C[8,10]");
	 
 _ASSERT(factor(p_S2[9,10](C_to_S2(x+I*y)) - C_to_S2(p_C[9,10](x+I*y))) = [0,0,0],
         "p_S2[9,10] is compatible with p_C[9,10]");
	 	 
end:

add_check(check_transition_maps):


==> anc/maple/projective/picard_fuchs.mpl <==
mp_period := (1 + a_P)/sqrt(2*(1 + a_P^2)); #@ mp_period
mm_period := (1 - a_P)/sqrt(2*(1 + a_P^2)); #@ mm_period

ap_period := 2/sqrt(bp_P)*EllipticK(mp_period); #@ ap_period
am_period := 2/sqrt(bp_P)*EllipticK(mm_period); #@ am_period

ap_period_legendre := Pi*LegendreP(-1/4,A_P/2) + 2*LegendreQ(-1/4,A_P/2); #@ ap_period_legendre
am_period_legendre := Pi*LegendreP(-1/4,A_P/2);                           #@ am_period_legendre

r_period := (ap_period + am_period)/2; #@ r_period
s_period := (ap_period - am_period)/2; #@ s_period

#@ r_period_approx
r_period_approx :=
   sqrt(Pi)*GAMMA(1/4)/GAMMA(3/4)*a_P^(1/2)*(
    1+(1/6 )*a_P^4+(5/56)*a_P^8+(75/1232)*a_P^12+(65/1408)*a_P^16+(1989/53504)*a_P^20
   );
   
#@ s_period_approx
s_period_approx :=
 4*sqrt(Pi)*GAMMA(3/4)/GAMMA(1/4)*a_P^(3/2)*(
    1+(3/10)*a_P^4+(7/40)*a_P^8+(77/624)*a_P^12+(2695/28288)*a_P^16+(4389/56576)*a_P^20
   );

ap_period_approx := r_period_approx + s_period_approx; #@ ap_period_approx
am_period_approx := r_period_approx - s_period_approx; #@ am_period_approx

# I am not sure what these are for
t_period := (s_period/r_period) * (GAMMA(1/4)^2/GAMMA(3/4)^2)/4 ; #@ t_period
a_from_t_approx := (t) -> t - 2/15*t^5+8*t^9/315-3026*t^13/675675; #@ a_from_t_approx

# p_period[i,j] is the integral of the form omega[i] = z^i dz/w
# around the curve c[i].

#@ p_period
p_period[0,0] := 0;
p_period[1,0] := ( 1+I)*am_period;
p_period[2,0] := (-1+I)*am_period;
p_period[3,0] := (   I)*am_period;
p_period[4,0] := (-1  )*am_period;
p_period[5,0] := 1/2*(ap_period+am_period);
p_period[6,0] := I/2*(ap_period+am_period);
p_period[7,0] := 1/2*(ap_period-am_period);
p_period[8,0] := I/2*(ap_period-am_period);

p_period[0,1] := 0;
p_period[1,1] := (-1+I)*am_period;
p_period[2,1] := ( 1+I)*am_period;
p_period[3,1] := (   I)*am_period;
p_period[4,1] :=        am_period;
p_period[5,1] :=   1 /2*(ap_period-am_period);
p_period[6,1] := (-I)/2*(ap_period-am_period);
p_period[7,1] :=   1 /2*(ap_period+am_period);
p_period[8,1] := (-I)/2*(ap_period+am_period);

#@ picard_fuchs_LA
picard_fuchs_LA := (f) ->
 198 * diff(f,A$2) + 192 * A * diff(f,A$3) + (32 * A^2 - 128) * diff(f,A$4);

#@ picard_fuchs_La
picard_fuchs_La := (f) -> 
  4*(1-a_P^4)^3*a_P^4*diff(f,a_P$4) + 
 24*(1-a_P^4)^3*a_P^3*diff(f,a_P$3) +
  3*(1-a_P^4)*(5*a_P^8-74*a_P^4+5)*a_P^2*diff(f,a_P$2) +
    (15*a_P^12-225*a_P^8-555*a_P^4-3)*a_P*diff(f,a_P);



==> anc/maple/projective/picard_fuchs_check.mpl <==
check_picard_fuchs := proc()
 local err;

 printf("%a()\n",procname);

 _ASSERT(simplify(mp_period^2 + mm_period^2 - 1) = 0,"complementary moduli");

 _ASSERT(
  max(seq(evalf(subs(a_P = i*0.1,ap_period - ap_period_legendre)),i=1..9)) < 10.^(-90),
  "Legendre form for ap_period"
 );
 
 _ASSERT(
  max(seq(evalf(subs(a_P = i*0.1,am_period - am_period_legendre)),i=1..9)) < 10.^(-90),
  "Legendre form for am_period"
 );

 _ASSERT(
  factor(picard_fuchs_La(F(A_P)) -
        (2*(1-a_P^4)^5*subs(A = A_P,convert(picard_fuchs_LA(F(A)),D))/a_P^4)) = 0,
  "Two forms of Picard-Fuchs equation are compatible"
 );

 _ASSERT(simplify(picard_fuchs_La(ap_period)) = 0,
         "ap_period satisfies the Picard-Fuchs equation");

 _ASSERT(simplify(picard_fuchs_La(am_period)) = 0,
         "am_period satisfies the Picard-Fuchs equation");

 _ASSERT(simplify(picard_fuchs_La(ap_period_legendre)) = 0,
         "Legendre form for ap_period satisfies the Picard-Fuchs equation");

 _ASSERT(simplify(picard_fuchs_La(am_period_legendre)) = 0,
         "Legendre form for am_period satisfies the Picard-Fuchs equation");

 err := evalf(convert(series((r_period-r_period_approx)/sqrt(a_P),a_P=0,24),polynom,a_P));
 err := max(map(abs,[coeffs(err,a_P)]));

 _ASSERT(err < 10.^(-90),"r_period_approx is a good approximation");

 err := evalf(convert(series((s_period-s_period_approx)/sqrt(a_P),a_P=0,25),polynom,a_P));
 err := max(map(abs,[coeffs(err,a_P)]));

 _ASSERT(err < 10.^(-90),"s_period_approx is a good approximation");

end:

add_check(check_picard_fuchs):

######################################################################

check_period_integrals := proc()
 local F,xp,yp,dxp,xm,ym,dxm,err,alpha,wz,wz_to_t,t,x5,x6;

 printf("%a()\n",procname);
 _ASSERT(simplify(int(1/sqrt( q_Ep(x)),x=0..1/bp_P ) - ap_period/2) = 0,
         "elliptic integral for ap_period");

 assume(t > 0 and t < 1);
 
 x5 := (1-t^2)/(bp_P-t^2);

 _ASSERT(
  simplify(factor(diff(x5,t)/sqrt(q_Ep(x5)) -
                  (-1/sqrt((1-t^2)*(1-mp_period^2*t^2))/sqrt(bp_P)))) = 0 and
  simplify(limit(x5,t=0) - 1/bp_P) = 0 and
  simplify(limit(x5,t=1)) = 0,
  "substitution for elliptic integral for ap_period"
 );
  
 _ASSERT(simplify(int(1/sqrt(-q_Ep(x)),x=-1/bp_P..0) - am_period/2) = 0,
        "elliptic integral for am_period"); 

 x6 := 1/(bp_P*(1-2/t^2));

 _ASSERT(
  simplify(factor(diff(x6,t)/sqrt(-q_Ep(x6))) -
                  (-1/sqrt((1-t^2)*(1-mm_period^2*t^2))/sqrt(bp_P))) = 0 and
  simplify(limit(x6,t=0)) = 0 and
  simplify(limit(x6,t=1) + 1/bp_P) = 0,
  "substitution for elliptic integral for am_period"
 );  

 _ASSERT(simplify(picard_fuchs_LA((z^5-A*z^3+z)^(-1/2)) - 
                  diff((33*z^8-3*A*z^10-27*z^12)*(z^5-A*z^3+z)^(-7/2),z)) = 0,
         "Picard-Fuchs exact differential");

 yp,xp := op(P_to_Ep_0([w,z]));
 dxp := diff(xp,z) * dz + diff(xp,w) * dw;
 
 _ASSERT(simplify(dxp/yp - (1+z)*dz/w) = 0,"Pullback of omega^+");

 ym,xm := op(P_to_Em_0([w,z]));
 dxm := diff(xm,z) * dz + diff(xm,w) * dw;
 
 _ASSERT(simplify(dxm/ym - (1+I)/sqrt(2)*(I-z)*dz/w) = 0,"Pullback of omega^-");

 wz := j_inv_P(c_P[5](t));
 wz_to_t := {w = wz[1],z = wz[2],dw = diff(wz[1],t)*dt,dz = diff(wz[2],t)*dt};
 alpha := combine(simplify(subs(wz_to_t,dxp/yp)));
 err := Int(factor(alpha/dt),t=0..2*Pi) - ap_period;
 err := max(seq(abs(evalf(subs(a_P=a,err))),a=0.1..0.9,0.1));

 _ASSERT(err < 10^(-95),"integral of dx/y over C[5]");

 wz := j_inv_P(c_P[6](t));
 wz_to_t := {w = wz[1],z = wz[2],dw = diff(wz[1],t)*dt,dz = diff(wz[2],t)*dt};
 alpha := combine(simplify(subs(wz_to_t,dxp/yp)));
 err := Int(factor(alpha/dt),t=0..2*Pi) - I*am_period;
 err := max(seq(abs(evalf(subs(a_P=a,err))),a=0.1..0.9,0.1));

 _ASSERT(err < 10^(-95),"integral of dx/y over C[6]");
end:

add_check(check_period_integrals):

######################################################################

check_periods := proc()
 local i,j,err;

 printf("%a()\n",procname);

 for i from 0 to 8 do
  for j from 0 to 1 do
   err := expand(p_period[i,j] - add(c_homology[i][k]*p_period[4+k,j],k=1..4));
   _ASSERT(err = 0,sprintf("period p[%d,%d] consistent with homology",i,j));
  od;
 od;
end:

add_check(check_periods):


==> anc/maple/projective/plots.mpl <==
make_PX_plots := proc(a0_)
 local i,t,a0,v0,c0,mp11,mp13,Rp,mq4,mq5,Rq;
 global pics;

 a0 := `if`(nargs > 0,a0_,a_P0);

 for i from 0 to 8 do
  c0[i] := unapply(evalf(subs(a_P=a0,c_P[i](t))),t);
 od:
 for i from 0 to 13 do
  v0[i] := evalf(subs(a_P=a0,v_P[i]));
 od:

 mp11 := p_P(v0[11]);
 mp13 := p_P(v0[13]);
 
 Rp := 1.5 * p_P(v0[13]);
 
 pics["P_p"] := display(
  circle(1,colour=c_colour[0]),
  line([  0,-Rp],[  0, Rp],colour=c_colour[1]),
  line([ mp11,0],[ mp13,0],colour=c_colour[3]),
  line([-mp11,0],[-mp13,0],colour=c_colour[3]),
  line([-mp11,0],[ mp11,0],colour=c_colour[5]),
  line([ mp13,0],[   Rp,0],colour=c_colour[5]),
  line([-mp13,0],[  -Rp,0],colour=c_colour[5]),
  seq(cpoint(p_P(v0[i])),i in [0,2,3,6,7,10,11,12,13]),
  view=[-Rp..Rp,-Rp..Rp],axes=none
 );
 save_plot("P_p");
 save_jpg("P_p");

 pics["P_p_alt"] := display(
  seq(cplot(p_P(c0[i](t)),t=0..2*Pi,colour=c_colour[i]),i=0..8),
  seq(cpoint(p_P(v0[i])),i in [0,2,3,6,7,10,11,12,13]),
  view=[-Rp..Rp,-Rp..Rp],axes=none
 );
 save_plot("P_p_alt");
 save_jpg("P_p_alt");

 mq4 := maximize(q_P(c0[4](t)),t=0..2*Pi);
 mq5 := maximize(q_P(c0[5](t)),t=0..2*Pi);
 Rq  := 1.2 * max(mq4,mq5,seq(abs(q_P(v0[i])),i=2..13));

 pics["P_q"] := display(
  line([-mq5,   0],[ mq5,   0],colour=c_colour[5]),
  line([   0,-mq5],[   0, mq5],colour=c_colour[5]),
  line([ mq5,   0],[ mq4,   0],colour=c_colour[4]),
  line([-mq5,   0],[-mq4,   0],colour=c_colour[4]),
  line([   0, mq5],[   0, mq4],colour=c_colour[4]),
  line([   0,-mq5],[   0,-mq4],colour=c_colour[4]),
  line([ mq4,   0],[  Rq,   0],colour=c_colour[7]),
  line([-mq4,   0],[ -Rq,   0],colour=c_colour[7]),
  line([   0, mq4],[   0,  Rq],colour=c_colour[7]),
  line([   0,-mq4],[   0, -Rq],colour=c_colour[7]),
  line([ -Rq, -Rq],[  Rq,  Rq],colour=c_colour[1]),
  line([ -Rq,  Rq],[  Rq, -Rq],colour=c_colour[1]),
  cplot(q_P(c0[0](t)),t=0..2*Pi,colour=c_colour[0]),
  seq(cpoint(q_P(v0[i])),i in [0,2,3,4,5,6,7,8,9,10]),
  scaling=constrained,axes = none
 );
 save_plot("P_q");
 save_jpg("P_q");
 
 pics["P_q_alt"] := display(
  seq(cplot(q_P(c0[i](t)),t=0..2*Pi,colour=c_colour[i]),i in [7,8,0,1,2,3,4,5,6]),
  seq(cpoint(q_P(v0[i])),i in [0,2,3,4,5,6,7,8,9,10]),
  view=[-Rq..Rq,-Rq..Rq],axes=none
 );
 save_plot("P_q_alt");
 save_jpg("P_q_alt");

 pics["P_F16_p"] := display(
  seq(cplot(p_P(c0[i](t)),t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
  seq(cpoint(p_P(v0[i])),i in [0,3,6,11]),
  scaling=constrained,axes=none
 );
 save_plot("P_F16_p");
 save_jpg("P_F16_p");

 pics["P_F16_q"] := display(
  seq(cplot(q_P(c0[i](t)),t=F16_curve_limits[i],colour=c_colour[i]),i in [0,1,3,5]),
  seq(cpoint(q_P(v0[i])),i in [0,3,6,11]),
  scaling=constrained,axes=none
 );
 save_plot("P_F16_q");
 save_jpg("P_F16_q");
end:

######################################################################

make_PX_plot_tikz := proc(a0_) 
 local i,t,a0,v0,c0,mp11,mp13,Rp,mq4,mq5,mv3,mv6,Rq,sp,sq,s;
 global pics;

 a0 := `if`(nargs > 0,a0_,a_P0);

 for i from 0 to 8 do
  c0[i] := unapply(evalf(subs(a_P=a0,c_P[i](t))),t);
 od:
 for i from 0 to 13 do
  v0[i] := evalf(subs(a_P=a0,v_P[i]));
 od:

 sp := "\\begin{tikzpicture}[scale=3]\n":
 sp := cat(sp,sprintf("  \\draw[blue] (0,0) -- (%.3f,0);\n",a0)):
 sp := cat(sp,sprintf("  \\draw[magenta] (%.3f,0) -- (1,0);\n",a0)):
 sp := cat(sp,"  \\draw[cyan] (0,0) (1,0) arc(0:90:1);\n"):
 sp := cat(sp,"  \\draw[green] (0,1) -- (0,0);\n"):
 sp := cat(sp,sprintf("  \\fill[black] (%.3f,0) circle(0.015);\n",a0)):
 sp := cat(sp,"  \\fill[black] (0,0) circle(0.015);\n"):
 sp := cat(sp,"  \\fill[black] (1,0) circle(0.015);\n"):
 sp := cat(sp,"  \\fill[black] (0,1) circle(0.015);\n"):
 sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_0$};\n",0,0)):
 sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_{11}$};\n",a0,0)):
 sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=south] {$\\ss v_6$};\n",0,1)):
 sp := cat(sp,sprintf("  \\draw (%.3f,%.3f) node[anchor=north] {$\\ss v_3$};\n",1,0)):
 sp := cat(sp," \\end{tikzpicture}\n"):
 
 save_tikz("P_p",sp);

 mq4 := maximize(q_P(c0[4](t)),t=0..2*Pi);
 mq5 := maximize(q_P(c0[5](t)),t=0..2*Pi);
 mv6 := Re(q_P(v0[6]));
 mv3 := abs(Im(q_P(v0[3])));
 
 Rq  := 1.2 * max(mq4,mv3,seq(abs(q_P(v0[i])),i=2..13));

 sq := " \\begin{tikzpicture}[scale=1.5]\n":
 sq := cat(sq,sprintf("  \\draw[magenta] (0,0) -- (0,%.3f);\n",-mv3)):
 sq := cat(sq,"  \\draw[cyan] plot[smooth] \n   coordinates{ "):
 for i from 0 to 12 do
  sq := cat(sq,sprintf("(%.3f,%.3f) ",op(C_to_R2(q_P(c0[0](evalf(Pi/4*(1+i/12))))))));
 od:
 sq := cat(sq,"};\n"):
 sq := cat(sq,sprintf("  \\draw[green] (%.3f,%.3f) -- (0,0);\n",mv6,mv6)):
 sq := cat(sq,sprintf("  \\draw[blue] (0,0) -- (%.3f,0);\n",mq5)):
 sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",0,0)):
 sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",0,-mv3)):
 sq := cat(sq,sprintf("  \\fill[black] (%.3f,%.3f) circle(0.03);\n",mv6,mv6)):
 sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=east] {$\\ss v_0,v_{11}$};\n",0,0)):
 sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=east] {$\\ss v_3$};\n",0,-mv3)):
 sq := cat(sq,sprintf("  \\draw (%.3f,%.3f) node[anchor=south] {$\\ss v_6$};\n",mv6,mv6)):
 sq := cat(sq," \\end{tikzpicture}\n"):

 save_tikz("P_q",sq);

 s := cat(
 "\\begin{center}\n",sp,"\\hspace{4em}",sq,"\\end{center}\n"
 );

 save_tikz("P",s);
end:


######################################################################

make_Ep_plots := proc()
 global pics;
 local k,p,q,cpv,m0,m1;

 for k from 0 to 8 do 
  cpv[k] := [seq(evalf(c_TEp_approx[k](i*2*Pi/20)),i=-50..50)]:
 od:

 pics["Ep_patch"] := display(
  seq(seq(seq(
   curve(map(C_to_R2,cpv[k] +~ (p*latt_a0 + q*latt_b0)),
	 colour=c_colour[k]),
  q=-2..2),p=-2..2),k=0..8),
  seq(seq(cpoint(p*latt_a0 + q*latt_b0),q=-2..2),p=-2..2),
  seq(seq(seq(
   cpoint(p*latt_a0 + q*latt_b0 + 
          evalf(c_TEp_approx[1]((-1)^k*Pi/2))),
   q=-2..2),p=-2..2),k=0..1),
  seq(seq(seq(
   cpoint(p*latt_a0 + q*latt_b0 + 
          evalf(c_TEp_approx[3](k*Pi/2))),
   q=-2..2),p=-2..2),k=-1..2),
  seq(seq(seq(
   cpoint(p*latt_a0 + q*latt_b0 + 
          evalf(c_TEp_approx[4](k*Pi/2))),
    q=-2..2),p=-2..2),k=-1..2),
  axes=none,scaling=constrained,view=[-2..2,-2..2]
 );

 m0 := Re(evalf(c_TEp_approx[4](-Pi/2)));
 m1 := Re(evalf(c_TEp_approx[1]( Pi/2)));

 pics["Ep_cell"] := display(
  cline(-latt_a0/2-latt_b0/2,-latt_a0/2+latt_b0/2,colour=c_colour[3]),
  cline( latt_a0/2-latt_b0/2, latt_a0/2+latt_b0/2,colour=c_colour[3]),
  cline(-latt_a0/2,  latt_a0/2,colour=c_colour[5]),
  cline(-latt_b0/2,  latt_b0/2,colour=c_colour[5]),
  cline(-latt_a0/2-latt_b0/2,-m0-latt_b0/2,colour=c_colour[0]),
  cline(-latt_a0/2+latt_b0/2,-m0+latt_b0/2,colour=c_colour[0]),
  cline( latt_a0/2-latt_b0/2, m0-latt_b0/2,colour=c_colour[0]),
  cline( latt_a0/2+latt_b0/2, m0+latt_b0/2,colour=c_colour[0]),
  cline(-m0+latt_b0/2, m0+latt_b0/2,colour=c_colour[3]),
  cline(-m0-latt_b0/2, m0-latt_b0/2,colour=c_colour[3]),
  ccurve(evalf([seq(c_TEp_approx[1](i*Pi/20),i=-10..10)]),colour=c_colour[1]),
  ccurve(evalf([seq(c_TEp_approx[2](i*Pi/20),i=-10..10)]),colour=c_colour[1]),
  map(cpoint,[seq(seq((p*latt_a0+q*latt_b0)/2,q=-1..1),p=-1..1),
	       latt_b0/2-m0, latt_b0/2-m1, latt_b0/2+m0, latt_b0/2+m1,
	      -latt_b0/2-m0,-latt_b0/2-m1,-latt_b0/2+m0,-latt_b0/2+m1]),
  scaling=constrained,axes=none
 );
 
 save_plot("Ep_patch");
 save_plot("Ep_cell");
 save_jpg("Ep_patch");
 save_jpg("Ep_cell");
 NULL;
end:

######################################################################

make_Ep_plot_tikz := proc()
 global tikz_pics;
 local t0,t1,t2,t3,s;

 t0 := latt_a0/2;
 t1 := latt_b0/(2*I);
 t2 := Re(c_TEp_approx[4](3*Pi/2));
 t3 := Re(c_TEp_approx[1](Pi/2));

 s := cat(
   "\\begin{center}\n",
   " \\begin{tikzpicture}[scale=4]\n",
   tikz_line([ t0,-t1],[ t0, t1],"magenta"),
   tikz_line([-t0,-t1],[-t0, t1],"magenta"),
   tikz_line([-t0,  0],[ t0,  0],"blue"),
   tikz_line([  0,-t1],[  0, t1],"blue"),
   tikz_line([-t2, t1],[ t2, t1],"magenta"),
   tikz_line([-t2,-t1],[ t2,-t1],"magenta"),
   tikz_line([-t0, t1],[-t2, t1],"cyan"),
   tikz_line([ t0, t1],[ t2, t1],"cyan"),
   tikz_line([-t0,-t1],[-t2,-t1],"cyan"),
   tikz_line([ t0,-t1],[ t2,-t1],"cyan"),
   tikz_curve([seq(C_to_R2(c_TEp_approx[1](i*Pi/16)),i=-8..8)],green),
   tikz_curve([seq(C_to_R2(c_TEp_approx[2](i*Pi/16)),i=-8..8)],green),
   seq(tikz_point([ s, t1],0.011),s in [-t0,-t3,-t2,0,t2,t3,t0]),
   seq(tikz_point([ s,-t1],0.011),s in [-t0,-t3,-t2,0,t2,t3,t0]),
   seq(tikz_point([ s,  0],0.011),s in [-t0,0,t0]),
   " \\end{tikzpicture}\n",
   "\\end{center}"
 ):

 tikz_pics["Ep"] := s;
 save_tikz("Ep",s);
 return s;
end:

######################################################################

make_Em_plots := proc()
 global pics;
 local k,p,q,cmv,m0,m1;

 for k from 0 to 8 do 
  cmv[k] := [seq(evalf(c_TEm_approx[k](i*2*Pi/20)),i=-50..50)]:
 od:

 m0 := evalf(latt_c0/2-c_TEm_approx[0](Pi/2));
 m1 := evalf(latt_c0/2-c_TEm_approx[0](Pi/4));

 pics["Em_patch"] := display(
  seq(seq(seq(
   curve(map(C_to_R2,cmv[k] +~ (p*latt_e0 + q*latt_f0)),
         colour=c_colour[k]),
   q=-2..2),p=-2..2),k = 0..8),
  seq(seq(
   cpoint(p*latt_e0/2+q*latt_f0/2),
   q=-4..4),p=-4..4),
  seq(seq(
   cpoint(u+v),
    v in [latt_c0/2,-latt_c0/2,latt_d0/2,-latt_d0/2]),
     u in [-m1,-m0,m0,m1]),
  axes=none,scaling=constrained,
  view=[-2..2,-2..2]
 );

 pics["Em_cell"] := display(
  cline(-latt_c0/2-latt_d0/2,-latt_c0/2+latt_d0/2,colour=c_colour[1]),
  cline( latt_c0/2-latt_d0/2, latt_c0/2+latt_d0/2,colour=c_colour[1]),
  cline(-latt_d0/2, latt_d0/2,colour=c_colour[1]),
  cline( latt_d0/2-m1, latt_d0/2+m1,colour=c_colour[0]),
  cline( latt_d0/2-latt_c0/2, latt_d0/2-m1,colour=c_colour[1]),
  cline( latt_d0/2+latt_c0/2, latt_d0/2+m1,colour=c_colour[1]),
  cline(-latt_d0/2-latt_c0/2,-latt_d0/2-m1,colour=c_colour[1]),
  cline(-latt_d0/2+latt_c0/2,-latt_d0/2+m1,colour=c_colour[1]),
  cline(-latt_d0/2-m1,-latt_d0/2+m1,colour=c_colour[0]),
  cline(-latt_c0/2,-latt_c0/2+m1,colour=c_colour[0]),
  cline( latt_c0/2, latt_c0/2-m1,colour=c_colour[0]),
  cline(-latt_c0/2+m1, latt_c0/2-m1,colour=c_colour[1]),
  ccurve(evalf([seq(c_TEm_approx[3](i*Pi/20),i=-10..30)]),colour=c_colour[3]),
  ccurve(evalf([seq(c_TEm_approx[3](i*Pi/20)-latt_e0,i=10..50)]),colour=c_colour[3]),
  ccurve(evalf([seq(c_TEm_approx[5](i*Pi/20),i=-40..40)]),colour=c_colour[5]),
  ccurve(evalf([seq(c_TEm_approx[6](i*Pi/20),i=-40..40)]),colour=c_colour[5]),
  cline(-latt_c0/2, latt_d0/2,colour=orange,linestyle=dash),
  cline(-latt_c0/2,-latt_d0/2,colour=orange,linestyle=dash),
  cline( latt_c0/2, latt_d0/2,colour=orange,linestyle=dash),
  cline( latt_c0/2,-latt_d0/2,colour=orange,linestyle=dash),
  map(cpoint,[seq(seq((p*latt_c0+q*latt_d0)/2,q=-1..1),p=-1..1),
	       latt_c0/2-m0, latt_c0/2-m1,-latt_c0/2+m0,-latt_c0/2+m1,
	       latt_d0/2-m0, latt_d0/2-m1, latt_d0/2+m0, latt_d0/2+m1,
	      -latt_d0/2-m0,-latt_d0/2-m1,-latt_d0/2+m0,-latt_d0/2+m1,
	       latt_e0/2,latt_f0/2,-latt_e0/2,-latt_f0/2]),
  axes=none,scaling=constrained
 );

 save_plot("Em_patch");
 save_plot("Em_cell");
 save_jpg("Em_patch");
 save_jpg("Em_cell");
 NULL;
end:

######################################################################

make_Em_plot_tikz := proc()
 global tikz_pics;
 local t0,t1,t2,t3,s,p,q;

 t0 := latt_c0/2;
 t1 := latt_d0/(2*I);
 t2 := evalf(latt_c0/2-c_TEm_approx[0](Pi/4));
 t3 := evalf(c_TEm_approx[0](Pi/2));

 s := cat(
   "\\begin{center}\n",
   " \\begin{tikzpicture}[scale=3]\n",
   tikz_line([-t2, t1],[t2, t1],"cyan"),
   tikz_line([-t2,-t1],[t2,-t1],"cyan"),
   tikz_line([-t0,0],[-t0+t2,0],"cyan"),
   tikz_line([ t0,0],[ t0-t2,0],"cyan"),
   tikz_line([-t0+t2, 0],[ t0-t2,0],"green"),
   tikz_line([ t2, t1],[ t0, t1],"green"),
   tikz_line([-t2, t1],[-t0, t1],"green"),
   tikz_line([ t2,-t1],[ t0,-t1],"green"),
   tikz_line([-t2,-t1],[-t0,-t1],"green"),
   seq(tikz_line([s,-t1],[s, t1],"green"),s in [-t0,0,t0]),
   tikz_curve([seq(C_to_R2(c_TEm_approx[3]( Pi/2+i*Pi/8)),i=-8..8)],"magenta"),
   tikz_curve([seq(C_to_R2(c_TEm_approx[3](-Pi/2+i*Pi/8)-t0+I*t1),i=-8..8)],"magenta"),
   tikz_curve([seq(C_to_R2(c_TEm_approx[5](i*Pi/8)),i=-16..16)],"blue"),
   tikz_curve([seq(C_to_R2(c_TEm_approx[6](i*Pi/8)),i=-16..16)],"blue"),
   seq(seq(tikz_point([p,q],0.01),p in [-t0,-t2,-t0+t3,0, t0-t3,t2,t0]),q in [-t1,t1]),
   seq(seq(tikz_point([p,q],0.01),p in [-t0/2,t0/2]),q in [-t1/2,t1/2]),
   seq(tikz_point([p,0],0.01),p in [-t0,-t0+t2,-t3,0, t3, t0-t2, t0]),
   sprintf(" \\draw[orange,dashed] (%.3f,%.3f) -- (%.3f,%.3f) -- (%.3f,%.3f) -- (%.3f,%.3f) -- cycle;\n",
    t0,0,0,t1,-t0,0,0,-t1),
   " \\end{tikzpicture}\n",
   "\\end{center}"
  ):

 tikz_pics["Em_cell"] := s;
 save_tikz("Em_cell",s);
 return s;
end:

######################################################################

make_P_torus_plots := proc()
 global pics;
 local k,lp,lm,lmq,cp,cm,cmq,wft;
 
 for k from 0 to 8 do
  print(k);
  cp  := (t) -> map(exp,2*Pi*I *~ div_Ep (c_TEp_approx[k](t)));
  cm  := (t) -> map(exp,2*Pi*I *~ div_Em (c_TEm_approx[k](t)));
  cmq := (t) -> map(exp,2*Pi*I *~ div_Emq(c_TEm_approx[k](t)));

  lp  := sprintf("c_TEp[%d]",k);
  lm  := sprintf("c_TEm[%d]",k);
  lmq := sprintf("c_TEmq[%d]",k);
  
  pics[lp ] := spacecurve(TC_to_R3( cp(t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
  pics[lm ] := spacecurve(TC_to_R3( cm(t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);
  pics[lmq] := spacecurve(TC_to_R3(cmq(t)),t=0..2*Pi,
                 colour=c_colour[k],numpoints=400,scaling=constrained,axes=none);

  save_plot(lp);
  save_plot(lm);
  save_plot(lmq);
 od:

 wft := plot3d(TA_to_R3([t,u]),t=0..2*Pi,u=0..2*Pi,
          colour=gray,style=wireframe,scaling=constrained,axes=none);

 pics["c_TEp" ] := display(wft,seq(pics[sprintf("c_TEp[%d]",k)],
                             k in {0,1,3,4,5,6}));
 pics["c_TEm" ] := display(wft,seq(pics[sprintf("c_TEm[%d]",k)],
                             k in {0,1,2,3,5,6}));
 pics["c_TEmq"] := display(wft,seq(pics[sprintf("c_TEmq[%d]",k)],
                             k in {0,1,2,3,5,6}));

 save_plot("c_TEp");
 save_plot("c_TEm");
 save_plot("c_TEmq");
 save_jpg("c_TEp");
 save_jpg("c_TEm");
 save_jpg("c_TEmq");
end:

######################################################################

make_P_sphere_plots := proc()
 global pics;
 local wfs;

 wfs := display(sphere([0,0,0],1,colour=grey,style=wireframe),axes=none):

 # PX(a)/<LL>
 pics["SQP_LL"] := 
 display(wfs,
  seq(spacecurve(C_to_S2(p_P(c_P0[k](t))),t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # PX(a)/<L>
 pics["SQP_L"] := 
 display(wfs,
  seq(spacecurve(C_to_S2(p_C[ 2, 3](p_P(c_P0[k](t)))),
      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # PX(a)/<LL,M>
 pics["SQP_LL_M"] := 
 display(wfs,
  seq(spacecurve(C_to_S2(p_C[ 2, 8](p_P(c_P0[k](t)))),
      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # PX(a)/<LL,LM>
 pics["SQP_LL_LM"] := 
 display(wfs,
  seq(spacecurve(C_to_S2(p_C[ 2, 9](p_P(c_P0[k](t)))),
      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 # PX(a)/<L,M>
 pics["SQP_L_M"] := 
 display(wfs,
  seq(spacecurve(C_to_S2(p_C[ 2,10](p_P(c_P0[k](t)))),
      t=0..2*Pi,colour=c_colour[k],numpoints=200),k=0..8),
  axes=none,scaling=constrained
 ):

 save_plot("SQP_LL");
 save_plot("SQP_L");
 save_plot("SQP_LL_M");
 save_plot("SQP_LL_LM");
 save_plot("SQP_L_M");

 save_jpg("SQP_LL");
 save_jpg("SQP_L");
 save_jpg("SQP_LL_M");
 save_jpg("SQP_LL_LM");
 save_jpg("SQP_L_M");
end:


==> anc/maple/quadrature/quadrature.mpl <==
######################################################################

# These are some auxiliary functions that appear in Dunavant's
# analysis of symmetric triangle quadrature rules.  If we had 
# implemented static methods, these would be static methods of the
# triangle quadrature rule class.

#@ dunavant_v
dunavant_v := proc(j,k)
 option remember;
 int(cos(k*alpha)/cos(alpha)^(j+2),alpha=-Pi/3..Pi/3)/(sqrt(3)*(j+2)*2^j);
end:

#@ dunavant_jk_list
dunavant_jk_list := proc(deg)
 local L;
 L := [seq(seq([2*m-3*k,k],m=3*k..(3*k+deg)/2),k=0..6)]:
end:

#@ dunavant_m
dunavant_m := proc(deg)
 local alpha;
 
 alpha := [3,-4,-1,0,-1,-4][modp(deg,6)+1];
 return ((deg+3)^3 + alpha)/12;
end:

######################################################################

#@ CLASS: triangle_quadrature_rule

`Class/Declare`("triangle_quadrature_rule",
 "An instance of this class represents a rule for approximate integration of functions on the two-simplex.  Such a rule consists of a list of sample points and a list of weights; the approximate integral is obtained by evaluating at the sample points, multiplying by the corresponding weights, and taking the sum.  Following work of Dunavant, we consider only rules that are invariant under the evident action of the symmetric group $S_3$ on the simplex.  We choose one sample point from each $S_3$-orbit, and call these the base points for the rule.",

 ["Field","description"::string = ""],

 ["Field","degree"::integer,
  "The degree should be set to $d$ if the quadrature rule integrates all polynomials of degree at most $d$ exactly (up to the working precision)."
 ],

 ["Field","num_base_points"::integer,
  "The number of base points, or equivalently the number of $S_3$-orbits of sample points."
 ],

 ["Field","base_points"::list(RR_3),
  "The list of base points.  These should have the form @[p1,p2,p3]@ where either @p1 < p2 < p3@ or @p1 <> p2 = p3@ or @p1 = p2 = p3@."
 ],

 ["Field","base_weights"::list(RR),"The list of weights of base points"],
 ["Field","base_multiplicities"::list(posint),
  "The list of multiplicities of base points; the multiplicity is the size of the $S_3$-orbit"
 ],

 ["Field","base_r"::list(RR),
  "The list of $r$-values for base points.  Here the $r$-value of a point $u$ is the distance from the origin to the point @triangle_proj(u)@ in $\\mathbb{R}^2$."
 ],

 ["Field","base_theta"::list(RR),
  "The list of $\\theta$-values for base points.  Here the $\\theta$-value of a point $u$ is the standard polar coordinate for the point @triangle_proj(u)@ in $\\mathbb{R}^2$."
 ],

 ["Field","num_points"::integer,"The number of sample points."],
 ["Field","points"::list(RR_3),"The list of all sample points"],
 ["Field","weights"::list(RR),"The list of weights for all sample points"],

 ["Constructor","",
  proc(this,deg::integer,pts::list(RR_3),wgts::list(RR))
   this["set",deg,pts,wgts];
  end
 ],

 ["Method","set"::void,"",
  proc(this,deg::integer,pts::list([numeric,numeric,numeric]),wgts::list(numeric)) 
   local i,m,p,q,w;

   this["degree"] := deg;
   this["num_base_points"] := nops(pts);
   this["base_points"] := pts;
   this["base_weights"] := wgts;
   this["base_multiplicities"] := [];
   this["base_r"] := [];
   this["base_theta"] := [];
   this["points"] := [];
   this["weights"] := [];

   for i from 1 to nops(pts) do
    p := pts[i];
    w := wgts[i];
    q := triangle_proj(p);

    if p[2] = p[3] then
     if p[1] = p[2] then
      m := 1;
      this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
      this["points"] := [op(this["points"]),p];
      this["weights"] := [op(this["weights"]),w];
      this["base_r"] := [op(this["base_r"]),0];
      this["base_theta"] := [op(this["base_theta"]),0];
     else
      m := 3;
      this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
      this["points"] := [op(this["points"]),
		     [p[1],p[2],p[2]],
		     [p[2],p[1],p[2]],
		     [p[2],p[2],p[1]]];
      this["weights"] := [op(this["weights"]),w$3];
      this["base_r"] := [op(this["base_r"]),q[1]];
      this["base_theta"] := [op(this["base_theta"]),0];
     fi;
    else
     m := 6;
     this["base_multiplicities"] := [op(this["base_multiplicities"]),m];
     this["points"] := [op(this["points"]),
		     [p[1],p[2],p[3]],
		     [p[1],p[3],p[2]],
		     [p[2],p[1],p[3]],
		     [p[2],p[3],p[1]],
		     [p[3],p[1],p[2]],
		     [p[3],p[2],p[1]]];
     this["weights"] := [op(this["weights"]),w$6];
     this["base_r"] := [op(this["base_r"]),evalf(sqrt(q[1]^2+q[2]^2))];
     this["base_theta"] := [op(this["base_theta"]),evalf(arctan(q[2],q[1]))];
    fi;
   od:

   this["num_points"] := nops(this["points"]);
   NULL;
  end
 ],

 ["Method","int",
  "This returns the approximate integral of @u@, which is expected to be an expression in the variables @t[1], t[2] and t[3]@",
  proc(this,u)
   local T,np,p,w,i;
   T := 0;
   np := this["num_points"];

   for i from 1 to np do
    p := this["points"][i];
    w := this["weights"][i];
    T := T + evalf(w * subs({t[1]=p[1],t[2]=p[2],t[3]=p[3]},u));
   od:

   return T;
  end
 ],

 ["Method","split_int",
  "This returns an approximate integral of @u@, obtained by dividing the triangle into $4^k$ smaller triangles, and applying the givenquadrature rule on each piece.",
  proc(this,u,k)
   if k = 0 then 
    return this["int",u];
   else 
    return  
     this["split_int",subs({t[1]=t[1]+t[2]/2+t[3]/2,t[2]=t[2]/2,t[3]=t[3]/2},u),k-1]/4 + 
     this["split_int",subs({t[1]=t[1]/2,t[2]=t[1]/2+t[2]+t[3]/2,t[3]=t[3]/2},u),k-1]/4 + 
     this["split_int",subs({t[1]=t[1]/2,t[2]=t[2]/2,t[3]=t[1]/2+t[2]/2+t[3]},u),k-1]/4 + 
     this["split_int",subs({t[1]=t[2]/2+t[3]/2,t[2]=t[1]/2+t[3]/2,t[3]=t[1]/2+t[2]/2},u),k-1]/4;
   fi:
  end
 ],

 ["Method","exact_int",
  "This calculates the integral of @u@ using Maple's adaptive algorithms.",
  proc(this,u)
   2 * evalf(int(int(subs(t[3]=1-t[1]-t[2],u),t[2]=0..1-t[1]),t[1]=0..1));
  end
 ],

 ["Method","base_plot","This generates a plot showing the base points",
  proc(this)
   return display(
    line(triangle_proj([1,0,0]),triangle_proj([0,1,0]),color=red),
    line(triangle_proj([0,1,0]),triangle_proj([0,0,1]),color=red),
    line(triangle_proj([0,0,1]),triangle_proj([1,0,0]),color=red),
    line(triangle_proj([0,0,1]),triangle_proj([1/2,1/2,0]),color=green),
    line(triangle_proj([0,1,0]),triangle_proj([1/2,0,1/2]),color=green),
    line(triangle_proj([1,0,0]),triangle_proj([0,1/2,1/2]),color=green),
    op(map(p -> point(evalf(triangle_proj(p))),this["base_points"])),
    axes = none, scaling = constrained
   ):
  end
 ],

 ["Method","plot","This generates a plot showing all the quadrature points",
  proc(this)
   return display(
    line(triangle_proj([1,0,0]),triangle_proj([0,1,0]),color=red),
    line(triangle_proj([0,1,0]),triangle_proj([0,0,1]),color=red),
    line(triangle_proj([0,0,1]),triangle_proj([1,0,0]),color=red),
    line(triangle_proj([0,0,1]),triangle_proj([1/2,1/2,0]),color=green),
    line(triangle_proj([0,1,0]),triangle_proj([1/2,0,1/2]),color=green),
    line(triangle_proj([1,0,0]),triangle_proj([0,1/2,1/2]),color=green),
    op(map(p -> point(evalf(triangle_proj(p))),this["points"])),
    axes = none, scaling = constrained
   ):
  end
 ],

 ["Method","moment_eq","This generates an equation depending on @j@ and @k@, which will be satisfied if the quadrature rule is exact.",
  proc(this,j,k)
   local E,i,r,theta,m,w;

   if j = 0 and k = 0 then
    return add(w, w in this["weights"]) - 1;
   fi;

   if j < 2 or j > this["degree"] or k < 0 or 3*k > j or modp(j+3*k,2) <> 0 then return FAIL; fi;

   E := (-1)^(k+1)*dunavant_v(j,3*k);
   for i from 2 to this["num_base_points"] do
    r := this["base_r"][i];
    theta := this["base_theta"][i];
    m := this["base_multiplicities"][i];
    w := this["base_weights"][i];
    if m = 3 then
     E := E + 3 * w * r^j;
    elif m = 6 then
     E := E + 6 * w * r^j * cos(3*k*theta);
    fi;
   od:

   return E;
  end
 ],

 ["Method","accuracy"::numeric,"",
  proc(this)
   local L;
   L := dunavant_jk_list(this["degree"]);
   return max(seq(abs(this["moment_eq",op(jk)]),jk in L));
  end
 ],

 ["Method","adjust","",
  proc(this)
   local Q1,np,m,r,theta,w,r1,theta1,w1,p1,i;

   np := this["num_base_points"];

   Q1 := `new/triangle_quadrature_rule`(this["degree"],[],[]);

   Q1["degree"]              := this["degree"];
   Q1["num_base_points"]     := this["num_base_points"];
   Q1["base_multiplicities"] := this["base_multiplicities"];

   Q1["base_points"] := [];
   Q1["base_weights"] := [];
   Q1["base_r"] := [];
   Q1["base_theta"] := [];
   Q1["points"] := [];
   Q1["weights"] := [];

   for i from 1 to np do 
    m := this["base_multiplicities"][i];
    r := this["base_r"][i];
    theta := this["base_theta"][i];
    w := this["base_weights"][i];

    w1 := w + e * dw[i];

    if m = 1 then
     r1 := 0;
     theta1 := 0;
    elif m = 3 then
     r1 := r + e * dr[i];
     theta1 := 0;
    elif m = 6 then
     r1 := r + e * dr[i];
     theta1 := theta + e * dt[i];
    fi;

    p1 := triangle_lift([r1*cos(theta1),r1*sin(theta1)]);
    p1 := subs(e = 0,p1) +~ e *~ subs(e = 0,map(diff,p1,e));
    p1 := evalf(expand(p1));

    Q1["base_points"]  := [op(Q1["base_points"]),p1];
    Q1["base_r"]       := [op(Q1["base_r"]),r1];
    Q1["base_theta"]   := [op(Q1["base_theta"]),theta1];
    Q1["base_weights"] := [op(Q1["base_weights"]),w1];

    if m = 1 then
     Q1["points"] := [op(Q1["points"]),p1];
    elif m = 3 then
     Q1["points"] := [op(Q1["points"]),
		     [p1[1],p1[2],p1[2]],
		     [p1[2],p1[1],p1[2]],
		     [p1[2],p1[2],p1[1]]];
    elif m = 6 then
     Q1["points"] := [op(Q1["points"]),
		     [p1[1],p1[2],p1[3]],
		     [p1[1],p1[3],p1[2]],
		     [p1[2],p1[1],p1[3]],
		     [p1[2],p1[3],p1[1]],
		     [p1[3],p1[1],p1[2]],
		     [p1[3],p1[2],p1[1]]];
    fi;

    Q1["weights"] := [op(Q1["weights"]),w1$m];
   od;

   return eval(Q1);
  end
 ],

 ["Method","improve","",
  proc(this)
   local Q1,JK,EE,sol,sol0,sol1,i,p,m,w;

   Q1 := eval(this["adjust"]):
   JK := dunavant_jk_list(this["degree"]):
   EE := map(jk -> Q1["moment_eq",op(jk)],JK):
   EE := evalf(map(E -> subs(e=0,E + diff(E,e)), EE)):

   sol := solve(EE):

   sol0 := map(u -> u=0,indets(map(rhs,sol)));
   sol1 := {e=1,op(map(u -> lhs(u) = subs(sol0,rhs(u)),sol))}:
   this["base_weights"] := evalf(subs(sol1,Q1["base_weights"])):
   this["base_r"] := evalf(subs(sol1,Q1["base_r"])):
   this["base_theta"] := evalf(subs(sol1,Q1["base_theta"])):
   this["base_points"] := [seq(evalf(triangle_lift(this["base_r"][i] *~ [cos(this["base_theta"][i]),sin(this["base_theta"][i])])),
			    i=1..this["num_base_points"])]:
   this["points"] := []:
   this["weights"] := []:
   for i from 1 to this["num_base_points"] do
    p := this["base_points"][i];
    m := this["base_multiplicities"][i];
    w := this["base_weights"][i];
    this["weights"] := [op(this["weights"]),w$m];
    if m = 1 then
     this["points"] := [op(this["points"]),p];
    elif m = 3 then
     this["points"] := [op(this["points"]),
		     [p[1],p[2],p[2]],
		     [p[2],p[1],p[2]],
		     [p[2],p[2],p[1]]];
    elif m = 6 then
     this["points"] := [op(this["points"]),
		     [p[1],p[2],p[3]],
		     [p[1],p[3],p[2]],
		     [p[2],p[1],p[3]],
		     [p[2],p[3],p[1]],
		     [p[3],p[1],p[2]],
		     [p[3],p[2],p[1]]];
    fi;
   od:

   NULL;
  end
 ]
);



==> anc/maple/quadrature/quadrature_check.mpl <==
check_quadrature := proc()
 local Q,f;

 printf("%a()\n",procname);

 f := cat(data_dir,"/quadrature/wandzurat_xiao_30.m");
 if not(FileTools[Exists](f)) then
  printf("Skipping check of wandzurat_xiao_30 because data file %s does not exist.\n",f);
  printf("(It can be generated using build_data[\"triangle_quadrature_rule\"]())\n");
  return NULL;
 else 
  read(f);

  Q := eval(wandzurat_xiao_30):

  _ASSERT(Q["degree"] = 30 and Q["num_points"] = 175,
    "Basic parameters for wandzurat_xiao_30"
  );

  _ASSERT(Q["accuracy"] < 10.^(-98),
    "Accuracy of wandzurat_xiao_30"
  );
 fi;

 f := cat(data_dir,"/quadrature/dunavant_19.m");
 if not(FileTools[Exists](f)) then
  printf("Skipping check of dunavant_19 because data file %s does not exist.\n",f);
 else 
  read(f);

  Q := eval(dunavant_19):

  _ASSERT(Q["degree"] = 19 and Q["num_points"] = 73,
    "Basic parameters for dunavant_19"
  );

  _ASSERT(Q["accuracy"] < 10.^(-98),
    "Accuracy of dunavant_19"
  );
 fi;
 
 NULL;
end:


add_check(check_quadrature):


==> anc/maple/talk_plots.mpl <==
make_Omega_movie_plots := proc()
 global pics;
 local opts,Omega_axes,Omega_plus,Omega_minus,i,s;
 
 load_plot("EX"):
 load_plot("EX_wireframe"):

 opts := 
  view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
  orientation=[40,65],
  axes=none,
  scaling=constrained:

 Omega_axes := display(
  line([-3,0,0],[3,0,0],color=black,thickness=2),
  line([0,-3,0],[0,3,0],color=black,thickness=2),
  line([0,0,-3],[0,0,3],color=black,thickness=2),
  textplot3d([3.2,0,0,"x"]),
  textplot3d([0,3.2,0,"y"]),
  textplot3d([0,0,3.2,"z"]),
  opts
 ):
 Omega_plus := display(
  spacecurve(stereo(omega0[1](t)),t=0.8 .. 5.48,color=red,thickness=3),
  spacecurve(stereo(omega0[2](t)),t=0.8 .. 5.48,color=red,thickness=3),
  opts
 ):
 Omega_minus := display(
  spacecurve(stereo(-~ omega0[1](t)),t=0..2*Pi,color=blue,thickness=3),
  spacecurve(stereo(-~ omega0[2](t)),t=0..2*Pi,color=blue,thickness=3),
  opts
 ):

 pics["Omega[0]"] := display(Omega_axes,Omega_minus,opts):
 pics["Omega[1]"] := display(
  Omega_axes,Omega_plus,Omega_minus,
  sphere([0,0,1/2],0.05,color=black),
  sphere([0,0,-1/2],0.05,color=black),
  opts
 ): 
 pics["Omega[2]"] := display(Omega_plus,Omega_minus,opts):
 pics["Omega[3]"] := display(Omega_plus,Omega_minus,pics["EX_wireframe"],opts):
 pics["Omega[4]"] := display(pics["EX_wireframe"],opts):

 for i from 0 to 10 do
  s := sprintf("Omega[%d]",5+i);
  pics[s] := display(
   pics["EX"],
   view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
   orientation=[40+i,65+2*i,-3*i]
  ): 
 od:

 for i from 1 to 18 do
  s := sprintf("Omega[%d]",15+i);
  pics[s] := display(
   pics["EX"],
   view=[-3.5..3.5,-3.5..3.5,-3.5..3.5],
   orientation=[60+5*i,85,-30]
  ): 
 od:

 for i from 0 to 33 do
  save_jpg(sprintf("Omega[%d]",i));
 od:
end:

######################################################################

# Note: the following function does things in a strange way because
# Maple seems not to like reading, modifying and immediately rewriting
# an image file.

make_EX_movie := proc()
 global pics;
 local i,R,P,n,FN,Q0,Q1,Q2,dir;
 
 load_plot("EX_wireframe"):
 for i from 0 to 8 do
  load_plot(sprintf("c_E[%d]",i));
 od:

 R := 2.0;
 P := display(
   pics["EX_wireframe"],
   seq(pics[sprintf("c_E[%d]",i)],i=0..8),
   view=[-R..R,-R..R,-R..R],
   orientation=[-20,0,-100]
  ):

 dir := cat(images_dir,"/EXmovie"):
 if not(FileTools[Exists](dir)) then mkdir(dir) fi;
 n := 89;
 FN := table():
 Q0 := table():
 Q1 := table():
 Q2 := table():
 for i from 0 to n do
  FN[i] := sprintf("%s/EX%d.png",dir,i):
  Q0[i] := display(P,orientation=[-20+2*i,0,-100]);
  plotsetup(png,plotoutput=FN[i],plotoptions="width=800,height=800");
  print(Q0[i]);
  plotsetup(default);
 od:
 Threads[Sleep](5);
 for i from 0 to n do
  Q1[i] := ImageTools[Read](FN[i]);
  Q2[i] := ImageTools[GetSubImage](Q1[i],250,150,300,500);
 od:
 for i from 0 to n do
  FileTools[Remove](FN[i]);
 od:
 Threads[Sleep](5);
 for i from 0 to n do
  ImageTools[Write](FN[i],Q2[i]);
 od:
 NULL;
end:



==> anc/maple/util.mpl <==
with(plots): 
with(plottools): 
with(LinearAlgebra): 
with(Groebner):
with(Optimization):
_EnvExplicit := true;
Digits := 100;

######################################################################
# This block of code defines the function _ASSERT(p,s).  The normal
# setup is that executing _ASSERT(p,s) continues silently if p 
# evaluates to true, but generates an error including the string s 
# if p is false.  If assert_verbosely is true then a message is
# generated even if the test is passed.  If assert_stop_on_fail is
# false then failed assertions still generate a message but the 
# maple error() command is not used, so execution will usually 
# continue.

kernelopts(assertlevel=1):
assert_count := 0;
assert_verbosely := false;
assert_stop_on_fail := true;

#@ _ASSERT 
_ASSERT := proc(p,s::string)
 global assert_count,assert_verbosely,assert_stop_on_fail,assert_fail_data;
 assert_count := assert_count+1;
 if assert_verbosely then printf("Checking: %s\n",s); fi;
 if not p then
  assert_fail_data := args[3..-1];
  if assert_stop_on_fail then
   error cat("Assertion failed: ",s);
  else
   printf(cat("Assertion failed: ",s,"\n"));
  fi;
 fi;
end:

######################################################################
# When this code is executed, Maple may consider the current directory
# to be the directory where all the worksheets are saved, or the
# directory where this text file is saved, or the common parent of
# those two directories.  The next block of code tries to determine
# which of these cases applies, and sets the global variables
# genus2_dir,maple_dir,worksheets_dir and latex_dir accordingly.

#@ find_directories 
find_directories := proc()
 local olddir;
 global genus2_dir,data_dir,maple_dir,maple_output_dir,
  worksheets_dir,latex_dir,plots_dir,thumbs_dir,images_dir,doc_dir,lib_dir;

 genus2_dir := NULL;
 
 if
  FileTools[Exists]("../maple") and
  FileTools[Exists]("../worksheets") and
  FileTools[IsDirectory]("../maple") and
  FileTools[IsDirectory]("../worksheets") then
   olddir := currentdir("..");
   genus2_dir := currentdir();
  currentdir(olddir);
 elif
  FileTools[Exists]("maple") and
  FileTools[Exists]("worksheets") and
  FileTools[IsDirectory]("maple") and
  FileTools[IsDirectory]("worksheets") then
   genus2_dir := currentdir();
 fi:

 if genus2_dir = NULL then
  error("genus2 directory not found");
 fi;

 data_dir         := cat(genus2_dir,"/data");
 maple_dir        := cat(genus2_dir,"/maple");
 maple_output_dir := cat(genus2_dir,"/maple_output");
 worksheets_dir   := cat(genus2_dir,"/worksheets");
 latex_dir        := cat(genus2_dir,"/latex");
 plots_dir        := cat(genus2_dir,"/plots");
 thumbs_dir       := cat(genus2_dir,"/plots/thumbs");
 images_dir       := cat(genus2_dir,"/images");
 doc_dir          := cat(genus2_dir,"/doc");
 lib_dir          := cat(genus2_dir,"/lib");
end:

find_directories();

######################################################################
# Simplify a complex number by setting real and imaginary parts
# to zero if they are smaller than some threshhold (10^(-12) by
# default).  This is useful because some calculations produce a
# tiny spurious imaginary part when the result should be real.

#@ trim 
trim := proc(t,e::numeric := 10^(-12))
 local v,x,y;
 if type(t,list) or type(t,set) then
  return(map(trim,t,e));
 fi;

 v := evalf(t);
 x := Re(v);
 y := Im(v);
 if (abs(x - round(x)) < e) then
  x := round(x);
 fi;
 if (abs(y - round(y)) < e) then
  y := round(y);
 fi;
 return(x + I * y);
end:

# This is a similar function that works on algebraic expressions.
# It should be consolidated with trim() at some point.

#@ tidy 
tidy := proc(u,e::numeric := 10.^(-90))
 local aa,a,c,u0;

 if type(u,`+`) or type(u,`*`) or type(u,list) or type(u,set) then
  return(map(tidy,u,e));
 elif type(u,`^`) then
  return(tidy(op(1,u),e)^op(2,u));
 elif type(u,float) then
  if abs(24*u - round(24*u)) < e then
   return round(24*u)/24;
  else
   return u;
  fi;
 elif type(u,complex) then
  return tidy(Re(u)) + I * tidy(Im(u));
 else
  return u;
 fi;
end:

#@ strip_sign 
strip_sign := proc(v)
 local a,b;
 if type(v,rational) then
  return abs(v);
 elif type(v,`*`) then 
  a,b := selectremove(type,v,rational);
  return(abs(a) * b);
 else 
  return v;
 fi;
end:

######################################################################

#@ is_inexact 
is_inexact := (x) -> hastype(x,float);

######################################################################
# For some reason, Maple does not always apply the obvious algebraic
# rules for complex conjugation.  The function below is designed to
# fix this.

#@ conj 
conj := proc(u)
 if type(u,`*`) or type(u,`+`) or type(u,list) then
  return map(conj,u);
 elif type(u,`^`) then 
  return conj(op(1,u))^op(2,u);
 else
  return(conjugate(u));
 fi;
end:

######################################################################
# This function should be called with some additional arguments
# (say t_1,..,t_r) as well as the named arguments f and n.  It 
# assumes that f depends on t_1,..,t_r and returns a polynomial in
# these variables of total degree less than n, which is an
# approximation to f.

#@ multi_series 
multi_series := proc(f,n::posint)
 local e,g,R;

 if type(f,list) or type(f,set) or type(f,Vector) or type(f,Matrix) then
  return map(multi_series,f,args[2..-1]);
 fi;
 
 R := [args[3..-1]];
 R := map(t -> (t = e*t),R);
 g := subs(R,f);
 g := series(g,e=0,n);
 g := expand(subs(e=1,convert(g,polynom,e)));
 return g;
end:

######################################################################
# revert_series(p,z,m) expects p to be a polynomial in z, with 
# p(0) = 0 and p'(0) <> 0.  It returns another polynomial q such that
# p(q(z)) = q(p(z)) = z mod z^(m+1).  If m is not supplied, it 
# defaults to the degree of p.
#
# Maple can do this as a special case of solve/series, but that 
# seems to be extremely slow.

#@ revert_series 
revert_series := proc(p,z,m_)
 local i,m,a,pp,q,qp;

 if nargs > 2 then
  m := m_;
 else
  m := degree(p,z);
 fi;

 if coeff(p,z,0) <> 0 then 
  error("constant term is nonzero");
 fi;

 a := coeff(p,z,1);

 if a = 0 then 
  error("linear term is zero");
 fi;

 q := z/a;
 pp := rem(p,z^(m+1),z);
 qp := expand(pp/a);

 for i from 2 to m do
  pp := rem(p * pp,z^(m+1),z);
  a := -coeff(qp,z,i)/coeff(pp,z,i);
  q := q + a*z^i;
  qp := expand(qp + a * pp);
 od;

 return q;
end:

######################################################################
# simp(x) returns x if x only involves exact numbers, but if x 
# contains any floating point terms then simp(x) attempts to convert
# everything to floating point.  Thus, if a is an unassigned symbol then
# have simp(a + Pi) = a + Pi but simp(a + Pi + 0.1) = a + 3.24159...
 
#@ simp 
simp := proc(x)
 if hastype(x,float) then
  return(evalf(x));
 else
  return(simplify(x));
 fi;
end:

######################################################################
# if a = \sum_{i\in A} 2^i and b = \sum_{i\in B} 2^i then
# bitwise_and(a,b) = \sum_{i\in A\cap B} 2^i.
#
# This is only included to allow us to write certain parts of the
# code in a way that translates easily into C (where bitwise and
# is a primitive operation and is often used to calculate 
# intersections of small sets).

#@ bitwise_and 
bitwise_and := proc(a,b)
 local aa,bb,c,x;

 aa := a;
 bb := b;
 c := 0;
 x := 1;

 while aa + bb > 0 do
  if type(aa,odd) and type(bb,odd) then c := c + x; fi;
  aa := iquo(aa,2);
  bb := iquo(bb,2);
  x := 2*x;
 od;

 return(c);
end:

######################################################################

# Find the n'th order Fourier series for a function of t
# that is periodic of period 2 Pi.

#@ fourier_series 
fourier_series := proc(u,n_,e_)
 local n,e;
 n := `if`(nargs > 1, n_, 10);
 e := `if`(nargs > 2, e_, 10^(-12));
 trim(Re(Int(u/(2*Pi),t=0..2*Pi))) + 
      add(Re(trim(Int(u*cos(k*t)/Pi,t=0..2*Pi),e))*cos(k*t),k=1..n) + 
      add(Re(trim(Int(u*sin(k*t)/Pi,t=0..2*Pi),e))*sin(k*t),k=1..n);
end:

######################################################################
# Given matrices M1 and M2 of the same height, this function returns 
# [v,w] where M1.w is close to M2.v and |v| = 1.  This is useful if we
# want to approximate an arbitrary function (usually of two of 
# variables) by a rational function, possibly with constraints on 
# the numerator and denominator.  In that context, M1 will be a matrix
# that sends a vector of coefficients to a vector of values at some
# sample points, and similarly for M2.

#@ quot_approx 
quot_approx := proc(M1,M2)
 local Q1,Q2,R1,R2,QQ,V,v,w,vv,ww;
 userinfo(5,genus2,"Finding QR decompositions"):
 Q1,R1 := QRDecomposition(M1):
 Q2,R2 := QRDecomposition(M2):
 QQ := Transpose(Q1).Q2:
 userinfo(5,genus2,"Finding SVD decompositions"):
 V := SingularValues(QQ,output=['Vt']):
 v := Column(Transpose(V),1):
 w := QQ.v:
 vv := (1/R2).v:
 ww := (1/R1).w:
 return([vv,ww]);
end:

######################################################################

#@ prime_factors 
prime_factors := proc(n::posint)
 local F;
 F := ifactor(n);
 if type(F,`*`) then F := {op(F)}; else F := {F}; fi;
 F := map(u -> `if`(type(u,`^`),op(1,u),u),F);
 F := map(op,F);
 return F;
end:

######################################################################

# This function can be used to process a chunk of LaTeX code 
# generated by Maple.  If we call process_latex(s) then the string s
# is combined with the contents of the file maple_output/maple_blank.tex
# (which provides headers and footers) to produce the file
# maple_output/maple_output.tex.  This is then processed to produce
# maple_output/maple_output.pdf.  

#@ process_latex 
process_latex := proc(s::string)
 local olddir,fd,header,footer,in_header,line,full_latex;
 global maple_dir;

 olddir := currentdir(maple_output_dir);

 fd := fopen("maple_blank.tex",READ);
 header := "";
 footer := "";
 in_header := true;
 line := readline(fd);
 while line <> 0 do
  if length(line) >= 15 and substring(line,1..15) = "%%% INSERT HERE" then
   in_header := false;
  elif in_header then
   header := cat(header,"\n",line);
  else
   footer := cat(footer,"\n",line);
  fi;
  line := readline(fd);
 od;
 fclose(fd);
 full_latex := cat(header,"\n",s,"\n",footer);
 fd := fopen("maple_output.tex",WRITE);
 fprintf(fd,"%s",full_latex);
 fclose(fd);
 ssystem("pdflatex maple_output");

 currentdir(olddir);
end:

######################################################################

util_stripbackquotes :=
proc(s::string)
 local t;

 t := s;
 if t <> "" and substring(t,1..1) = "`" then
  t := substring(t,2..-1);
 fi;
 if t <> "" and substring(t,-1..-1) = "`" then
  t := substring(t,1..-2);
 fi;

 RETURN(t);
end:

util_unixify :=
proc(s::string)
 convert(subs(13 = NULL,convert(s,bytes)),bytes);
end:

######################################################################

util_splitstring :=
proc(s::string,c::integer) 
 local b,n,t,i;

 b := convert(s,bytes):
 n := nops(b):
 t := select((i,x,d) -> x[i] = d,[seq(i,i=1..n)],b,c):
 t := [0,op(t),n+1]:
 seq(convert(b[(t[i]+1)..(t[i+1]-1)],bytes),i=1..nops(t)-1);
end:

util_commasplit := proc(s) util_splitstring(s, 44); end:
util_semisplit  := proc(s) util_splitstring(s, 59); end:
util_colonsplit := proc(s) util_splitstring(s, 58); end:
util_barsplit   := proc(s) util_splitstring(s,124); end:
util_tabsplit   := proc(s) util_splitstring(s,  9); end:

# This splits at forward slashes and backslashes, and ignores
# slashes at the end
util_slashsplit :=
proc(s::string)
 local b,n,t,i;

 b := subs(92 = 47,convert(s,bytes)):
 n := nops(b):
 while (n > 0 and b[n] = 47) do n := n - 1; od;
 if (n = 0) then RETURN(); fi;
 t := select((i,x) -> x[i] = 47,[seq(i,i=1..n)],b):
 t := [0,op(t),n+1]:
 seq(convert(b[(t[i]+1)..(t[i+1]-1)],bytes),i=1..nops(t)-1);

end:

util_joinstring :=
proc(c::string)
 local l;
 if nargs = 1 then RETURN(""); fi;
 l := map((t) -> op([sprintf("%A",t),c]),[args[2..-1]]);
 RETURN(cat(op(l[1..-2])));
end:

util_commajoin := proc() util_joinstring(",",args) end:
util_colonjoin := proc() util_joinstring(":",args) end:
util_barjoin   := proc() util_joinstring("|",args) end:
util_tabjoin   := proc() util_joinstring(",",args) end:
util_slashjoin := proc() util_joinstring("/",args) end:
util_linejoin  := proc() util_joinstring("\n",args) end:

######################################################################

util_startswith :=
proc(s::string,t::string)
 evalb(length(s) >= length(t) and substring(s,1..length(t)) = t);
end:

######################################################################

util_splitfilename :=
proc(file::string,
     # optional
     suffix_::string)
 local pieces,m,dirname,basename;

 pieces := [util_slashsplit(file)];
 if pieces = [] then
  ERROR("Empty file name");
 fi;

 dirname := util_slashjoin(op(pieces[1..-2]));
 basename := pieces[-1];

 if nargs > 1 then
  m := length(suffix_);
  if length(basename) >= m and
     substring(basename,(-m)..(-1)) = suffix_ then
   basename := substring(basename,1..(-m-1));
  fi;
 fi;

 RETURN([dirname,basename]);
end:

util_dirname :=
proc(file::string,
     # optional
     suffix_::string)
 util_splitfilename(args)[1];
end:

util_basename :=
proc(file::string,
     # optional
     suffix_::string)
 util_splitfilename(args)[2];
end:



######################################################################

#@ strip_worksheet

# This removes all output from a worksheet (typically making it much
# smaller) and saves the result in the 'small' subdirectory of the
# 'worksheets' directory

strip_worksheet := proc(file)
 local dir,doc;

 doc := Worksheet[ReadFile](cat(worksheets_dir,"/",file,".mw"));
 doc := XMLTools[ApplyElement](doc,"Output",() -> NULL):
 dir := cat(worksheets_dir,"/small");
 if not(FileTools[Exists](dir)) then
  mkdir(dir);
 fi;
 Worksheet[WriteFile](cat(dir,"/",file,".mw"),doc);
 NULL;
end:

#@ strip_worksheets
strip_worksheets := proc()
 map(strip_worksheet,[
  "build_data",
  "build_data_toy",
  "check_all",
  "checks",
  "genus2",
  "genus2_pics",
  "genus2_talk_pics",
  "text_check"
 ]);
 NULL;
end:





==> anc/worksheets/build_data.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart:
interface(quiet=true):
olddir := currentdir("../maple"):
Digits := 100:
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):</Text-field>
</Input>

</Group>
<Group labelreference='L31885' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L32370' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>#time();</Text-field>
</Input>
</Group>
<Group labelreference='L33347' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L32311' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>start_time := time();
read("../maple/build_data.mpl"):</Text-field>
</Input>

</Group>
<Group labelreference='L35164' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34705' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_data["all"]();</Text-field>
</Input>

</Group>
<Group labelreference='L35162' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>HP_table</Text-field></Title>
<Group labelreference='L34170' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>HP_table["a_P_indices"];
HP_table["H_to_P_num_samples"];
HP_table["H_to_P_poly_deg"];</Text-field>
</Input>



</Group>
<Group labelreference='L34171' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>HP_table["full_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34172' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P := eval(HP_table["H_to_P_maps"][0.86]):
P["check"];
P["poly_deg"];
P["num_samples"];</Text-field>
</Input>



</Group>
<Group labelreference='L34201' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;P["p1_plot"]|P["v11_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34203' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34202' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["set_p1_inv"]:</Text-field>
</Input>
</Group>
<Group labelreference='L34236' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34234' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34233' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;P["a_plot"]|P["p1_coeff_plot"]|P["p1_inv_coeff_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34235' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["schwarzian_err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34237' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34180' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34181' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34182' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Automorphy system</Text-field></Title>
<Group labelreference='L35298' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_data["H_to_P_map"]():</Text-field>
</Input>
</Group>
<Group labelreference='L35166' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms1 := eval(automorphy_system["m_series"]);</Text-field>
</Input>

</Group>
<Group labelreference='L35256' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms2 := eval(H_to_P_map["m_series"]);</Text-field>
</Input>

</Group>
<Group labelreference='L35310' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms_err := unapply(expand(ms2(z) - ms2(0) * ms1(z)),z);</Text-field>
</Input>

</Group>
<Group labelreference='L35243' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 cplot(ms2(0.5*exp(I*t)),t=0..2*Pi,colour=red),
 cplot(ms2(0) * ms1(0.5*exp(I*t)),t=0..Pi,colour=blue)
);</Text-field>
</Input>

</Group>
<Group labelreference='L35244' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>plot(abs(ms_err(0.4*exp(I*t))),t=0..2*Pi);</Text-field>
</Input>

</Group>
<Group labelreference='L35245' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Triangle quadrature rule</Text-field></Title>
<Group labelreference='L34247' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34248' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>wandzurat_xiao_30["num_points"];</Text-field>
</Input>

</Group>
<Group labelreference='L34238' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>wandzurat_xiao_30["accuracy"];</Text-field>
</Input>

</Group>
<Group labelreference='L34239' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>wandzurat_xiao_30["plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34240' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34241' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Grid</Text-field></Title>
<Group labelreference='L34678' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0 := eval(split_rational_grid_wx_30):</Text-field>
</Input>
</Group>
<Group labelreference='L34679' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>[G0["num_points"],G0["num_edges"],G0["num_faces"]];</Text-field>
</Input>

</Group>
<Group labelreference='L34680' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["edge_plot",square_diffeo_E0];</Text-field>
</Input>

</Group>
<Group labelreference='L34681' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["edge_plot",stereo];</Text-field>
</Input>

</Group>
<Group labelreference='L34682' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["curvature_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34683' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34695' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>max(seq(abs(g1(G0["points"][i]["x"])),i=0..G0["num_points"]-1));
max(seq(abs(1-rho(G0["points"][i]["x"])),i=0..G0["num_points"]-1));</Text-field>
</Input>


</Group>
<Group labelreference='L34696' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34698' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>max(map(u -&gt; max(u[1],u[3],u[5]),[seq(G0["faces"][i]["check"],i=0..G0["num_faces"]-1)]));</Text-field>
</Input>

</Group>
<Group labelreference='L34697' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34693' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34694' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Surface quadrature rule</Text-field></Title>
<Group labelreference='L34743' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_256a["curvature_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34748' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_256a["max_stokes_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34729' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_256a["plot_z"];</Text-field>
</Input>

</Group>
<Group labelreference='L34747' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_256a["error_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34730' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34731' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34732' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34733' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>EH_atlas</Text-field></Title>
<Group labelreference='L34749' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["log_rescale_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34750' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["curvature_error_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34751' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["beta_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34752' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["edge_length_scatter_plot"]|EH_atlas["edge_length_anomaly_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34753' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34765' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["nearest_charts_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34766' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["H_sample_plot"]|EH_atlas["D_sample_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34767' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34768' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["H_sample_q_plot"]|EH_atlas["D_sample_q_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34804' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34805' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["square_q_inv_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34806' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34934' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>AS := eval(EH_atlas["fourier_a_spline"]):</Text-field>
</Input>
</Group>
<Group labelreference='L34933' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(Transpose(Vector([seq(plot([seq(AS[j,i](t),i=1..6)],t=0..0.8,-1..1),j=1..4)])));</Text-field>
</Input>

</Group>
<Group labelreference='L34930' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34976' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(planecurve(y_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
 EH_atlas["fourier_curve",0.79,y_proj0]
);</Text-field>
</Input>

</Group>
<Group labelreference='L34977' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(planecurve(disc_zeta_proj(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
 EH_atlas["fourier_curve",0.79,disc_zeta_proj]
);</Text-field>
</Input>

</Group>
<Group labelreference='L34978' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>H_to_P_map and P_to_H_map</Text-field></Title>
<Group labelreference='L34997' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;H_to_P_map["p1_plot"]|H_to_P_map["v11_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34998' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34999' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35000' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;H_to_P_map["a_plot"]|H_to_P_map["p1_coeff_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L35018' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35019' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["schwarzian_err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35020' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["m_plot",0.9,200];</Text-field>
</Input>

</Group>
<Group labelreference='L35031' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(H_to_P_map["m_plot",0.7+0.02*i,200,colour=COLOR(HUE,0.1*i)],i=0..10)
);</Text-field>
</Input>

</Group>
<Group labelreference='L35032' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_H_map["a_H"] - H_to_P_map["a_H"];
P_to_H_map["a_P"] - H_to_P_map["a_P"];</Text-field>
</Input>


</Group>
<Group labelreference='L35033' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;display(H_to_P_map["p1_inv_coeff_plot"],view=[0..100,-10..0])|
         display(P_to_H_map["p1_inv_coeff_plot"],view=[0..100,-10..0])&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L35102' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>E_to_S_map</Text-field></Title>
<Group labelreference='L35140' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_S_map["u_plots"];</Text-field>
</Input>

</Group>
<Group labelreference='L35141' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_S_map["p_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35142' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Group labelreference='L33653' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33200' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33169' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33168' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33330' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33341' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33344' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/build_data_toy.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart:
interface(quiet=true):
olddir := currentdir("../maple"):
Digits := 100:
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):</Text-field>
</Input>

</Group>
<Group labelreference='L31885' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L32370' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>#time();</Text-field>
</Input>
</Group>
<Group labelreference='L33347' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L32311' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>start_time := time();
read("../maple/build_data.mpl"):</Text-field>
</Input>

</Group>
<Group labelreference='L35164' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>set_toy_version(true);
Digits := 50;</Text-field>
</Input>


</Group>
<Group labelreference='L35321' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35165' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_data["all"]():</Text-field>
</Input>

</Group>
<Group labelreference='L35319' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35323' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>HP_table</Text-field></Title>
<Group labelreference='L34170' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>HP_table["a_P_indices"];
HP_table["H_to_P_num_samples"];
HP_table["H_to_P_poly_deg"];</Text-field>
</Input>



</Group>
<Group labelreference='L34171' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>HP_table["full_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34172' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P := eval(HP_table["H_to_P_maps"][0.8]):
P["check"];
P["poly_deg"];
P["num_samples"];</Text-field>
</Input>



</Group>
<Group labelreference='L34201' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;P["p1_plot"]|P["v11_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34203' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34202' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["set_p1_inv"]:</Text-field>
</Input>
</Group>
<Group labelreference='L34236' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34234' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34233' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;P["a_plot"]|P["p1_coeff_plot"]|P["p1_inv_coeff_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34235' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P["schwarzian_err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34237' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34180' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34181' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34182' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Automorphy system</Text-field></Title>
<Group labelreference='L35312' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35317' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms1 := eval(automorphy_system["m_series"]);</Text-field>
</Input>

</Group>
<Group labelreference='L35313' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms2 := eval(H_to_P_map["m_series"]);</Text-field>
</Input>

</Group>
<Group labelreference='L35322' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35316' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>ms_err := unapply(expand(ms2(z) - ms2(0) * ms1(z)),z);</Text-field>
</Input>

</Group>
<Group labelreference='L35315' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 cplot(ms2(0.5*exp(I*t)),t=0..2*Pi,colour=red),
 cplot(ms2(0) * ms1(0.5*exp(I*t)),t=0..Pi,colour=blue)
);</Text-field>
</Input>

</Group>
<Group labelreference='L35314' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>plot(abs(ms_err(0.4*exp(I*t))),t=0..2*Pi);</Text-field>
</Input>

</Group>
<Group labelreference='L35166' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Triangle quadrature rule</Text-field></Title>
<Group labelreference='L34247' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34248' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>dunavant_19["num_points"];</Text-field>
</Input>

</Group>
<Group labelreference='L34238' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>dunavant_19["accuracy"];</Text-field>
</Input>

</Group>
<Group labelreference='L34239' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>dunavant_19["plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34240' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34241' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Grid</Text-field></Title>
<Group labelreference='L34678' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0 := eval(rational_grid_dunavant_19):</Text-field>
</Input>
</Group>
<Group labelreference='L34679' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>[G0["num_points"],G0["num_edges"],G0["num_faces"]];</Text-field>
</Input>

</Group>
<Group labelreference='L34680' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["edge_plot",square_diffeo_E0];</Text-field>
</Input>

</Group>
<Group labelreference='L34681' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["edge_plot",stereo];</Text-field>
</Input>

</Group>
<Group labelreference='L34682' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G0["curvature_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34683' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34695' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>max(seq(abs(g1(G0["points"][i]["x"])),i=0..G0["num_points"]-1));
max(seq(abs(1-rho(G0["points"][i]["x"])),i=0..G0["num_points"]-1));</Text-field>
</Input>


</Group>
<Group labelreference='L34696' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34698' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>max(map(u -&gt; max(u[1],u[3],u[5]),[seq(G0["faces"][i]["check"],i=0..G0["num_faces"]-1)]));</Text-field>
</Input>

</Group>
<Group labelreference='L34697' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34693' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34694' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Surface quadrature rule</Text-field></Title>
<Group labelreference='L34743' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_25a["curvature_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34748' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_25a["max_stokes_error"];</Text-field>
</Input>

</Group>
<Group labelreference='L34729' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_25a["plot_z"];</Text-field>
</Input>

</Group>
<Group labelreference='L34747' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>quadrature_frobenius_25a["error_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34730' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34731' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34732' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34733' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>EH_atlas</Text-field></Title>
<Group labelreference='L34749' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["log_rescale_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34750' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["curvature_error_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34751' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["beta_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34752' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["edge_length_scatter_plot"]|EH_atlas["edge_length_anomaly_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34753' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34765' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["nearest_charts_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34766' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["H_sample_plot"]|EH_atlas["D_sample_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34767' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34768' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;EH_atlas["H_sample_q_plot"]|EH_atlas["D_sample_q_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34804' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34805' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>EH_atlas["square_q_inv_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L34806' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34934' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>AS := eval(EH_atlas["fourier_a_spline"]):</Text-field>
</Input>
</Group>
<Group labelreference='L34933' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(Transpose(Vector([seq(plot([seq(AS[j,i](t),i=1..6)],t=0..0.8,-1..1),j=1..4)])));</Text-field>
</Input>

</Group>
<Group labelreference='L34930' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34976' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(planecurve(y_proj0(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
 EH_atlas["fourier_curve",0.79,y_proj0]
);</Text-field>
</Input>

</Group>
<Group labelreference='L34977' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(planecurve(disc_zeta_proj(c_E0[k](t)),t=0..2*Pi,colour=c_colour[k]),k=0..8),
 EH_atlas["fourier_curve",0.79,disc_zeta_proj]
);</Text-field>
</Input>

</Group>
<Group labelreference='L34978' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>H_to_P_map and P_to_H_map</Text-field></Title>
<Group labelreference='L34997' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;H_to_P_map["p1_plot"]|H_to_P_map["v11_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L34998' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L34999' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35000' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;H_to_P_map["a_plot"]|H_to_P_map["p1_coeff_plot"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L35018' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L35019' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["schwarzian_err_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35020' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>H_to_P_map["m_plot",0.9,200];</Text-field>
</Input>

</Group>
<Group labelreference='L35031' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(
 seq(H_to_P_map["m_plot",0.7+0.02*i,200,colour=COLOR(HUE,0.1*i)],i=0..10)
);</Text-field>
</Input>

</Group>
<Group labelreference='L35032' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_H_map["a_H"] - H_to_P_map["a_H"];
P_to_H_map["a_P"] - H_to_P_map["a_P"];</Text-field>
</Input>


</Group>
<Group labelreference='L35033' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;display(H_to_P_map["p1_inv_coeff_plot"],view=[0..100,-10..0])|
         display(P_to_H_map["p1_inv_coeff_plot"],view=[0..100,-10..0])&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L35102' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>E_to_S_map</Text-field></Title>
<Group labelreference='L35140' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_S_map["u_plots"];</Text-field>
</Input>

</Group>
<Group labelreference='L35141' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_S_map["p_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L35142' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Group labelreference='L33653' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33200' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33169' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33168' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33330' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33341' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L33344' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/check_all.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Startup-Code startupcode=''/>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L5929' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>This worksheet runs all possible checks.</Text-field>
</Input>
</Group>
<Group hide-output='false' labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart;
interface(quiet=true):
olddir := currentdir("../maple"):
Digits := 100:
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):
read("../maple/checks.mpl"):</Text-field>
</Input>

</Group>
<Group hide-output='false' labelreference='L5928' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>assert_verbosely := true:</Text-field>
</Input>
</Group>
<Group hide-input='false' hide-output='false' labelreference='L5608' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/check_all.mpl");</Text-field>
</Input>




</Group>
<Group hide-output='false' labelreference='L5925' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/checks.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L5911' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>This worksheet is designed to make it convenient to run all the checks in one or several of the checking </Text-field>
<Text-field style='Text' layout='Normal'>files.  To run all possible checks, it is better to use the worksheet <Font style='Maple Input' executable='false'>check_all.mw</Font></Text-field>
</Input>
</Group>
<Group labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart;
interface(quiet=true):
olddir := currentdir("../maple"):
Digits := 100:
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):
read("../maple/checks.mpl"):</Text-field>
</Input>

</Group>
<Group labelreference='L5608' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>General</Text-field></Title>
<Group labelreference='L5495' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>check_precromulent("E");
check_precromulent("P");
check_precromulent("H");</Text-field>
</Input>



</Group>
<Group labelreference='L5493' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/brent_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5863' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5920' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/cromulent_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5918' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5916' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/group_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5915' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5494' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/groupoid_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5872' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5870' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/homology_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5490' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5492' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/nets_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5491' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5489' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/Rn_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5873' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Projective</Text-field></Title>
<Group labelreference='L5936' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/projective/PX_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5939' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5927' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/projective/ellquot_check.mpl");
check_all();</Text-field>
</Input>


</Group>
<Group labelreference='L5933' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5940' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/projective/galois_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5941' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5937' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5938' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/projective/picard_fuchs_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5934' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Hyperbolic</Text-field></Title>
<Group labelreference='L5928' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/hyperbolic/HX_check.mpl");
check_all();</Text-field>
</Input>


</Group>
<Group labelreference='L5952' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5954' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/hyperbolic/geodesics_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5953' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5935' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/hyperbolic/Pi_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5930' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5929' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/hyperbolic/schwarz_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5932' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Quadrature</Text-field></Title>
<Group labelreference='L5948' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/quadrature/quadrature_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5950' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Embedded</Text-field></Title>
<Group labelreference='L5416' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/EX_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5441' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5545' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/annular_charts_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5546' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5440' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/barycentric_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5544' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5497' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/cayley_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5876' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5875' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/curvature_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5874' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5443' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/disc_proj_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5438' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5922' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/E_quadrature_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5923' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5439' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/extra_curves_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5485' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5484' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/extra_vertices_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5907' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5421' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/geometry_check.mpl"):
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5425' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5589' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/homology_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5590' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5431' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/invariants_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5547' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>roothalf</Text-field></Title>
<Group labelreference='L5447' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/E_roothalf_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5886' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5448' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/better_sphere_quotients_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5593' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5591' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/cayley_surface_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5592' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5453' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/crease_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5452' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5456' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/forms_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5454' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5557' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/galois_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5895' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5459' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/rational_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5458' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5602' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/sphere_quotients_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5605' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5462' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/square_diffeo_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5555' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5606' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/torus_quotients_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5831' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5461' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>checklist := []:
read("../maple/embedded/roothalf/zeta_check.mpl");
check_all();</Text-field>
</Input>

</Group>
<Group labelreference='L5568' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L5586' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Group labelreference='L5924' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/genus2.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Startup-Code startupcode=''/>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L41803' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field style='Text' layout='Normal'>This is a skeleton worksheet for working with the genus2 code.  You can place your cursor next to the 
word <Font style='Code'>restart </Font>below and press ENTER to read in all the code.  A small sample of commands </Text-field>
<Text-field style='Text' layout='Normal'>using the code are given after that.</Text-field>
</Input>
</Group>
<Group hide-output='false' labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart;
interface(quiet=true):
Digits := 100:
olddir := currentdir("../maple"):
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):</Text-field>
</Input>

</Group>
<Group labelreference='L41804' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field style='Text' layout='Normal'>The elements of the group that acts on every cromulent surface</Text-field>
</Input>
</Group>
<Group hide-input='false' hide-output='false' labelreference='L41802' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G16;</Text-field>
</Input>

</Group>
<Group labelreference='L41806' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field style='Text' layout='Normal'>The curve <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSI1RidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYlLUYvNiZRInRGJ0YyRjVGOEY1RkFGNUZBRjVGQQ=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSI1RidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYlLUYvNiZRInRGJ0YyRjVGOEY1RkFGNUZBRjVGQQ==</Equation> for the surface <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNUZB'>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjUvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNUZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input='false' hide-output='false' labelreference='L41562' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_E0[5](t);</Text-field>
</Input>

</Group>
<Group labelreference='L41808' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field style='Text' layout='Normal'>The action of <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEtJiM5NTU7JiM5NTY7RicvJSdpdGFsaWNHUSV0cnVlRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRidGMi9GNlEnbm9ybWFsRic='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEtJiM5NTU7JiM5NTY7RicvJSdpdGFsaWNHUSV0cnVlRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRidGMi9GNlEnbm9ybWFsRic=</Equation> on <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEoJiM4NDc3O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2V4ZWN1dGFibGVHRjQvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiYtSSNtbkdGJDYlUSI0RidGNUY3L0YzUSV0cnVlRidGNS9GOFEnaXRhbGljRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjVGNw=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEoJiM4NDc3O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2V4ZWN1dGFibGVHRjQvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiYtSSNtbkdGJDYlUSI0RidGNUY3L0YzUSV0cnVlRidGNS9GOFEnaXRhbGljRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjVGNw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input='false' hide-output='false' labelreference='L41805' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>act_R4[LM]([1,2,3,4]);</Text-field>
</Input>

</Group>
<Group labelreference='L41810' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field style='Text' layout='Normal'>The hyperbolic distance between <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEidkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSIxRidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y1RkE='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEidkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSIxRidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y1RkE=</Equation> and <Equation executable='false' style='2D Math' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEidkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSIyRidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y1RkE='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEidkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYlUSIyRidGNS9GOVEnbm9ybWFsRidGMkY1RjgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y1RkE=</Equation> in the hyperbolic family</Text-field>
</Input>
</Group>
<Group hide-input='false' hide-output='false' labelreference='L41807' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify_H(d_hyp_c(v_H[1],v_H[2]));</Text-field>
</Input>

</Group>
<Group labelreference='L41809' drawlabel='true' applyint='true' applyrational='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/genus2_pics.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='10' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='[]' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='[]' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L384' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart;
interface(quiet=true):
olddir := currentdir("../maple"):
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):
Digits := 100:</Text-field>
</Input>

</Group>
<Group labelreference='L23932' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>General</Text-field></Title>
<Group labelreference='L25943' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L27736' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L25944' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_wireframe_plots():
display(&lt;pics["torus_wireframe"]|pics["sphere_wireframe"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L25494' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["net_0"] := net_0["plot"]:
save_plot("net_0"):
save_jpg("net_0"):
pics["net_0"];</Text-field>
</Input>

</Group>
<Group labelreference='L25883' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L25800' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>net_0["outer_edge_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L25598' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["net_1"] := net_1["plot"]:
save_plot("net_1"):
save_jpg("net_1"):
pics["net_1"];</Text-field>
</Input>

</Group>
<Group labelreference='L25597' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["net_2"] := net_2["plot"]:
save_plot("net_2"):
save_jpg("net_2"):
pics["net_2"];</Text-field>
</Input>

</Group>
<Group labelreference='L25695' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["net_3"] := net_3["plot"]:
save_plot("net_3"):
save_jpg("net_3"):
pics["net_3"];</Text-field>
</Input>

</Group>
<Group labelreference='L25694' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["net_5"] := net_5["plot"]:
save_plot("net_5"):
save_jpg("net_5"):
pics["net_5"];</Text-field>
</Input>

</Group>
<Group labelreference='L25492' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Projective</Text-field></Title>
<Group labelreference='L23933' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/projective/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L24236' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>s := make_PX_plot_tikz(0.4):
process_latex(s);</Text-field>
</Input>

</Group>
<Group labelreference='L24290' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>s := make_Ep_plot_tikz():
process_latex(s);</Text-field>
</Input>

</Group>
<Group labelreference='L24798' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>s := make_Em_plot_tikz():
process_latex(s);</Text-field>
</Input>

</Group>
<Group labelreference='L24765' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_Ep_plots():
display(&lt;pics["Ep_patch"]|pics["Ep_cell"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L24781' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_Em_plots():
display(&lt;pics["Em_patch"]|pics["Em_cell"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L24292' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L23934' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_PX_plots(0.4):</Text-field>
</Input>
</Group>
<Group labelreference='L23952' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["P_p"]|pics["P_p_alt"]&gt;,scaling=constrained);</Text-field>
</Input>

</Group>
<Group labelreference='L23951' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L23984' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["P_q"]|pics["P_q_alt"]&gt;,scaling=constrained);</Text-field>
</Input>

</Group>
<Group labelreference='L23983' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["P_F16_p"]|pics["P_F16_q"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L23985' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L24973' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_P_torus_plots():</Text-field>
</Input>









</Group>
<Group labelreference='L24974' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L24060' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;
 pics["c_TEp"]| pics["c_TEm"]| pics["c_TEmq"]
&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L24232' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L24989' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_P_sphere_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L24235' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["SQP_LL"]|pics["SQP_L"]|pics["SQP_LL_M"]|pics["SQP_LL_LM"]|pics["SQP_L_M"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L24990' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L24991' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Hyperbolic</Text-field></Title>
<Group labelreference='L23986' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/hyperbolic/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L23987' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_HX_plot_tikz():</Text-field>
</Input>
</Group>
<Group labelreference='L23992' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_a_H_dependence_plot_tikz(0.5):</Text-field>
</Input>
</Group>
<Group labelreference='L23990' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_F1_plot_tikz():</Text-field>
</Input>
</Group>
<Group labelreference='L23991' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_radius_plot_tikz():</Text-field>
</Input>
</Group>
<Group labelreference='L23993' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_H_to_P_graph_tikz():</Text-field>
</Input>
</Group>
<Group labelreference='L24002' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_c_H_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L24001' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["curves_H"];</Text-field>
</Input>

</Group>
<Group labelreference='L24038' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_H_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L24037' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;
pics["F1_H_boundary"]|</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["F1_H_boundary_b"]|</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["F4_H_boundary"]|</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["F8_H_boundary"]|</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pics["F16_H_boundary"]
&gt;,scaling=constrained);</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>

</Group>
<Group labelreference='L24035' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_square_diffeo_H_plot();</Text-field>
</Input>

</Group>
<Group labelreference='L24036' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L24056' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_tile_plot();</Text-field>
</Input>

</Group>
<Group labelreference='L24058' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_H_to_P_poles_plot();</Text-field>
</Input>

</Group>
<Group labelreference='L24057' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L23988' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L23989' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Embedded</Text-field></Title>
<Group labelreference='L25264' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/embedded/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L25829' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_c_E_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L25830' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["curves_E"]|pics["extra_curves_E"]|pics["all_curves_E"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L25843' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L25842' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_E_plots():
display(&lt;pics["EX"]|pics["EX_wireframe"]|pics["EX_with_curves"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L27446' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_E_owl_plots():
display(&lt;pics["EX_owl"]|pics["EX_owl_wireframe"]|pics["EX_owl_with_curves"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L27735' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_v_square_plots():
display(&lt;pics["v_square[3]"]|pics["v_square[6]"]|pics["v_square[11]"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L27734' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L25880' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_Omega_plots();</Text-field>
</Input>
</Group>
<Group labelreference='L25979' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["Omega"]|pics["XOmega"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L25989' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_F4_plot();</Text-field>
</Input>

</Group>
<Group labelreference='L25995' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_F16_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L26000' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;pics["F16"]|pics["F16_wireframe"]|pics["F16_outline"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L26001' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_y_proj_plots():
display(&lt;pics["y_proj"]|pics["y_proj_F4"]|pics["y_proj_F16"]|pics["y_proj_extra"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L26343' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L26002' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_z_proj_plots():
display(&lt;pics["z_proj"]|pics["z_proj_F16"]|pics["z_proj_F16_bare"]|pics["z_proj_extra"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L26342' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L26248' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_w_proj_plots():
make_t_proj_plots():
display(&lt;pics["w_proj"]|pics["w_proj_extra"]|pics["t_proj"]|pics["t_proj_extra"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L26817' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/embedded/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L26816' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_disc_delta_plot():
make_disc_pi_plot():
make_disc_zeta_plots():
display(&lt;pics["disc_delta"]|pics["disc_pi"]|pics["disc_zeta"]|pics["disc_zeta_F16"]&gt;,scaling=constrained);</Text-field>
</Input>

</Group>
<Group labelreference='L27456' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/embedded/roothalf/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L26251' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_linear_projection_plots():
pics["lin_proj_grid"];
pics["lin_proj_grid_extra"];</Text-field>
</Input>


</Group>
<Group labelreference='L27522' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L26252' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_E_torus_plots():
display(&lt;&lt;pics["c_Tp"]|pics["c_Tm"]|pics["c_Tmq"]&gt;,
         &lt;pics["c_Tp_extra"]|pics["c_Tm_extra"]|pics["c_Tmq_extra"]&gt;&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L27348' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_E_sphere_plots():
display(&lt;pics["SQE_LL"]|pics["SQE_L"]|pics["SQE_LL_M"]|pics["SQE_LL_LM"]|pics["SQE_L_M"]&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L27349' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>Data</Text-field></Title>
<Group labelreference='L27744' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/hyperbolic/HX0.mpl"):</Text-field>
</Input>

</Group>
<Group labelreference='L27742' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/build_data.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L27737' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>infolevel[genus2] := 8;</Text-field>
</Input>

</Group>
<Group labelreference='L27743' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L27738' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_data_plots();</Text-field>
</Input>


</Group>
<Group labelreference='L27739' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L27740' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L27741' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Group labelreference='L22841' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/genus2_talk_pics.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='2016' minor='1'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true' UserProfileName='Maple Default Profile' NumericFormat-ApplyInteger='true' NumericFormat-ApplyRational='true' NumericFormat-ApplyExponent='false'>
</View-Properties>
<MapleNet-Properties prettyprint='3' warnlevel='3' preplot='[]' helpbrowser='standard' contextmenusize='automatic' displayprecision='-1' echo='1' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' imaginaryunit='I' longdelim='true' elisiontermsthreshold='10000' elisiondigitsafter='100' elisiondigitsbefore='100' plotdevice='inline' errorbreak='1' plotoptions='' plotdriver='opengl' quiet='false' elisiontermsbefore='100' elisiontermsafter='100' screenwidth='79' indentamount='4' plotoutput='terminal' screenpixelheight='1080' rtablesize='10' useclientjvm='true' labelwidth='20' postplot='[]' typesetting='standard' ansi='false' elisiondigitsthreshold='10000' showassumed='1' errorcursor='false' labelling='true' screenheight='25' prompt='&gt; ' verboseproc='1' latexwidth='8.0' ShowLabels='true'/>
<Styles>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
</Styles>
<Startup-Code startupcode=''/>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group hide-output='false' labelreference='L661' drawlabel='true'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart;
interface(quiet=true):
Digits := 100:
olddir := currentdir("../maple"):
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):</Text-field>
</Input>

</Group>
<Group hide-output='false' labelreference='L1768' drawlabel='true' applyint='true' applyrational='true' applyexponent='false'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group hide-output='false' labelreference='L1' drawlabel='true'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/talk_plots.mpl"):</Text-field>
</Input>
</Group>
<Group hide-output='false' labelreference='L850' drawlabel='true' applyint='true' applyrational='true' applyexponent='false'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group hide-output='false' labelreference='L844' drawlabel='true' applyint='true' applyrational='true' applyexponent='false'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>infolevel[genus2] := 7:</Text-field>
</Input>
</Group>
<Group labelreference='L249' drawlabel='true'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_Omega_movie_plots():</Text-field>
</Input>
</Group>
<Group hide-output='false' labelreference='L694' drawlabel='true'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_EX_movie():</Text-field>
</Input>
</Group>
<Group labelreference='L843' drawlabel='true'>
<Input><Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Worksheet>


==> anc/worksheets/text_check.mw <==
<?xml version='1.0' encoding='ISO-8859-1'?>
<Worksheet>
<Version major='18' minor='2'/>
<Label-Scheme value='2' prefix=''/>
<View-Properties presentation='false' autoexpanding_sections='true'>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore='100' labelling='true' indentamount='4' elisiontermsthreshold='10000' ansi='false' errorbreak='1' useclientjvm='true' echo='1' imaginaryunit='I' labelwidth='20' unitattributes='&quot;fontweight&quot; = &quot;bold&quot;' contextmenusize='automatic' plotdriver='opengl' elisiondigitsafter='100' plotoutput='terminal' helpbrowser='standard' rtablesize='15' elisiontermsbefore='100' elisiondigitsthreshold='10000' typesetting='standard' plotdevice='inline' verboseproc='1' showassumed='1' quiet='false' errorcursor='false' longdelim='true' plotoptions='' elisiontermsafter='100' screenwidth='79' preplot='[]' prettyprint='3' displayprecision='-1' screenpixelheight='1080' warnlevel='3' screenheight='25' latexwidth='8.0' postplot='[]' prompt='&gt; ' ShowLabels='true'/>
<Styles>
<Font name='Ordered List 1' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 2' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 3' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Ordered List 5' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Author' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Annotation Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Warning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Reference' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input Placeholder' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[200,0,200]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='true'/>
<Font name='Maple Plot' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Code' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Line Printed Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text Output' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Diagnostic' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[40,120,40]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Inert Output' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[144,144,144]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Normal' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,128,128]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Maple Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Dash Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Math' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Maple Input' background='[255,255,255]' bold='true' executable='true' family='Courier New' foreground='[255,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Output' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='2D Input' background='[255,255,255]' bold='false' executable='true' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkError' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Header and Footer' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='10' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Error' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[255,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Title' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 1' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='18' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Text' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Bullet Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 4' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Equation Label' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 3' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='true' opaque='false' readonly='false' size='14' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Heading 2' background='[255,255,255]' bold='true' executable='false' family='Times New Roma' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='16' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='HyperlinkWarning' background='[255,255,255]' bold='false' executable='false' family='Courier New' foreground='[0,0,255]' italic='false' opaque='false' readonly='true' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Dictionary Hyperlink' background='[255,255,255]' bold='false' executable='false' family='Times New Roma' foreground='[147,0,15]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='true' placeholder='false'/>
<Font name='Atomic Variable' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[175,0,175]' italic='true' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='Caption Text' background='[255,255,255]' bold='true' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Font name='List Item' background='[255,255,255]' bold='false' executable='false' family='Times New Roman' foreground='[0,0,0]' italic='false' opaque='false' readonly='false' size='12' subscript='false' superscript='false' underline='false' placeholder='false'/>
<Layout name='Ordered List 1' alignment='left' bullet='numeric' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 2' alignment='left' bullet='alphabetic' firstindent='0' leftmargin='36' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 3' alignment='left' bullet='roman' firstindent='0' leftmargin='72' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 4' alignment='left' bullet='ALPHABETIC' firstindent='0' leftmargin='108' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Ordered List 5' alignment='left' bullet='ROMAN' firstindent='0' leftmargin='144' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='-1' bulletsuffix=''/>
<Layout name='Author' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='8' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Warning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Annotation Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Plot' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Line Printed Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Text Output' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='newline' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Diagnostic' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='any' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Normal' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Maple Output' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.3' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Dash Item' alignment='left' bullet='dash' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkError' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Error' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Title' alignment='centred' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='12' spacebelow='12' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 1' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='4' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Bullet Item' alignment='left' bullet='dot' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 4' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 3' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='Heading 2' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='8' spacebelow='2' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='HyperlinkWarning' alignment='left' bullet='none' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='0' spacebelow='0' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Layout name='List Item' alignment='left' bullet='indent' firstindent='0' leftmargin='0' rightmargin='0' linespacing='0.0' spaceabove='3' spacebelow='3' linebreak='space' pagebreak-before='false' initial='0' bulletsuffix=''/>
<Pencil-style name='Pencil 5' pen-color='[255,0,0]' pen-height='5.0' pen-width='5.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 4' pen-color='[0,0,255]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 3' pen-color='[0,0,0]' pen-height='3.0' pen-width='3.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 2' pen-color='[0,0,255]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Pencil-style name='Pencil 1' pen-color='[0,0,0]' pen-height='1.0' pen-width='1.0' pen-opacity='1.0'/>
<Highlighter-style name='Highlighter 2' pen-color='[255,204,0]' pen-height='14.0' pen-width='14.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 1' pen-color='[255,153,255]' pen-height='12.0' pen-width='8.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 4' pen-color='[0,255,255]' pen-height='32.0' pen-width='32.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 3' pen-color='[51,255,0]' pen-height='24.0' pen-width='24.0' pen-opacity='0.8'/>
<Highlighter-style name='Highlighter 5' pen-color='[255,255,0]' pen-height='48.0' pen-width='48.0' pen-opacity='0.8'/>
</Styles>
<Task-table>
    <Task-category name='&lt;default&gt;'/>
</Task-table>
<Task/>
<Group labelreference='L18466' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>This worksheet closely follows the structure of the main LaTeX document, and is designed </Text-field>
<Text-field style='Text' layout='Normal'>to help check that all formulae in that document have been transcribed correctly.</Text-field>
</Input>
</Group>
<Group labelreference='L1' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>restart:
interface(quiet=true):
olddir := currentdir("../maple"):
Digits := 100:
read("genus2.mpl"):
currentdir(olddir):
interface(quiet=false):</Text-field>
</Input>

</Group>
<Group labelreference='L16361' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-intro] Introduction</Text-field></Title>
<Group labelreference='L16379' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>g_00(x);</Text-field>
</Input>

</Group>
<Group labelreference='L16388' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>S3_to_R3([x[1],x[2],x[3],x[4]]);
R3_to_S3([u[1],u[2],u[3]]);</Text-field>
</Input>


</Group>
<Group labelreference='L17386' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("EX_with_curves");</Text-field>
</Input>

</Group>
<Group labelreference='L16389' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>{G_mult(G_mult(L,L),G_mult(L,L)),G_mult(M,M),G_mult(N,N),G_mult(MN,MN),G_mult(LM,LM),G_mult(LN,LN)};</Text-field>
</Input>

</Group>
<Group labelreference='L16392' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-V-star</Text-field>
</Input>
</Group>
<Group labelreference='L16391' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_cycles[L];
v_cycles[M];
v_cycles[N];
v_cycles[MN];</Text-field>
</Input>




</Group>
<Group labelreference='L16393' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-V-star</Text-field>
</Input>
</Group>
<Group labelreference='L16390' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([v_orbit_G16[i],v_stabiliser_G16[i]],i in [0,2,6,10])]);</Text-field>
</Input>

</Group>
<Group labelreference='L16394' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>g_0(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L16395' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unapply([seq(diff(g0(xx),x[i]),i=1..4)],x)([I*sqrt(2),0,sqrt(2),1]);</Text-field>
</Input>

</Group>
<Group labelreference='L16396' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>collect(expand(lhs(is_member_P_0([w,z]))),z);</Text-field>
</Input>

</Group>
<Group labelreference='L16397' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>plot([schwarz_b_approx(a),a,a=0..1],view=[0..1,0..1]);</Text-field>
</Input>

</Group>
<Group labelreference='L17402' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17403' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17404' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-general] General theory of precromulent surfaces</Text-field></Title>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-representations] Representations of <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiR0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiR0YnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw==</Equation></Text-field></Title>
<Group labelreference='L16398' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>interface(rtablesize=11):
Matrix([seq([G_classes[i],op(characters[G_classes[i][1]])],i=1..10)]);</Text-field>
</Input>

</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-aut-V] Automorphisms of <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEiVkYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSIqRidGMi9GOVEnbm9ybWFsRicvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZTRjJGNUY4LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUlc2l6ZUdRIzEyRidGMkZB'>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEiVkYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSIqRidGMi9GOVEnbm9ybWFsRicvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZTRjJGNUY4LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUlc2l6ZUdRIzEyRidGMkZB</Equation></Text-field></Title>
<Group labelreference='L16406' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-aut-V</Text-field>
</Input>
</Group>
<Group labelreference='L16400' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([i,to_cycles(aut_V_phi[i])],i=0..4)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16407' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>interface(rtablesize=14):
Matrix([seq([i,v_stabiliser_G16[i]],i in [0,1,2,4,3,5,6,8,7,9,10,11,12,13])]);</Text-field>
</Input>

</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-quotients] Quotients</Text-field></Title>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-curve-systems] Curve systems</Text-field></Title>
<Group labelreference='L16408' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-precromulent-C</Text-field>
</Input>
</Group>
<Group labelreference='L16405' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([i,c_basepoint[i],c_involution[i]],i=0..8)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16423' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-curve-system</Text-field>
</Input>
</Group>
<Group labelreference='L16403' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>interface(rtablesize=15):
v_on_c_matrix := Matrix([[_,seq(j,j=0..13)],seq([i,seq(`if`(v_on_c[j,i]=NULL,_,v_on_c[j,i]),j=0..13)],i=0..8)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16421' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16418' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('c'):
TT := Matrix(9,3):
for i from 0 to 8 do
 for k from 1 to 3 do
  T := [L,M,N][k];
  TG := [lambda,mu,nu][k];
  j,m,d := op(act_c_data[T,i]);
  TT[i+1,k] := (TG(c[i](t)) = c[j](m*t+d));
 od:
od:
TT;
unassign('i','j','k','m','d','T','TG','TT');</Text-field>
</Input>

</Group>
<Group labelreference='L16419' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16420' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_on_c_matrix_extra := v_on_c_matrix:
for i from 0 to 8 do
 for j from 0 to 13 do
  if act_V[c_involution[i]](j) &lt;&gt; j then
   v_on_c_matrix_extra[i+2,j+2] := A;
  fi;
 od:
od:
for i1 in {3,6,8} do
 for i2 in {3,6,8} minus {i1} do
  for j from 0 to 13 do
   if v_on_c[j,i2] &lt;&gt; NULL then v_on_c_matrix_extra[i1+2,j+2] := B; fi;
  od:
 od:
od:
for i1 in {4,5,7} do
 for i2 in {4,5,7} minus {i1} do
  for j from 0 to 13 do
   if v_on_c[j,i2] &lt;&gt; NULL then v_on_c_matrix_extra[i1+2,j+2] := B; fi;
  od:
 od:
od:
unassign('i,j,i1,i2'):
v_on_c_matrix_extra;</Text-field>
</Input>

</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-holomorphic-curves] Holomorphic curve systems</Text-field></Title>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-fundamental] Fundamental domains</Text-field></Title>
<Group labelreference='L16425' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_gen[1](0);
c_gen[5](0);
c_gen[0](Pi/2);
c_gen[3](Pi/2);
c_gen[0](Pi/4);
c_gen[1](Pi/2);
c_gen[3](0);
c_gen[5](Pi);</Text-field>
</Input>








</Group>
<Group labelreference='L17416' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("t_proj");</Text-field>
</Input>

</Group>
<Group labelreference='L16429' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-F-stabilisers</Text-field>
</Input>
</Group>
<Group labelreference='L16426' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>&lt;&lt;'stab'(v[ 0]) = v_stabiliser_G16[ 0] | 
  'stab'(v[ 3]) = v_stabiliser_G16[ 3] &gt;,&lt;
  'stab'(v[ 6]) = v_stabiliser_G16[ 6] | 
  'stab'(v[11]) = v_stabiliser_G16[11]
&gt;&gt;;
Vector([seq('stab'(c[i](t)) = [1,c_involution[i]],i in [0,1,3,5])]);</Text-field>
</Input>


</Group>
<Group labelreference='L16427' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16428' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>net_0["plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L16481' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>net_0["outer_edge_plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L16482' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>net_1["plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L16483' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;net_2["plot"]|net_3["plot"]&gt;,scaling=constrained);</Text-field>
</Input>

</Group>
<Group labelreference='L16756' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16757' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>net_5["plot"];</Text-field>
</Input>

</Group>
<Group labelreference='L16758' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-homology] Homology</Text-field></Title>
<Group labelreference='L16872' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-homology</Text-field>
</Input>
</Group>
<Group labelreference='L16871' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>PP := [seq(psi(c[i]) = c_homology[i],i=0..8)]:
Matrix([[PP[1],_],seq([PP[2*i],PP[2*i+1]],i=1..4)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16873' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('n');
&lt;lambda(n) = act_Z4[L](n),mu(n) = act_Z4[M](n),nu(n) = act_Z4[N](n)&gt;;</Text-field>
</Input>

</Group>
<Group labelreference='L16874' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>cap_product(n,m);</Text-field>
</Input>

</Group>
<Group labelreference='L16875' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 5 to 7 do 
 for j from i+1 to 8 do
  print(C[i] intersect C[j] = map(i -&gt; v[i],map(lhs,{op(c_track[i])}) intersect map(lhs,{op(c_track[j])})));
 od:
od:</Text-field>
</Input>






</Group>
<Group labelreference='L16876' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 5 to 7 do 
 for j from i+1 to 8 do
  print(c[i] intersect c[j] = cap_product(c_homology[i],c_homology[j]));
 od:
od:</Text-field>
</Input>






</Group>
<Group labelreference='L16877' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([seq(u[i,j] = homology_u[i,j],j=1..2)],i=1..2)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16883' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-elliptic-homology</Text-field>
</Input>
</Group>
<Group labelreference='L16878' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>homology_theta_p(n);
homology_theta_m(n);</Text-field>
</Input>


</Group>
<Group labelreference='L16882' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>mu(n) = act_Z4[M](n);
lambda(mu(n)) = act_Z4[LM](n);</Text-field>
</Input>


</Group>
<Group labelreference='L16884' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16885' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-P] The projective family</Text-field></Title>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-P-defs] Definitions</Text-field></Title>
<Group labelreference='L16886' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-P</Text-field>
</Input>
</Group>
<Group labelreference='L16892' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>r_P_factored := (z) -&gt; z*(z-a_P)*(z+a_P)*(z-1/a_P)*(z+1/a_P);
r_P(z);
simplify(r_P(z) - r_P_factored(z));</Text-field>
</Input>



</Group>
<Group labelreference='L16893' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 3 do print(P_rel[i](z)); od:</Text-field>
</Input>




</Group>
<Group labelreference='L16894' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>j_P([w,z]);</Text-field>
</Input>

</Group>
<Group labelreference='L16895' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v[0] = v_P[0];
v[1] = v_P[1];</Text-field>
</Input>


</Group>
<Group labelreference='L16896' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('j');
Matrix([seq([seq(v[i+4*k+2] = j(v_P_0[i+4*k+2]),k=0..2)],i=0..3)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16897' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16898' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem_r-coprime</Text-field>
</Input>
</Group>
<Group labelreference='L16899' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>r_P_cofactor0(z);
r_P_cofactor1(z);</Text-field>
</Input>


</Group>
<Group labelreference='L16900' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16901' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-nonzero</Text-field>
</Input>
</Group>
<Group labelreference='L16902' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Vector([seq(r[i](z) = P_rel[i](z),i=0..3)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16905' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-P-precromulent</Text-field>
</Input>
</Group>
<Group labelreference='L16906' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('j'):
&lt;lambda(j([w,z])) = j(act_P_0[L]([w,z])),
     mu(j([w,z])) = j(act_P_0[M]([w,z])),
     nu(j([w,z])) = j(act_P_0[N]([w,z]))&gt;;
</Text-field>
</Input>

</Group>
<Group labelreference='L16909' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-P-quotient</Text-field>
</Input>
</Group>
<Group labelreference='L16908' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>&lt;lambda(z) = act_C[L](z)|mu(z) = act_C[M](z)|nu(z) = act_C[N](z)&gt;;</Text-field>
</Input>

</Group>
<Group labelreference='L16907' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-P-curves] The curve system</Text-field></Title>
<Group labelreference='L16887' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-P-curves</Text-field>
</Input>
</Group>
<Group labelreference='L16910' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>jj_P([w,x,y]);</Text-field>
</Input>

</Group>
<Group labelreference='L16911' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>j_P([w,z]) -~ jj_P([w,1,z]);
jj_P([w,x,y]) -~  x^3 *~ j_P([w/x^3,y/x]);</Text-field>
</Input>


</Group>
<Group labelreference='L16912' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_P_jj[0](t);</Text-field>
</Input>

</Group>
<Group labelreference='L16913' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_P_jj[1](t);</Text-field>
</Input>

</Group>
<Group labelreference='L16914' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_P_jj[3](t);</Text-field>
</Input>

</Group>
<Group labelreference='L16915' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_P_jj[5](t);</Text-field>
</Input>

</Group>
<Group labelreference='L16916' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16917' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-P-pc</Text-field>
</Input>
</Group>
<Group labelreference='L16918' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([k,pc_P[k](t),`if`(k=0,_,pc_P_lim[k])],k=0..8)]);</Text-field>
</Input>

</Group>
<Group labelreference='L16919' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-P-curves-a</Text-field>
</Input>
</Group>
<Group labelreference='L16920' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[1](epsilon) = map(convert,map(series,c_P[1](epsilon),epsilon=0,2),polynom,epsilon);
c[1](Pi+epsilon) = map(convert,map(series,c_P[1](Pi+epsilon),epsilon=0,2),polynom,epsilon) *~ I;</Text-field>
</Input>


</Group>
<Group labelreference='L16921' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>q,p := op(simplify(pq_P(c_P[0](t))));
simplify(convert(
 (1/a_P^2+a_P^2-p^2-1/p^2) - (1/a_P^2+a_P^2-2*cos(4*t))
,trig));
simplify(convert(
-q/p^2*(1/a_P^2+a_P^2-p^2-1/p^2)^(-1/2) - exp(I*t)
,trig));</Text-field>
</Input>



</Group>
<Group labelreference='L16922' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16923' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-right-angle</Text-field>
</Input>
</Group>
<Group labelreference='L16924' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify(v_P[3] -~ c_P[0](Pi/2) *~ I);
simplify(v_P[3] -~ c_P[3](Pi/2) *~ (8/(1+a_P)^3));
simplify(subs(t = Pi/2,diff(p_P(c_P[0](t)),t)));
simplify(subs(t = Pi/2,diff(p_P(c_P[3](t)),t)));</Text-field>
</Input>




</Group>
<Group labelreference='L16925' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify(v_P[6] -~ c_P[0](Pi/4) *~ ((-1-I)/sqrt(2)));
simplify(v_P[6] -~ c_P[1](Pi/2) *~ 8);
simplify(subs(t = Pi/4,diff(p_P(c_P[0](t)),t)));
simplify(subs(t = Pi/2,diff(p_P(c_P[1](t)),t)));</Text-field>
</Input>




</Group>
<Group labelreference='L16926' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify(v_P[11] -~ c_P[3](0));
simplify(v_P[11] -~ c_P[5](Pi));
simplify(subs(t = 0 ,diff(q_P(c_P[3](t)),t)));
simplify(subs(t = Pi,diff(q_P(c_P[5](t)),t)));</Text-field>
</Input>




</Group>
<Group labelreference='L16927' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16928' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-P-fundamental] Fundamental domains</Text-field></Title>
<Group labelreference='L16888' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-P-fundamental</Text-field>
</Input>
</Group>
<Group labelreference='L16929' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify(convert(r_P(exp(I*t)) - (
-(4*sin(t)^2+(1/a_P-a_P)^2)*exp(3*I*t)
),trig));</Text-field>
</Input>

</Group>
<Group labelreference='L16930' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17534' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;load_plot("P_F16_p")|load_plot("P_F16_q")&gt;);
</Text-field>
</Input>

</Group>
<Group labelreference='L17535' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17536' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-ellquot] Elliptic quotients</Text-field></Title>
<Group labelreference='L16889' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-P-parameter</Text-field>
</Input>
</Group>
<Group labelreference='L16932' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>zw := RootOf(w^2-r_P(t),t);
omega[0] = series(     diff(zw,w) * dw/w,w=0,4); 
omega[1] = series(zw * diff(zw,w) * dw/w,w=0,6); </Text-field>
</Input>



</Group>
<Group labelreference='L16933' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-ellquot</Text-field>
</Input>
</Group>
<Group labelreference='L16934' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>q_Ep(x);
q_Em(x);</Text-field>
</Input>


</Group>
<Group labelreference='L16935' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>j_Ep([y,x]);
j_Em([y,x]);</Text-field>
</Input>


</Group>
<Group labelreference='L16936' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([[Ep_rel[1](z),Ep_rel[0](z)],[Em_rel[1](z),Em_rel[0](z)]]);</Text-field>
</Input>

</Group>
<Group labelreference='L16940' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('j');</Text-field>
</Input>
</Group>
<Group labelreference='L16937' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([
 [(lambda @@ 2)(z) = act_Ep[LL](z),(lambda @@ 2)(j([y,x])) = j(act_Ep_0[LL]([y,x]))],
 [mu(z) = act_Ep[M](z),mu(j([y,x])) = j(act_Ep_0[M]([y,x]))],
 [nu(z) = act_Ep[N](z),nu(j([y,x])) = j(act_Ep_0[N]([y,x]))]
]);</Text-field>
</Input>

</Group>
<Group labelreference='L16938' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([
 [(lambda @@ 2)(z) = act_Em[LL](z),(lambda @@ 2)(j([y,x])) = j(act_Em_0[LL]([y,x]))],
 [lambda(mu(z)) = act_Em[LM](z),lambda(mu(j([y,x]))) = j(act_Em_0[LM]([y,x]))],
 [lambda(nu(z)) = act_Em[LN](z),lambda(nu(j([y,x]))) = j(act_Em_0[LN]([y,x]))]
]);</Text-field>
</Input>

</Group>
<Group labelreference='L16939' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-PX-Ep</Text-field>
</Input>
</Group>
<Group labelreference='L16941' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_Ep_0([w,z]);</Text-field>
</Input>

</Group>
<Group labelreference='L16942' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_Ep(z);</Text-field>
</Input>

</Group>
<Group labelreference='L16943' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Ep_to_P_0([y,x]);</Text-field>
</Input>

</Group>
<Group labelreference='L16944' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16946' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-PX-Em</Text-field>
</Input>
</Group>
<Group labelreference='L16947' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_Em_0([w,z]);</Text-field>
</Input>

</Group>
<Group labelreference='L16948' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P_to_Em(z);</Text-field>
</Input>

</Group>
<Group labelreference='L16949' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Em_to_P_0([y,x]);</Text-field>
</Input>

</Group>
<Group labelreference='L16945' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-Ep-infinity</Text-field>
</Input>
</Group>
<Group labelreference='L16950' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_Ep[6];
v_Ep[9] -~ v_Ep[6];
v_Ep[7];
v_Ep[8] -~ v_Ep[8];</Text-field>
</Input>




</Group>
<Group labelreference='L16951' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_Em[2];
v_Em[3] -~ v_Em[2];
v_Em[4];
v_Em[5] -~ v_Em[4];</Text-field>
</Input>




</Group>
<Group labelreference='L16952' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-elliptic-group</Text-field>
</Input>
</Group>
<Group labelreference='L16954' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_Ep[0];
v_Ep[1] -~ v_Ep[0];
v_Em[0];
v_Em[1] -~ v_Em[0];</Text-field>
</Input>




</Group>
<Group labelreference='L16955' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[5](t) = map(series,c_Ep_0[5](t),t=0,2);
c[1](t) = map(series,c_Ep_0[1](t),t=0,2);</Text-field>
</Input>


</Group>
<Group labelreference='L16956' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[5](t) = map(series,c_Em_0[5](t),t=0,2);
c[1](t) = map(series,c_Em_0[1](t),t=0,2);</Text-field>
</Input>


</Group>
<Group labelreference='L16957' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-T-matrices</Text-field>
</Input>
</Group>
<Group labelreference='L16958' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('T');
mm := [bm_P^2,2*(1-bp_P),-2*(1+bp_P)]:
for i from 1 to 3 do 
 TMp[i] := map(factor,mm[i] * Matrix(map(u -&gt; [seq(coeff(u,z[i],1),i=1..4)],Ep_trans[i](z))));
 TMp[i] := simplify(map(u -&gt; factor(expand(rationalize(u))),subs(a_P=sqrt(bp^2-1)+bp,TMp[i])),symbolic);
 print(T[i] = TMp[i]);
od:</Text-field>
</Input>



</Group>
<Group labelreference='L16976' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('T');
mm := [bp_P^2,2*(I-bm_P),2*(I+bm_P)]:
for i from 1 to 3 do 
 TMm[i] := map(factor,mm[i] * Matrix(map(u -&gt; [seq(coeff(u,z[i],1),i=1..4)],Em_trans[i](z))));
 TMm[i] := simplify(map(u -&gt; factor(expand(rationalize(u))),subs(a_P=sqrt(bm^2+1)-bm,TMm[i])),symbolic);
 print(T[i] = TMm[i]);
od:</Text-field>
</Input>



</Group>
<Group labelreference='L16975' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('mm'):</Text-field>
</Input>
</Group>
<Group labelreference='L18794' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L16977' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-elliptic-forms</Text-field>
</Input>
</Group>
<Group labelreference='L16978' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify(Ep_trans[1](v_Ep[6]));
simplify(Ep_trans[1](v_Ep[7]));</Text-field>
</Input>


</Group>
<Group labelreference='L16979' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Ep_0_trans[1]([y,x]);</Text-field>
</Input>

</Group>
<Group labelreference='L16971' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-Ep-Em</Text-field>
</Input>
</Group>
<Group labelreference='L16980' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({1/(2*a_P)-a_P/2=bm},Ep_0_to_Em_0([y,x]));
subs({1/(2*a_P)+a_P/2=bp},Em_0_to_Ep_0([y,x]));</Text-field>
</Input>


</Group>
<Group labelreference='L16981' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({1/(2*a_P)+a_P/2=bp},Ep_to_Em(z)[1]);
subs({1/(2*a_P)+a_P/2=bp},Ep_to_Em(z)[2]);
subs({1/(2*a_P)+a_P/2=bp},Ep_to_Em(z)[3]);
subs({1/(2*a_P)+a_P/2=bp},Ep_to_Em(z)[4]);</Text-field>
</Input>




</Group>
<Group labelreference='L16982' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({1/(2*a_P)-a_P/2=bm},Em_to_Ep(z)[1]);
subs({1/(2*a_P)-a_P/2=bm},Em_to_Ep(z)[2]);
subs({1/(2*a_P)-a_P/2=bm},Em_to_Ep(z)[3]);
subs({1/(2*a_P)-a_P/2=bm},Em_to_Ep(z)[4]);</Text-field>
</Input>




</Group>
<Group labelreference='L16983' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Ep_rel[1](z);
Em_rel[1](z);
subs({(1/a_P+a_P)=2*bp},Ep_rel[0](z));
subs({(1/a_P-a_P)=2*bm},Em_rel[0](z));</Text-field>
</Input>




</Group>
<Group labelreference='L16984' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>&lt;&lt;w[1] = subs({(1/(2*a_P)-a_P/2)=bm,(1+1/(2*a_P)-a_P/2)=1+bm},Epm_w[1])|
  w[2] = subs({(1/(2*a_P)-a_P/2)=bm,(1-1/(2*a_P)+a_P/2)=1-bm},Epm_w[2])&gt;,
 &lt;w[3] = subs({(1/(2*a_P)-a_P/2)=bm,(1+1/(2*a_P)-a_P/2)=1+bm},Epm_w[3])|
  w[4] = subs({(1/(2*a_P)-a_P/2)=bm,(1-1/(2*a_P)+a_P/2)=1-bm},Epm_w[4])&gt;&gt;;</Text-field>
</Input>

</Group>
<Group labelreference='L16985' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-P-to-PJ</Text-field>
</Input>
</Group>
<Group labelreference='L16986' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({(1/(2*a_P)-a_P/2)=bm,(1/(2*a_P)+a_P/2)=bp},P_to_PJ([w,z],u)[2]);
subs({(1/(2*a_P)-a_P/2)=bm,(1/(2*a_P)+a_P/2)=bp},P_to_PJ([w,z],u)[4]);
subs({(1/(2*a_P)-a_P/2)=bm,(1/(2*a_P)+a_P/2)=bp},P_to_PJ([w,z],u)[1]);
subs({(1/(2*a_P)-a_P/2)=bm,(1/(2*a_P)+a_P/2)=bp},P_to_PJ([w,z],u)[3]);</Text-field>
</Input>




</Group>
<Group labelreference='L16987' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-weierstrass-xi</Text-field>
</Input>
</Group>
<Group labelreference='L16988' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({(1/(2*a_P)-a_P/2)=bm,(1/(2*a_P)+a_P/2)=bp},
&lt;
&lt;Wg2p|Wg2m&gt;,
&lt;Wg3p|Wg3m&gt;,
&lt;eval(WPp)|eval(WPm)&gt;,
&lt;eval(WPPp)|eval(WPPm)&gt;
&gt;
);</Text-field>
</Input>

</Group>
<Group labelreference='L16989' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>eval(C_to_Ep_0);
eval(C_to_Em_0);</Text-field>
</Input>


</Group>
<Group labelreference='L16990' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-xi-differential</Text-field>
</Input>
</Group>
<Group labelreference='L16992' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>series(WeierstrassP(z,g2,g3),z=0,2);
series(series(WeierstrassPPrime(z,g2,g3),z=0,2),z=0,1);</Text-field>
</Input>


</Group>
<Group labelreference='L16993' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>map(series,map(series,C_to_Ep_0(z),z=0,5),z=0,2);
map(series,map(series,C_to_Em_0(z),z=0,5),z=0,2);</Text-field>
</Input>


</Group>
<Group labelreference='L16991' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-period-rs</Text-field>
</Input>
</Group>
<Group labelreference='L16994' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>&lt;&lt;mp_period|mm_period&gt;,&lt;ap_period|am_period&gt;&gt;;</Text-field>
</Input>

</Group>
<Group labelreference='L16995' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem_lagrange</Text-field>
</Input>
</Group>
<Group labelreference='L16996' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs((1/2)*a_P^2+1/(2*a_P^2)=A/2,ap_period_legendre);
subs((1/2)*a_P^2+1/(2*a_P^2)=A/2,am_period_legendre);
</Text-field>
</Input>


</Group>
<Group labelreference='L16997' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>eval(picard_fuchs_LA);</Text-field>
</Input>

</Group>
<Group labelreference='L16998' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop_periods</Text-field>
</Input>
</Group>
<Group labelreference='L16999' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('p','mm');
Matrix([seq([
p[i,0] = subs({EllipticK(mm)=sqrt(bp_P)*am/2,EllipticK(mp)=sqrt(bp_P)*ap/2},subs({mp_period = mp,mm_period = mm},p_period[i,0])),
p[i,1] = subs({EllipticK(mm)=sqrt(bp_P)*am/2,EllipticK(mp)=sqrt(bp_P)*ap/2},subs({mp_period = mp,mm_period = mm},p_period[i,1]))
],i=0..8)]);</Text-field>
</Input>

</Group>
<Group labelreference='L17523' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17524' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-riemann] Some general theory of Riemann surfaces</Text-field></Title>
<Group labelreference='L16890' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-P-universal] The projective family is universal</Text-field></Title>
<Group labelreference='L16891' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-p-extra</Text-field>
</Input>
</Group>
<Group labelreference='L17002' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,2,4,3,5,6,8,7,9,10,11,12,13] do print(p(v[i]) = p_P(v_P[i])); od;</Text-field>
</Input>













</Group>
<Group labelreference='L17003' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-p-hat</Text-field>
</Input>
</Group>
<Group labelreference='L17004' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>C_to_S2(x+I*y) assuming x&gt;0 and y&gt;0;</Text-field>
</Input>

</Group>
<Group labelreference='L17005' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,2,4,3,5,6,8,7,9,10,11,12,13] do print(p_hat(v[i]) = simplify(C_to_S2(p_P(v_P[i])))); od;</Text-field>
</Input>













</Group>
<Group labelreference='L17006' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17007' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-H] The hyperbolic family</Text-field></Title>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-Pi] The groups <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEnJiM5Mjg7RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dGMS8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRi9GNA=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEnJiM5Mjg7RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dGMS8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRi9GNA==</Equation> and <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEnJiM5Mjg7RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dGMS8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRi9GNA=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEnJiM5Mjg7RicvJSVib2xkR1EmZmFsc2VGJy8lJ2l0YWxpY0dGMS8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRi9GNA==</Equation> tilde</Text-field></Title>
<Group labelreference='L17009' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([
 [seq(Pi_alpha[i],i=0..3)],
 [seq(Pi_beta_alpha[i],i=0..3)]
]);</Text-field>
</Input>

</Group>
<Group labelreference='L17051' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-aut-Pi</Text-field>
</Input>
</Group>
<Group labelreference='L17052' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([
 [_,seq(i,i=0..7)],
 [lambda,seq(act_on_Pi[L]([i]),i=0..7)],
 [mu    ,seq(act_on_Pi[M]([i]),i=0..7)],
 [nu    ,seq(act_on_Pi[N]([i]),i=0..7)]
]);</Text-field>
</Input>

</Group>
<Group labelreference='L17053' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17054' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>G_Pi_cocycle[LM,LM];
G_Pi_cocycle[MN,MN];</Text-field>
</Input>


</Group>
<Group labelreference='L17057' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-Pi-Sg</Text-field>
</Input>
</Group>
<Group labelreference='L17058' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([map(u -&gt; (sigma[u] = Pi_sigma_beta[u]),["a","b","c"]),
        map(u -&gt; (sigma[u] = Pi_sigma_beta[u]),["d","e","f"])]);</Text-field>
</Input>

</Group>
<Group labelreference='L17059' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>[seq(beta[i] = Pi_beta_sigma[i],i=0..3)];</Text-field>
</Input>

</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-H-action] Cromulent actions</Text-field></Title>
<Group labelreference='L17010' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_hyp_c(z);
d_hyp_c(z,w);</Text-field>
</Input>


</Group>
<Group labelreference='L17061' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>lambda(z) = act_H[L](z);
mu(z) = act_H[M](z);
nu(z) = act_H[N](z);</Text-field>
</Input>



</Group>
<Group labelreference='L17064' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs(ap_H = ap,beta[0](z));
simplify(subs({ap_H = ap,a_H^2 = ap^2-1},beta[1](z)));</Text-field>
</Input>


</Group>
<Group labelreference='L17062' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>beta[0](z) - (ap_H*z+1)/(z+ap_H);
simplify_H(beta[1](z) - (ap_H^3*z - (2+I)*a_H^2 - I)/(((I-2)*a_H^2+I)*z + ap_H^3));</Text-field>
</Input>


</Group>
<Group labelreference='L17066' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,1,2,3,6,11,12] do 
 print(v[i] = subs({ap_H=ap,am_H=am,1/ap_H=1/ap},v_H[i]));
od;
</Text-field>
</Input>







</Group>
<Group labelreference='L17065' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>simplify([v_H[4] - I*v_H[3], v_H[5] + I*v_H[2], v_H[7] - I * v_H[6], v_H[8] + v_H[6], v_H[9] + I * v_H[6], v_H[13] - I * conjugate(v_H[12])]);</Text-field>
</Input>

</Group>
<Group labelreference='L17068' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in sort(map(op,[indices(v_H_fraction_offset)])) do
 print(v[i] = act_H[v_H_fraction_transform[i]](v[floor(i)]),`` = beta[v_H_fraction_offset[i]](v[floor(i)]));
od:</Text-field>
</Input>















</Group>
<Group labelreference='L17067' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>interface(rtablesize=15):
Matrix([seq([seq(T(v[i]) = beta[v_action_witness_H[T,i]](v[act_V[T](i)]), T in [L,M,N])],i = 0 .. 13)]);</Text-field>
</Input>

</Group>
<Group labelreference='L17071' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-H-curves] The curve system</Text-field></Title>
<Group labelreference='L17011' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>xi(m,z);</Text-field>
</Input>

</Group>
<Group labelreference='L17072' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({sqrt(abs(m)^2-1)=d},xi_curve(m,s));</Text-field>
</Input>

</Group>
<Group labelreference='L17073' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>xi_alt(theta,z);
xi_curve_alt(theta,s);</Text-field>
</Input>


</Group>
<Group labelreference='L17084' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17080' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-H-curves</Text-field>
</Input>
</Group>
<Group labelreference='L17081' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 4 do 
 print(s[i] = subs({ap_H=ap,am_H=am,1/am_H=1/am,a_H^2=ap^2-1},s_H[i]));
od;</Text-field>
</Input>





</Group>
<Group labelreference='L17082' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-c-H-cycle</Text-field>
</Input>
</Group>
<Group labelreference='L17083' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 8 do
 print(c[i](t+2*Pi) = beta[c_H_cycle[i]](c[i](t)));
od;</Text-field>
</Input>









</Group>
<Group labelreference='L17089' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17085' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>MM := Matrix(9,3):
for i from 0 to 8 do
 for j from 1 to 3 do 
  T := [L,M,N][j];
  k,m,d := op(act_c_data[T,i]):
  MM[i+1,j] := T(c[i](t)) = beta[c_action_witness_H[T,i]](c[k](m*t+d));
 od:
od:
MM;
unassign('i','j','k','m','d','T','MM'):
</Text-field>
</Input>

</Group>
<Group labelreference='L17796' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("curves_H");</Text-field>
</Input>

</Group>
<Group labelreference='L17795' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("F1_H_boundary_b");</Text-field>
</Input>

</Group>
<Group labelreference='L17086' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>a_H_regular;</Text-field>
</Input>

</Group>
<Group labelreference='L17093' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-square-diffeo-H</Text-field>
</Input>
</Group>
<Group labelreference='L17094' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,1/ap_H=1/ap,am_H=am},Matrix([
[zeta[1] = square_diffeo_H_ca   , zeta[2] = square_diffeo_H_cb   ],
[r[1]    = square_diffeo_H_ra   ,    r[2] = square_diffeo_H_rb   ]
]));</Text-field>
</Input>

</Group>
<Group labelreference='L17095' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-H-fundamental] Fundamental domains</Text-field></Title>
<Group labelreference='L17846' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../maple/hyperbolic/plots.mpl"):</Text-field>
</Input>
</Group>
<Group labelreference='L17845' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>make_H_plots():</Text-field>
</Input>
</Group>
<Group labelreference='L17012' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;load_plot("F16_H_boundary")|load_plot("F8_H_boundary")&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L17818' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17820' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-H-universal] The hyperbolic family is universal</Text-field></Title>
<Group labelreference='L17013' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-P-H] Relating the projective and hyperbolic families</Text-field></Title>
<Group labelreference='L16383' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-P-H-prelim] Preliminaries</Text-field></Title>
<Group labelreference='L17016' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,am_H=am,1/ap_H=1/ap},Matrix([seq([v[H,i] = v_H[i],v[C,i] = p_P(v_P[i])],i in [0,3,6,11])]));</Text-field>
</Input>

</Group>
<Group labelreference='L17099' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-schwarz-phi</Text-field>
</Input>
</Group>
<Group labelreference='L17100' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,am_H=am,1/ap_H=1/ap},Matrix([
 [phi(z) = schwarz_phi(z),phi @@ (-1)(z) = schwarz_phi_inv(z)],
 [psi(z) = schwarz_psi(z),psi @@ (-1)(z) = schwarz_psi_inv(z)]
]));</Text-field>
</Input>

</Group>
<Group labelreference='L17101' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,am_H=am,1/ap_H=1/ap},Matrix([[ t = t_schwarz , s = s_schwarz ]]));</Text-field>
</Input>

</Group>
<Group labelreference='L17104' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,am_H=am,1/ap_H=1/ap,t_schwarz=t,I*s_schwarz=I*s},Matrix([seq([v[HS,i] = v_HS[i],v[PS,i] = v_PS[i]],i in [0,3,6,11])]));</Text-field>
</Input>

</Group>
<Group labelreference='L17105' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-a-from-b] Finding <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiYUYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiYUYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw==</Equation>  from <Equation executable='false' style='Heading 2' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiYkYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEiYkYnLyUlYm9sZEdRJmZhbHNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJSVzaXplR1EjMTJGJ0YvL0Y2USdub3JtYWxGJw==</Equation></Text-field></Title>
<Group labelreference='L17017' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-schwarz] Recollections on the Schwarzian derivative</Text-field></Title>
<Group labelreference='L17018' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>eval(schwarzian);</Text-field>
</Input>

</Group>
<Group labelreference='L17107' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17108' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-b-from-a] Application to cromulent surfaces</Text-field></Title>
<Group labelreference='L17109' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-schwarz-s</Text-field>
</Input>
</Group>
<Group labelreference='L17019' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>B := { seq(v_P_0[i][2],i in {0,1,10,11,12,13}) };
B0 := B minus {infinity};
r[a](z) = r_P(z);
s[0](z) =  coeff(S_p_inv(z),d_p_inv,0);
s[1](z) =  coeff(S_p_inv(z),d_p_inv,1);
</Text-field>
</Input>





</Group>
<Group labelreference='L17110' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-p-one</Text-field>
</Input>
</Group>
<Group labelreference='L17111' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>`s*`[0](z) = S0_p1_inv(z);
`s*`[1](z) = S1_p1_inv(z);</Text-field>
</Input>


</Group>
<Group labelreference='L17112' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>{seq(v_PS[i],i in {0,1,10,11,12,13})};</Text-field>
</Input>

</Group>
<Group labelreference='L17113' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>factor(diff(schwarz_phi_inv(z),z));</Text-field>
</Input>

</Group>
<Group labelreference='L17114' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-heun</Text-field>
</Input>
</Group>
<Group labelreference='L17115' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>schwarz_xi(z);</Text-field>
</Input>

</Group>
<Group labelreference='L17118' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-schwarz-methods] Methods for explicit calculation</Text-field></Title>
<Group labelreference='L17020' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>eval(series_circle_fit);</Text-field>
</Input>

</Group>
<Group labelreference='L17119' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17120' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17121' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-hol-forms] Holomorphic forms</Text-field></Title>
<Group labelreference='L17021' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-m-props</Text-field>
</Input>
</Group>
<Group labelreference='L17122' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap},simplify(diff(act_H[M](z),z)));</Text-field>
</Input>

</Group>
<Group labelreference='L17123' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-automorphic-area</Text-field>
</Input>
</Group>
<Group labelreference='L17124' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({ap_H=ap,1/ap_H=1/ap,ap_H^2=ap^2,am_H^2=am^2},F1_area);</Text-field>
</Input>

</Group>
<Group labelreference='L17125' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>cor-automorphic-series</Text-field>
</Input>
</Group>
<Group labelreference='L17126' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>factor(subs(z = v_H[1],diff(beta[6](act_H[M](z)),z)));</Text-field>
</Input>

</Group>
<Group labelreference='L17129' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-E] The embedded family</Text-field></Title>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-geometry] Geometry behind the definition</Text-field></Title>
<Group labelreference='L17022' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-X</Text-field>
</Input>
</Group>
<Group labelreference='L17130' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>'rho(x)' = rho(xx);
'f[1]'(x) = f_1(xx);
'f[2]'(x) = f_2(xx);</Text-field>
</Input>



</Group>
<Group labelreference='L17131' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-g</Text-field>
</Input>
</Group>
<Group labelreference='L17132' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>'g[0]'(x) = g_0(xx);
'g'(x) = g(xx);</Text-field>
</Input>


</Group>
<Group labelreference='L17133' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-nx</Text-field>
</Input>
</Group>
<Group labelreference='L17134' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>'n'(x) = dg(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L17135' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17136' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-G] The group action</Text-field></Title>
<Group labelreference='L17023' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>lambda(x) = act_R4[L](xx);
mu(x) = act_R4[M](xx);
nu(x) = act_R4[N](xx);
</Text-field>
</Input>



</Group>
<Group labelreference='L17137' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17140' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-isotropy] Isotropy</Text-field></Title>
<Group labelreference='L17141' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 13 do print(v[i] = v_E[i]); od:</Text-field>
</Input>














</Group>
<Group labelreference='L17143' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>lambda = v_cycles[L];
mu = v_cycles[M];
nu = v_cycles[N];</Text-field>
</Input>



</Group>
<Group labelreference='L17142' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-tangent</Text-field>
</Input>
</Group>
<Group labelreference='L17024' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>dg(v_E[0]);</Text-field>
</Input>

</Group>
<Group labelreference='L17144' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-complex] Associated complex varieties</Text-field></Title>
<Group labelreference='L17025' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 1 to 4 do print(X[i] = cayley(xx)[i]); od;</Text-field>
</Input>




</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-functions] The ring of functions</Text-field></Title>
<Group labelreference='L17026' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-yzu</Text-field>
</Input>
</Group>
<Group labelreference='L17148' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>y[1] = yx[1];
y[2] = yx[2];</Text-field>
</Input>


</Group>
<Group labelreference='L17149' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>u[1] = uy[1];
u[2] = uy[2];
u[3] = uz[3];
u[4] = uz[4];</Text-field>
</Input>




</Group>
<Group labelreference='L17150' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-OX-basis</Text-field>
</Input>
</Group>
<Group labelreference='L17151' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>x[1]^2+x[2]^2 = NF_y(x[1]^2+x[2]^2);
x[1]^2-x[2]^2 = NF_y(x[1]^2-x[2]^2);</Text-field>
</Input>


</Group>
<Group labelreference='L17152' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>MM := Matrix(8,3):
VV := [x[1],x[2],x[3],x[4],y[1],y[2],z[1],z[2]]:
for i from 1 to 8 do 
 for j from 1 to 3 do
  MM[i,j] := [lambda,mu,nu][j](VV[i]) = act_A[[LLL,M,N][j]](VV[i]);
 od:
od:
MM;</Text-field>
</Input>

</Group>
<Group labelreference='L17153' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>check_char(x[3]);
check_char(x[4]);
check_char(y[1]);
check_char(y[2]);
check_char(x[1]*x[2]);</Text-field>
</Input>





</Group>
<Group labelreference='L17156' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-curves] The curve system</Text-field></Title>
<Group labelreference='L17027' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17157' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>lem-a-order</Text-field>
</Input>
</Group>
<Group labelreference='L17158' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>a_star_E;</Text-field>
</Input>

</Group>
<Group labelreference='L17159' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;
display(
 plot(-a_star_E,a_E = 0..1/sqrt(2),colour=red),
 plot(        0,a_E = 0..1/sqrt(2),colour=magenta),
 plot(      a_E,a_E = 0..1/sqrt(2),colour=green),
 plot(1/(2*a_E),a_E = 0..1/sqrt(2),colour=cyan),
 plot( a_star_E,a_E = 0..1/sqrt(2),colour=blue),
 plot(    1/a_E,a_E = 0..1/sqrt(2),colour=black),
 view = [0..1/sqrt(2),-4..4],axes=boxed
) |
display(
 plot(-a_star_E,a_E = 1/sqrt(2)..1,colour=red),
 plot(        0,a_E = 1/sqrt(2)..1,colour=magenta),
 plot( a_star_E,a_E = 1/sqrt(2)..1,colour=green),
 plot(1/(2*a_E),a_E = 1/sqrt(2)..1,colour=cyan),
 plot(      a_E,a_E = 1/sqrt(2)..1,colour=blue),
 plot(    1/a_E,a_E = 1/sqrt(2)..1,colour=black),
 view = [1/sqrt(2)..1,-4..4],axes=boxed
)&gt;
);
 </Text-field>
</Input>

</Group>
<Group labelreference='L17212' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-T-alg</Text-field>
</Input>
</Group>
<Group labelreference='L17213' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>y[1] = subs(x[1]=0,yx[1]);
y[2] = subs(x[1]=0,yx[2]);</Text-field>
</Input>


</Group>
<Group labelreference='L17214' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>2*uy[1];</Text-field>
</Input>

</Group>
<Group labelreference='L17215' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-c-alg</Text-field>
</Input>
</Group>
<Group labelreference='L17216' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_algebraic(t);</Text-field>
</Input>

</Group>
<Group labelreference='L17217' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17221' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-E-curves</Text-field>
</Input>
</Group>
<Group labelreference='L17222' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[0](t) = c_E[0](t);
c[1](t) = c_E[1](t);
p[3](t) = c_E_p[3](t);
c[3](t) = subs({c_E_p[3](t)=p[3](t)},c_E[3](t));
tau[5](t) = c_E_tau[5](t);
p[5](t) = subs({c_E_tau[5](t) = tau[5](t)},c_E_p[5](t));
c[5](t) = subs({c_E_tau[5](t) = tau[5](t)},c_E[5](t));</Text-field>
</Input>







</Group>
<Group labelreference='L17223' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17227' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-curves-roothalf</Text-field>
</Input>
</Group>
<Group labelreference='L17228' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[3](t) = c_E0[3](t);
c[5](t) = combine(c_E0[5](t));</Text-field>
</Input>


</Group>
<Group labelreference='L17229' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-fundamental] Fundamental domains</Text-field></Title>
<Group labelreference='L17028' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-F-two</Text-field>
</Input>
</Group>
<Group labelreference='L17230' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>(lambda @@ 2)(x) = act_R4[LL](xx);
(lambda @@ 2)(nu(x)) = act_R4[LLN](xx);</Text-field>
</Input>


</Group>
<Group labelreference='L17231' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17232' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-F-four</Text-field>
</Input>
</Group>
<Group labelreference='L17233' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>(lambda @@ 2)(x) = act_R4[LL](xx);
nu(x) = act_R4[N](xx);
(lambda @@ 2)(nu(x)) = act_R4[LLN](xx);</Text-field>
</Input>



</Group>
<Group labelreference='L17234' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>r[4](x) = retract_F4_E(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L17235' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>u[1] = uy[1];
u[2] = uy[2];</Text-field>
</Input>


</Group>
<Group labelreference='L17236' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>p[4](x) = y_proj(xx);
s[4](y) = simplify(subs({4*uy[1]=4*u[1],4*uy[2]=4*u[2]},y_lift(y)));</Text-field>
</Input>


</Group>
<Group labelreference='L17237' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>p[4](c[alg](t)) = simplify(y_proj(c_algebraic(t)));
p[4](c[0](t)) = combine(simplify(y_proj(c_E[0](t))));
p[4](c[1](t)) = combine(simplify(y_proj(c_E[1](t))));
p[4](c[2](t)) = combine(simplify(y_proj(c_E[2](t))));</Text-field>
</Input>




</Group>
<Group labelreference='L17917' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;load_plot("y_proj")|load_plot("y_proj_F4")&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L17238' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-F-sixteen</Text-field>
</Input>
</Group>
<Group labelreference='L17239' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>p[16](x) = z_proj(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L17241' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>&lt;
&lt;lambda(mu(x)) = act_R4[LM](xx) | y[2](lambda(mu(x))) = act_A[LM](y[2])&gt;,
&lt;lambda(nu(x)) = act_R4[LN](xx) | y[2](lambda(nu(x))) = act_A[LN](y[2])&gt;,
&lt;    mu(nu(x)) = act_R4[MN](xx) | y[2](    mu(nu(x))) = act_A[MN](y[2])&gt;&gt;;</Text-field>
</Input>

</Group>
<Group labelreference='L17242' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E = `union`(seq(c[i](F16_curve_limits[i]),i in [0,1,3,5]));</Text-field>
</Input>

</Group>
<Group labelreference='L17246' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>v_track[0];</Text-field>
</Input>

</Group>
<Group labelreference='L17244' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,3,6,11] do 
 print(v[i] = op(map(u -&gt; c[lhs(u)](rhs(u)),select(u -&gt; member(lhs(u),{0,1,3,5}),v_track[i]))));
od;</Text-field>
</Input>




</Group>
<Group labelreference='L17320' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(&lt;load_plot("z_proj")|load_plot("z_proj_F16")&gt;);</Text-field>
</Input>

</Group>
<Group labelreference='L17245' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17384' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-square</Text-field>
</Input>
</Group>
<Group labelreference='L17385' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>w[1] = wz[1]; w[2] = wz[2];</Text-field>
</Input>


</Group>
<Group labelreference='L18066' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>p[0](s) = w_to_y_p_0(s,w[1]);
p[1](s) = w_to_y_p_1(s,w[1]);</Text-field>
</Input>


</Group>
<Group labelreference='L18067' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 4 do print(m[i] = w_to_y_dpc[i]); od;
</Text-field>
</Input>





</Group>
<Group labelreference='L18068' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 13 do
 print(qp[16](v[i]) = factor(expand(rationalize(simplify_E(w_proja(v_E[i])))))); 
od;</Text-field>
</Input>














</Group>
<Group labelreference='L18069' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>print(qp[16](c[0](t)) = combine(simplify(w_proj(c_E[0](t))))) assuming(t&gt;0);
print(qp[16](c[1](t)) = simplify(w_proj(c_E[1](t)))) assuming(t&gt;0);
print(qp[16](c[2](t)) = simplify(w_proj(c_E[2](t)))) assuming(t&gt;0);
</Text-field>
</Input>



</Group>
<Group labelreference='L18070' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>factor(simplify(w_proj(c_algebraic(t)))) assuming t&gt;0;
factor(simplify(w_proj(c_algebraic(t)))) assuming t&lt;0;</Text-field>
</Input>


</Group>
<Group labelreference='L18071' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18072' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-extra-curves] Additional points and curves</Text-field></Title>
<Group labelreference='L18201' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17029' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[9](t) = c_E[9](t);</Text-field>
</Input>

</Group>
<Group labelreference='L18073' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[9](t) = combine(c_E0[9](t));</Text-field>
</Input>

</Group>
<Group labelreference='L18074' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[13](t) = c_E[13](t);</Text-field>
</Input>

</Group>
<Group labelreference='L18075' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[13](t) = subs(a_E=1/sqrt(2),c_E[13](t));</Text-field>
</Input>

</Group>
<Group labelreference='L18076' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[17](t) = c_cayley[1](t);</Text-field>
</Input>

</Group>
<Group labelreference='L18077' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [14,22,30] do print(v[i] = v_E[i]); od;</Text-field>
</Input>



</Group>
<Group labelreference='L18108' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>`intersect`(C[1],C[9]) = </Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>  map(i -&gt; v[i],
   select(i -&gt; c_check_E[1](v_E[i]) and c_check_E[9](v_E[i]),</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>           {seq(i,i=0..num_vertices_E-1)}));</Text-field>
</Input>

</Group>
<Group labelreference='L18113' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>`intersect`(C[5],C[19]) = </Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>  map(i -&gt; v[i],
   select(i -&gt; c_check_E[5](v_E[i]) and v_on_c_cayley[i,3] &lt;&gt; NULL,</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>           {seq(i,i=0..num_vertices_E-1)}));</Text-field>
</Input>

</Group>
<Group labelreference='L18202' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>`intersect`(C[9],C[20]) = </Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>  map(i -&gt; v[i],
   select(i -&gt; c_check_E[9](v_E[i]) and v_on_c_cayley[i,4] &lt;&gt; NULL,</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>           {seq(i,i=0..num_vertices_E-1)}));</Text-field>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>

</Group>
<Group labelreference='L18106' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-charts] Charts</Text-field></Title>
<Group labelreference='L17030' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../data/embedded/roothalf/rational_grid_dunavant_19.m"):
G := eval(rational_grid_dunavant_19):</Text-field>
</Input>
</Group>
<Group labelreference='L18216' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>seq(rational_grid_points[ij[1]][ij[2]],ij in [[1,1],[5,1],[1,7],[5,7]]);</Text-field>
</Input>

</Group>
<Group labelreference='L18217' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>seq(rational_grid_points[i][1],i=2..4);
seq(rational_grid_points[i][7],i=2..4);
seq(rational_grid_points[1][i],i=2..6);
seq(rational_grid_points[5][i],i=2..6);</Text-field>
</Input>




</Group>
<Group labelreference='L18218' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([seq(rational_grid_points[j][i],j=2..4)],i=2..6)]);</Text-field>
</Input>

</Group>
<Group labelreference='L18219' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>indices(G["edges"]);</Text-field>
</Input>

</Group>
<Group labelreference='L18230' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18220' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>display(seq(line(evalf(square_diffeo_E0(G["edges"][i]["end"][0]["x"])),
                 evalf(square_diffeo_E0(G["edges"][i]["end"][1]["x"])),
                 colour=constraint_colour[G["edges"][i]["constraint"]]),i=0..G["num_edges"]-1),axes=none);</Text-field>
</Input>

</Group>
<Group labelreference='L18221' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18222' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-E-curvature] Curvature and the Laplacian</Text-field></Title>
<Group labelreference='L18240' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L17031' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>n(x) = Vector(dg0(xx));
m(x) = Matrix([seq([seq(diff(g0(xx),x[i],x[j]),j=1..4)],i=1..4)]);</Text-field>
</Input>


</Group>
<Group labelreference='L18238' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18239' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-roothalf] The surface <Equation executable='false' style='Heading 1' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJWJvbGRHUSZmYWxzZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjIvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRjJGQQ=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJWJvbGRHUSZmYWxzZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjIvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRjJGQQ==</Equation></Text-field></Title>
<Group labelreference='L16384' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>'g'(x) = g0(xx);
'g[0]'(x) = g_00(xx);</Text-field>
</Input>


</Group>
<Group labelreference='L18241' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>'n'(x) = dg0(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L18242' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>x[1]^2 = u[1] , `` = factor(NF_y0(x[1]^2));
x[2]^2 = u[2] , `` = factor(NF_y0(x[2]^2));
4*x[1]^2*x[2]^2 = u[3], `` = factor(NF_z0(4*x[1]^2*x[2]^2));
x[1]^2+x[2]^2 = u[4], `` = factor(NF_z0(x[1]^2+x[2]^2));</Text-field>
</Input>




</Group>
<Group labelreference='L18243' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>abs(n(x))^2 = factor(NF_z0(nm4(dg0(xx))^2));</Text-field>
</Input>

</Group>
<Group labelreference='L18244' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>K = curvature_z0(z);</Text-field>
</Input>

</Group>
<Group labelreference='L18245' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 13 do print(v[i] = v_E0[i]); od;</Text-field>
</Input>














</Group>
<Group labelreference='L18246' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for k from 0 to 8 do print(c[k](t) = combine(c_E0[k](t))); od:</Text-field>
</Input>









</Group>
<Group labelreference='L18247' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>h(x) = oval_g(xx);</Text-field>
</Input>

</Group>
<Group labelreference='L18248' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Matrix([seq([m[i] = oval_m[i],u[i] = oval_e[i]],i=1..4)]);</Text-field>
</Input>

</Group>
<Group labelreference='L18249' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c[alt,5](t) = subs(beta_E=beta,c_alt[5](t));
c[alt,approx,5](t) = subs(beta_E=beta,c_alt_approx[5](t));</Text-field>
</Input>


</Group>
<Group labelreference='L18250' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-roothalf-fundamental</Text-field>
</Input>
</Group>
<Group labelreference='L18262' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>u[3] = factor(uz0[3]);
u[4] = factor(uz0[4]);</Text-field>
</Input>


</Group>
<Group labelreference='L18263' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18264' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-disc] Linear projections</Text-field></Title>
<Group labelreference='L17033' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>pi(x)    = disc_pi_proj(xx);
delta(x) = disc_delta_proj(xx);
zeta(x)  = disc_zeta_proj(xx);</Text-field>
</Input>



</Group>
<Group labelreference='L18273' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("disc_pi");</Text-field>
</Input>

</Group>
<Group labelreference='L18274' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("disc_delta");</Text-field>
</Input>

</Group>
<Group labelreference='L18275' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>load_plot("disc_zeta");</Text-field>
</Input>

</Group>
<Group labelreference='L18276' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18277' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-roothalf-square] Homeomorphisms with the square</Text-field></Title>
<Group labelreference='L17034' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>tau(x) = z_to_t(z);
</Text-field>
</Input>

</Group>
<Group labelreference='L18334' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({t[1]*t[2]+4*(1-t[1])=t[3]},t_lift(t));</Text-field>
</Input>

</Group>
<Group labelreference='L18339' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 2 do print(alpha[i](x) = sd_alpha[i](x)); od:</Text-field>
</Input>



</Group>
<Group labelreference='L18338' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs(sd_alpha=alpha,eval(square_diffeo_E0));</Text-field>
</Input>

</Group>
<Group labelreference='L18337' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-roothalf-charts] Charts</Text-field></Title>
<Group labelreference='L17035' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-torus-quotients] Torus quotients</Text-field></Title>
<Group labelreference='L18346' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-E-to-TTC</Text-field>
</Input>
</Group>
<Group labelreference='L17036' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>tau[1](x) = simplify(E_to_TT_xyr[1] + E_to_TT_xyr[2] * I);</Text-field>
</Input>

</Group>
<Group labelreference='L18345' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>tau[1,`*`](x) = E_to_TTP_xyr[1];</Text-field>
</Input>

</Group>
<Group labelreference='L18342' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>lambda(z) = act_TTC[L](z);
    mu(z) = act_TTC[M](z);
    nu(z) = act_TTC[N](z);</Text-field>
</Input>



</Group>
<Group labelreference='L18343' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>rem-q-inj</Text-field>
</Input>
</Group>
<Group labelreference='L18347' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 1 to 3 do print(x[i] = TT_to_E_generic(u)[i]); od;
y[2] = -TT_to_E_generic(u)[4]/TT_to_E_generic(u)[3];
</Text-field>
</Input>




</Group>
<Group labelreference='L18348' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18349' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-qp-qm</Text-field>
</Input>
</Group>
<Group labelreference='L18350' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>q[`+`](x) = TTC_to_TCp([seq(tau[i](x),i=1..4)]);
q[`-`](x) = TTC_to_TCm([seq(tau[i](x),i=1..4)]);</Text-field>
</Input>


</Group>
<Group labelreference='L18344' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>q[`+`](x)[1] = FNF_y0(E_to_TCp(x)[1]);
q[`+`](x)[2] = FNF_y0(E_to_TCp(x)[1]);
q[`-`](x)[1] = FNF_y0(E_to_TCm(x)[1]);
q[`-`](x)[2] = FNF_y0(E_to_TCm(x)[1]);</Text-field>
</Input>




</Group>
<Group labelreference='L18351' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-qp-J</Text-field>
</Input>
</Group>
<Group labelreference='L18353' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_TPp_jacobian;</Text-field>
</Input>

</Group>
<Group labelreference='L18352' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-qm-J</Text-field>
</Input>
</Group>
<Group labelreference='L18354' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_TPm_jacobian;</Text-field>
</Input>

</Group>
<Group labelreference='L18355' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18357' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-q-preimages</Text-field>
</Input>
</Group>
<Group labelreference='L18358' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,1,2,4] do print(q[`+`](v[i]) = simplify(expand(E_to_TCp(v_E0[i])))); od;</Text-field>
</Input>




</Group>
<Group labelreference='L18359' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,1,6,8] do print(q[`-`](v[i]) = simplify(expand(E_to_TCm(v_E0[i])))); od;</Text-field>
</Input>




</Group>
<Group labelreference='L18360' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,4,5,7] do print(q[`+`](c[i](t)) = c_TCp[i](t)); od:</Text-field>
</Input>




</Group>
<Group labelreference='L18361' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>Im(c_TCp[5](t)[1]) assuming t&gt;0;</Text-field>
</Input>

</Group>
<Group labelreference='L18356' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>FNF_y0(simplify(E_to_TCm(x)[1] - E_to_TCm(x)[2]));</Text-field>
</Input>

</Group>
<Group labelreference='L18362' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 0 to 2 do print(m[i](t) = c_TCm[i](t)[1]); od;</Text-field>
</Input>



</Group>
<Group labelreference='L18363' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18364' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18365' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-sphere-quotients] Sphere quotients</Text-field></Title>
<Group labelreference='L18370' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>defn-sphere-quotient-a</Text-field>
</Input>
</Group>
<Group labelreference='L17037' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>m_tilde(x) = FNF_y0(E_to_S2_tilde(xx));
s(x) = E_to_S2_s_z(z);
</Text-field>
</Input>


</Group>
<Group labelreference='L18369' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-sphere-quotient-a</Text-field>
</Input>
</Group>
<Group labelreference='L18366' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,1,2,4,3,5,6,8,7,9,10,11,12,13] do print(m(v[i]) = simplify(E_to_S2(v_E0[i]))); od:</Text-field>
</Input>














</Group>
<Group labelreference='L18371' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>cor-m-J</Text-field>
</Input>
</Group>
<Group labelreference='L18367' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>E_to_S2_jacobian;</Text-field>
</Input>

</Group>
<Group labelreference='L18368' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-rational] Rational points</Text-field></Title>
<Group labelreference='L18387' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-rational</Text-field>
</Input>
</Group>
<Group labelreference='L17038' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_rational[0](t);
c_rational[1]([s,t]),eval(c_rational_condition[1]);
c_rational[2]([s,t]),eval(c_rational_condition[2]);</Text-field>
</Input>



</Group>
<Group labelreference='L18388' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-quasirational-isotropy</Text-field>
</Input>
</Group>
<Group labelreference='L18372' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>c_quasirational[1](t),eval(c_quasirational_condition[1]);
c_quasirational[2](t),eval(c_quasirational_condition[2]);
c_quasirational[3]([s,t]),eval(c_quasirational_condition[3]);
c_quasirational[4]([s,t]),eval(c_quasirational_condition[4]);</Text-field>
</Input>




</Group>
<Group labelreference='L18373' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18379' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>t = elliptic_t(x);
u = elliptic_u(x);
for i from 0 to 1 do print(r[i] = elliptic_r[i](x)); od;
for i from 0 to 2 do print(a[i] = elliptic_a[i](x)); od;
</Text-field>
</Input>







</Group>
<Group labelreference='L18386' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>elliptic_rel(u,t);</Text-field>
</Input>

</Group>
<Group labelreference='L18385' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-quasirational-proj</Text-field>
</Input>
</Group>
<Group labelreference='L18382' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>s[1] = quasirational_proj(x)[1];
s[2] = quasirational_proj(x)[2];</Text-field>
</Input>


</Group>
<Group labelreference='L18393' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('p');</Text-field>
</Input>
</Group>
<Group labelreference='L18389' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>subs({p[1]+p[2]=p[3],p[1]-p[2]=p[4]},
 subs({t[1]*t[3]=p[1]-2},
  subs({s[2]*t[2]=p[2]},
   subs({-2*s[2]^2-4=t[3]},
    subs({s[1]^2=t[1]},
     subs({6*s[1]^2-2=t[2]},quasirational_lift(s)))))));</Text-field>
</Input>

</Group>
<Group labelreference='L18383' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-integration] Integration</Text-field></Title>
<Group labelreference='L18399' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-alpha-basis</Text-field>
</Input>
</Group>
<Group labelreference='L17039' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>alpha[1] = alpha_form[1];
alpha[2] = alpha_form[2];</Text-field>
</Input>


</Group>
<Group labelreference='L18394' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 1 to 4 do print(beta[i] = beta_form[i]); od:</Text-field>
</Input>




</Group>
<Group labelreference='L18395' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>P = Matrix(alpha_beta);</Text-field>
</Input>

</Group>
<Group labelreference='L18396' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Group labelreference='L18400' drawlabel='true'>
<Input>
<Text-field style='Text' layout='Normal'>prop-d-alpha</Text-field>
</Input>
</Group>
<Group labelreference='L18404' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>unassign('n');</Text-field>
</Input>
</Group>
<Group labelreference='L18397' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 1 to 2 do 
 print(d(alpha[i]) = subs(1/sqrt((2-z[1])^2*(1+z[2])) = 1/abs(n),D_alpha[i]) * omega);
od;
</Text-field>
</Input>


</Group>
<Group labelreference='L18401' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i from 1 to 2 do 
 for j from 1 to 2 do 
  print('wedge'(d(z[i]),alpha[j]) = subs(1/sqrt((2-z[1])^2*(1+z[2])) = 1/abs(n),dz_cross_alpha[i,j]) * omega);
 od;
od;</Text-field>
</Input>




</Group>
<Group labelreference='L18398' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 1' layout='Heading 1'>[sec-classify-roothalf] Classifying <Equation executable='false' style='Heading 1' input-equation='' display='LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJWJvbGRHUSZmYWxzZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjIvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRjJGQQ=='>LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUklbXN1cEdGJDYlLUkjbWlHRiQ2JlEjRVhGJy8lJWJvbGRHUSZmYWxzZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW9HRiQ2LlEiKkYnRjIvRjlRJ25vcm1hbEYnLyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGU0YyRjVGOC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxMkYnRjJGQQ==</Equation></Text-field></Title>
<Group labelreference='L16385' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-rescaling] Hyperbolic rescaling</Text-field></Title>
<Group labelreference='L18462' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>for i in [0,1,3,5] do print(L[i] = subs({ap_H=ap,am_H=am,1/ap_H=1/ap,1/am_H=1/am},side_length_H[i])); od;</Text-field>
</Input>




</Group>
<Group labelreference='L18463' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>read("../data/embedded/roothalf/EH_atlas.m"):</Text-field>
</Input>
</Group>
<Group labelreference='L18464' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'>sq := (c) -&gt; eval[4](10.^(-3) * round(10^3 * c)):
for i in [0,1,3,5] do
 print(u[i](t) = evalf[4](add(sq(coeff(EH_atlas["u"][i](t),sin(k*t),1)) * sin(k*t),k=1..64)));
od;</Text-field>
</Input>




</Group>
<Group labelreference='L18465' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
<Section collapsed='true' MultipleChoiceAnswerIndex='-1' MultipleChoiceRandomizeChoices='false' TrueFalseAnswerIndex='-1' EssayAnswerRows='5' EssayAnswerColumns='60'><Title>
<Text-field style='Heading 2' layout='Heading 2'>[sec-energy] Energy minimisation</Text-field></Title>
<Group labelreference='L17043' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group>
</Section>
</Section>
<Group labelreference='L17045' drawlabel='true'>
<Input>
<Text-field prompt='&gt; ' style='Maple Input' layout='Normal'/>
</Input>
</Group><RTable handle='8446744074816665590'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODE2NjY1NTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIlIiM3JCIiISIiIjcmIiIjIiIkIiIlIiImNyYiIiciIigiIikiIio3JiIjNSIjNiIjNyIjODcqRiglIkxHJSNMTEclJExMTEclIk5HJSNMTkclJExMTkclJUxMTE5HNyZGKCUiTUdGPCUjTU5HNyZGKCUjTE1HRj1GQjcmRihGOkY8Rj5GJQ==</RTable><RTable handle='8446744075137359374'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3MzU5Mzc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjaXEiKyIsNyMiIiI3IyUjTExHNyMlI01ORzcjJSVMTE1ORzckJSJMRyUkTExMRzckJSJNRyUkTExNRzckJSNMTUclJUxMTE1HNyQlIk5HJSRMTE5HNyQlI0xORyUlTExMTkc3JCUkTE1ORyUmTExMTU5HRidGJ0YnRidGJ0YnRidGJ0YnRidGJ0YnRidGJyEiIkYnRkBGJ0ZARkBGJ0YnRkBGQEYnRkBGQEYnRidGQEYnRidGQEZARkBGQEYnRidGQEYnRidGJ0YnRidGQEZARidGQEYnRkBGJ0YnRidGJ0YnRkBGQEZARkBGJ0YnRidGQEZARkBGJ0ZARkBGJ0YnRidGJ0ZARkBGJ0YnRidGQEZARkAiIiMhIiNGQUZCIiIhRkNGQ0ZDRkNGQ0ZBRkJGQkZBRkNGQ0ZDRkNGQ0ZDRiU=</RTable><RTable handle='8446744075137362030'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3MzYyMDMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKyImIiMiIiEiIiIiIiMiIiQiIiU3IzckRiZGJzckNyRGKEYqNyRGKSIiJjckNyQiIiciIik3JCIiKCIiKjckNyQiIzUiIzY3JCIjNyIjODckNyRGOkY9NyRGO0Y+RiU=</RTable><RTable handle='8446744075137362990'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3MzYyOTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjPSIvIiMiIiEiIiIiIiMiIiUiIiQiIiYiIiciIikiIigiIioiIzUiIzYiIzciIzg3KkYnJSJMRyUjTExHJSRMTExHJSJORyUjTE5HJSRMTE5HJSVMTExOR0Y0NyZGJyUiTUdGOCUjTU5HRjw3JkYnJSRMTE1HRjpGPkY/NyZGJyUjTE1HRjlGPkZBNyZGJyUlTExMTUdGO0Y+RkM3JkYnRjZGOEY6RkVGRUZFRiU=</RTable><RTable handle='8446744075137363230'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3MzYzMjMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjPCIqIiQiIiEiIiIiIiMiIiQiIiUiIiYiIiciIigiIilGKEYmRiYiIzYiIzVGJkYmRidGJyUjTU5HJSNMTkclJUxMTE5HJSRMTE5HJSJOR0Y1RjRGNUY0RiU=</RTable><RTable handle='8446744075137376854'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc2ODU0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjYXQiKyIwJSJfRyIiISIiIiIiIyIiJCIiJSIiJiIiJyIiKCIiKUYnJSJBR0YnRiclIkJHRjFGJ0YnRjFGMUYoRjAlI1BpR0YyRjFGMUYxRjFGJ0YnRilGJ0YwRjBGMCwkRjIjISIiRilGMUYwRjFGMEYqLCRGMiNGKEYpRjBGMEY2RjBGMEYxRjBGMUYrRjJGMEYwRjBGNkYxRjBGMUYwRixGM0YwRjBGM0YwRjBGMUYwRjFGLSwkRjIjRihGK0Y2RjBGMEYwRjBGMEYwRjBGLiwkRjIjRipGK0YwRjZGMEYwRjBGMEYwRjBGLywkRjIjISIkRitGM0YwRjBGMEYwRjBGMEYwIiIqLCRGMiNGNUYrRjBGM0YwRjBGMEYwRjBGMCIjNUYwRjBGMEYxRidGMUYyRjFGMSIjNkYwRjBGMEYnRjFGMkYxRjFGMSIjN0YwRjBGMEYxRjJGMUYxRjFGMiIjOEYwRjBGMEYyRjFGMUYxRjJGMUYl</RTable><RTable handle='8446744075137376974'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc2OTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjPCIqIiQvLSUnbGFtYmRhRzYjLSYlImNHNiMiIiE2IyUidEctRis2IywmRjAiIiIlI1BpRyNGNCIiIy8tRig2Iy0mRiw2I0Y0Ri8tJkYsNiNGN0YvLy1GKDYjRj4tRjw2IywkRjAhIiIvLUYoNiMtJkYsNiMiIiRGLy0mRiw2IyIiJUYvLy1GKDYjRk8tRkxGRS8tRig2Iy0mRiw2IyIiJkYvLSZGLDYjIiInRi8vLUYoNiNGaG4tRmVuRkUvLUYoNiMtJkYsNiMiIihGLy0mRiw2IyIiKUYvLy1GKDYjRmdvLUZkb0ZFLy0lI211R0YpLUYrRkUvLUZhcEY6LUY/NiMsJkY1RjRGMEY0Ly1GYXBGQy1GPEZmcC8tRmFwRkotRkxGZnAvLUZhcEZVLUZQNiMsJkYwRkdGNUZHLy1GYXBGWUZjby8tRmFwRl5vLUZob0ZFLy1GYXBGYm9GWi8tRmFwRl1wLUZpbkZFLy0lI251R0YpRmJwLy1GX3JGOi1GP0ZFLy1GX3JGQ0ZELy1GX3JGSkZWLy1GX3JGVUZPLy1GX3JGWUZaLy1GX3JGXm9GXHIvLUZfckZib0Zjby8tRl9yRl1wRmdxRiU=</RTable><RTable handle='8446744075137377574'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc3NTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMvLSUlc3RhYkc2IyYlInZHNiMiIiE3KiIiIiUiTEclI0xMRyUkTExMRyUiTkclI0xORyUkTExORyUlTExMTkcvLUYoNiMmRis2IyIiJzcmRi8lI0xNR0Y0JSNNTkcvLUYoNiMmRis2IyIiJDcmRi8lJExMTUdGNUY/Ly1GKDYjJkYrNiMiIzY3JkYvRjFGM0Y1RiU=</RTable><RTable handle='8446744075137377694'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc3Njk0WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiJSIlLy0lJXN0YWJHNiMtJiUiY0c2IyIiITYjJSJ0RzckIiIiJSNNTkcvLUYoNiMtJkYsNiNGMkYvNyRGMiUjTE5HLy1GKDYjLSZGLDYjIiIkRi83JEYyJSRMTE5HLy1GKDYjLSZGLDYjIiImRi83JEYyJSJOR0Yl</RTable><RTable handle='8446744075137379734'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc5NzM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKyImIiMvLSUkcHNpRzYjJiUiY0c2IyIiITcmRi1GLUYtRi0vLUYoNiMmRis2IyIiIjcmRjRGNCEiIkY2Ly1GKDYjJkYrNiMiIiQ3JkYtRjRGLUY2Ly1GKDYjJkYrNiMiIiY3JkY0Ri1GLUYtLy1GKDYjJkYrNiMiIig3JkYtRi1GNEYtJSJfRy8tRig2IyZGKzYjIiIjNyZGNkY0RjRGNi8tRig2IyZGKzYjIiIlNyZGNkYtRjRGLS8tRig2IyZGKzYjIiInNyZGLUY0Ri1GLS8tRig2IyZGKzYjIiIpNyZGLUYtRi1GNEYl</RTable><RTable handle='8446744075137379974'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3Mzc5OTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJCIkIiIvLSUnbGFtYmRhRzYjJSJuRzcmLCQmRio2IyIiIyEiIiZGKjYjIiIiLCQmRio2IyIiJUYwJkYqNiMiIiQvLSUjbXVHRik3JkY4RjRGMUYsLy0lI251R0YpNyZGMUYsRjhGNEYl</RTable><RTable handle='8446744075137380214'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3MzgwMjE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMvJiUidUc2JCIiIkYqNyZGKiIiIUYqRiwvJkYoNiQiIiNGKjcmRipGLCEiIkYsLyZGKDYkRipGMDcmRixGKkYsRiovJkYoNiRGMEYwNyZGLEYqRixGMkYl</RTable><RTable handle='8446744075137401190'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3NDAxMTkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjLSIlIiQvJiUidkc2IyIiIy0lImpHNiM3JCwmKiQlJWFfUHxpckchIiJGMkYxIiIiRjIvJkYoNiMiIiQtRiw2IzckKiZeI0YyRjMsJkYwRjNGMUYyRjNGMy8mRig2IyIiJS1GLDYjNyRGPUYyLyZGKDYjIiImLUYsNiM3JComXiNGM0YzRj1GM0YzLyZGKDYjIiInLUYsNiM3JCooXiQjRjNGKkZXRjMsJkYwRjNGMUYzRjNGKkZXRk0vJkYoNiMiIigtRiw2IzckKiheJCNGMkYqRldGM0ZYRjNGKkZXRjwvJkYoNiMiIiktRiw2IzckKiheJEZcb0Zcb0YzRlhGM0YqRldGTS8mRig2IyIiKi1GLDYjNyQqKF4kRldGXG9GM0ZYRjNGKkZXRjwvJkYoNiMiIzUtRiw2IzckIiIhLCRGMUYyLyZGKDYjIiM2LUYsNiM3JEZmcEYxLyZGKDYjIiM3LUYsNiM3JEZmcCwkRjBGMi8mRig2IyIjOC1GLDYjNyRGZnBGMEYl</RTable><RTable handle='8446744075137401310'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3NDAxMzEwWColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiJSIlLy0mJSJyRzYjIiIhNiMlInpHLCoqKCwmKiQlJWFfUHxpckciIiMiIiIqJEYyISIjRjRGNCZGLTYjIiIkRjQmRi02IyIiJUY0RjQqJCZGLTYjRjRGM0Y0KiYmRi02I0YzRjRGN0Y0ISIiKiZGOkY0JkYtNiMiIiZGNEZDLy0mRilGP0Yseic2JUZBRjdGOlxbW1tbW1tbXFtbW21GNFtbW1tdW1tbW1tbW21GQy8tJkYpRkJGLHonNiZGQUY3RjpGRVxbW1tbW1tbW1xbW21GNFtbW1xbW1xbW1tbW21GQy8tJkYpRjhGLHonNiVGN0Y6RkVcW1tbW1tbW1xbW1ttRjRbW1tbXVtbW1tbW1ttRkNGJQ==</RTable><RTable handle='8446744075137401550'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3NDAxNTUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJCIkIiIvLSUnbGFtYmRhRzYjLSUiakc2IzckJSJ3RyUiekctRis2IzckKiZeIyIiIkY1Ri5GNSwkRi8hIiIvLSUjbXVHRiktRis2IzckLCQqJkYuRjVGLyEiJEY3KiRGL0Y3Ly0lI251R0YpLUYrNiM3JC0lKmNvbmp1Z2F0ZUc2I0YuLUZJNiNGL0Yl</RTable><RTable handle='8446744075137401790'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3NDAxNzkwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJCIiIiQvLSUnbGFtYmRhRzYjJSJ6RywkRiohIiIvLSUjbXVHRikqJEYqRiwvLSUjbnVHRiktJSpjb25qdWdhdGVHRilGJQ==</RTable><RTable handle='8446744075137402030'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTM3NDAyMDMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjPCIqIiQiIiEiIiIiIiMiIiQiIiUiIiYiIiciIigiIiksJC1JJGV4cEc2JCUqcHJvdGVjdGVkRyUoX3N5c2xpYkc2IyomXiMhIiNGJyUidEdGJyEiIiooXiNGJ0YnLCZGJ0YnLUkkY29zRzYkRjNGNDYjRjlGOkYnLCZGJ0YnRj5GJ0Y6KiheI0Y6RidGPUYnRkJGOiomLChGJ0YnJSVhX1B8aXJHRicqJiwmRidGJ0ZHRjpGJ0Y+RidGOkYnLChGJ0YnRkdGJ0ZIRidGOiwkRkVGOiwkKiZGR0YnRj1GJyNGJ0YoLCRGTSNGOkYoLCQqJkZHRjpGPUY6RigsJEZSRjglIl9HNyRGJl4jJSlpbmZpbml0eUc3JF4jLCRGV0Y6RiY3JEZHKiRGR0Y6NyQsJEZmbkY6LCRGR0Y6NyRGJkZHNyRGaW5GJjckRmZuRlc3JEZaRmhuRiU=</RTable><RTable handle='8446744075102552782'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTAyNTUyNzgyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiN6JzYlJiUiekc2IyIiIyZGKTYjIiIkJkYpNiMiIiVcW1tbW1tbW1xbW1ttIiIiW1tbW11bW1tbW1tbbSEiIkYmLCYqJCZGKTYjRjJGK0YyKiYsJkYvRjJGLEYzRjIsJiomLCYqJCUlYV9QfGlyR0YzRjJGPkYyRitGL0YyI0YyRjFGKEYzRjIhIiMsJkY1RjIqJkY5RjIsJiomLCZGPUYyRj5GM0YrRi9GMkY/RihGMkYyRkBGJQ==</RTable><RTable handle='8446744075102553262'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTAyNTUzMjYyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJyIkIiMvLS1JI0BARzYkJSpwcm90ZWN0ZWRHJShfc3lzbGliRzYkJSdsYW1iZGFHIiIjNiMlInpHNyYsJCZGMTYjIiIiISIiJkYxNiNGLyZGMTYjIiIkJkYxNiMiIiUvLSUjbXVHRjA3JkY0RjhGOkY9Ly0lI251R0YwNyYtJSpjb25qdWdhdGVHNiNGNC1GSTYjRjgtRkk2I0Y6LUZJNiNGPS8tRig2Iy0lImpHNiM3JCUjeXxpckclI3h8aXJHLUZVNiM3JCwkRlhGN0ZZLy1GQkZTRlQvLUZGRlMtRlU2IzckLUZJNiNGWC1GSTYjRllGJQ==</RTable><RTable handle='8446744075102553502'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTAyNTUzNTAyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJyIkIiMvLS1JI0BARzYkJSpwcm90ZWN0ZWRHJShfc3lzbGliRzYkJSdsYW1iZGFHIiIjNiMlInpHNyYsJCZGMTYjIiIiISIiJkYxNiNGLyZGMTYjIiIkJkYxNiMiIiUvLUYuNiMtJSNtdUdGMDcmRjRGOEY6Rj0vLUYuNiMtJSNudUdGMDcmLSUqY29uanVnYXRlRzYjRjQtRk02I0Y4LUZNNiNGOi1GTTYjRj0vLUYoNiMtJSJqRzYjNyQlI3l8aXJHJSN4fGlyRy1GWTYjNyQsJEZmbkY3RmduLy1GLjYjLUZERldGWC8tRi42Iy1GSkZXLUZZNiM3JC1GTTYjRmZuLUZNNiNGZ25GJQ==</RTable><RTable handle='8446744074651816414'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUxODE2NDE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiV6JzYjJSNicEcjIiIiISEiIiIiIUYrRitGK0YpRilGKUYrLCQqJEYoIiIjISIjeidGJyNGKiFGKkYvRisqJEYoIiIlRi1GKUYl</RTable><RTable handle='8446744074651819174'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUxODE5MTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUsJiUjYnBHISIjIiIjIiIiIiIhRitGK0YrRidGKiokRichIiJGKywkKiZGJ0YqLCZGJ0YqRihGKkYqRilGKEYoRisqJkYnRipGMEYpLCRGL0YtRidGJQ==</RTable><RTable handle='8446744074651825326'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUxODI1MzI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUsJiEiIyIiIiUjYnBHRiciIiFGKkYqRipGKSEiIiokRilGK0YqLCQqJkYpRigsJkYpRigiIiNGKEYoRidGMEYwRioqJkYpRihGL0YwRi5GKUYl</RTable><RTable handle='8446744074651827006'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUxODI3MDA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiV6JzYjJSNibUcjIiIiIUYpIiIhRipGKkYqISIiRitGK0YqLCQqJEYoIiIjISIjeidGJyNGKyFGKUYuRiosJCokRigiIiVGK0YtRitGJQ==</RTable><RTable handle='8446744074868536374'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTM2Mzc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUsJl4jIiIjIiIiJSNibUchIiMiIiFGLEYsRixGKl4jRiksJCokRiohIiJGMEYsKihGJ0YpRipGKSwmRidGKUYqRjBGKV4jRitGM0YsLCQqJkYqRilGMkYoRjAqKF4jRjBGKUYqRilGMkYpRipGJQ==</RTable><RTable handle='8446744074868538414'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTM4NDE0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUsJl4jIiIjIiIiJSNibUdGKCIiIUYrRitGKywkRiohIiJeI0YpKiRGKkYtRisqKF4jISIjRilGKkYpLCZGJ0YpRipGKUYpRjFGMUYrKiZGKkYpRjNGKCooRi5GKUYqRilGM0YpRixGJQ==</RTable><RTable handle='8446744074868532518'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTMyNTE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMvJiUid0c2IyIiIjckLCQqJiUjYm1HRiosJkYuRipGKkYqISIjIiIjKiRGLyEiIi8mRig2IyIiJDckLCRGLUYwRjIvJkYoNiNGMTckLCQqJkYuRiosJkYuRjNGKkYqRjBGMSokRkBGMy8mRig2IyIiJTckLCRGP0YwRkFGJQ==</RTable><RTable handle='8446744074868533478'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTMzNDc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIlIiMsJiMiIiUiIiQiIiIqJCUjYnBHIiIjRigsJiMiIikiI0ZGKkYrIyEiKUYpZio2IyUiekdGJTYkJSlvcGVyYXRvckclJmFycm93R0YlLUktV2VpZXJzdHJhc3NQRzYkJSpwcm90ZWN0ZWRHJShfc3lzbGliRzYlKiY5JEYqLUklc3FydEc2JEY9Rj42I0YtISIiJSVXZzJwRyUlV2czcEdGJUYlRiVmKkY1RiVGN0YlLUkyV2VpZXJzdHJhc3NQUHJpbWVHNiRGPUY+Rj9GJUYlRiUsJkYnRioqJCUjYm1HRi0hIiUsJkYvRipGTiNGMEYpZipGNUYlRjdGJS1GOzYlKiheI0YqRipGQUYqRkJGRiUlV2cybUclJVdnM21HRiVGJUYlZipGNUYlRjdGJS1GS0ZVRiVGJUYlRiU=</RTable><RTable handle='8446744074868534678'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTM0Njc4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMqJiwmIiIiRiglJWFfUHxpckdGKEYoeic2I0YpIyIiIyFGLCMhIiJGLCwkKiYsJiokRilGLkYsRilGLEYtLUkqRWxsaXB0aWNLRzYkJSpwcm90ZWN0ZWRHJShfc3lzbGliRzYjRiZGKCIiJSomLCZGKEYoRilGLkYoRipGLSwkKiZGMUYtLUY0NiNGOkYoRjlGJQ==</RTable><RTable handle='8446744074868535158'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODY4NTM1MTU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMyIqIiMvJiUicEc2JCIiIUYqRiovJkYoNiQiIiJGKiomXiRGLkYuRi4lI2FtR0YuLyZGKDYkIiIjRioqJl4kISIiRi5GLkYxRi4vJkYoNiQiIiRGKiomXiNGLkYuRjFGLi8mRig2JCIiJUYqLCRGMUY4LyZGKDYkIiImRiosJiUjYXBHI0YuRjVGMUZKLyZGKDYkIiInRioqJl4jRkpGLiwmRklGLkYxRi5GLi8mRig2JCIiKEYqLCZGSUZKRjEjRjhGNS8mRig2JCIiKUYqKiZGUEYuLCZGSUYuRjFGOEYuLyZGKDYkRipGLkYqLyZGKDYkRi5GLkY2LyZGKDYkRjVGLkYvLyZGKDYkRjxGLkY9LyZGKDYkRkJGLkYxLyZGKDYkRkdGLkZWLyZGKDYkRk5GLiomXiNGV0YuRmduRi4vJkYoNiRGVUYuRkgvJkYoNiRGZW5GLiomRl5wRi5GUUYuRiU=</RTable><RTable handle='8446744074811302246'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODExMzAyMjQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIjIiU3JSIiKCIiJyIiITclISIjISIkRik3JSIiIiIiIyIiJDclRi5GMEYvNyNGKDcjRis3I0YnNyNGLEYl</RTable><RTable handle='8446744074811303206'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODExMzAzMjA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSIlIiolIl9HJSdsYW1iZGFHJSNtdUclI251RyIiITcjIiIjNyVGLEYqIiIiNyNGKkYuNyMiIiQ3JSIiJiIiJUYxNyVGLEYuRixGLDcjRjQ3JUYqIiIoIiInNyNGOUYxNyNGMzclRixGMUYuNyVGKkY4RipGNEY6NyVGM0Y0RjlGNkYzNyNGODclRjhGKkYuNyVGOUYzRjlGOUYvNyVGLEYxRjRGK0Y4NyNGLjclRjNGOEY5NyVGNEYxRjRGJQ==</RTable><RTable handle='8446744074811303446'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODExMzAzNDQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJyIjIiQvJiUmc2lnbWFHNiNRImFGJTckIiImIiInLyZGKDYjUSJkRiU3IyIiJS8mRig2I1EiYkYlNyMiIiMvJkYoNiNRImVGJTckIiIiRjkvJkYoNiNRImNGJTckIiIoIiIhLyZGKDYjUSJmRiU3JCIiJEYzRiU=</RTable><RTable handle='8446744074811305606'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODExMzA1NjA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjSyIvIiQvLSUiTEc2IyYlInZHNiMiIiEtJiUlYmV0YUc2IzciRikvLUYoNiMmRis2IyIiIi0mRjA2IzckIiIjRjhGNS8tRig2IyZGKzYjRj0tJkYwNiM3IyIiJTYjJkYrNiMiIiQvLUYoRkgtRi82IyZGKzYjRkcvLUYoRk8tRkQ2IyZGKzYjIiImLy1GKEZVLUYvRkAvLUYoNiMmRis2IyIiJy1GLzYjJkYrNiMiIigvLUYoRl1vLUYvNiMmRis2IyIiKS8tRihGZG8tRi82IyZGKzYjIiIqLy1GKEZbcC1GL0Zobi8tRig2IyZGKzYjIiM1LUZENiMmRis2IyIjNi8tRihGaXAtRi9GZHAvLUYoNiMmRis2IyIjNy1GRDYjJkYrNiMiIzgvLUYoRmdxLUY6RmJxLy0lIk1HRiktJkYwNiM3JUY9RktGR0Y1Ly1GYHJGNS0mRjA2IzcjRj1GKS8tRmByRkBGZW4vLUZgckZILUZockZVLy1GYHJGTy0mRjA2IzckRlhGW29GTy8tRmByRlUtRmJyRkgvLUZgckZobi1GaHJGW3AvLUZgckZdby0mRjA2IzcjRlhGZG8vLUZgckZkby0mRjA2IzclRlhGR0ZLRl1vLy1GYHJGW3AtRmJyRmhuLy1GYHJGZHAtRi9GYnEvLUZgckZpcC1GYnJGZ3EvLUZgckZicUZfcS8tRmByRmdxLUZockZpcC8tJSJOR0YpRi4vLUZodUY1LSZGMDYjNyRGS0ZHRjUvLUZodUZALSZGMDYjNyNGW29GQC8tRmh1RkgtRi9GVS8tRmh1Rk8tRmJ2Rk8vLUZodUZVLUYvRkgvLUZodUZobkZqby8tRmh1Rl1vRmNvLy1GaHVGZG9GXG8vLUZodUZbcEZhcC8tRmh1RmRwLUZidkZkcC8tRmh1RmlwLUYvRmlwLy1GaHVGYnEtRmJ2RmJxLy1GaHVGZ3EtRlx2RmdxRiU=</RTable><RTable handle='8446744074811305846'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODExMzA1ODQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjPCIqIiQvLSUiTEc2Iy0mJSJjRzYjIiIhNiMlInRHLSYlJWJldGFHNiM3IyIiJTYjLUYrNiMsJkYwIiIiJSNQaUcjRjsiIiMvLUYoNiMtJkYsNiNGO0YvLSZGMzYjNyI2Iy0mRiw2I0Y+Ri8vLUYoRkktRkY2Iy1GQzYjLCRGMCEiIi8tRig2Iy0mRiw2IyIiJEYvLUZGNiMtJkYsNiNGNkYvLy1GKEZnbi1GMjYjLUZZRlIvLUYoNiMtJkYsNiMiIiZGLy1GRjYjLSZGLDYjIiInRi8vLUYoRmhvLUZGNiMtRmRvRlIvLUYoNiMtJkYsNiMiIihGLy0mRjM2IzckRj5GOzYjLSZGLDYjIiIpRi8vLUYoRl1xLUZqcDYjLUZmcEZSLy0lIk1HRiktRkY2Iy1GK0ZSLy1GaXFGQS0mRjM2IzclRmZvRjZGZW42Iy1GSzYjLCZGPEY7RjBGOy8tRmlxRkktJkYzNiM3JUY+RmVuRjY2Iy1GQ0Zlci8tRmlxRlctRmpyNiMtRllGZXIvLUZpcUZnbi1GRjYjLUZpbjYjLCZGMEZURjxGVC8tRmlxRmJvLUZqckZkcC8tRmlxRmhvLUZqcjYjLUZfcUZSLy1GaXFGZHAtJkYzNiM3I0Y+RmJvLy1GaXFGXXEtRmZ0NiMtRmpvRlIvLSUiTkdGKS0mRjM2IzcjRlxwRltyLy1GYHVGQS1GRjYjLUZLRlIvLUZgdUZJRk8vLUZgdUZXLUZGRl5vLy1GYHVGZ24tRmJ1RmduLy1GYHVGYm8tRkZGYm8vLUZgdUZoby1GRkZcdS8tRmB1RmRwLSZGMzYjNyRGZW5GNkZkcC8tRmB1Rl1xLUZbd0ZhdEYl</RTable><RTable handle='8446744075087118934'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MDg3MTE4OTM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMvJiUlemV0YUc2IyIiIiomLCZGKkYqKiZeI0YqRiolJWFfSHxpckdGKkYqRiolI2FwRyEiIi8mJSJyR0YpKiYlI2FtR0YqLCZGL0YqRipGKkYxLyZGKDYjIiIjKiZeJCNGKkY7I0YxRjtGKiwmRjBGKiomRi5GKkY2RipGKkYqLyZGNEY6LCQqKCwmRjBGKkY2RipGKkYvRjFGO0Y+Rj5GJQ==</RTable><RTable handle='8446744074830207566'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODMwMjA3NTY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIlIiMvJiUidkc2JCUiSEciIiFGKy8mRig2JEYqIiIkLCQqJnonNiUlJWFfSHxpckclI2FtRyUjYXBHW1tbW1xbW1tcW1tbbSEiIlxbW1tbW1tbW1tbW2wiIiJGOCwmKiZeI0Y4RjhGNCIiI0Y4RjdGOEY3RjcvJkYoNiRGKiIiJyoqXiQjRjhGPEZDRjgsJiokRjxGQ0Y4RjVGN0Y4RjxGQ0Y2RjcvJkYoNiRGKiIjNiwmRjZGOEY0RjcvJkYoNiQlIkNHRitGKy8mRig2JEZORi9GOC8mRig2JEZORkBGOy8mRig2JEZORkklJWFfUHxpckdGJQ==</RTable><RTable handle='8446744074830207926'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODMwMjA3OTI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJSIjIiMvLSUkcGhpRzYjJSJ6RyomLCZeIyIiIkYuRiohIiJGLiwmRi1GLkYqRi5GLy8tJSRwc2lHRikqKl4kI0YuIiIjRjZGLkY3RjYsKCokRjdGNkYuJSNhbUdGLyomJSNhcEdGLkYqRi5GL0YuLCZGPEYuKiYsJkY6Ri5GOUYvRi5GKkYuRi5GLy8tSSNAQEc2JCUqcHJvdGVjdGVkRyUoX3N5c2xpYkc2JEYoRi8qKEYtRi4sJkYuRi5GKkYvRi4sJkYuRi5GKkYuRi8vLUZCNiRGM0YvKiYsKEY5Ri9GOkYuKipeJEY2I0YvRjdGLkY3RjZGPEYuRipGLkYuRi4sJiooXiRGLkYvRi4sJkYuRi4qJkY3RjZGOkYuRlFGLkYqRi5GLkY8Ri9GL0Yl</RTable><RTable handle='8446744074830208286'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODMwMjA4Mjg2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjIyIiIiMvJSJ0RyooJSVhX0h8aXJHIiIjLCYqJkYqIyIiIkYqJSNhcEdGLkYuKiZGKUYuJSNhbUdGLiEiI0Yueik2I0YpJUYqIyEiIiFGLkY1LyUic0cqJiwmKiZGL0YuRjFGLkYuKiZGKkYteidGNCRGNSJGLkYuRjVGLkYzRjVGJQ==</RTable><RTable handle='8446744074830208646'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODMwMjA4NjQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIlIiMvJiUidkc2JCUjSFNHIiIhKiYsJiokIiIjIyIiIkYvRjElI2FtRyEiIkYxJSNhcEdGMy8mRig2JEYqIiIkKiheI0YxRjFGMkYxLCZGNEYxKiZGL0YwJSVhX0h8aXJHRjFGMUYzLyZGKDYkRioiIidGKy8mRig2JEYqIiM2LCYlInRHRjEqJkY6RjElInNHRjFGMS8mRig2JCUjUFNHRitGMS8mRig2JEZNRjhGOi8mRig2JEZNRkFGKy8mRig2JEZNRkUqJiwmRjpGMSUlYV9QfGlyR0YzRjEsJkY6RjFGWUYxRjNGJQ==</RTable><RTable handle='8446744074646776398'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjQ2Nzc2Mzk4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjOSIpIiQvLSUnbGFtYmRhRzYjJiUjeHxpckc2IyIiIiwkJkYrNiMiIiMhIiIvLUYoNiNGL0YqLy1GKDYjJkYrNiMiIiRGOS8tRig2IyZGKzYjIiIlLCRGP0YyLy1GKDYjJiUjeXxpckdGLEZGLy1GKDYjJkZHRjAsJEZLRjIvLUYoNiMmJSJ6R0YsRlAvLUYoNiMmRlFGMEZVLy0lI211R0YpRiovLUZYRjVGLi8tRlhGOCwkRjlGMi8tRlhGPkZCLy1GWEZFLCRGRkYyLy1GWEZKRksvLUZYRk9GUC8tRlhGVEZVLy0lI251R0YpRiovLUZlb0Y1Ri4vLUZlb0Y4RjkvLUZlb0Y+Rj8vLUZlb0ZFRkYvLUZlb0ZKRksvLUZlb0ZPRlAvLUZlb0ZURlVGJQ==</RTable><RTable handle='8446744073916402134'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDczOTE2NDAyMTM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjJyIkIiMvLSUnbGFtYmRhRzYjLSUjbXVHNiMlI3h8aXJHNyYmRi02IyIiIyZGLTYjIiIiLCQmRi02IyIiJCEiIiZGLTYjIiIlLy1GKDYjLSUjbnVHRiw3JkYvRjJGNiwkRjpGOS8tRitGPzcmRjJGL0Y1RkMvLSYlI3l8aXJHRjA2I0YnLCRGSUY5Ly1GSTYjRj5GTC8tRkk2I0ZFRklGJQ==</RTable><RTable handle='8446744073901231750'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDczOTAxMjMxNzUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMCImIiQ3JiMiJkNAKiInMkE6IyInJClHQiInOVdJLCQqJCIiIyMiIiJGLyMiI0oiJC0jIyEmMDUiRiw3JiMiJShHIiIlREMjIiRXJCIkJlssJEYuIyIiKSIjRCMhJFsjRjo3JiMiJW5zIiZlYSIjIiVsJilGRywkRi4jIiREIiIkaSMjISUrNSIlSHg3JiMiJj5FKiInPS1DIyInd1VBIidYMGcsJEYuIyIkZiQiJDUnIyEnPGk7IighNCw3NyYjIiRWIiIkJ1sjIiQpSCIlLDwsJEYuIyIjJCkiJEUiIyEkOiUiJS1NNyYjIiM6IiNRIyIjJykiIyYqLCRGLiNGMSIjNSMhIzgiJCE+NyYjIicqNDkjIid5TWAjIidTekAiJ1JuRSwkRi4jIiN0IiR1IyMhJnA5KkZncDcmIyImQnQkIicpeisiIyImIVJIIiYqUl0sJEYuI0ZdcEY0IyEmJmZHRmRxNyYjIiUqUSYiJiMpXCIjIiZydyMiJjVcKCwkRi4jIiUsOCIlcUEjISYzLyIiJmJ1JDcmIyImS0YlIidkdjgjIiZOLyNGXXMsJEYuIyIkIUciJGQlIyEmPyhcRl1zNyYjIiUkeiUiJlk9IyMiJik0cyImaGsoLCRGLiMiI0IiJGEiIyEmJmU/IidBSDo3JiMiJUA2IiU1WCMiJWs9IiViQSwkRi4jRkEiIyMpIyEkUCMiJC0qNyYjIiZHRyMiJ3o9NiMiKGZIZCIiKFE4WSMsJEYuIyIkMioiJVk/IyEnRF0oKkZndTcmIyInQEFNIihRX1YiIyIobEYkXCIpbW0vNSwkRi4jIiVcOiIlUUkjISg7UTkjIihMTC0mNyYjRl90IiQ+IiMiIiUiIzwsJEYuI0ZgdyIiKCMhI2dGXndGJQ==</RTable><RTable handle='8446744075117460166'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE3NDYwMTY2WColKWFueXRoaW5nRzYiRiVbZ2whIyUhISEiJSIlLCQqJiYlI3h8aXJHNiMiIiJGKywmKiYiIiMjRitGLiZGKTYjIiIkRitGKyZGKTYjIiIlISIjRitGLiwkKiYmRik2I0YuRissJkYtRitGM0YuRitGNiwmKiZGMEYrRjNGK0YuKiZGLkYveic2JEYoRjlbW1tbW19bW1tbc0YrXVtbW1tbW1tbW3MhIiJGK0Yreis2JkYoRjlGMEYzW1tbW1tbW1tbXVtbbUY2W1tbW1tbXVtbW1tbbUY2W1tbXVtbW1tbW1tbbUYrXVtbW1tbW1tbW1tbbSEiJ0Yl</RTable><RTable handle='8446744075117460286'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc1MTE3NDYwMjg2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUsJiYlI3h8aXJHNiMiIiUhIiUqJiIiIyMiIiJGLSZGKDYjIiIkRi9GLSIiISwkKiYmRig2I0YvRi9GLUYuRi0sJEY2RitGMywmRidGK0YsISIjLCQqJkYtRi4mRig2I0YtRi9GOiwkRj1GK0Y0RjssJEYnRi0sJEYwRi1GOEY/RkEsJEYnISM3RiU=</RTable><RTable handle='8446744074837001150'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0ODM3MDAxMTUwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjKSIlIiMvJiUibUc2IyIiIkYqLyZGKDYjIiIjIiIhLyZGKDYjIiIkLCYqJCIiJyNGKkYuIyEiIiIiJUY3RiovJkYoNiNGOiwmRjUjRipGOkY3RiovJiUidUdGKTcmRipGL0YvRi8vJkZCRi03JkYvRipGL0YvLyZGQkYyNyZGL0YvLCQqJCwmIiM9RipGNUY2RjcjRipGNiwkKiQsJkZNRipGNSEiJ0Y3I0Y5RjYvJkZCRj03JkYvRi8sJEZQRk5GSkYl</RTable><RTable handle='8446744073874211654'>TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDczODc0MjExNjU0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiIiIiEqKCIiIyNGJkYpLCZGJkYmJiUiekc2I0YmISIiRiYsJkYmRiYmRi02I0YpISIjRiYsJCooLCZGLCIiJEYzRiZGJkYxRiZGKUYqI0YmIiIlRicqJkYsRiYsJkYmRiZGMUYmRiYqJkYsRiZGMEYmLCgqJkYsRiZGMUYmI0YvRilGLEY/RipGJkYnLCRGLEYzLCZGLEYmRjNGJkYsRid6JzYkRixGMVxbW1tbXVtbW1tzRikhRil6KUZDXFtbW1tdW1tbW3MhIiVbW1tbW11bW1tbb0Y3IUYzLCRGPkYvRiU=</RTable>
</Worksheet>

